Cutting massless four-loop propagators

Among the unitarity cuts of 4-loop massless propagators two kinds are currently fully known: the 2-particle cuts with 3 loops corresponding to form-factors, and the 5-particle phase-space integrals. In this paper we calculate master integrals for the remaining ones: 3-particle cuts with 2 loops, and 4-particle cuts with 1 loop. The 4-particle cuts are calculated by solving dimensional recurrence relations. The 3-particle cuts are integrated directly using 1->3 amplitudes with 2 loops, which we also re-derive here up to transcendentality weight 7. The results are verified both numerically, and by showing consistency with previously known integrals using Cutkosky rules. We provide the analytic results in the space-time dimension 4-2{\epsilon} as series in {\epsilon} with coefficients being multiple zeta values up to weight 12. In the ancillary files we also provide dimensional recurrence matrices and SummerTime files suitable for numerical evaluation of the series in arbitrary dimensions with any precision.

==> anc/1to3/NA.ldrr <==
{{((-2 + d)*z^2)/(3*(-1 + d)*(-4 + 3*d)*(-2 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-2 + d)*y^2)/(3*(-1 + d)*(-4 + 3*d)*(-2 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-2 + d)/(3*(-1 + d)*(-4 + 3*d)*(-2 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, ((-2 + d)*(-1 + y + z)^2)/(3*(-1 + d)*(-4 + 3*d)*(-2 + 3*d)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (1 + y + z)/(3*(-1 + d)*(-4 + 3*d)), 
  (-4*(-3 + d)*(y + z))/(3*(-1 + d)*(-8 + 3*d)*(-4 + 3*d)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(-2 + z)/(3*(-1 + d)*(-4 + 3*d)), 0, 0, 
  0, 0, (4*(-3 + d)*(-1 + z))/(3*(-1 + d)*(-8 + 3*d)*(-4 + 3*d)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(-2 + y)/(3*(-1 + d)*(-4 + 3*d)), 
  0, 0, 0, 0, (4*(-3 + d)*(-1 + y))/(3*(-1 + d)*(-8 + 3*d)*(-4 + 3*d)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
  (-4*(-3 + d)*(-1 + y + z)^2)/(3*(-1 + d)*(-8 + 3*d)*(-4 + 3*d)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(z*(3 - d - 5*y + 2*d*y - 3*z + d*z))/(3*(-3 + d)*(-2 + d)^2*
    (-1 + y + z)^2), (y*(3 - d - 3*y + d*y - 5*z + 2*d*z))/
   (3*(-3 + d)*(-2 + d)^2*(-1 + y + z)^2), 
  -(3 - d - 3*y + d*y - 3*z + d*z - 2*y*z + d*y*z)/
   (3*(-3 + d)*(-2 + d)^2*(-1 + y + z)^2), 0, 0, 0, 0, 0, 
  ((-4 + d)^2*y^2*z^2)/(3*(-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*
    (-1 + y + z)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(y*(2 - d - 2*y + d*y - 5*z + 2*d*z))/(3*(-3 + d)*(-2 + d)^2*z^2), 
  (2*y - d*y - 2*y^2 + d*y^2 - 3*z + d*z - 2*y*z + d*y*z)/
   (3*(-3 + d)*(-2 + d)^2*z^2), ((-1 + y + z)*(2*y - d*y - 3*z + d*z))/
   (3*(-3 + d)*(-2 + d)^2*z^2), 0, 0, 0, 0, 0, 
  ((-4 + d)^2*y^2*(-1 + y + z)^2)/(3*(-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*
    z^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(z*(2 - d - 5*y + 2*d*y - 2*z + d*z))/(3*(-3 + d)*(-2 + d)^2*y^2), 0, 
  (-3*y + d*y + 2*z - d*z - 2*y*z + d*y*z - 2*z^2 + d*z^2)/
   (3*(-3 + d)*(-2 + d)^2*y^2), ((-1 + y + z)*(-3*y + d*y + 2*z - d*z))/
   (3*(-3 + d)*(-2 + d)^2*y^2), 0, 0, 0, 0, 0, 0, 
  ((-4 + d)^2*z^2*(-1 + y + z)^2)/(3*(-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*
    y^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(-24*y + 14*d*y - 2*d^2*y + 72*y^2 - 42*d*y^2 + 6*d^2*y^2 - 72*y^3 + 
     42*d*y^3 - 6*d^2*y^3 + 24*y^4 - 14*d*y^4 + 2*d^2*y^4 + 6*z - 5*d*z + 
     d^2*z + 204*y*z - 135*d*y*z + 22*d^2*y*z - 400*y^2*z + 267*d*y^2*z - 
     44*d^2*y^2*z + 164*y^3*z - 109*d*y^3*z + 18*d^2*y^3*z + 26*y^4*z - 
     18*d*y^4*z + 3*d^2*y^4*z - 12*z^2 + 10*d*z^2 - 2*d^2*z^2 - 276*y*z^2 + 
     192*d*y*z^2 - 33*d^2*y*z^2 + 268*y^2*z^2 - 186*d*y^2*z^2 + 
     32*d^2*y^2*z^2 + 20*y^3*z^2 - 16*d*y^3*z^2 + 3*d^2*y^3*z^2 + 6*z^3 - 
     5*d*z^3 + d^2*z^3 + 108*y*z^3 - 78*d*y*z^3 + 14*d^2*y*z^3 + 6*y^2*z^3 - 
     5*d*y^2*z^3 + d^2*y^2*z^3)/(3*(-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + y)^4*
    y), 0, 0, (-12*y + 7*d*y - d^2*y + 24*y^2 - 14*d*y^2 + 2*d^2*y^2 - 
    24*y^4 + 14*d*y^4 - 2*d^2*y^4 + 12*y^5 - 7*d*y^5 + d^2*y^5 - 36*y*z + 
    25*d*y*z - 4*d^2*y*z + 76*y^2*z - 51*d*y^2*z + 8*d^2*y^2*z - 44*y^3*z + 
    27*d*y^3*z - 4*d^2*y^3*z + 4*y^4*z - d*y^4*z + 12*z^2 - 10*d*z^2 + 
    2*d^2*z^2 + 276*y*z^2 - 192*d*y*z^2 + 33*d^2*y*z^2 - 268*y^2*z^2 + 
    186*d*y^2*z^2 - 32*d^2*y^2*z^2 - 20*y^3*z^2 + 16*d*y^3*z^2 - 
    3*d^2*y^3*z^2 - 12*z^3 + 10*d*z^3 - 2*d^2*z^3 - 216*y*z^3 + 156*d*y*z^3 - 
    28*d^2*y*z^3 - 12*y^2*z^3 + 10*d*y^2*z^3 - 2*d^2*y^2*z^3)/
   (3*(-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + y)^4*y), 
  (-2*(y + z)*(6*y - 2*d*y - 18*y^2 + 6*d*y^2 + 18*y^3 - 6*d*y^3 - 6*y^4 + 
     2*d*y^4 + 2*z - d*z + 2*y*z - d*y*z - 10*y^2*z + 5*d*y^2*z + 6*y^3*z - 
     3*d*y^3*z - 4*z^2 + 2*d*z^2 - 50*y*z^2 + 19*d*y*z^2 + 52*y^2*z^2 - 
     20*d*y^2*z^2 + 2*y^3*z^2 - d*y^3*z^2 + 2*z^3 - d*z^3 + 36*y*z^3 - 
     14*d*y*z^3 + 2*y^2*z^3 - d*y^2*z^3))/(3*(-2 + d)^2*(-8 + 3*d)*(-1 + y)^4*
    y), -(-12*y + 4*d*y + 36*y^2 - 12*d*y^2 - 36*y^3 + 12*d*y^3 + 12*y^4 - 
     4*d*y^4 + 2*d*y*z - 16*y^2*z + 2*d*y^2*z + 32*y^3*z - 10*d*y^3*z - 
     16*y^4*z + 6*d*y^4*z - 2*z^2 + d*z^2 + 20*y*z^2 - 10*d*y*z^2 + 
     84*y^2*z^2 - 30*d*y^2*z^2 - 100*y^3*z^2 + 38*d*y^3*z^2 - 2*y^4*z^2 + 
     d*y^4*z^2 + 4*z^3 - 2*d*z^3 + 28*y*z^3 - 10*d*y*z^3 - 108*y^2*z^3 + 
     42*d*y^2*z^3 - 4*y^3*z^3 + 2*d*y^3*z^3 - 2*z^4 + d*z^4 - 36*y*z^4 + 
     14*d*y*z^4 - 2*y^2*z^4 + d*y^2*z^4)/(3*(-2 + d)^2*(-8 + 3*d)*(-1 + y)^4*
    y), 0, 0, 0, 0, 0, ((-4 + d)*(-16 + 12*d - 2*d^2 - 480*y + 318*d*y - 
     51*d^2*y - 72*y^2 + 60*d*y^2 - 12*d^2*y^2 + 8*y^3 - 6*d*y^3 + d^2*y^3)*
    z^2*(-1 + y + z)^2)/(3*(-3 + d)*(-2 + d)^2*(-10 + 3*d)*(-8 + 3*d)*
    (-1 + y)^4*y), 0, 0, 0, 
  (2*(-4 + d)*(-2 + d - 36*y + 14*d*y - 2*y^2 + d*y^2)*z^2*(-1 + y + z)^3)/
   (3*(-3 + d)*(-2 + d)^2*(-10 + 3*d)*(-8 + 3*d)*(-1 + y)^4*y), 0, 0, 0, 0, 
  0, 0}, {0, -(6*y - 5*d*y + d^2*y - 12*y^2 + 10*d*y^2 - 2*d^2*y^2 + 6*y^3 - 
     5*d*y^3 + d^2*y^3 - 24*z + 14*d*z - 2*d^2*z + 204*y*z - 135*d*y*z + 
     22*d^2*y*z - 276*y^2*z + 192*d*y^2*z - 33*d^2*y^2*z + 108*y^3*z - 
     78*d*y^3*z + 14*d^2*y^3*z + 72*z^2 - 42*d*z^2 + 6*d^2*z^2 - 400*y*z^2 + 
     267*d*y*z^2 - 44*d^2*y*z^2 + 268*y^2*z^2 - 186*d*y^2*z^2 + 
     32*d^2*y^2*z^2 + 6*y^3*z^2 - 5*d*y^3*z^2 + d^2*y^3*z^2 - 72*z^3 + 
     42*d*z^3 - 6*d^2*z^3 + 164*y*z^3 - 109*d*y*z^3 + 18*d^2*y*z^3 + 
     20*y^2*z^3 - 16*d*y^2*z^3 + 3*d^2*y^2*z^3 + 24*z^4 - 14*d*z^4 + 
     2*d^2*z^4 + 26*y*z^4 - 18*d*y*z^4 + 3*d^2*y*z^4)/
   (3*(-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + z)^4*z), 0, 
  (12*y^2 - 10*d*y^2 + 2*d^2*y^2 - 12*y^3 + 10*d*y^3 - 2*d^2*y^3 - 12*z + 
    7*d*z - d^2*z - 36*y*z + 25*d*y*z - 4*d^2*y*z + 276*y^2*z - 192*d*y^2*z + 
    33*d^2*y^2*z - 216*y^3*z + 156*d*y^3*z - 28*d^2*y^3*z + 24*z^2 - 
    14*d*z^2 + 2*d^2*z^2 + 76*y*z^2 - 51*d*y*z^2 + 8*d^2*y*z^2 - 
    268*y^2*z^2 + 186*d*y^2*z^2 - 32*d^2*y^2*z^2 - 12*y^3*z^2 + 
    10*d*y^3*z^2 - 2*d^2*y^3*z^2 - 44*y*z^3 + 27*d*y*z^3 - 4*d^2*y*z^3 - 
    20*y^2*z^3 + 16*d*y^2*z^3 - 3*d^2*y^2*z^3 - 24*z^4 + 14*d*z^4 - 
    2*d^2*z^4 + 4*y*z^4 - d*y*z^4 + 12*z^5 - 7*d*z^5 + d^2*z^5)/
   (3*(-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + z)^4*z), 
  (-2*(y + z)*(2*y - d*y - 4*y^2 + 2*d*y^2 + 2*y^3 - d*y^3 + 6*z - 2*d*z + 
     2*y*z - d*y*z - 50*y^2*z + 19*d*y^2*z + 36*y^3*z - 14*d*y^3*z - 18*z^2 + 
     6*d*z^2 - 10*y*z^2 + 5*d*y*z^2 + 52*y^2*z^2 - 20*d*y^2*z^2 + 2*y^3*z^2 - 
     d*y^3*z^2 + 18*z^3 - 6*d*z^3 + 6*y*z^3 - 3*d*y*z^3 + 2*y^2*z^3 - 
     d*y^2*z^3 - 6*z^4 + 2*d*z^4))/(3*(-2 + d)^2*(-8 + 3*d)*(-1 + z)^4*z), 0, 
  -(-2*y^2 + d*y^2 + 4*y^3 - 2*d*y^3 - 2*y^4 + d*y^4 - 12*z + 4*d*z + 
     2*d*y*z + 20*y^2*z - 10*d*y^2*z + 28*y^3*z - 10*d*y^3*z - 36*y^4*z + 
     14*d*y^4*z + 36*z^2 - 12*d*z^2 - 16*y*z^2 + 2*d*y*z^2 + 84*y^2*z^2 - 
     30*d*y^2*z^2 - 108*y^3*z^2 + 42*d*y^3*z^2 - 2*y^4*z^2 + d*y^4*z^2 - 
     36*z^3 + 12*d*z^3 + 32*y*z^3 - 10*d*y*z^3 - 100*y^2*z^3 + 38*d*y^2*z^3 - 
     4*y^3*z^3 + 2*d*y^3*z^3 + 12*z^4 - 4*d*z^4 - 16*y*z^4 + 6*d*y*z^4 - 
     2*y^2*z^4 + d*y^2*z^4)/(3*(-2 + d)^2*(-8 + 3*d)*(-1 + z)^4*z), 0, 0, 0, 
  0, 0, ((-4 + d)*y^2*(-1 + y + z)^2*(-16 + 12*d - 2*d^2 - 480*z + 318*d*z - 
     51*d^2*z - 72*z^2 + 60*d*z^2 - 12*d^2*z^2 + 8*z^3 - 6*d*z^3 + d^2*z^3))/
   (3*(-3 + d)*(-2 + d)^2*(-10 + 3*d)*(-8 + 3*d)*(-1 + z)^4*z), 0, 0, 0, 
  (2*(-4 + d)*y^2*(-1 + y + z)^3*(-2 + d - 36*z + 14*d*z - 2*z^2 + d*z^2))/
   (3*(-3 + d)*(-2 + d)^2*(-10 + 3*d)*(-8 + 3*d)*(-1 + z)^4*z), 0, 0, 0, 0, 
  0}, {-1/(3*(-2 + d)*(-1 + d)*(y + z)), 0, 0, 0, 0, 
  ((-1 + z)*(6*y - 2*d*y + 2*z - d*z - 2*y*z + d*y*z - 2*z^2 + d*z^2))/
   (3*(-2 + d)*(-1 + d)*(-8 + 3*d)*y*(y + z)), 0, 
  -((-1 + y + z)^2*(-6*y + 2*d*y - 2*z + d*z))/(3*(-2 + d)*(-1 + d)*
    (-8 + 3*d)*y*(y + z)), 0, 0, 0, 0, 0, ((-4 + d)*z^2*(-1 + y + z)^2)/
   (3*(-1 + d)*(-10 + 3*d)*(-8 + 3*d)*y*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -1/(3*(-2 + d)*(-1 + d)*(y + z)), 0, 0, 0, 0, 
  ((-1 + y)*(2*y - d*y - 2*y^2 + d*y^2 + 6*z - 2*d*z - 2*y*z + d*y*z))/
   (3*(-2 + d)*(-1 + d)*(-8 + 3*d)*z*(y + z)), 
  -((-1 + y + z)^2*(-2*y + d*y - 6*z + 2*d*z))/(3*(-2 + d)*(-1 + d)*
    (-8 + 3*d)*z*(y + z)), 0, 0, 0, 0, 0, 0, ((-4 + d)*y^2*(-1 + y + z)^2)/
   (3*(-1 + d)*(-10 + 3*d)*(-8 + 3*d)*z*(y + z)), 0, 0, 0, 0, 0, 0, 0}, 
 {(24*y - 14*d*y + 2*d^2*y - 48*y^2 + 28*d*y^2 - 4*d^2*y^2 + 24*y^3 - 
    14*d*y^3 + 2*d^2*y^3 - 6*z + 5*d*z - d^2*z - 88*y*z + 60*d*y*z - 
    10*d^2*y*z + 94*y^2*z - 65*d*y^2*z + 11*d^2*y^2*z + 6*z^2 - 5*d*z^2 + 
    d^2*z^2 + 54*y*z^2 - 39*d*y*z^2 + 7*d^2*y*z^2)/
   (2*(-4 + d)*(-3 + d)*(-2 + d)*(-1 + y)^3*y), 0, 0, 
  -((12*y - 7*d*y + d^2*y - 24*y^2 + 14*d*y^2 - 2*d^2*y^2 + 12*y^3 - 
     7*d*y^3 + d^2*y^3 + 20*y*z - 13*d*y*z + 2*d^2*y*z - 20*y^2*z + 
     13*d*y^2*z - 2*d^2*y^2*z - 6*z^2 + 5*d*z^2 - d^2*z^2 - 54*y*z^2 + 
     39*d*y*z^2 - 7*d^2*y*z^2)/((-4 + d)*(-3 + d)*(-2 + d)*(-1 + y)^3*y)), 
  ((y + z)*(-6*y + 2*d*y + 12*y^2 - 4*d*y^2 - 6*y^3 + 2*d*y^3 - 2*z + d*z - 
     6*y*z + 2*d*y*z + 8*y^2*z - 3*d*y^2*z + 2*z^2 - d*z^2 + 18*y*z^2 - 
     7*d*y*z^2))/((-2 + d)*(-8 + 3*d)*(-1 + y)^3*y), 
  (12*y - 4*d*y - 24*y^2 + 8*d*y^2 + 12*y^3 - 4*d*y^3 + 8*y*z - 4*d*y*z + 
    4*y^2*z - 12*y^3*z + 4*d*y^3*z + 2*z^2 - d*z^2 - 8*y*z^2 + 4*d*y*z^2 - 
    34*y^2*z^2 + 13*d*y^2*z^2 - 2*z^3 + d*z^3 - 18*y*z^3 + 7*d*y*z^3)/
   (2*(-2 + d)*(-8 + 3*d)*(-1 + y)^3*y), 0, 0, 0, 0, 0, 
  ((-4 + d)*(8 - 6*d + d^2 + 128*y - 86*d*y + 14*d^2*y + 4*y^2 - 4*d*y^2 + 
     d^2*y^2)*z^2*(-1 + y + z))/((-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*
    (-1 + y)^3*y), 0, 0, 0, 
  -(((-4 + d)*(-2 + d - 18*y + 7*d*y)*z^2*(-1 + y + z)^2)/
    ((-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*(-1 + y)^3*y)), 0, 0, 0, 0, 0, 
  0}, {0, (-6*y + 5*d*y - d^2*y + 6*y^2 - 5*d*y^2 + d^2*y^2 + 24*z - 14*d*z + 
    2*d^2*z - 88*y*z + 60*d*y*z - 10*d^2*y*z + 54*y^2*z - 39*d*y^2*z + 
    7*d^2*y^2*z - 48*z^2 + 28*d*z^2 - 4*d^2*z^2 + 94*y*z^2 - 65*d*y*z^2 + 
    11*d^2*y*z^2 + 24*z^3 - 14*d*z^3 + 2*d^2*z^3)/
   (2*(-4 + d)*(-3 + d)*(-2 + d)*(-1 + z)^3*z), 0, 
  -((-6*y^2 + 5*d*y^2 - d^2*y^2 + 12*z - 7*d*z + d^2*z + 20*y*z - 13*d*y*z + 
     2*d^2*y*z - 54*y^2*z + 39*d*y^2*z - 7*d^2*y^2*z - 24*z^2 + 14*d*z^2 - 
     2*d^2*z^2 - 20*y*z^2 + 13*d*y*z^2 - 2*d^2*y*z^2 + 12*z^3 - 7*d*z^3 + 
     d^2*z^3)/((-4 + d)*(-3 + d)*(-2 + d)*(-1 + z)^3*z)), 
  ((y + z)*(-2*y + d*y + 2*y^2 - d*y^2 - 6*z + 2*d*z - 6*y*z + 2*d*y*z + 
     18*y^2*z - 7*d*y^2*z + 12*z^2 - 4*d*z^2 + 8*y*z^2 - 3*d*y*z^2 - 6*z^3 + 
     2*d*z^3))/((-2 + d)*(-8 + 3*d)*(-1 + z)^3*z), 0, 
  (2*y^2 - d*y^2 - 2*y^3 + d*y^3 + 12*z - 4*d*z + 8*y*z - 4*d*y*z - 8*y^2*z + 
    4*d*y^2*z - 18*y^3*z + 7*d*y^3*z - 24*z^2 + 8*d*z^2 + 4*y*z^2 - 
    34*y^2*z^2 + 13*d*y^2*z^2 + 12*z^3 - 4*d*z^3 - 12*y*z^3 + 4*d*y*z^3)/
   (2*(-2 + d)*(-8 + 3*d)*(-1 + z)^3*z), 0, 0, 0, 0, 0, 
  ((-4 + d)*y^2*(-1 + y + z)*(8 - 6*d + d^2 + 128*z - 86*d*z + 14*d^2*z + 
     4*z^2 - 4*d*z^2 + d^2*z^2))/((-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*
    (-1 + z)^3*z), 0, 0, 0, 
  -(((-4 + d)*y^2*(-1 + y + z)^2*(-2 + d - 18*z + 7*d*z))/
    ((-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*(-1 + z)^3*z)), 0, 0, 0, 0, 0}, 
 {(-5760 + 6288*d - 2508*d^2 + 432*d^3 - 27*d^4 + 17280*y - 18864*d*y + 
    7524*d^2*y - 1296*d^3*y + 81*d^4*y - 17280*y^2 + 18864*d*y^2 - 
    7524*d^2*y^2 + 1296*d^3*y^2 - 81*d^4*y^2 + 5760*y^3 - 6288*d*y^3 + 
    2508*d^2*y^3 - 432*d^3*y^3 + 27*d^4*y^3 - 21120*z + 20368*d*z - 
    7068*d^2*z + 1052*d^3*z - 57*d^4*z + 25920*y*z - 18072*d*y*z + 
    3084*d^2*y*z + 138*d^3*y*z - 45*d^4*y*z + 11520*y^2*z - 24960*d*y^2*z + 
    15036*d^2*y^2*z - 3432*d^3*y^2*z + 261*d^4*y^2*z - 16320*y^3*z + 
    22664*d*y^3*z - 11052*d^2*y^3*z + 2242*d^3*y^3*z - 159*d^4*y^3*z - 
    7680*z^2 + 2336*d*z^2 + 520*d^2*z^2 - 236*d^3*z^2 + 20*d^4*z^2 - 
    128640*y*z^2 + 126288*d*y*z^2 - 43152*d^2*y*z^2 + 6028*d^3*y*z^2 - 
    284*d^4*y*z^2 + 280320*y^2*z^2 - 259584*d*y^2*z^2 + 84744*d^2*y^2*z^2 - 
    11348*d^3*y^2*z^2 + 508*d^4*y^2*z^2 - 144000*y^3*z^2 + 130960*d*y^3*z^2 - 
    42112*d^2*y^3*z^2 + 5556*d^3*y^3*z^2 - 244*d^4*y^3*z^2 + 357120*z^3 - 
    358144*d*z^3 + 133664*d^2*z^3 - 21984*d^3*z^3 + 1344*d^4*z^3 + 
    656640*y*z^3 - 677568*d*y*z^3 + 258688*d^2*y*z^3 - 43328*d^3*y*z^3 + 
    2688*d^4*y*z^3 - 1255680*y^2*z^3 + 1287616*d*y^2*z^3 - 
    489376*d^2*y^2*z^3 + 81696*d^3*y^2*z^3 - 5056*d^4*y^2*z^3 + 
    241920*y^3*z^3 - 251904*d*y^3*z^3 + 97024*d^2*y^3*z^3 - 
    16384*d^3*y^3*z^3 + 1024*d^4*y^3*z^3 - 564480*z^4 + 581056*d*z^4 - 
    221632*d^2*z^4 + 37120*d^3*z^4 - 2304*d^4*z^4 - 725760*y*z^4 + 
    735552*d*y*z^4 - 276800*d^2*y*z^4 + 45824*d^3*y*z^4 - 2816*d^4*y*z^4 + 
    806400*y^2*z^4 - 812800*d*y^2*z^4 + 304384*d^2*y^2*z^4 - 
    50176*d^3*y^2*z^4 + 3072*d^4*y^2*z^4 + 241920*z^5 - 251904*d*z^5 + 
    97024*d^2*z^5 - 16384*d^3*z^5 + 1024*d^4*z^5 + 241920*y*z^5 - 
    251904*d*y*z^5 + 97024*d^2*y*z^5 - 16384*d^3*y*z^5 + 1024*d^4*y*z^5)/
   (256*(-5 + d)*(-4 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*
    (-1 + y)^2*y*(-1 + z)*z^2*(-1 + y + z)), 
  (-5760 + 6288*d - 2508*d^2 + 432*d^3 - 27*d^4 - 21120*y + 20368*d*y - 
    7068*d^2*y + 1052*d^3*y - 57*d^4*y - 7680*y^2 + 2336*d*y^2 + 
    520*d^2*y^2 - 236*d^3*y^2 + 20*d^4*y^2 + 357120*y^3 - 358144*d*y^3 + 
    133664*d^2*y^3 - 21984*d^3*y^3 + 1344*d^4*y^3 - 564480*y^4 + 
    581056*d*y^4 - 221632*d^2*y^4 + 37120*d^3*y^4 - 2304*d^4*y^4 + 
    241920*y^5 - 251904*d*y^5 + 97024*d^2*y^5 - 16384*d^3*y^5 + 
    1024*d^4*y^5 + 17280*z - 18864*d*z + 7524*d^2*z - 1296*d^3*z + 81*d^4*z + 
    25920*y*z - 18072*d*y*z + 3084*d^2*y*z + 138*d^3*y*z - 45*d^4*y*z - 
    128640*y^2*z + 126288*d*y^2*z - 43152*d^2*y^2*z + 6028*d^3*y^2*z - 
    284*d^4*y^2*z + 656640*y^3*z - 677568*d*y^3*z + 258688*d^2*y^3*z - 
    43328*d^3*y^3*z + 2688*d^4*y^3*z - 725760*y^4*z + 735552*d*y^4*z - 
    276800*d^2*y^4*z + 45824*d^3*y^4*z - 2816*d^4*y^4*z + 241920*y^5*z - 
    251904*d*y^5*z + 97024*d^2*y^5*z - 16384*d^3*y^5*z + 1024*d^4*y^5*z - 
    17280*z^2 + 18864*d*z^2 - 7524*d^2*z^2 + 1296*d^3*z^2 - 81*d^4*z^2 + 
    11520*y*z^2 - 24960*d*y*z^2 + 15036*d^2*y*z^2 - 3432*d^3*y*z^2 + 
    261*d^4*y*z^2 + 280320*y^2*z^2 - 259584*d*y^2*z^2 + 84744*d^2*y^2*z^2 - 
    11348*d^3*y^2*z^2 + 508*d^4*y^2*z^2 - 1255680*y^3*z^2 + 
    1287616*d*y^3*z^2 - 489376*d^2*y^3*z^2 + 81696*d^3*y^3*z^2 - 
    5056*d^4*y^3*z^2 + 806400*y^4*z^2 - 812800*d*y^4*z^2 + 
    304384*d^2*y^4*z^2 - 50176*d^3*y^4*z^2 + 3072*d^4*y^4*z^2 + 5760*z^3 - 
    6288*d*z^3 + 2508*d^2*z^3 - 432*d^3*z^3 + 27*d^4*z^3 - 16320*y*z^3 + 
    22664*d*y*z^3 - 11052*d^2*y*z^3 + 2242*d^3*y*z^3 - 159*d^4*y*z^3 - 
    144000*y^2*z^3 + 130960*d*y^2*z^3 - 42112*d^2*y^2*z^3 + 
    5556*d^3*y^2*z^3 - 244*d^4*y^2*z^3 + 241920*y^3*z^3 - 251904*d*y^3*z^3 + 
    97024*d^2*y^3*z^3 - 16384*d^3*y^3*z^3 + 1024*d^4*y^3*z^3)/
   (256*(-5 + d)*(-4 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-1 + y)*
    y^2*(-1 + z)^2*z*(-1 + y + z)), 
  -((-2 + d)*(-320 + 296*d - 90*d^2 + 9*d^3 + 320*y - 296*d*y + 90*d^2*y - 
      9*d^3*y + 320*z - 296*d*z + 90*d^2*z - 9*d^3*z - 32480*y*z + 
      26036*d*y*z - 6892*d^2*y*z + 601*d^3*y*z))/
   (64*(-5 + d)*(-4 + d)^2*(-3 + d)*(-7 + 2*d)*(-5 + 2*d)*y*z*(-1 + y + z)), 
  (-42240 + 55712*d - 28872*d^2 + 7348*d^3 - 918*d^4 + 45*d^5 + 253440*y - 
    325440*d*y + 164128*d^2*y - 40668*d^3*y + 4952*d^4*y - 237*d^5*y - 
    368640*y^2 + 491520*d*y^2 - 253936*d^2*y^2 + 63868*d^3*y^2 - 
    7844*d^4*y^2 + 377*d^5*y^2 - 1282560*y^3 + 1560128*d*y^3 - 
    761824*d^2*y^3 + 186476*d^3*y^3 - 22856*d^4*y^3 + 1121*d^5*y^3 + 
    5126400*y^4 - 6460320*d*y^4 + 3240888*d^2*y^4 - 808736*d^3*y^4 + 
    100362*d^4*y^4 - 4954*d^5*y^4 - 6912000*y^5 + 8816640*d*y^5 - 
    4467968*d^2*y^5 + 1124384*d^3*y^5 - 140512*d^4*y^5 + 6976*d^5*y^5 + 
    4193280*y^6 - 5387776*d*y^6 + 2747584*d^2*y^6 - 695232*d^3*y^6 + 
    87296*d^4*y^6 - 4352*d^5*y^6 - 967680*y^7 + 1249536*d*y^7 - 
    640000*d^2*y^7 + 162560*d^3*y^7 - 20480*d^4*y^7 + 1024*d^5*y^7 + 
    253440*z - 325440*d*z + 164128*d^2*z - 40668*d^3*z + 4952*d^4*z - 
    237*d^5*z - 3937920*y*z + 5073136*d*y*z - 2590832*d^2*y*z + 
    655600*d^3*y*z - 82180*d^4*y*z + 4081*d^5*y*z + 11948160*y^2*z - 
    15238640*d*y^2*z + 7714152*d^2*y^2*z - 1937184*d^3*y^2*z + 
    241254*d^4*y^2*z - 11917*d^5*y^2*z - 15722880*y^3*z + 19845904*d*y^3*z - 
    9947392*d^2*y^3*z + 2474656*d^3*y^3*z - 305504*d^4*y^3*z + 
    14971*d^5*y^3*z + 11376000*y^4*z - 14280400*d*y^4*z + 7122600*d^2*y^4*z - 
    1764372*d^3*y^4*z + 217062*d^4*y^4*z - 10610*d^5*y^4*z - 6174720*y^5*z + 
    7814144*d*y^5*z - 3930240*d^2*y^5*z + 982080*d^3*y^5*z - 
    121920*d^4*y^5*z + 6016*d^5*y^5*z + 3225600*y^6*z - 4138240*d*y^6*z + 
    2107584*d^2*y^6*z - 532672*d^3*y^6*z + 66816*d^4*y^6*z - 3328*d^5*y^6*z - 
    967680*y^7*z + 1249536*d*y^7*z - 640000*d^2*y^7*z + 162560*d^3*y^7*z - 
    20480*d^4*y^7*z + 1024*d^5*y^7*z - 368640*z^2 + 491520*d*z^2 - 
    253936*d^2*z^2 + 63868*d^3*z^2 - 7844*d^4*z^2 + 377*d^5*z^2 + 
    11948160*y*z^2 - 15238640*d*y*z^2 + 7714152*d^2*y*z^2 - 
    1937184*d^3*y*z^2 + 241254*d^4*y*z^2 - 11917*d^5*y*z^2 - 
    38296320*y^2*z^2 + 48291424*d*y^2*z^2 - 24210360*d^2*y^2*z^2 + 
    6030036*d^3*y^2*z^2 - 745866*d^4*y^2*z^2 + 36641*d^5*y^2*z^2 + 
    51761280*y^3*z^2 - 64774640*d*y^3*z^2 + 32242552*d^2*y^3*z^2 - 
    7977624*d^3*y^3*z^2 + 980882*d^4*y^3*z^2 - 47935*d^5*y^3*z^2 - 
    38131200*y^4*z^2 + 47699840*d*y^4*z^2 - 23736120*d^2*y^4*z^2 + 
    5872200*d^3*y^4*z^2 - 722154*d^4*y^4*z^2 + 35314*d^5*y^4*z^2 + 
    16634880*y^5*z^2 - 20997376*d*y^5*z^2 + 10538880*d^2*y^5*z^2 - 
    2628960*d^3*y^5*z^2 + 325920*d^4*y^5*z^2 - 16064*d^5*y^5*z^2 - 
    3548160*y^6*z^2 + 4527872*d*y^6*z^2 - 2295168*d^2*y^6*z^2 + 
    577664*d^3*y^6*z^2 - 72192*d^4*y^6*z^2 + 3584*d^5*y^6*z^2 - 1282560*z^3 + 
    1560128*d*z^3 - 761824*d^2*z^3 + 186476*d^3*z^3 - 22856*d^4*z^3 + 
    1121*d^5*z^3 - 15722880*y*z^3 + 19845904*d*y*z^3 - 9947392*d^2*y*z^3 + 
    2474656*d^3*y*z^3 - 305504*d^4*y*z^3 + 14971*d^5*y*z^3 + 
    51761280*y^2*z^3 - 64774640*d*y^2*z^3 + 32242552*d^2*y^2*z^3 - 
    7977624*d^3*y^2*z^3 + 980882*d^4*y^2*z^3 - 47935*d^5*y^2*z^3 - 
    56707200*y^3*z^3 + 70636720*d*y^3*z^3 - 35016304*d^2*y^3*z^3 + 
    8632992*d^3*y^3*z^3 - 1058276*d^4*y^3*z^3 + 51593*d^5*y^3*z^3 + 
    27434880*y^4*z^3 - 34133776*d*y^4*z^3 + 16903640*d^2*y^4*z^3 - 
    4164116*d^3*y^4*z^3 + 510202*d^4*y^4*z^3 - 24870*d^5*y^4*z^3 - 
    5483520*y^5*z^3 + 6865664*d*y^5*z^3 - 3420672*d^2*y^5*z^3 + 
    847616*d^3*y^5*z^3 - 104448*d^4*y^5*z^3 + 5120*d^5*y^5*z^3 + 
    5126400*z^4 - 6460320*d*z^4 + 3240888*d^2*z^4 - 808736*d^3*z^4 + 
    100362*d^4*z^4 - 4954*d^5*z^4 + 11376000*y*z^4 - 14280400*d*y*z^4 + 
    7122600*d^2*y*z^4 - 1764372*d^3*y*z^4 + 217062*d^4*y*z^4 - 
    10610*d^5*y*z^4 - 38131200*y^2*z^4 + 47699840*d*y^2*z^4 - 
    23736120*d^2*y^2*z^4 + 5872200*d^3*y^2*z^4 - 722154*d^4*y^2*z^4 + 
    35314*d^5*y^2*z^4 + 27434880*y^3*z^4 - 34133776*d*y^3*z^4 + 
    16903640*d^2*y^3*z^4 - 4164116*d^3*y^3*z^4 + 510202*d^4*y^3*z^4 - 
    24870*d^5*y^3*z^4 - 5806080*y^4*z^4 + 7174656*d*y^4*z^4 - 
    3531008*d^2*y^4*z^4 + 865024*d^3*y^4*z^4 - 105472*d^4*y^4*z^4 + 
    5120*d^5*y^4*z^4 - 6912000*z^5 + 8816640*d*z^5 - 4467968*d^2*z^5 + 
    1124384*d^3*z^5 - 140512*d^4*z^5 + 6976*d^5*z^5 - 6174720*y*z^5 + 
    7814144*d*y*z^5 - 3930240*d^2*y*z^5 + 982080*d^3*y*z^5 - 
    121920*d^4*y*z^5 + 6016*d^5*y*z^5 + 16634880*y^2*z^5 - 
    20997376*d*y^2*z^5 + 10538880*d^2*y^2*z^5 - 2628960*d^3*y^2*z^5 + 
    325920*d^4*y^2*z^5 - 16064*d^5*y^2*z^5 - 5483520*y^3*z^5 + 
    6865664*d*y^3*z^5 - 3420672*d^2*y^3*z^5 + 847616*d^3*y^3*z^5 - 
    104448*d^4*y^3*z^5 + 5120*d^5*y^3*z^5 + 4193280*z^6 - 5387776*d*z^6 + 
    2747584*d^2*z^6 - 695232*d^3*z^6 + 87296*d^4*z^6 - 4352*d^5*z^6 + 
    3225600*y*z^6 - 4138240*d*y*z^6 + 2107584*d^2*y*z^6 - 532672*d^3*y*z^6 + 
    66816*d^4*y*z^6 - 3328*d^5*y*z^6 - 3548160*y^2*z^6 + 4527872*d*y^2*z^6 - 
    2295168*d^2*y^2*z^6 + 577664*d^3*y^2*z^6 - 72192*d^4*y^2*z^6 + 
    3584*d^5*y^2*z^6 - 967680*z^7 + 1249536*d*z^7 - 640000*d^2*z^7 + 
    162560*d^3*z^7 - 20480*d^4*z^7 + 1024*d^5*z^7 - 967680*y*z^7 + 
    1249536*d*y*z^7 - 640000*d^2*y*z^7 + 162560*d^3*y*z^7 - 20480*d^4*y*z^7 + 
    1024*d^5*y*z^7)/(128*(-5 + d)*(-4 + d)^2*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-5 + 2*d)*(-1 + y)^2*y*(-1 + z)^2*z*(-1 + y + z)^3), 
  -((y + z)*(1344 - 1064*d + 266*d^2 - 21*d^3 - 2304*y + 2088*d*y - 
      566*d^2*y + 47*d^3*y - 17280*y^2 + 13352*d*y^2 - 3482*d^2*y^2 + 
      305*d^3*y^2 + 64320*y^3 - 52120*d*y^3 + 13998*d^2*y^3 - 1243*d^3*y^3 - 
      86400*y^4 + 71328*d*y^4 - 19432*d^2*y^4 + 1744*d^3*y^4 + 52416*y^5 - 
      43760*d*y^5 + 12032*d^2*y^5 - 1088*d^3*y^5 - 12096*y^6 + 10176*d*y^6 - 
      2816*d^2*y^6 + 256*d^3*y^6 - 2304*z + 2088*d*z - 566*d^2*z + 47*d^3*z - 
      6816*y*z + 5132*d*y*z - 1532*d^2*y*z + 171*d^3*y*z + 44160*y^2*z - 
      35024*d*y^2*z + 9578*d^2*y^2*z - 899*d^3*y^2*z - 62688*y^3*z + 
      49356*d*y^3*z - 13064*d^2*y^3*z + 1161*d^3*y^3*z + 19584*y^4*z - 
      14432*d*y^4*z + 3536*d^2*y^4*z - 288*d^3*y^4*z + 20160*y^5*z - 
      17296*d*y^5*z + 4864*d^2*y^5*z - 448*d^3*y^5*z - 12096*y^6*z + 
      10176*d*y^6*z - 2816*d^2*y^6*z + 256*d^3*y^6*z - 17280*z^2 + 
      13352*d*z^2 - 3482*d^2*z^2 + 305*d^3*z^2 + 44160*y*z^2 - 
      35024*d*y*z^2 + 9578*d^2*y*z^2 - 899*d^3*y*z^2 - 30144*y^2*z^2 + 
      23976*d*y^2*z^2 - 6894*d^2*y^2*z^2 + 707*d^3*y^2*z^2 - 27264*y^3*z^2 + 
      24064*d*y^3*z^2 - 6650*d^2*y^3*z^2 + 575*d^3*y^3*z^2 + 54720*y^4*z^2 - 
      46720*d*y^4*z^2 + 13080*d^2*y^4*z^2 - 1200*d^3*y^4*z^2 - 
      24192*y^5*z^2 + 20352*d*y^5*z^2 - 5632*d^2*y^5*z^2 + 512*d^3*y^5*z^2 + 
      64320*z^3 - 52120*d*z^3 + 13998*d^2*z^3 - 1243*d^3*z^3 - 62688*y*z^3 + 
      49356*d*y*z^3 - 13064*d^2*y*z^3 + 1161*d^3*y*z^3 - 27264*y^2*z^3 + 
      24064*d*y^2*z^3 - 6650*d^2*y^2*z^3 + 575*d^3*y^2*z^3 + 37728*y^3*z^3 - 
      31476*d*y^3*z^3 + 8532*d^2*y^3*z^3 - 749*d^3*y^3*z^3 - 12096*y^4*z^3 + 
      10176*d*y^4*z^3 - 2816*d^2*y^4*z^3 + 256*d^3*y^4*z^3 - 86400*z^4 + 
      71328*d*z^4 - 19432*d^2*z^4 + 1744*d^3*z^4 + 19584*y*z^4 - 
      14432*d*y*z^4 + 3536*d^2*y*z^4 - 288*d^3*y*z^4 + 54720*y^2*z^4 - 
      46720*d*y^2*z^4 + 13080*d^2*y^2*z^4 - 1200*d^3*y^2*z^4 - 
      12096*y^3*z^4 + 10176*d*y^3*z^4 - 2816*d^2*y^3*z^4 + 256*d^3*y^3*z^4 + 
      52416*z^5 - 43760*d*z^5 + 12032*d^2*z^5 - 1088*d^3*z^5 + 20160*y*z^5 - 
      17296*d*y*z^5 + 4864*d^2*y*z^5 - 448*d^3*y*z^5 - 24192*y^2*z^5 + 
      20352*d*y^2*z^5 - 5632*d^2*y^2*z^5 + 512*d^3*y^2*z^5 - 12096*z^6 + 
      10176*d*z^6 - 2816*d^2*z^6 + 256*d^3*z^6 - 12096*y*z^6 + 
      10176*d*y*z^6 - 2816*d^2*y*z^6 + 256*d^3*y*z^6))/
   (32*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*(-1 + y)^2*y*
    (-1 + z)^2*z*(-1 + y + z)^2), (42240 - 55712*d + 28872*d^2 - 7348*d^3 + 
    918*d^4 - 45*d^5 - 226560*y + 297248*d*y - 153144*d^2*y + 38728*d^3*y - 
    4806*d^4*y + 234*d^5*y + 426240*y^2 - 557472*d*y^2 + 286200*d^2*y^2 - 
    72096*d^3*y^2 + 8910*d^4*y^2 - 432*d^5*y^2 - 341760*y^3 + 446048*d*y^3 - 
    228456*d^2*y^3 + 57400*d^3*y^3 - 7074*d^4*y^3 + 342*d^5*y^3 + 99840*y^4 - 
    130112*d*y^4 + 66528*d^2*y^4 - 16684*d^3*y^4 + 2052*d^4*y^4 - 
    99*d^5*y^4 - 153600*z + 195328*d*z - 97600*d^2*z + 23984*d^3*z - 
    2900*d^4*z + 138*d^5*z - 1200000*y*z + 1655696*d*y*z - 913736*d^2*y*z + 
    251192*d^3*y*z - 34306*d^4*y*z + 1859*d^5*y*z + 4147200*y^2*z - 
    5633856*d*y^2*z + 3059544*d^2*y^2*z - 828300*d^3*y^2*z + 
    111570*d^4*y^2*z - 5973*d^5*y^2*z - 4080000*y^3*z + 5519312*d*y^3*z - 
    2987480*d^2*y^3*z + 807088*d^3*y^3*z - 108622*d^4*y^3*z + 
    5817*d^5*y^3*z + 1286400*y^4*z - 1736480*d*y^4*z + 939272*d^2*y^4*z - 
    253964*d^3*y^4*z + 34258*d^4*y^4*z - 1841*d^5*y^4*z + 42240*z^2 - 
    72992*d*z^2 + 43368*d^2*z^2 - 11876*d^3*z^2 + 1542*d^4*z^2 - 77*d^5*z^2 + 
    8304000*y*z^2 - 10926352*d*y*z^2 + 5729504*d^2*y*z^2 - 
    1494728*d^3*y*z^2 + 193792*d^4*y*z^2 - 9981*d^5*y*z^2 - 
    16803840*y^2*z^2 + 22183104*d*y^2*z^2 - 11664872*d^2*y^2*z^2 + 
    3050732*d^3*y^2*z^2 - 396430*d^4*y^2*z^2 + 20461*d^5*y^2*z^2 + 
    8526720*y^3*z^2 - 11295184*d*y^3*z^2 + 5967760*d^2*y^3*z^2 - 
    1569776*d^3*y^3*z^2 + 205316*d^4*y^3*z^2 - 10671*d^5*y^3*z^2 - 
    69120*y^4*z^2 + 111424*d*y^4*z^2 - 75760*d^2*y^4*z^2 + 
    25648*d^3*y^4*z^2 - 4220*d^4*y^4*z^2 + 268*d^5*y^4*z^2 + 1497600*z^3 - 
    1856320*d*z^3 + 918160*d^2*z^3 - 226360*d^3*z^3 + 27800*d^4*z^3 - 
    1360*d^5*z^3 - 15217920*y*z^3 + 19579744*d*y*z^3 - 10023392*d^2*y*z^3 + 
    2550792*d^3*y*z^3 - 322552*d^4*y*z^3 + 16208*d^5*y*z^3 + 
    16588800*y^2*z^3 - 21565440*d*y^2*z^3 + 11157136*d^2*y^2*z^3 - 
    2869480*d^3*y^2*z^3 + 366632*d^4*y^2*z^3 - 18608*d^5*y^2*z^3 - 
    1900800*y^3*z^3 + 2592480*d*y^3*z^3 - 1411904*d^2*y^3*z^3 + 
    382488*d^3*y^3*z^3 - 51400*d^4*y^3*z^3 + 2736*d^5*y^3*z^3 - 
    967680*y^4*z^3 + 1249536*d*y^4*z^3 - 640000*d^2*y^4*z^3 + 
    162560*d^3*y^4*z^3 - 20480*d^4*y^4*z^3 + 1024*d^5*y^4*z^3 - 3686400*z^4 + 
    4678400*d*z^4 - 2360384*d^2*z^4 + 591712*d^3*z^4 - 73696*d^4*z^4 + 
    3648*d^5*z^4 + 11566080*y*z^4 - 14744576*d*y*z^4 + 7468352*d^2*y*z^4 - 
    1878656*d^3*y*z^4 + 234688*d^4*y*z^4 - 11648*d^5*y*z^4 - 
    1105920*y^2*z^4 + 1319424*d*y^2*z^4 - 627968*d^2*y^2*z^4 + 
    149024*d^3*y^2*z^4 - 17632*d^4*y^2*z^4 + 832*d^5*y^2*z^4 - 
    2903040*y^3*z^4 + 3748608*d*y^3*z^4 - 1920000*d^2*y^3*z^4 + 
    487680*d^3*y^3*z^4 - 61440*d^4*y^3*z^4 + 3072*d^5*y^3*z^4 + 3225600*z^5 - 
    4138240*d*z^5 + 2107584*d^2*z^5 - 532672*d^3*z^5 + 66816*d^4*z^5 - 
    3328*d^5*z^5 - 2257920*y*z^5 + 2888704*d*y*z^5 - 1467584*d^2*y*z^5 + 
    370112*d^3*y*z^5 - 46336*d^4*y*z^5 + 2304*d^5*y*z^5 - 2903040*y^2*z^5 + 
    3748608*d*y^2*z^5 - 1920000*d^2*y^2*z^5 + 487680*d^3*y^2*z^5 - 
    61440*d^4*y^2*z^5 + 3072*d^5*y^2*z^5 - 967680*z^6 + 1249536*d*z^6 - 
    640000*d^2*z^6 + 162560*d^3*z^6 - 20480*d^4*z^6 + 1024*d^5*z^6 - 
    967680*y*z^6 + 1249536*d*y*z^6 - 640000*d^2*y*z^6 + 162560*d^3*y*z^6 - 
    20480*d^4*y*z^6 + 1024*d^5*y*z^6)/(256*(-5 + d)*(-4 + d)*(-3 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*(-1 + y)^2*y*(-1 + z)*z*
    (-1 + y + z)^2), (42240 - 55712*d + 28872*d^2 - 7348*d^3 + 918*d^4 - 
    45*d^5 - 153600*y + 195328*d*y - 97600*d^2*y + 23984*d^3*y - 2900*d^4*y + 
    138*d^5*y + 42240*y^2 - 72992*d*y^2 + 43368*d^2*y^2 - 11876*d^3*y^2 + 
    1542*d^4*y^2 - 77*d^5*y^2 + 1497600*y^3 - 1856320*d*y^3 + 
    918160*d^2*y^3 - 226360*d^3*y^3 + 27800*d^4*y^3 - 1360*d^5*y^3 - 
    3686400*y^4 + 4678400*d*y^4 - 2360384*d^2*y^4 + 591712*d^3*y^4 - 
    73696*d^4*y^4 + 3648*d^5*y^4 + 3225600*y^5 - 4138240*d*y^5 + 
    2107584*d^2*y^5 - 532672*d^3*y^5 + 66816*d^4*y^5 - 3328*d^5*y^5 - 
    967680*y^6 + 1249536*d*y^6 - 640000*d^2*y^6 + 162560*d^3*y^6 - 
    20480*d^4*y^6 + 1024*d^5*y^6 - 226560*z + 297248*d*z - 153144*d^2*z + 
    38728*d^3*z - 4806*d^4*z + 234*d^5*z - 1200000*y*z + 1655696*d*y*z - 
    913736*d^2*y*z + 251192*d^3*y*z - 34306*d^4*y*z + 1859*d^5*y*z + 
    8304000*y^2*z - 10926352*d*y^2*z + 5729504*d^2*y^2*z - 
    1494728*d^3*y^2*z + 193792*d^4*y^2*z - 9981*d^5*y^2*z - 15217920*y^3*z + 
    19579744*d*y^3*z - 10023392*d^2*y^3*z + 2550792*d^3*y^3*z - 
    322552*d^4*y^3*z + 16208*d^5*y^3*z + 11566080*y^4*z - 14744576*d*y^4*z + 
    7468352*d^2*y^4*z - 1878656*d^3*y^4*z + 234688*d^4*y^4*z - 
    11648*d^5*y^4*z - 2257920*y^5*z + 2888704*d*y^5*z - 1467584*d^2*y^5*z + 
    370112*d^3*y^5*z - 46336*d^4*y^5*z + 2304*d^5*y^5*z - 967680*y^6*z + 
    1249536*d*y^6*z - 640000*d^2*y^6*z + 162560*d^3*y^6*z - 20480*d^4*y^6*z + 
    1024*d^5*y^6*z + 426240*z^2 - 557472*d*z^2 + 286200*d^2*z^2 - 
    72096*d^3*z^2 + 8910*d^4*z^2 - 432*d^5*z^2 + 4147200*y*z^2 - 
    5633856*d*y*z^2 + 3059544*d^2*y*z^2 - 828300*d^3*y*z^2 + 
    111570*d^4*y*z^2 - 5973*d^5*y*z^2 - 16803840*y^2*z^2 + 
    22183104*d*y^2*z^2 - 11664872*d^2*y^2*z^2 + 3050732*d^3*y^2*z^2 - 
    396430*d^4*y^2*z^2 + 20461*d^5*y^2*z^2 + 16588800*y^3*z^2 - 
    21565440*d*y^3*z^2 + 11157136*d^2*y^3*z^2 - 2869480*d^3*y^3*z^2 + 
    366632*d^4*y^3*z^2 - 18608*d^5*y^3*z^2 - 1105920*y^4*z^2 + 
    1319424*d*y^4*z^2 - 627968*d^2*y^4*z^2 + 149024*d^3*y^4*z^2 - 
    17632*d^4*y^4*z^2 + 832*d^5*y^4*z^2 - 2903040*y^5*z^2 + 
    3748608*d*y^5*z^2 - 1920000*d^2*y^5*z^2 + 487680*d^3*y^5*z^2 - 
    61440*d^4*y^5*z^2 + 3072*d^5*y^5*z^2 - 341760*z^3 + 446048*d*z^3 - 
    228456*d^2*z^3 + 57400*d^3*z^3 - 7074*d^4*z^3 + 342*d^5*z^3 - 
    4080000*y*z^3 + 5519312*d*y*z^3 - 2987480*d^2*y*z^3 + 807088*d^3*y*z^3 - 
    108622*d^4*y*z^3 + 5817*d^5*y*z^3 + 8526720*y^2*z^3 - 
    11295184*d*y^2*z^3 + 5967760*d^2*y^2*z^3 - 1569776*d^3*y^2*z^3 + 
    205316*d^4*y^2*z^3 - 10671*d^5*y^2*z^3 - 1900800*y^3*z^3 + 
    2592480*d*y^3*z^3 - 1411904*d^2*y^3*z^3 + 382488*d^3*y^3*z^3 - 
    51400*d^4*y^3*z^3 + 2736*d^5*y^3*z^3 - 2903040*y^4*z^3 + 
    3748608*d*y^4*z^3 - 1920000*d^2*y^4*z^3 + 487680*d^3*y^4*z^3 - 
    61440*d^4*y^4*z^3 + 3072*d^5*y^4*z^3 + 99840*z^4 - 130112*d*z^4 + 
    66528*d^2*z^4 - 16684*d^3*z^4 + 2052*d^4*z^4 - 99*d^5*z^4 + 
    1286400*y*z^4 - 1736480*d*y*z^4 + 939272*d^2*y*z^4 - 253964*d^3*y*z^4 + 
    34258*d^4*y*z^4 - 1841*d^5*y*z^4 - 69120*y^2*z^4 + 111424*d*y^2*z^4 - 
    75760*d^2*y^2*z^4 + 25648*d^3*y^2*z^4 - 4220*d^4*y^2*z^4 + 
    268*d^5*y^2*z^4 - 967680*y^3*z^4 + 1249536*d*y^3*z^4 - 
    640000*d^2*y^3*z^4 + 162560*d^3*y^3*z^4 - 20480*d^4*y^3*z^4 + 
    1024*d^5*y^3*z^4)/(256*(-5 + d)*(-4 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-5 + 2*d)*(-8 + 3*d)*(-1 + y)*y*(-1 + z)^2*z*(-1 + y + z)^2), 0, 
  -((-4 + d)*(1920 - 2096*d + 836*d^2 - 144*d^3 + 9*d^4 - 3840*y + 4192*d*y - 
      1672*d^2*y + 288*d^3*y - 18*d^4*y + 1920*y^2 - 2096*d*y^2 + 
      836*d^2*y^2 - 144*d^3*y^2 + 9*d^4*y^2 - 3840*z + 4192*d*z - 
      1672*d^2*z + 288*d^3*z - 18*d^4*z + 56256*y*z - 65224*d*y*z + 
      27956*d^2*y*z - 5246*d^3*y*z + 363*d^4*y*z - 52416*y^2*z + 
      61032*d*y^2*z - 26284*d^2*y^2*z + 4958*d^3*y^2*z - 345*d^4*y^2*z + 
      1920*z^2 - 2096*d*z^2 + 836*d^2*z^2 - 144*d^3*z^2 + 9*d^4*z^2 - 
      52416*y*z^2 + 61032*d*y*z^2 - 26284*d^2*y*z^2 + 4958*d^3*y*z^2 - 
      345*d^4*y*z^2 + 48384*y^2*z^2 - 52800*d*y^2*z^2 + 21440*d^2*y^2*z^2 - 
      3840*d^3*y^2*z^2 + 256*d^4*y^2*z^2))/(64*(-3 + d)^2*(-9 + 2*d)*
    (-7 + 2*d)*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*y*z*(-1 + y + z)), 0, 0, 
  -((-4 + d)*(1920 - 2096*d + 836*d^2 - 144*d^3 + 9*d^4 - 3840*y + 4192*d*y - 
      1672*d^2*y + 288*d^3*y - 18*d^4*y - 3840*y^2 + 4192*d*y^2 - 
      1672*d^2*y^2 + 288*d^3*y^2 - 18*d^4*y^2 + 15360*y^3 - 16768*d*y^3 + 
      6688*d^2*y^3 - 1152*d^3*y^3 + 72*d^4*y^3 - 13440*y^4 + 14672*d*y^4 - 
      5852*d^2*y^4 + 1008*d^3*y^4 - 63*d^4*y^4 + 3840*y^5 - 4192*d*y^5 + 
      1672*d^2*y^5 - 288*d^3*y^5 + 18*d^4*y^5 + 11904*z - 11920*d*z + 
      4332*d^2*z - 680*d^3*z + 39*d^4*z - 115008*y*z + 126712*d*y*z - 
      51776*d^2*y*z + 9342*d^3*y*z - 630*d^4*y*z + 378432*y^2*z - 
      430680*d*y^2*z + 181904*d^2*y^2*z - 33862*d^3*y^2*z + 2346*d^4*y^2*z - 
      564288*y^3*z + 650968*d*y^3*z - 278376*d^2*y^3*z + 52334*d^3*y^3*z - 
      3648*d^4*y^3*z + 393792*y^4*z - 457144*d*y^4*z + 196484*d^2*y^4*z - 
      37050*d^3*y^4*z + 2583*d^4*y^4*z - 104832*y^5*z + 122064*d*y^5*z - 
      52568*d^2*y^5*z + 9916*d^3*y^5*z - 690*d^4*y^5*z + 13824*z^2 - 
      10560*d*z^2 + 2960*d^2*z^2 - 360*d^3*z^2 + 16*d^4*z^2 + 248832*y*z^2 - 
      273024*d*y*z^2 + 109584*d^2*y*z^2 - 19144*d^3*y*z^2 + 1232*d^4*y*z^2 - 
      926208*y^2*z^2 + 988032*d*y^2*z^2 - 389392*d^2*y^2*z^2 + 
      67272*d^3*y^2*z^2 - 4304*d^4*y^2*z^2 + 1147392*y^3*z^2 - 
      1220352*d*y^3*z^2 + 481072*d^2*y^3*z^2 - 83352*d^3*y^3*z^2 + 
      5360*d^4*y^3*z^2 - 580608*y^4*z^2 + 621504*d*y^4*z^2 - 
      247104*d^2*y^4*z^2 + 43264*d^3*y^4*z^2 - 2816*d^4*y^4*z^2 + 
      96768*y^5*z^2 - 105600*d*y^5*z^2 + 42880*d^2*y^5*z^2 - 
      7680*d^3*y^5*z^2 + 512*d^4*y^5*z^2 - 285696*z^3 + 300800*d*z^3 - 
      118400*d^2*z^3 + 20640*d^3*z^3 - 1344*d^4*z^3 - 880128*y*z^3 + 
      1018688*d*y*z^3 - 436928*d^2*y*z^3 + 82368*d^3*y*z^3 - 5760*d^4*y*z^3 + 
      2907648*y^2*z^3 - 3256576*d*y^2*z^3 + 1357696*d^2*y^2*z^3 - 
      249696*d^3*y^2*z^3 + 17088*d^4*y^2*z^3 - 2032128*y^3*z^3 + 
      2253888*d*y^3*z^3 - 931008*d^2*y^3*z^3 + 169728*d^3*y^3*z^3 - 
      11520*d^4*y^3*z^3 + 290304*y^4*z^3 - 316800*d*y^4*z^3 + 
      128640*d^2*y^4*z^3 - 23040*d^3*y^4*z^3 + 1536*d^4*y^4*z^3 + 
      451584*z^4 - 487424*d*z^4 + 196032*d^2*z^4 - 34816*d^3*z^4 + 
      2304*d^4*z^4 + 1193472*y*z^4 - 1368256*d*y*z^4 + 583808*d^2*y*z^4 - 
      109824*d^3*y*z^4 + 7680*d^4*y*z^4 - 1935360*y^2*z^4 + 
      2172480*d*y^2*z^4 - 908480*d^2*y^2*z^4 + 167680*d^3*y^2*z^4 - 
      11520*d^4*y^2*z^4 + 290304*y^3*z^4 - 316800*d*y^3*z^4 + 
      128640*d^2*y^3*z^4 - 23040*d^3*y^3*z^4 + 1536*d^4*y^3*z^4 - 
      193536*z^5 + 211200*d*z^5 - 85760*d^2*z^5 + 15360*d^3*z^5 - 
      1024*d^4*z^5 - 580608*y*z^5 + 657792*d*y*z^5 - 277632*d^2*y*z^5 + 
      51712*d^3*y*z^5 - 3584*d^4*y*z^5 + 96768*y^2*z^5 - 105600*d*y^2*z^5 + 
      42880*d^2*y^2*z^5 - 7680*d^3*y^2*z^5 + 512*d^4*y^2*z^5))/
   (128*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*
    (-1 + y)^2*y*z*(-1 + y + z)^2), 
  -((-4 + d)*(1920 - 2096*d + 836*d^2 - 144*d^3 + 9*d^4 + 11904*y - 
      11920*d*y + 4332*d^2*y - 680*d^3*y + 39*d^4*y + 13824*y^2 - 
      10560*d*y^2 + 2960*d^2*y^2 - 360*d^3*y^2 + 16*d^4*y^2 - 285696*y^3 + 
      300800*d*y^3 - 118400*d^2*y^3 + 20640*d^3*y^3 - 1344*d^4*y^3 + 
      451584*y^4 - 487424*d*y^4 + 196032*d^2*y^4 - 34816*d^3*y^4 + 
      2304*d^4*y^4 - 193536*y^5 + 211200*d*y^5 - 85760*d^2*y^5 + 
      15360*d^3*y^5 - 1024*d^4*y^5 - 3840*z + 4192*d*z - 1672*d^2*z + 
      288*d^3*z - 18*d^4*z - 115008*y*z + 126712*d*y*z - 51776*d^2*y*z + 
      9342*d^3*y*z - 630*d^4*y*z + 248832*y^2*z - 273024*d*y^2*z + 
      109584*d^2*y^2*z - 19144*d^3*y^2*z + 1232*d^4*y^2*z - 880128*y^3*z + 
      1018688*d*y^3*z - 436928*d^2*y^3*z + 82368*d^3*y^3*z - 5760*d^4*y^3*z + 
      1193472*y^4*z - 1368256*d*y^4*z + 583808*d^2*y^4*z - 109824*d^3*y^4*z + 
      7680*d^4*y^4*z - 580608*y^5*z + 657792*d*y^5*z - 277632*d^2*y^5*z + 
      51712*d^3*y^5*z - 3584*d^4*y^5*z - 3840*z^2 + 4192*d*z^2 - 
      1672*d^2*z^2 + 288*d^3*z^2 - 18*d^4*z^2 + 378432*y*z^2 - 
      430680*d*y*z^2 + 181904*d^2*y*z^2 - 33862*d^3*y*z^2 + 2346*d^4*y*z^2 - 
      926208*y^2*z^2 + 988032*d*y^2*z^2 - 389392*d^2*y^2*z^2 + 
      67272*d^3*y^2*z^2 - 4304*d^4*y^2*z^2 + 2907648*y^3*z^2 - 
      3256576*d*y^3*z^2 + 1357696*d^2*y^3*z^2 - 249696*d^3*y^3*z^2 + 
      17088*d^4*y^3*z^2 - 1935360*y^4*z^2 + 2172480*d*y^4*z^2 - 
      908480*d^2*y^4*z^2 + 167680*d^3*y^4*z^2 - 11520*d^4*y^4*z^2 + 
      96768*y^5*z^2 - 105600*d*y^5*z^2 + 42880*d^2*y^5*z^2 - 
      7680*d^3*y^5*z^2 + 512*d^4*y^5*z^2 + 15360*z^3 - 16768*d*z^3 + 
      6688*d^2*z^3 - 1152*d^3*z^3 + 72*d^4*z^3 - 564288*y*z^3 + 
      650968*d*y*z^3 - 278376*d^2*y*z^3 + 52334*d^3*y*z^3 - 3648*d^4*y*z^3 + 
      1147392*y^2*z^3 - 1220352*d*y^2*z^3 + 481072*d^2*y^2*z^3 - 
      83352*d^3*y^2*z^3 + 5360*d^4*y^2*z^3 - 2032128*y^3*z^3 + 
      2253888*d*y^3*z^3 - 931008*d^2*y^3*z^3 + 169728*d^3*y^3*z^3 - 
      11520*d^4*y^3*z^3 + 290304*y^4*z^3 - 316800*d*y^4*z^3 + 
      128640*d^2*y^4*z^3 - 23040*d^3*y^4*z^3 + 1536*d^4*y^4*z^3 - 13440*z^4 + 
      14672*d*z^4 - 5852*d^2*z^4 + 1008*d^3*z^4 - 63*d^4*z^4 + 393792*y*z^4 - 
      457144*d*y*z^4 + 196484*d^2*y*z^4 - 37050*d^3*y*z^4 + 2583*d^4*y*z^4 - 
      580608*y^2*z^4 + 621504*d*y^2*z^4 - 247104*d^2*y^2*z^4 + 
      43264*d^3*y^2*z^4 - 2816*d^4*y^2*z^4 + 290304*y^3*z^4 - 
      316800*d*y^3*z^4 + 128640*d^2*y^3*z^4 - 23040*d^3*y^3*z^4 + 
      1536*d^4*y^3*z^4 + 3840*z^5 - 4192*d*z^5 + 1672*d^2*z^5 - 288*d^3*z^5 + 
      18*d^4*z^5 - 104832*y*z^5 + 122064*d*y*z^5 - 52568*d^2*y*z^5 + 
      9916*d^3*y*z^5 - 690*d^4*y*z^5 + 96768*y^2*z^5 - 105600*d*y^2*z^5 + 
      42880*d^2*y^2*z^5 - 7680*d^3*y^2*z^5 + 512*d^4*y^2*z^5))/
   (128*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*y*
    (-1 + z)^2*z*(-1 + y + z)^2), 0, 0, 
  -(-1920*y + 2096*d*y - 836*d^2*y + 144*d^3*y - 9*d^4*y + 5760*y^2 - 
     6288*d*y^2 + 2508*d^2*y^2 - 432*d^3*y^2 + 27*d^4*y^2 - 5760*y^3 + 
     6288*d*y^3 - 2508*d^2*y^3 + 432*d^3*y^3 - 27*d^4*y^3 + 1920*y^4 - 
     2096*d*y^4 + 836*d^2*y^4 - 144*d^3*y^4 + 9*d^4*y^4 - 3456*z + 3504*d*z - 
     1292*d^2*z + 206*d^3*z - 12*d^4*z + 50304*y*z - 57200*d*y*z + 
     24120*d^2*y*z - 4478*d^3*y*z + 309*d^4*y*z - 142656*y^2*z + 
     164920*d*y^2*z - 70648*d^2*y^2*z + 13296*d^3*y^2*z - 927*d^4*y^2*z + 
     148224*y^3*z - 172256*d*y^3*z + 74104*d^2*y^3*z - 13982*d^3*y^3*z + 
     975*d^4*y^3*z - 52416*y^4*z + 61032*d*y^4*z - 26284*d^2*y^4*z + 
     4958*d^3*y^4*z - 345*d^4*y^4*z - 3456*z^2 + 2640*d*z^2 - 740*d^2*z^2 + 
     90*d^3*z^2 - 4*d^4*z^2 - 29376*y*z^2 + 34248*d*y*z^2 - 14368*d^2*y*z^2 + 
     2598*d^3*y*z^2 - 172*d^4*y*z^2 + 117504*y^2*z^2 - 129216*d*y^2*z^2 + 
     52396*d^2*y^2*z^2 - 9306*d^3*y^2*z^2 + 612*d^4*y^2*z^2 - 
     133056*y^3*z^2 + 145128*d*y^3*z^2 - 58728*d^2*y^3*z^2 + 
     10458*d^3*y^3*z^2 - 692*d^4*y^3*z^2 + 48384*y^4*z^2 - 52800*d*y^4*z^2 + 
     21440*d^2*y^4*z^2 - 3840*d^3*y^4*z^2 + 256*d^4*y^4*z^2 + 71424*z^3 - 
     75200*d*z^3 + 29600*d^2*z^3 - 5160*d^3*z^3 + 336*d^4*z^3 + 2304*y*z^3 - 
     8000*d*y*z^3 + 5120*d^2*y*z^3 - 1200*d^3*y*z^3 + 96*d^4*y*z^3 - 
     218880*y^2*z^3 + 241600*d*y^2*z^3 - 99040*d^2*y^2*z^3 + 
     17880*d^3*y^2*z^3 - 1200*d^4*y^2*z^3 + 145152*y^3*z^3 - 
     158400*d*y^3*z^3 + 64320*d^2*y^3*z^3 - 11520*d^3*y^3*z^3 + 
     768*d^4*y^3*z^3 - 112896*z^4 + 121856*d*z^4 - 49008*d^2*z^4 + 
     8704*d^3*z^4 - 576*d^4*z^4 - 32256*y*z^4 + 36544*d*y*z^4 - 
     15312*d^2*y*z^4 + 2816*d^3*y*z^4 - 192*d^4*y*z^4 + 145152*y^2*z^4 - 
     158400*d*y^2*z^4 + 64320*d^2*y^2*z^4 - 11520*d^3*y^2*z^4 + 
     768*d^4*y^2*z^4 + 48384*z^5 - 52800*d*z^5 + 21440*d^2*z^5 - 
     3840*d^3*z^5 + 256*d^4*z^5 + 48384*y*z^5 - 52800*d*y*z^5 + 
     21440*d^2*y*z^5 - 3840*d^3*y*z^5 + 256*d^4*y*z^5)/
   (32*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*
    (-1 + y)^2*y*z*(-1 + y + z)), 
  -(-3456*y + 3504*d*y - 1292*d^2*y + 206*d^3*y - 12*d^4*y - 3456*y^2 + 
     2640*d*y^2 - 740*d^2*y^2 + 90*d^3*y^2 - 4*d^4*y^2 + 71424*y^3 - 
     75200*d*y^3 + 29600*d^2*y^3 - 5160*d^3*y^3 + 336*d^4*y^3 - 112896*y^4 + 
     121856*d*y^4 - 49008*d^2*y^4 + 8704*d^3*y^4 - 576*d^4*y^4 + 48384*y^5 - 
     52800*d*y^5 + 21440*d^2*y^5 - 3840*d^3*y^5 + 256*d^4*y^5 - 1920*z + 
     2096*d*z - 836*d^2*z + 144*d^3*z - 9*d^4*z + 50304*y*z - 57200*d*y*z + 
     24120*d^2*y*z - 4478*d^3*y*z + 309*d^4*y*z - 29376*y^2*z + 
     34248*d*y^2*z - 14368*d^2*y^2*z + 2598*d^3*y^2*z - 172*d^4*y^2*z + 
     2304*y^3*z - 8000*d*y^3*z + 5120*d^2*y^3*z - 1200*d^3*y^3*z + 
     96*d^4*y^3*z - 32256*y^4*z + 36544*d*y^4*z - 15312*d^2*y^4*z + 
     2816*d^3*y^4*z - 192*d^4*y^4*z + 48384*y^5*z - 52800*d*y^5*z + 
     21440*d^2*y^5*z - 3840*d^3*y^5*z + 256*d^4*y^5*z + 5760*z^2 - 
     6288*d*z^2 + 2508*d^2*z^2 - 432*d^3*z^2 + 27*d^4*z^2 - 142656*y*z^2 + 
     164920*d*y*z^2 - 70648*d^2*y*z^2 + 13296*d^3*y*z^2 - 927*d^4*y*z^2 + 
     117504*y^2*z^2 - 129216*d*y^2*z^2 + 52396*d^2*y^2*z^2 - 
     9306*d^3*y^2*z^2 + 612*d^4*y^2*z^2 - 218880*y^3*z^2 + 241600*d*y^3*z^2 - 
     99040*d^2*y^3*z^2 + 17880*d^3*y^3*z^2 - 1200*d^4*y^3*z^2 + 
     145152*y^4*z^2 - 158400*d*y^4*z^2 + 64320*d^2*y^4*z^2 - 
     11520*d^3*y^4*z^2 + 768*d^4*y^4*z^2 - 5760*z^3 + 6288*d*z^3 - 
     2508*d^2*z^3 + 432*d^3*z^3 - 27*d^4*z^3 + 148224*y*z^3 - 
     172256*d*y*z^3 + 74104*d^2*y*z^3 - 13982*d^3*y*z^3 + 975*d^4*y*z^3 - 
     133056*y^2*z^3 + 145128*d*y^2*z^3 - 58728*d^2*y^2*z^3 + 
     10458*d^3*y^2*z^3 - 692*d^4*y^2*z^3 + 145152*y^3*z^3 - 
     158400*d*y^3*z^3 + 64320*d^2*y^3*z^3 - 11520*d^3*y^3*z^3 + 
     768*d^4*y^3*z^3 + 1920*z^4 - 2096*d*z^4 + 836*d^2*z^4 - 144*d^3*z^4 + 
     9*d^4*z^4 - 52416*y*z^4 + 61032*d*y*z^4 - 26284*d^2*y*z^4 + 
     4958*d^3*y*z^4 - 345*d^4*y*z^4 + 48384*y^2*z^4 - 52800*d*y^2*z^4 + 
     21440*d^2*y^2*z^4 - 3840*d^3*y^2*z^4 + 256*d^4*y^2*z^4)/
   (32*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*y*
    (-1 + z)^2*z*(-1 + y + z)), (24 - 10*d + d^2 - 48*y + 20*d*y - 2*d^2*y + 
    24*y^2 - 10*d*y^2 + d^2*y^2 - 48*z + 20*d*z - 2*d^2*z + 660*y*z - 
    332*d*y*z + 41*d^2*y*z - 612*y^2*z + 312*d*y^2*z - 39*d^2*y^2*z + 
    24*z^2 - 10*d*z^2 + d^2*z^2 - 612*y*z^2 + 312*d*y*z^2 - 39*d^2*y*z^2 + 
    840*y^2*z^2 - 432*d*y^2*z^2 + 54*d^2*y^2*z^2)/
   (128*(-3 + d)^2*(-7 + 2*d)*(-5 + 2*d)*y*z*(-1 + y + z)), 0, 
  -((-6 + d)*(-4 + d + 4*y - d*y + 4*z - d*z - 30*y*z + 9*d*y*z))/
   (128*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*y*z), 0, 0}, 
 {0, 0, 0, -(2352 - 3530*d + 1963*d^2 - 478*d^3 + 43*d^4)/
   (2*(-4 + d)^2*(-3 + d)*(-2 + d)*(-7 + 2*d)*(-5 + 2*d)*(-1 + y + z)), 0, 0, 
  0, -(-752 + 858*d - 313*d^2 + 37*d^3)/(2*(-4 + d)*(-2 + d)*(-7 + 2*d)*
    (-5 + 2*d)*(-8 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-4 + d)*(-1 + y + z)^2)/(4*(-2 + d)*(-7 + 2*d)*(-5 + 2*d)), 0, 0, 0}, 
 {((-8 + 3*d)*(1440 - 1212*d + 324*d^2 - 27*d^3 - 2880*y + 2424*d*y - 
     648*d^2*y + 54*d^3*y + 1440*y^2 - 1212*d*y^2 + 324*d^2*y^2 - 
     27*d^3*y^2 + 5280*z - 3772*d*z + 824*d^2*z - 57*d^3*z - 10920*y*z + 
     7712*d*y*z - 1666*d^2*y*z + 114*d^3*y*z + 5640*y^2*z - 3940*d*y^2*z + 
     842*d^2*y^2*z - 57*d^3*y^2*z + 1920*z^2 - 104*d*z^2 - 156*d^2*z^2 + 
     20*d^3*z^2 + 6000*y*z^2 - 5480*d*y*z^2 + 1376*d^2*y*z^2 - 
     104*d^3*y*z^2 - 7920*y^2*z^2 + 5584*d*y^2*z^2 - 1220*d^2*y^2*z^2 + 
     84*d^3*y^2*z^2 - 28800*z^3 + 19360*d*z^3 - 4320*d^2*z^3 + 320*d^3*z^3 + 
     8640*y*z^3 - 5088*d*y*z^3 + 992*d^2*y*z^3 - 64*d^3*y*z^3 + 20160*z^4 - 
     14272*d*z^4 + 3328*d^2*z^4 - 256*d^3*z^4))/(256*(-5 + d)*(-4 + d)*
    (-3 + d)*(-9 + 2*d)*(-7 + 2*d)*(-1 + y)*y*(-1 + z)*z^2*(-1 + y + z)), 
  -((-8 + 3*d)*(-1440 + 1212*d - 324*d^2 + 27*d^3 - 5280*y + 3772*d*y - 
      824*d^2*y + 57*d^3*y - 1920*y^2 + 104*d*y^2 + 156*d^2*y^2 - 
      20*d^3*y^2 + 28800*y^3 - 19360*d*y^3 + 4320*d^2*y^3 - 320*d^3*y^3 - 
      20160*y^4 + 14272*d*y^4 - 3328*d^2*y^4 + 256*d^3*y^4 + 2880*z - 
      2424*d*z + 648*d^2*z - 54*d^3*z + 10920*y*z - 7712*d*y*z + 
      1666*d^2*y*z - 114*d^3*y*z - 6000*y^2*z + 5480*d*y^2*z - 
      1376*d^2*y^2*z + 104*d^3*y^2*z - 8640*y^3*z + 5088*d*y^3*z - 
      992*d^2*y^3*z + 64*d^3*y^3*z - 1440*z^2 + 1212*d*z^2 - 324*d^2*z^2 + 
      27*d^3*z^2 - 5640*y*z^2 + 3940*d*y*z^2 - 842*d^2*y*z^2 + 57*d^3*y*z^2 + 
      7920*y^2*z^2 - 5584*d*y^2*z^2 + 1220*d^2*y^2*z^2 - 84*d^3*y^2*z^2))/
   (256*(-5 + d)*(-4 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*(-1 + y)*y^2*
    (-1 + z)*z*(-1 + y + z)), ((-2 + d)*(-10 + 3*d)*(-8 + 3*d)*
    (-8 + 3*d + 8*y - 3*d*y + 8*z - 3*d*z - 126*y*z + 27*d*y*z))/
   (64*(-5 + d)*(-4 + d)^2*(-3 + d)*(-7 + 2*d)*y*z*(-1 + y + z)), 
  -((-8 + 3*d)*(10560 - 11288*d + 4396*d^2 - 738*d^3 + 45*d^4 - 52800*y + 
      54232*d*y - 20256*d^2*y + 3266*d^3*y - 192*d^4*y + 39360*y^2 - 
      45608*d*y^2 + 18268*d^2*y^2 - 3070*d^3*y^2 + 185*d^4*y^2 + 118080*y^3 - 
      103576*d*y^3 + 34232*d^2*y^3 - 5058*d^3*y^3 + 282*d^4*y^3 - 
      195840*y^4 + 183488*d*y^4 - 64224*d^2*y^4 + 9952*d^3*y^4 - 
      576*d^4*y^4 + 80640*y^5 - 77248*d*y^5 + 27584*d^2*y^5 - 4352*d^3*y^5 + 
      256*d^4*y^5 - 52800*z + 54232*d*z - 20256*d^2*z + 3266*d^3*z - 
      192*d^4*z + 280080*y*z - 292856*d*y*z + 111580*d^2*y*z - 
      18426*d^3*y*z + 1116*d^4*y*z - 292800*y^2*z + 321408*d*y^2*z - 
      126880*d^2*y^2*z + 21544*d^3*y^2*z - 1336*d^4*y^2*z - 49680*y^3*z + 
      23456*d*y^3*z - 1084*d^2*y^3*z - 784*d^3*y^3*z + 92*d^4*y^3*z + 
      115200*y^4*z - 106240*d*y^4*z + 36640*d^2*y^4*z - 5600*d^3*y^4*z + 
      320*d^4*y^4*z + 39360*z^2 - 45608*d*z^2 + 18268*d^2*z^2 - 
      3070*d^3*z^2 + 185*d^4*z^2 - 292800*y*z^2 + 321408*d*y*z^2 - 
      126880*d^2*y*z^2 + 21544*d^3*y*z^2 - 1336*d^4*y*z^2 + 321840*y^2*z^2 - 
      355920*d*y^2*z^2 + 141760*d^2*y^2*z^2 - 24316*d^3*y^2*z^2 + 
      1525*d^4*y^2*z^2 - 68400*y^3*z^2 + 80120*d*y^3*z^2 - 
      33148*d^2*y^3*z^2 + 5842*d^3*y^3*z^2 - 374*d^4*y^3*z^2 + 118080*z^3 - 
      103576*d*z^3 + 34232*d^2*z^3 - 5058*d^3*z^3 + 282*d^4*z^3 - 
      49680*y*z^3 + 23456*d*y*z^3 - 1084*d^2*y*z^3 - 784*d^3*y*z^3 + 
      92*d^4*y*z^3 - 68400*y^2*z^3 + 80120*d*y^2*z^3 - 33148*d^2*y^2*z^3 + 
      5842*d^3*y^2*z^3 - 374*d^4*y^2*z^3 - 195840*z^4 + 183488*d*z^4 - 
      64224*d^2*z^4 + 9952*d^3*z^4 - 576*d^4*z^4 + 115200*y*z^4 - 
      106240*d*y*z^4 + 36640*d^2*y*z^4 - 5600*d^3*y*z^4 + 320*d^4*y*z^4 + 
      80640*z^5 - 77248*d*z^5 + 27584*d^2*z^5 - 4352*d^3*z^5 + 256*d^4*z^5))/
   (128*(-5 + d)*(-4 + d)^2*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*(-1 + y)*y*
    (-1 + z)*z*(-1 + y + z)^3), 
  ((y + z)*(-336 + 182*d - 21*d^2 + 240*y - 196*d*y + 26*d^2*y + 1536*y^2 - 
     666*d*y^2 + 75*d^2*y^2 - 2448*y^3 + 1192*d*y^3 - 144*d^2*y^3 + 
     1008*y^4 - 512*d*y^4 + 64*d^2*y^4 + 240*z - 196*d*z + 26*d^2*z + 
     900*y*z - 270*d*y*z + 28*d^2*y*z - 2580*y^2*z + 1146*d*y^2*z - 
     134*d^2*y^2*z + 1440*y^3*z - 680*d*y^3*z + 80*d^2*y^3*z + 1536*z^2 - 
     666*d*z^2 + 75*d^2*z^2 - 2580*y*z^2 + 1146*d*y*z^2 - 134*d^2*y*z^2 + 
     1044*y^2*z^2 - 480*d*y^2*z^2 + 59*d^2*y^2*z^2 - 2448*z^3 + 1192*d*z^3 - 
     144*d^2*z^3 + 1440*y*z^3 - 680*d*y*z^3 + 80*d^2*y*z^3 + 1008*z^4 - 
     512*d*z^4 + 64*d^2*z^4))/(32*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*(-1 + y)*y*
    (-1 + z)*z*(-1 + y + z)^2), 
  -(10560 - 11288*d + 4396*d^2 - 738*d^3 + 45*d^4 - 46080*y + 48864*d*y - 
     18852*d^2*y + 3132*d^3*y - 189*d^4*y + 60480*y^2 - 63864*d*y^2 + 
     24516*d^2*y^2 - 4050*d^3*y^2 + 243*d^4*y^2 - 24960*y^3 + 26288*d*y^3 - 
     10060*d^2*y^3 + 1656*d^3*y^3 - 99*d^4*y^3 - 38400*z + 39232*d*z - 
     14592*d^2*z + 2348*d^3*z - 138*d^4*z - 20880*y*z + 14520*d*y*z - 
     4296*d^2*y*z + 706*d^3*y*z - 53*d^4*y*z + 160560*y^2*z - 
     149136*d*y^2*z + 52884*d^2*y^2*z - 8492*d^3*y^2*z + 520*d^4*y^2*z - 
     101280*y^3*z + 95384*d*y^3*z - 33996*d^2*y^3*z + 5438*d^3*y^3*z - 
     329*d^4*y^3*z + 10560*z^2 - 15608*d*z^2 + 6940*d^2*z^2 - 1234*d^3*z^2 + 
     77*d^4*z^2 + 460080*y*z^2 - 444648*d*y*z^2 + 161756*d^2*y*z^2 - 
     26174*d^3*y*z^2 + 1586*d^4*y*z^2 - 600240*y^2*z^2 + 584496*d*y^2*z^2 - 
     213400*d^2*y^2*z^2 + 34556*d^3*y^2*z^2 - 2091*d^4*y^2*z^2 + 
     129600*y^3*z^2 - 124240*d*y^3*z^2 + 44704*d^2*y^3*z^2 - 
     7148*d^3*y^3*z^2 + 428*d^4*y^3*z^2 + 132480*z^3 - 118576*d*z^3 + 
     39896*d^2*z^3 - 5976*d^3*z^3 + 336*d^4*z^3 - 669600*y*z^3 + 
     642000*d*y*z^3 - 230416*d^2*y*z^3 + 36640*d^3*y*z^3 - 2176*d^4*y*z^3 + 
     375840*y^2*z^3 - 368928*d*y^2*z^3 + 135352*d^2*y^2*z^3 - 
     21960*d^3*y^2*z^3 + 1328*d^4*y^2*z^3 - 195840*z^4 + 183488*d*z^4 - 
     64224*d^2*z^4 + 9952*d^3*z^4 - 576*d^4*z^4 + 276480*y*z^4 - 
     260736*d*y*z^4 + 91808*d^2*y*z^4 - 14304*d^3*y*z^4 + 832*d^4*y*z^4 + 
     80640*z^5 - 77248*d*z^5 + 27584*d^2*z^5 - 4352*d^3*z^5 + 256*d^4*z^5)/
   (256*(-5 + d)*(-4 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*(-1 + y)*y*(-1 + z)*
    z*(-1 + y + z)^2), -(10560 - 11288*d + 4396*d^2 - 738*d^3 + 45*d^4 - 
     38400*y + 39232*d*y - 14592*d^2*y + 2348*d^3*y - 138*d^4*y + 10560*y^2 - 
     15608*d*y^2 + 6940*d^2*y^2 - 1234*d^3*y^2 + 77*d^4*y^2 + 132480*y^3 - 
     118576*d*y^3 + 39896*d^2*y^3 - 5976*d^3*y^3 + 336*d^4*y^3 - 195840*y^4 + 
     183488*d*y^4 - 64224*d^2*y^4 + 9952*d^3*y^4 - 576*d^4*y^4 + 80640*y^5 - 
     77248*d*y^5 + 27584*d^2*y^5 - 4352*d^3*y^5 + 256*d^4*y^5 - 46080*z + 
     48864*d*z - 18852*d^2*z + 3132*d^3*z - 189*d^4*z - 20880*y*z + 
     14520*d*y*z - 4296*d^2*y*z + 706*d^3*y*z - 53*d^4*y*z + 460080*y^2*z - 
     444648*d*y^2*z + 161756*d^2*y^2*z - 26174*d^3*y^2*z + 1586*d^4*y^2*z - 
     669600*y^3*z + 642000*d*y^3*z - 230416*d^2*y^3*z + 36640*d^3*y^3*z - 
     2176*d^4*y^3*z + 276480*y^4*z - 260736*d*y^4*z + 91808*d^2*y^4*z - 
     14304*d^3*y^4*z + 832*d^4*y^4*z + 60480*z^2 - 63864*d*z^2 + 
     24516*d^2*z^2 - 4050*d^3*z^2 + 243*d^4*z^2 + 160560*y*z^2 - 
     149136*d*y*z^2 + 52884*d^2*y*z^2 - 8492*d^3*y*z^2 + 520*d^4*y*z^2 - 
     600240*y^2*z^2 + 584496*d*y^2*z^2 - 213400*d^2*y^2*z^2 + 
     34556*d^3*y^2*z^2 - 2091*d^4*y^2*z^2 + 375840*y^3*z^2 - 
     368928*d*y^3*z^2 + 135352*d^2*y^3*z^2 - 21960*d^3*y^3*z^2 + 
     1328*d^4*y^3*z^2 - 24960*z^3 + 26288*d*z^3 - 10060*d^2*z^3 + 
     1656*d^3*z^3 - 99*d^4*z^3 - 101280*y*z^3 + 95384*d*y*z^3 - 
     33996*d^2*y*z^3 + 5438*d^3*y*z^3 - 329*d^4*y*z^3 + 129600*y^2*z^3 - 
     124240*d*y^2*z^3 + 44704*d^2*y^2*z^3 - 7148*d^3*y^2*z^3 + 
     428*d^4*y^2*z^3)/(256*(-5 + d)*(-4 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-1 + y)*y*(-1 + z)*z*(-1 + y + z)^2), 0, 
  -((-4 + d)*(-480 + 404*d - 108*d^2 + 9*d^3 + 480*y - 404*d*y + 108*d^2*y - 
      9*d^3*y + 480*z - 404*d*z + 108*d^2*z - 9*d^3*z - 3384*y*z + 
      3036*d*y*z - 874*d^2*y*z + 81*d^3*y*z))/(64*(-3 + d)^2*(-9 + 2*d)*
    (-7 + 2*d)*(-10 + 3*d)*y*z), 0, 0, 
  -((-4 + d)*(-480 + 404*d - 108*d^2 + 9*d^3 + 480*y - 404*d*y + 108*d^2*y - 
      9*d^3*y + 1440*y^2 - 1212*d*y^2 + 324*d^2*y^2 - 27*d^3*y^2 - 2400*y^3 + 
      2020*d*y^3 - 540*d^2*y^3 + 45*d^3*y^3 + 960*y^4 - 808*d*y^4 + 
      216*d^2*y^4 - 18*d^3*y^4 - 2976*z + 2236*d*z - 524*d^2*z + 39*d^3*z + 
      16056*y*z - 12948*d*y*z + 3338*d^2*y*z - 279*d^3*y*z - 29952*y^2*z + 
      25260*d*y^2*z - 6852*d^2*y^2*z + 603*d^3*y^2*z + 23640*y^3*z - 
      20620*d*y^3*z + 5786*d^2*y^3*z - 525*d^3*y^3*z - 6768*y^4*z + 
      6072*d*y^4*z - 1748*d^2*y^4*z + 162*d^3*y^4*z - 3456*z^2 + 1776*d*z^2 - 
      296*d^2*z^2 + 16*d^3*z^2 - 8640*y*z^2 + 8544*d*y*z^2 - 2480*d^2*y*z^2 + 
      224*d^3*y*z^2 + 27648*y^2*z^2 - 22416*d*y^2*z^2 + 5848*d^2*y^2*z^2 - 
      496*d^3*y^2*z^2 - 15552*y^3*z^2 + 12096*d*y^3*z^2 - 3072*d^2*y^3*z^2 + 
      256*d^3*y^3*z^2 + 23040*z^3 - 16640*d*z^3 + 4000*d^2*z^3 - 
      320*d^3*z^3 + 2880*y*z^3 - 4672*d*y*z^3 + 1760*d^2*y*z^3 - 
      192*d^3*y*z^3 - 25920*y^2*z^3 + 21312*d*y^2*z^3 - 5760*d^2*y^2*z^3 + 
      512*d^3*y^2*z^3 - 16128*z^4 + 12224*d*z^4 - 3072*d^2*z^4 + 
      256*d^3*z^4 - 12096*y*z^4 + 10176*d*y*z^4 - 2816*d^2*y*z^4 + 
      256*d^3*y*z^4))/(128*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*
    (-1 + y)*y*z*(-1 + y + z)^2), 
  -((-4 + d)*(-480 + 404*d - 108*d^2 + 9*d^3 - 2976*y + 2236*d*y - 
      524*d^2*y + 39*d^3*y - 3456*y^2 + 1776*d*y^2 - 296*d^2*y^2 + 
      16*d^3*y^2 + 23040*y^3 - 16640*d*y^3 + 4000*d^2*y^3 - 320*d^3*y^3 - 
      16128*y^4 + 12224*d*y^4 - 3072*d^2*y^4 + 256*d^3*y^4 + 480*z - 
      404*d*z + 108*d^2*z - 9*d^3*z + 16056*y*z - 12948*d*y*z + 
      3338*d^2*y*z - 279*d^3*y*z - 8640*y^2*z + 8544*d*y^2*z - 
      2480*d^2*y^2*z + 224*d^3*y^2*z + 2880*y^3*z - 4672*d*y^3*z + 
      1760*d^2*y^3*z - 192*d^3*y^3*z - 12096*y^4*z + 10176*d*y^4*z - 
      2816*d^2*y^4*z + 256*d^3*y^4*z + 1440*z^2 - 1212*d*z^2 + 324*d^2*z^2 - 
      27*d^3*z^2 - 29952*y*z^2 + 25260*d*y*z^2 - 6852*d^2*y*z^2 + 
      603*d^3*y*z^2 + 27648*y^2*z^2 - 22416*d*y^2*z^2 + 5848*d^2*y^2*z^2 - 
      496*d^3*y^2*z^2 - 25920*y^3*z^2 + 21312*d*y^3*z^2 - 5760*d^2*y^3*z^2 + 
      512*d^3*y^3*z^2 - 2400*z^3 + 2020*d*z^3 - 540*d^2*z^3 + 45*d^3*z^3 + 
      23640*y*z^3 - 20620*d*y*z^3 + 5786*d^2*y*z^3 - 525*d^3*y*z^3 - 
      15552*y^2*z^3 + 12096*d*y^2*z^3 - 3072*d^2*y^2*z^3 + 256*d^3*y^2*z^3 + 
      960*z^4 - 808*d*z^4 + 216*d^2*z^4 - 18*d^3*z^4 - 6768*y*z^4 + 
      6072*d*y*z^4 - 1748*d^2*y*z^4 + 162*d^3*y*z^4))/
   (128*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*y*(-1 + z)*z*
    (-1 + y + z)^2), 0, 0, -(480*y - 404*d*y + 108*d^2*y - 9*d^3*y - 
     960*y^2 + 808*d*y^2 - 216*d^2*y^2 + 18*d^3*y^2 + 480*y^3 - 404*d*y^3 + 
     108*d^2*y^3 - 9*d^3*y^3 + 864*z - 660*d*z + 158*d^2*z - 12*d^3*z - 
     5232*y*z + 4412*d*y*z - 1196*d^2*y*z + 105*d^3*y*z + 7752*y^2*z - 
     6788*d*y^2*z + 1912*d^2*y^2*z - 174*d^3*y^2*z - 3384*y^3*z + 
     3036*d*y^3*z - 874*d^2*y^3*z + 81*d^3*y^3*z + 864*z^2 - 444*d*z^2 + 
     74*d^2*z^2 - 4*d^3*z^2 - 648*y*z^2 - 36*d*y*z^2 + 112*d^2*y*z^2 - 
     16*d^3*y*z^2 - 216*y^2*z^2 + 480*d*y^2*z^2 - 186*d^2*y^2*z^2 + 
     20*d^3*y^2*z^2 - 5760*z^3 + 4160*d*z^3 - 1000*d^2*z^3 + 80*d^3*z^3 + 
     5760*y*z^3 - 4160*d*y*z^3 + 1000*d^2*y*z^3 - 80*d^3*y*z^3 + 4032*z^4 - 
     3056*d*z^4 + 768*d^2*z^4 - 64*d^3*z^4)/(32*(-3 + d)^2*(-9 + 2*d)*
    (-7 + 2*d)*(-10 + 3*d)*(-1 + y)*y*z*(-1 + y + z)), 
  (-864*y + 660*d*y - 158*d^2*y + 12*d^3*y - 864*y^2 + 444*d*y^2 - 
    74*d^2*y^2 + 4*d^3*y^2 + 5760*y^3 - 4160*d*y^3 + 1000*d^2*y^3 - 
    80*d^3*y^3 - 4032*y^4 + 3056*d*y^4 - 768*d^2*y^4 + 64*d^3*y^4 - 480*z + 
    404*d*z - 108*d^2*z + 9*d^3*z + 5232*y*z - 4412*d*y*z + 1196*d^2*y*z - 
    105*d^3*y*z + 648*y^2*z + 36*d*y^2*z - 112*d^2*y^2*z + 16*d^3*y^2*z - 
    5760*y^3*z + 4160*d*y^3*z - 1000*d^2*y^3*z + 80*d^3*y^3*z + 960*z^2 - 
    808*d*z^2 + 216*d^2*z^2 - 18*d^3*z^2 - 7752*y*z^2 + 6788*d*y*z^2 - 
    1912*d^2*y*z^2 + 174*d^3*y*z^2 + 216*y^2*z^2 - 480*d*y^2*z^2 + 
    186*d^2*y^2*z^2 - 20*d^3*y^2*z^2 - 480*z^3 + 404*d*z^3 - 108*d^2*z^3 + 
    9*d^3*z^3 + 3384*y*z^3 - 3036*d*y*z^3 + 874*d^2*y*z^3 - 81*d^3*y*z^3)/
   (32*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*y*(-1 + z)*z*
    (-1 + y + z)), -(48 - 26*d + 3*d^2 - 96*y + 52*d*y - 6*d^2*y + 48*y^2 - 
     26*d*y^2 + 3*d^2*y^2 - 96*z + 52*d*z - 6*d^2*z + 420*y*z - 256*d*y*z + 
     35*d^2*y*z - 324*y^2*z + 204*d*y^2*z - 29*d^2*y^2*z + 48*z^2 - 
     26*d*z^2 + 3*d^2*z^2 - 324*y*z^2 + 204*d*y*z^2 - 29*d^2*y*z^2 + 
     168*y^2*z^2 - 120*d*y^2*z^2 + 18*d^2*y^2*z^2)/
   (128*(-3 + d)^2*(-7 + 2*d)*y*z*(-1 + y + z)), 0, 
  ((-6 + d)*(-8 + 3*d + 8*y - 3*d*y + 8*z - 3*d*z - 6*y*z + 3*d*y*z))/
   (128*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*y*z), 0, 0}, 
 {((-8 + 3*d)*(-504000*y^2 + 637200*d*y^2 - 320040*d^2*y^2 + 79812*d^3*y^2 - 
     9882*d^4*y^2 + 486*d^5*y^2 - 3124800*y^3 + 4938480*d*y^3 - 
     3237192*d^2*y^3 + 1126404*d^3*y^3 - 219402*d^4*y^3 + 22680*d^5*y^3 - 
     972*d^6*y^3 + 17712000*y^4 - 26373600*d*y^4 + 16290720*d^2*y^4 - 
     5344056*d^3*y^4 + 982152*d^4*y^4 - 95904*d^5*y^4 + 3888*d^6*y^4 - 
     2361600*y^5 + 3951360*d*y^5 - 2730384*d^2*y^5 + 997416*d^3*y^5 - 
     203148*d^4*y^5 + 21870*d^5*y^5 - 972*d^6*y^5 - 11721600*y^6 + 
     16846560*d*y^6 - 10003104*d^2*y^6 + 3140424*d^3*y^6 - 549720*d^4*y^6 + 
     50868*d^5*y^6 - 1944*d^6*y^6 - 806400*y*z + 1012800*d*y*z - 
     505584*d^2*y*z + 125376*d^3*y*z - 15444*d^4*y*z + 756*d^5*y*z + 
     1902720*y^2*z - 1574496*d*y^2*z + 150384*d^2*y^2*z + 233496*d^3*y^2*z - 
     96924*d^4*y^2*z + 14892*d^5*y^2*z - 828*d^6*y^2*z + 27585600*y^3*z - 
     43014480*d*y^3*z + 27848400*d^2*y^3*z - 9578688*d^3*y^3*z + 
     1845528*d^4*y^3*z - 188799*d^5*y^3*z + 8010*d^6*y^3*z - 23333760*y^4*z + 
     37562208*d*y^4*z - 25034784*d^2*y^4*z + 8840928*d^3*y^4*z - 
     1744464*d^4*y^4*z + 182322*d^5*y^4*z - 7884*d^6*y^4*z - 38741760*y^5*z + 
     54292128*d*y^5*z - 31320840*d^2*y^5*z + 9511548*d^3*y^5*z - 
     1601838*d^4*y^5*z + 141651*d^5*y^5*z - 5130*d^6*y^5*z + 11721600*y^6*z - 
     16846560*d*y^6*z + 10003104*d^2*y^6*z - 3140424*d^3*y^6*z + 
     549720*d^4*y^6*z - 50868*d^5*y^6*z + 1944*d^6*y^6*z - 504000*z^2 + 
     637200*d*z^2 - 320040*d^2*z^2 + 79812*d^3*z^2 - 9882*d^4*z^2 + 
     486*d^5*z^2 + 1963200*y*z^2 - 1637520*d*y*z^2 + 174888*d^2*y*z^2 + 
     229284*d^3*y*z^2 - 96654*d^4*y*z^2 + 14892*d^5*y*z^2 - 828*d^6*y*z^2 + 
     16682880*y^2*z^2 - 29131744*d*y^2*z^2 + 20761216*d^2*y^2*z^2 - 
     7753408*d^3*y^2*z^2 + 1603648*d^4*y^2*z^2 - 174430*d^5*y^2*z^2 + 
     7804*d^6*y^2*z^2 - 38829120*y^3*z^2 + 64959856*d*y^3*z^2 - 
     44737288*d^2*y^3*z^2 + 16246468*d^3*y^3*z^2 - 3282874*d^4*y^3*z^2 + 
     350104*d^5*y^3*z^2 - 15400*d^6*y^3*z^2 - 43259520*y^4*z^2 + 
     56042976*d*y^4*z^2 - 29217456*d^2*y^4*z^2 + 7746936*d^3*y^4*z^2 - 
     1076148*d^4*y^4*z^2 + 70464*d^5*y^4*z^2 - 1440*d^6*y^4*z^2 + 
     38885760*y^5*z^2 - 54925728*d*y^5*z^2 + 31995120*d^2*y^5*z^2 - 
     9833496*d^3*y^5*z^2 + 1680948*d^4*y^5*z^2 - 151452*d^5*y^5*z^2 + 
     5616*d^6*y^5*z^2 - 3024000*z^3 + 4831200*d*z^3 - 3194640*d^2*z^3 + 
     1118952*d^3*z^3 - 218916*d^4*z^3 + 22680*d^5*z^3 - 972*d^6*z^3 + 
     26347200*y*z^3 - 41367760*d*y*z^3 + 26901712*d^2*y*z^3 - 
     9279232*d^3*y*z^3 + 1790992*d^4*y*z^3 - 183415*d^5*y*z^3 + 
     7786*d^6*y*z^3 - 64408320*y^2*z^3 + 102727776*d*y^2*z^3 - 
     67744560*d^2*y^2*z^3 + 23655600*d^3*y^2*z^3 - 4614300*d^4*y^2*z^3 + 
     476778*d^5*y^2*z^3 - 20388*d^6*y^2*z^3 - 6306240*y^3*z^3 - 
     1371568*d*y^3*z^3 + 7742584*d^2*y^3*z^3 - 4870228*d^3*y^3*z^3 + 
     1332478*d^4*y^3*z^3 - 173296*d^5*y^3*z^3 + 8776*d^6*y^3*z^3 + 
     49029120*y^4*z^3 - 67297536*d*y^4*z^3 + 37903680*d^2*y^4*z^3 - 
     11191872*d^3*y^4*z^3 + 1822848*d^4*y^4*z^3 - 154776*d^5*y^4*z^3 + 
     5328*d^6*y^4*z^3 + 17136000*z^4 - 25696800*d*z^4 + 15978960*d^2*z^4 - 
     5273928*d^3*z^4 + 974484*d^4*z^4 - 95580*d^5*z^4 + 3888*d^6*z^4 - 
     73992000*y*z^4 + 111564080*d*y*z^4 - 69702968*d^2*y*z^4 + 
     23109932*d^3*y*z^4 - 4290086*d^4*y*z^4 + 422918*d^5*y*z^4 - 
     17300*d^6*y*z^4 + 55197120*y^2*z^4 - 88363376*d*y^2*z^4 + 
     58457816*d^2*y^2*z^4 - 20464988*d^3*y^2*z^4 + 3999326*d^4*y^2*z^4 - 
     413690*d^5*y^2*z^4 + 17696*d^6*y^2*z^4 + 19935360*y^3*z^4 - 
     24258528*d*y^3*z^4 + 11521296*d^2*y^3*z^4 - 2614776*d^3*y^3*z^4 + 
     263100*d^4*y^3*z^4 - 4344*d^5*y^3*z^4 - 684*d^6*y^3*z^4 - 28224000*z^5 + 
     41731200*d*z^5 - 25568640*d^2*z^5 + 8309952*d^3*z^5 - 1511136*d^4*z^5 + 
     145800*d^5*z^5 - 5832*d^6*z^5 + 62904000*y*z^5 - 94258000*d*y*z^5 + 
     58526512*d^2*y*z^5 - 19280464*d^3*y*z^5 + 3555016*d^4*y*z^5 - 
     347923*d^5*y*z^5 + 14122*d^6*y*z^5 - 13305600*y^2*z^5 + 
     22266240*d*y^2*z^5 - 15310128*d^2*y^2*z^5 + 5540928*d^3*y^2*z^5 - 
     1113900*d^4*y^2*z^5 + 117996*d^5*y^2*z^5 - 5148*d^6*y^2*z^5 + 
     19656000*z^6 - 28882800*d*z^6 + 17579160*d^2*z^6 - 5672988*d^3*z^6 + 
     1023894*d^4*z^6 - 98010*d^5*z^6 + 3888*d^6*z^6 - 16416000*y*z^6 + 
     24686400*d*y*z^6 - 15394560*d^2*y*z^6 + 5095104*d^3*y*z^6 - 
     943824*d^4*y*z^6 + 92772*d^5*y*z^6 - 3780*d^6*y*z^6 - 5040000*z^7 + 
     7380000*d*z^7 - 4474800*d^2*z^7 + 1438200*d^3*z^7 - 258444*d^4*z^7 + 
     24624*d^5*z^7 - 972*d^6*z^7))/(1024*(-5 + d)^2*(-4 + d)^2*(-3 + d)^2*
    (-11 + 2*d)*(-9 + 2*d)*(-7 + 2*d)*y^2*(-1 + z)*z^3*(-1 + y + z)*(y + z)), 
  -((-8 + 3*d)*(504000*y^2 - 637200*d*y^2 + 320040*d^2*y^2 - 79812*d^3*y^2 + 
      9882*d^4*y^2 - 486*d^5*y^2 + 3024000*y^3 - 4831200*d*y^3 + 
      3194640*d^2*y^3 - 1118952*d^3*y^3 + 218916*d^4*y^3 - 22680*d^5*y^3 + 
      972*d^6*y^3 - 17136000*y^4 + 25696800*d*y^4 - 15978960*d^2*y^4 + 
      5273928*d^3*y^4 - 974484*d^4*y^4 + 95580*d^5*y^4 - 3888*d^6*y^4 + 
      28224000*y^5 - 41731200*d*y^5 + 25568640*d^2*y^5 - 8309952*d^3*y^5 + 
      1511136*d^4*y^5 - 145800*d^5*y^5 + 5832*d^6*y^5 - 19656000*y^6 + 
      28882800*d*y^6 - 17579160*d^2*y^6 + 5672988*d^3*y^6 - 1023894*d^4*y^6 + 
      98010*d^5*y^6 - 3888*d^6*y^6 + 5040000*y^7 - 7380000*d*y^7 + 
      4474800*d^2*y^7 - 1438200*d^3*y^7 + 258444*d^4*y^7 - 24624*d^5*y^7 + 
      972*d^6*y^7 + 806400*y*z - 1012800*d*y*z + 505584*d^2*y*z - 
      125376*d^3*y*z + 15444*d^4*y*z - 756*d^5*y*z - 1963200*y^2*z + 
      1637520*d*y^2*z - 174888*d^2*y^2*z - 229284*d^3*y^2*z + 
      96654*d^4*y^2*z - 14892*d^5*y^2*z + 828*d^6*y^2*z - 26347200*y^3*z + 
      41367760*d*y^3*z - 26901712*d^2*y^3*z + 9279232*d^3*y^3*z - 
      1790992*d^4*y^3*z + 183415*d^5*y^3*z - 7786*d^6*y^3*z + 
      73992000*y^4*z - 111564080*d*y^4*z + 69702968*d^2*y^4*z - 
      23109932*d^3*y^4*z + 4290086*d^4*y^4*z - 422918*d^5*y^4*z + 
      17300*d^6*y^4*z - 62904000*y^5*z + 94258000*d*y^5*z - 
      58526512*d^2*y^5*z + 19280464*d^3*y^5*z - 3555016*d^4*y^5*z + 
      347923*d^5*y^5*z - 14122*d^6*y^5*z + 16416000*y^6*z - 
      24686400*d*y^6*z + 15394560*d^2*y^6*z - 5095104*d^3*y^6*z + 
      943824*d^4*y^6*z - 92772*d^5*y^6*z + 3780*d^6*y^6*z + 504000*z^2 - 
      637200*d*z^2 + 320040*d^2*z^2 - 79812*d^3*z^2 + 9882*d^4*z^2 - 
      486*d^5*z^2 - 1902720*y*z^2 + 1574496*d*y*z^2 - 150384*d^2*y*z^2 - 
      233496*d^3*y*z^2 + 96924*d^4*y*z^2 - 14892*d^5*y*z^2 + 828*d^6*y*z^2 - 
      16682880*y^2*z^2 + 29131744*d*y^2*z^2 - 20761216*d^2*y^2*z^2 + 
      7753408*d^3*y^2*z^2 - 1603648*d^4*y^2*z^2 + 174430*d^5*y^2*z^2 - 
      7804*d^6*y^2*z^2 + 64408320*y^3*z^2 - 102727776*d*y^3*z^2 + 
      67744560*d^2*y^3*z^2 - 23655600*d^3*y^3*z^2 + 4614300*d^4*y^3*z^2 - 
      476778*d^5*y^3*z^2 + 20388*d^6*y^3*z^2 - 55197120*y^4*z^2 + 
      88363376*d*y^4*z^2 - 58457816*d^2*y^4*z^2 + 20464988*d^3*y^4*z^2 - 
      3999326*d^4*y^4*z^2 + 413690*d^5*y^4*z^2 - 17696*d^6*y^4*z^2 + 
      13305600*y^5*z^2 - 22266240*d*y^5*z^2 + 15310128*d^2*y^5*z^2 - 
      5540928*d^3*y^5*z^2 + 1113900*d^4*y^5*z^2 - 117996*d^5*y^5*z^2 + 
      5148*d^6*y^5*z^2 + 3124800*z^3 - 4938480*d*z^3 + 3237192*d^2*z^3 - 
      1126404*d^3*z^3 + 219402*d^4*z^3 - 22680*d^5*z^3 + 972*d^6*z^3 - 
      27585600*y*z^3 + 43014480*d*y*z^3 - 27848400*d^2*y*z^3 + 
      9578688*d^3*y*z^3 - 1845528*d^4*y*z^3 + 188799*d^5*y*z^3 - 
      8010*d^6*y*z^3 + 38829120*y^2*z^3 - 64959856*d*y^2*z^3 + 
      44737288*d^2*y^2*z^3 - 16246468*d^3*y^2*z^3 + 3282874*d^4*y^2*z^3 - 
      350104*d^5*y^2*z^3 + 15400*d^6*y^2*z^3 + 6306240*y^3*z^3 + 
      1371568*d*y^3*z^3 - 7742584*d^2*y^3*z^3 + 4870228*d^3*y^3*z^3 - 
      1332478*d^4*y^3*z^3 + 173296*d^5*y^3*z^3 - 8776*d^6*y^3*z^3 - 
      19935360*y^4*z^3 + 24258528*d*y^4*z^3 - 11521296*d^2*y^4*z^3 + 
      2614776*d^3*y^4*z^3 - 263100*d^4*y^4*z^3 + 4344*d^5*y^4*z^3 + 
      684*d^6*y^4*z^3 - 17712000*z^4 + 26373600*d*z^4 - 16290720*d^2*z^4 + 
      5344056*d^3*z^4 - 982152*d^4*z^4 + 95904*d^5*z^4 - 3888*d^6*z^4 + 
      23333760*y*z^4 - 37562208*d*y*z^4 + 25034784*d^2*y*z^4 - 
      8840928*d^3*y*z^4 + 1744464*d^4*y*z^4 - 182322*d^5*y*z^4 + 
      7884*d^6*y*z^4 + 43259520*y^2*z^4 - 56042976*d*y^2*z^4 + 
      29217456*d^2*y^2*z^4 - 7746936*d^3*y^2*z^4 + 1076148*d^4*y^2*z^4 - 
      70464*d^5*y^2*z^4 + 1440*d^6*y^2*z^4 - 49029120*y^3*z^4 + 
      67297536*d*y^3*z^4 - 37903680*d^2*y^3*z^4 + 11191872*d^3*y^3*z^4 - 
      1822848*d^4*y^3*z^4 + 154776*d^5*y^3*z^4 - 5328*d^6*y^3*z^4 + 
      2361600*z^5 - 3951360*d*z^5 + 2730384*d^2*z^5 - 997416*d^3*z^5 + 
      203148*d^4*z^5 - 21870*d^5*z^5 + 972*d^6*z^5 + 38741760*y*z^5 - 
      54292128*d*y*z^5 + 31320840*d^2*y*z^5 - 9511548*d^3*y*z^5 + 
      1601838*d^4*y*z^5 - 141651*d^5*y*z^5 + 5130*d^6*y*z^5 - 
      38885760*y^2*z^5 + 54925728*d*y^2*z^5 - 31995120*d^2*y^2*z^5 + 
      9833496*d^3*y^2*z^5 - 1680948*d^4*y^2*z^5 + 151452*d^5*y^2*z^5 - 
      5616*d^6*y^2*z^5 + 11721600*z^6 - 16846560*d*z^6 + 10003104*d^2*z^6 - 
      3140424*d^3*z^6 + 549720*d^4*z^6 - 50868*d^5*z^6 + 1944*d^6*z^6 - 
      11721600*y*z^6 + 16846560*d*y*z^6 - 10003104*d^2*y*z^6 + 
      3140424*d^3*y*z^6 - 549720*d^4*y*z^6 + 50868*d^5*y*z^6 - 
      1944*d^6*y*z^6))/(1024*(-5 + d)^2*(-4 + d)^2*(-3 + d)^2*(-11 + 2*d)*
    (-9 + 2*d)*(-7 + 2*d)*(-1 + y)*y^3*z^2*(-1 + y + z)*(y + z)), 
  ((-10 + 3*d)*(-8 + 3*d)*(25200*y^2 - 24300*d*y^2 + 8712*d^2*y^2 - 
     1377*d^3*y^2 + 81*d^4*y^2 + 176400*y^3 - 220500*d*y^3 + 109584*d^2*y^3 - 
     27063*d^3*y^3 + 3321*d^4*y^3 - 162*d^5*y^3 - 7200*y^4 + 41400*d*y^4 - 
     35532*d^2*y^4 + 12168*d^3*y^4 - 1872*d^4*y^4 + 108*d^5*y^4 - 
     194400*y^5 + 203400*d*y^5 - 82764*d^2*y^5 + 16272*d^3*y^5 - 
     1530*d^4*y^5 + 54*d^5*y^5 + 40320*y*z - 38544*d*y*z + 13716*d^2*y*z - 
     2154*d^3*y*z + 126*d^4*y*z - 37680*y^2*z - 16244*d*y^2*z + 
     36756*d^2*y^2*z - 15485*d^3*y^2*z + 2607*d^4*y^2*z - 158*d^5*y^2*z - 
     801120*y^3*z + 1063736*d*y^3*z - 555216*d^2*y^3*z + 142622*d^3*y^3*z - 
     18054*d^4*y^3*z + 902*d^5*y^3*z + 583200*y^4*z - 805944*d*y^4*z + 
     433788*d^2*y^4*z - 114084*d^3*y^4*z + 14700*d^4*y^4*z - 744*d^5*y^4*z - 
     205920*y^5*z + 269496*d*y^5*z - 138816*d^2*y^5*z + 35190*d^3*y^5*z - 
     4392*d^4*y^5*z + 216*d^5*y^5*z + 25200*z^2 - 24300*d*z^2 + 
     8712*d^2*z^2 - 1377*d^3*z^2 + 81*d^4*z^2 - 37680*y*z^2 - 16244*d*y*z^2 + 
     36756*d^2*y*z^2 - 15485*d^3*y*z^2 + 2607*d^4*y*z^2 - 158*d^5*y*z^2 - 
     3692832*y^2*z^2 + 4436320*d*y^2*z^2 - 2110656*d^2*y^2*z^2 + 
     497980*d^3*y^2*z^2 - 58332*d^4*y^2*z^2 + 2716*d^5*y^2*z^2 + 
     1750464*y^3*z^2 - 2268144*d*y^3*z^2 + 1161168*d^2*y^3*z^2 - 
     293508*d^3*y^3*z^2 + 36630*d^4*y^3*z^2 - 1806*d^5*y^3*z^2 - 
     741312*y^4*z^2 + 967440*d*y^4*z^2 - 496968*d^2*y^4*z^2 + 
     125664*d^3*y^4*z^2 - 15648*d^4*y^4*z^2 + 768*d^5*y^4*z^2 + 176400*z^3 - 
     220500*d*z^3 + 109584*d^2*z^3 - 27063*d^3*z^3 + 3321*d^4*z^3 - 
     162*d^5*z^3 - 801120*y*z^3 + 1063736*d*y*z^3 - 555216*d^2*y*z^3 + 
     142622*d^3*y*z^3 - 18054*d^4*y*z^3 + 902*d^5*y*z^3 + 1750464*y^2*z^3 - 
     2268144*d*y^2*z^3 + 1161168*d^2*y^2*z^3 - 293508*d^3*y^2*z^3 + 
     36630*d^4*y^2*z^3 - 1806*d^5*y^2*z^3 - 1070784*y^3*z^3 + 
     1395888*d*y^3*z^3 - 716304*d^2*y^3*z^3 + 180948*d^3*y^3*z^3 - 
     22512*d^4*y^3*z^3 + 1104*d^5*y^3*z^3 - 7200*z^4 + 41400*d*z^4 - 
     35532*d^2*z^4 + 12168*d^3*z^4 - 1872*d^4*z^4 + 108*d^5*z^4 + 
     583200*y*z^4 - 805944*d*y*z^4 + 433788*d^2*y*z^4 - 114084*d^3*y*z^4 + 
     14700*d^4*y*z^4 - 744*d^5*y*z^4 - 741312*y^2*z^4 + 967440*d*y^2*z^4 - 
     496968*d^2*y^2*z^4 + 125664*d^3*y^2*z^4 - 15648*d^4*y^2*z^4 + 
     768*d^5*y^2*z^4 - 194400*z^5 + 203400*d*z^5 - 82764*d^2*z^5 + 
     16272*d^3*z^5 - 1530*d^4*z^5 + 54*d^5*z^5 - 205920*y*z^5 + 
     269496*d*y*z^5 - 138816*d^2*y*z^5 + 35190*d^3*y*z^5 - 4392*d^4*y*z^5 + 
     216*d^5*y*z^5))/(512*(-5 + d)^2*(-4 + d)^2*(-3 + d)^2*(-11 + 2*d)*
    (-9 + 2*d)*(-7 + 2*d)*y^2*z^2*(-1 + y + z)*(y + z)), 
  ((-8 + 3*d)*(33660000*y^4 - 48789000*d*y^4 + 29250900*d^2*y^4 - 
     9284490*d^3*y^4 + 1645533*d^4*y^4 - 154413*d^5*y^4 + 5994*d^6*y^4 - 
     54000000*y^5 + 78192000*d*y^5 - 46830600*d^2*y^5 + 14848920*d^3*y^5 - 
     2629026*d^4*y^5 + 246456*d^5*y^5 - 9558*d^6*y^5 + 7020000*y^6 - 
     10017000*d*y^6 + 5908500*d^2*y^6 - 1844370*d^3*y^6 + 321453*d^4*y^6 - 
     29673*d^5*y^6 + 1134*d^6*y^6 + 13320000*y^7 - 19386000*d*y^7 + 
     11671200*d^2*y^7 - 3720060*d^3*y^7 + 662040*d^4*y^7 - 62370*d^5*y^7 + 
     2430*d^6*y^7 + 1161600*y^2*z - 1540000*d*y^2*z + 843696*d^2*y^2*z - 
     244552*d^3*y^2*z + 39564*d^4*y^2*z - 3388*d^5*y^2*z + 120*d^6*y^2*z + 
     3801600*y^3*z - 6478080*d*y^3*z + 4429512*d^2*y^3*z - 
     1569832*d^3*y^3*z + 305798*d^4*y^3*z - 31154*d^5*y^3*z + 
     1300*d^6*y^3*z - 47476800*y^4*z + 70813200*d*y^4*z - 
     43595232*d^2*y^4*z + 14184500*d^3*y^4*z - 2573212*d^4*y^4*z + 
     246826*d^5*y^4*z - 9782*d^6*y^4*z - 19176000*y^5*z + 26320240*d*y^5*z - 
     14921760*d^2*y^5*z + 4469796*d^3*y^5*z - 745732*d^4*y^5*z + 
     65672*d^5*y^5*z - 2384*d^6*y^5*z + 61689600*y^6*z - 89115360*d*y^6*z + 
     53243784*d^2*y^6*z - 16839912*d^3*y^6*z + 2973582*d^4*y^6*z - 
     277956*d^5*y^6*z + 10746*d^6*y^6*z + 1161600*y*z^2 - 1540000*d*y*z^2 + 
     843696*d^2*y*z^2 - 244552*d^3*y*z^2 + 39564*d^4*y*z^2 - 3388*d^5*y*z^2 + 
     120*d^6*y*z^2 - 97257600*y^2*z^2 + 136749840*d*y^2*z^2 - 
     79338024*d^2*y^2*z^2 + 24315172*d^3*y^2*z^2 - 4153310*d^4*y^2*z^2 + 
     375062*d^5*y^2*z^2 - 13996*d^6*y^2*z^2 + 189538560*y^3*z^2 - 
     264728688*d*y^3*z^2 + 152595384*d^2*y^3*z^2 - 46467540*d^3*y^3*z^2 + 
     7885974*d^4*y^3*z^2 - 707442*d^5*y^3*z^2 + 26220*d^6*y^3*z^2 - 
     187156320*y^4*z^2 + 263332936*d*y^4*z^2 - 153053364*d^2*y^4*z^2 + 
     47033706*d^3*y^4*z^2 - 8060725*d^4*y^4*z^2 + 730649*d^5*y^4*z^2 - 
     27374*d^6*y^4*z^2 + 132456960*y^5*z^2 - 189984288*d*y^5*z^2 + 
     112665000*d^2*y^5*z^2 - 35357352*d^3*y^5*z^2 + 6193350*d^4*y^5*z^2 - 
     574176*d^5*y^5*z^2 + 22014*d^6*y^5*z^2 + 3801600*y*z^3 - 
     6478080*d*y*z^3 + 4429512*d^2*y*z^3 - 1569832*d^3*y*z^3 + 
     305798*d^4*y*z^3 - 31154*d^5*y*z^3 + 1300*d^6*y*z^3 + 
     189538560*y^2*z^3 - 264728688*d*y^2*z^3 + 152595384*d^2*y^2*z^3 - 
     46467540*d^3*y^2*z^3 + 7885974*d^4*y^2*z^3 - 707442*d^5*y^2*z^3 + 
     26220*d^6*y^2*z^3 - 321920640*y^3*z^3 + 453991392*d*y^3*z^3 - 
     264446208*d^2*y^3*z^3 + 81439080*d^3*y^3*z^3 - 13987080*d^4*y^3*z^3 + 
     1270608*d^5*y^3*z^3 - 47712*d^6*y^3*z^3 + 182162880*y^4*z^3 - 
     260078064*d*y^4*z^3 + 153474480*d^2*y^4*z^3 - 47912916*d^3*y^4*z^3 + 
     8346420*d^4*y^4*z^3 - 769338*d^5*y^4*z^3 + 29322*d^6*y^4*z^3 + 
     33660000*z^4 - 48789000*d*z^4 + 29250900*d^2*z^4 - 9284490*d^3*z^4 + 
     1645533*d^4*z^4 - 154413*d^5*z^4 + 5994*d^6*z^4 - 47476800*y*z^4 + 
     70813200*d*y*z^4 - 43595232*d^2*y*z^4 + 14184500*d^3*y*z^4 - 
     2573212*d^4*y*z^4 + 246826*d^5*y*z^4 - 9782*d^6*y*z^4 - 
     187156320*y^2*z^4 + 263332936*d*y^2*z^4 - 153053364*d^2*y^2*z^4 + 
     47033706*d^3*y^2*z^4 - 8060725*d^4*y^2*z^4 + 730649*d^5*y^2*z^4 - 
     27374*d^6*y^2*z^4 + 182162880*y^3*z^4 - 260078064*d*y^3*z^4 + 
     153474480*d^2*y^3*z^4 - 47912916*d^3*y^3*z^4 + 8346420*d^4*y^3*z^4 - 
     769338*d^5*y^3*z^4 + 29322*d^6*y^3*z^4 - 54000000*z^5 + 78192000*d*z^5 - 
     46830600*d^2*z^5 + 14848920*d^3*z^5 - 2629026*d^4*z^5 + 246456*d^5*z^5 - 
     9558*d^6*z^5 - 19176000*y*z^5 + 26320240*d*y*z^5 - 14921760*d^2*y*z^5 + 
     4469796*d^3*y*z^5 - 745732*d^4*y*z^5 + 65672*d^5*y*z^5 - 
     2384*d^6*y*z^5 + 132456960*y^2*z^5 - 189984288*d*y^2*z^5 + 
     112665000*d^2*y^2*z^5 - 35357352*d^3*y^2*z^5 + 6193350*d^4*y^2*z^5 - 
     574176*d^5*y^2*z^5 + 22014*d^6*y^2*z^5 + 7020000*z^6 - 10017000*d*z^6 + 
     5908500*d^2*z^6 - 1844370*d^3*z^6 + 321453*d^4*z^6 - 29673*d^5*z^6 + 
     1134*d^6*z^6 + 61689600*y*z^6 - 89115360*d*y*z^6 + 53243784*d^2*y*z^6 - 
     16839912*d^3*y*z^6 + 2973582*d^4*y*z^6 - 277956*d^5*y*z^6 + 
     10746*d^6*y*z^6 + 13320000*z^7 - 19386000*d*z^7 + 11671200*d^2*z^7 - 
     3720060*d^3*z^7 + 662040*d^4*z^7 - 62370*d^5*z^7 + 2430*d^6*z^7))/
   (512*(-5 + d)^2*(-4 + d)^2*(-3 + d)^2*(-11 + 2*d)*(-9 + 2*d)*(-7 + 2*d)*
    y^2*z^2*(-1 + y + z)^3*(y + z)), 
  -(-504000*y^4 + 637200*d*y^4 - 320040*d^2*y^4 + 79812*d^3*y^4 - 
     9882*d^4*y^4 + 486*d^5*y^4 + 540000*y^5 - 675000*d*y^5 + 
     334800*d^2*y^5 - 82350*d^3*y^5 + 10044*d^4*y^5 - 486*d^5*y^5 + 
     432000*y^6 - 561600*d*y^6 + 290520*d^2*y^6 - 74736*d^3*y^6 + 
     9558*d^4*y^6 - 486*d^5*y^6 - 468000*y^7 + 599400*d*y^7 - 
     305280*d^2*y^7 + 77274*d^3*y^7 - 9720*d^4*y^7 + 486*d^5*y^7 - 
     801600*y^3*z + 1025800*d*y^3*z - 520092*d^2*y^3*z + 130726*d^3*y^3*z - 
     16305*d^4*y^3*z + 808*d^5*y^3*z + 1632000*y^4*z - 2092160*d*y^4*z + 
     1062060*d^2*y^4*z - 267152*d^3*y^4*z + 33333*d^4*y^4*z - 
     1652*d^5*y^4*z + 1228800*y^5*z - 1551080*d*y^5*z + 780636*d^2*y^5*z - 
     195614*d^3*y^5*z + 24381*d^4*y^5*z - 1208*d^5*y^5*z - 2059200*y^6*z + 
     2617440*d*y^6*z - 1322604*d^2*y^6*z + 332040*d^3*y^6*z - 
     41409*d^4*y^6*z + 2052*d^5*y^6*z - 514560*y^2*z^2 + 693728*d*y^2*z^2 - 
     368280*d^2*y^2*z^2 + 96536*d^3*y^2*z^2 - 12522*d^4*y^2*z^2 + 
     644*d^5*y^2*z^2 + 1766880*y^3*z^2 - 2372664*d*y^3*z^2 + 
     1254276*d^2*y^3*z^2 - 327342*d^3*y^3*z^2 + 42279*d^4*y^3*z^2 - 
     2166*d^5*y^3*z^2 + 2219520*y^4*z^2 - 2696336*d*y^4*z^2 + 
     1303560*d^2*y^4*z^2 - 312956*d^3*y^4*z^2 + 37242*d^4*y^4*z^2 - 
     1754*d^5*y^4*z^2 - 4155840*y^5*z^2 + 5242272*d*y^5*z^2 - 
     2627196*d^2*y^5*z^2 + 653712*d^3*y^5*z^2 - 80745*d^4*y^5*z^2 + 
     3960*d^5*y^5*z^2 - 801600*y*z^3 + 1025800*d*y*z^3 - 520092*d^2*y*z^3 + 
     130726*d^3*y*z^3 - 16305*d^4*y*z^3 + 808*d^5*y*z^3 + 1766880*y^2*z^3 - 
     2372664*d*y^2*z^3 + 1254276*d^2*y^2*z^3 - 327342*d^3*y^2*z^3 + 
     42279*d^4*y^2*z^3 - 2166*d^5*y^2*z^3 + 2845440*y^3*z^3 - 
     3413712*d*y^3*z^3 + 1626888*d^2*y^3*z^3 - 384156*d^3*y^3*z^3 + 
     44838*d^4*y^3*z^3 - 2064*d^5*y^3*z^3 - 5447520*y^4*z^3 + 
     6835416*d*y^4*z^3 - 3405528*d^2*y^4*z^3 + 841854*d^3*y^4*z^3 - 
     103230*d^4*y^4*z^3 + 5022*d^5*y^4*z^3 - 504000*z^4 + 637200*d*z^4 - 
     320040*d^2*z^4 + 79812*d^3*z^4 - 9882*d^4*z^4 + 486*d^5*z^4 + 
     1632000*y*z^4 - 2092160*d*y*z^4 + 1062060*d^2*y*z^4 - 267152*d^3*y*z^4 + 
     33333*d^4*y*z^4 - 1652*d^5*y*z^4 + 2219520*y^2*z^4 - 2696336*d*y^2*z^4 + 
     1303560*d^2*y^2*z^4 - 312956*d^3*y^2*z^4 + 37242*d^4*y^2*z^4 - 
     1754*d^5*y^2*z^4 - 5447520*y^3*z^4 + 6835416*d*y^3*z^4 - 
     3405528*d^2*y^3*z^4 + 841854*d^3*y^3*z^4 - 103230*d^4*y^3*z^4 + 
     5022*d^5*y^3*z^4 + 540000*z^5 - 675000*d*z^5 + 334800*d^2*z^5 - 
     82350*d^3*z^5 + 10044*d^4*z^5 - 486*d^5*z^5 + 1228800*y*z^5 - 
     1551080*d*y*z^5 + 780636*d^2*y*z^5 - 195614*d^3*y*z^5 + 
     24381*d^4*y*z^5 - 1208*d^5*y*z^5 - 4155840*y^2*z^5 + 5242272*d*y^2*z^5 - 
     2627196*d^2*y^2*z^5 + 653712*d^3*y^2*z^5 - 80745*d^4*y^2*z^5 + 
     3960*d^5*y^2*z^5 + 432000*z^6 - 561600*d*z^6 + 290520*d^2*z^6 - 
     74736*d^3*z^6 + 9558*d^4*z^6 - 486*d^5*z^6 - 2059200*y*z^6 + 
     2617440*d*y*z^6 - 1322604*d^2*y*z^6 + 332040*d^3*y*z^6 - 
     41409*d^4*y*z^6 + 2052*d^5*y*z^6 - 468000*z^7 + 599400*d*z^7 - 
     305280*d^2*z^7 + 77274*d^3*z^7 - 9720*d^4*z^7 + 486*d^5*z^7)/
   (256*(-5 + d)^2*(-4 + d)*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*y^2*z^2*
    (-1 + y + z)^2*(y + z)), (3744000*y^3 - 4723200*d*y^3 + 2366640*d^2*y^3 - 
    588672*d^3*y^3 + 72684*d^4*y^3 - 3564*d^5*y^3 - 4608000*y^4 + 
    5774400*d*y^4 - 2872080*d^2*y^4 + 708624*d^3*y^4 - 86724*d^4*y^4 + 
    4212*d^5*y^4 - 2016000*y^5 + 2620800*d*y^5 - 1355760*d^2*y^5 + 
    348768*d^3*y^5 - 44604*d^4*y^5 + 2268*d^5*y^5 + 2880000*y^6 - 
    3672000*d*y^6 + 1861200*d^2*y^6 - 468720*d^3*y^6 + 58644*d^4*y^6 - 
    2916*d^5*y^6 + 105600*y*z - 120800*d*y*z + 54736*d^2*y*z - 
    12280*d^3*y*z + 1364*d^4*y*z - 60*d^5*y*z + 748800*y^2*z - 
    1097360*d*y^2*z + 629776*d^2*y^2*z - 177208*d^3*y^2*z + 24476*d^4*y^2*z - 
    1329*d^5*y^2*z - 5112000*y^3*z + 6698080*d*y^3*z - 3485864*d^2*y^3*z + 
    900116*d^3*y^3*z - 115258*d^4*y^3*z + 5853*d^5*y^3*z - 8356800*y^4*z + 
    10582320*d*y^4*z - 5331264*d^2*y^4*z + 1335744*d^3*y^4*z - 
    166452*d^4*y^4*z + 8253*d^5*y^4*z + 15494400*y^5*z - 19734240*d*y^5*z + 
    9993816*d^2*y^5*z - 2515092*d^3*y^5*z + 314514*d^4*y^5*z - 
    15633*d^5*y^5*z - 2880000*y^6*z + 3672000*d*y^6*z - 1861200*d^2*y^6*z + 
    468720*d^3*y^6*z - 58644*d^4*y^6*z + 2916*d^5*y^6*z + 105600*z^2 - 
    120800*d*z^2 + 54736*d^2*z^2 - 12280*d^3*z^2 + 1364*d^4*z^2 - 
    60*d^5*z^2 + 2640960*y*z^2 - 3530688*d*y*z^2 + 1852656*d^2*y*z^2 - 
    478344*d^3*y*z^2 + 60912*d^4*y*z^2 - 3066*d^5*y*z^2 + 1475520*y^2*z^2 - 
    1115696*d*y^2*z^2 + 200080*d^2*y^2*z^2 + 36536*d^3*y^2*z^2 - 
    14848*d^4*y^2*z^2 + 1221*d^5*y^2*z^2 - 23363520*y^3*z^2 + 
    28920256*d*y^3*z^2 - 14226704*d^2*y^3*z^2 + 3476480*d^3*y^3*z^2 - 
    422032*d^4*y^3*z^2 + 20364*d^5*y^3*z^2 + 39877440*y^4*z^2 - 
    50445072*d*y^4*z^2 + 25368192*d^2*y^4*z^2 - 6338832*d^3*y^4*z^2 + 
    786972*d^4*y^4*z^2 - 38835*d^5*y^4*z^2 - 13680000*y^5*z^2 + 
    17378400*d*y^5*z^2 - 8776800*d^2*y^5*z^2 + 2202504*d^3*y^5*z^2 - 
    274608*d^4*y^5*z^2 + 13608*d^5*y^5*z^2 + 6624000*z^3 - 8316400*d*z^3 + 
    4120976*d^2*z^3 - 1008368*d^3*z^3 + 121972*d^4*z^3 - 5841*d^5*z^3 - 
    18842880*y*z^3 + 24100224*d*y*z^3 - 12146088*d^2*y*z^3 + 
    3019860*d^3*y*z^3 - 370974*d^4*y*z^3 + 18039*d^5*y*z^3 - 
    15109440*y^2*z^3 + 18197152*d*y^2*z^3 - 8750576*d^2*y^2*z^3 + 
    2098448*d^3*y^2*z^3 - 250744*d^4*y^2*z^3 + 11934*d^5*y^2*z^3 + 
    52254720*y^3*z^3 - 65713376*d*y^3*z^3 + 32855872*d^2*y^3*z^3 - 
    8162992*d^3*y^3*z^3 + 1007696*d^4*y^3*z^3 - 49446*d^5*y^3*z^3 - 
    26899200*y^4*z^3 + 34084800*d*y^4*z^3 - 17170752*d^2*y^4*z^3 + 
    4298112*d^3*y^4*z^3 - 534552*d^4*y^4*z^3 + 26424*d^5*y^4*z^3 - 
    21096000*z^4 + 26410800*d*z^4 - 13054368*d^2*z^4 + 3187080*d^3*z^4 - 
    384708*d^4*z^4 + 18387*d^5*z^4 + 24646080*y*z^4 - 31192384*d*y*z^4 + 
    15540800*d^2*y*z^4 - 3816032*d^3*y*z^4 + 462556*d^4*y*z^4 - 
    22176*d^5*y*z^4 + 27285120*y^2*z^4 - 34200096*d*y^2*z^4 + 
    17080320*d^2*y^2*z^4 - 4245936*d^3*y^2*z^4 + 525072*d^4*y^2*z^4 - 
    25830*d^5*y^2*z^4 - 27590400*y^3*z^4 + 34920000*d*y^3*z^4 - 
    17569824*d^2*y^3*z^4 + 4392288*d^3*y^3*z^4 - 545520*d^4*y^3*z^4 + 
    26928*d^5*y^3*z^4 + 21897600*z^5 - 27389200*d*z^5 + 13526864*d^2*z^5 - 
    3299936*d^3*z^5 + 398044*d^4*z^5 - 19011*d^5*z^5 - 5237760*y*z^5 + 
    6546048*d*y*z^5 - 3188184*d^2*y*z^5 + 758100*d^3*y*z^5 - 
    88194*d^4*y*z^5 + 4023*d^5*y*z^5 - 14803200*y^2*z^5 + 
    18739200*d*y^2*z^5 - 9428592*d^2*y^2*z^5 + 2356656*d^3*y^2*z^5 - 
    292596*d^4*y^2*z^5 + 14436*d^5*y^2*z^5 - 7531200*z^6 + 9415600*d*z^6 - 
    4648208*d^2*z^6 + 1133504*d^3*z^6 - 136672*d^4*z^6 + 6525*d^5*z^6 - 
    3312000*y*z^6 + 4197600*d*y*z^6 - 2113920*d^2*y*z^6 + 528696*d^3*y*z^6 - 
    65664*d^4*y*z^6 + 3240*d^5*y*z^6)/(1024*(-5 + d)^2*(-4 + d)*(-3 + d)^2*
    (-9 + 2*d)*(-7 + 2*d)*y*(-1 + z)*z^2*(-1 + y + z)^2*(y + z)), 
  (105600*y^2 - 120800*d*y^2 + 54736*d^2*y^2 - 12280*d^3*y^2 + 1364*d^4*y^2 - 
    60*d^5*y^2 + 6624000*y^3 - 8316400*d*y^3 + 4120976*d^2*y^3 - 
    1008368*d^3*y^3 + 121972*d^4*y^3 - 5841*d^5*y^3 - 21096000*y^4 + 
    26410800*d*y^4 - 13054368*d^2*y^4 + 3187080*d^3*y^4 - 384708*d^4*y^4 + 
    18387*d^5*y^4 + 21897600*y^5 - 27389200*d*y^5 + 13526864*d^2*y^5 - 
    3299936*d^3*y^5 + 398044*d^4*y^5 - 19011*d^5*y^5 - 7531200*y^6 + 
    9415600*d*y^6 - 4648208*d^2*y^6 + 1133504*d^3*y^6 - 136672*d^4*y^6 + 
    6525*d^5*y^6 + 105600*y*z - 120800*d*y*z + 54736*d^2*y*z - 
    12280*d^3*y*z + 1364*d^4*y*z - 60*d^5*y*z + 2640960*y^2*z - 
    3530688*d*y^2*z + 1852656*d^2*y^2*z - 478344*d^3*y^2*z + 
    60912*d^4*y^2*z - 3066*d^5*y^2*z - 18842880*y^3*z + 24100224*d*y^3*z - 
    12146088*d^2*y^3*z + 3019860*d^3*y^3*z - 370974*d^4*y^3*z + 
    18039*d^5*y^3*z + 24646080*y^4*z - 31192384*d*y^4*z + 
    15540800*d^2*y^4*z - 3816032*d^3*y^4*z + 462556*d^4*y^4*z - 
    22176*d^5*y^4*z - 5237760*y^5*z + 6546048*d*y^5*z - 3188184*d^2*y^5*z + 
    758100*d^3*y^5*z - 88194*d^4*y^5*z + 4023*d^5*y^5*z - 3312000*y^6*z + 
    4197600*d*y^6*z - 2113920*d^2*y^6*z + 528696*d^3*y^6*z - 
    65664*d^4*y^6*z + 3240*d^5*y^6*z + 748800*y*z^2 - 1097360*d*y*z^2 + 
    629776*d^2*y*z^2 - 177208*d^3*y*z^2 + 24476*d^4*y*z^2 - 1329*d^5*y*z^2 + 
    1475520*y^2*z^2 - 1115696*d*y^2*z^2 + 200080*d^2*y^2*z^2 + 
    36536*d^3*y^2*z^2 - 14848*d^4*y^2*z^2 + 1221*d^5*y^2*z^2 - 
    15109440*y^3*z^2 + 18197152*d*y^3*z^2 - 8750576*d^2*y^3*z^2 + 
    2098448*d^3*y^3*z^2 - 250744*d^4*y^3*z^2 + 11934*d^5*y^3*z^2 + 
    27285120*y^4*z^2 - 34200096*d*y^4*z^2 + 17080320*d^2*y^4*z^2 - 
    4245936*d^3*y^4*z^2 + 525072*d^4*y^4*z^2 - 25830*d^5*y^4*z^2 - 
    14803200*y^5*z^2 + 18739200*d*y^5*z^2 - 9428592*d^2*y^5*z^2 + 
    2356656*d^3*y^5*z^2 - 292596*d^4*y^5*z^2 + 14436*d^5*y^5*z^2 + 
    3744000*z^3 - 4723200*d*z^3 + 2366640*d^2*z^3 - 588672*d^3*z^3 + 
    72684*d^4*z^3 - 3564*d^5*z^3 - 5112000*y*z^3 + 6698080*d*y*z^3 - 
    3485864*d^2*y*z^3 + 900116*d^3*y*z^3 - 115258*d^4*y*z^3 + 
    5853*d^5*y*z^3 - 23363520*y^2*z^3 + 28920256*d*y^2*z^3 - 
    14226704*d^2*y^2*z^3 + 3476480*d^3*y^2*z^3 - 422032*d^4*y^2*z^3 + 
    20364*d^5*y^2*z^3 + 52254720*y^3*z^3 - 65713376*d*y^3*z^3 + 
    32855872*d^2*y^3*z^3 - 8162992*d^3*y^3*z^3 + 1007696*d^4*y^3*z^3 - 
    49446*d^5*y^3*z^3 - 27590400*y^4*z^3 + 34920000*d*y^4*z^3 - 
    17569824*d^2*y^4*z^3 + 4392288*d^3*y^4*z^3 - 545520*d^4*y^4*z^3 + 
    26928*d^5*y^4*z^3 - 4608000*z^4 + 5774400*d*z^4 - 2872080*d^2*z^4 + 
    708624*d^3*z^4 - 86724*d^4*z^4 + 4212*d^5*z^4 - 8356800*y*z^4 + 
    10582320*d*y*z^4 - 5331264*d^2*y*z^4 + 1335744*d^3*y*z^4 - 
    166452*d^4*y*z^4 + 8253*d^5*y*z^4 + 39877440*y^2*z^4 - 
    50445072*d*y^2*z^4 + 25368192*d^2*y^2*z^4 - 6338832*d^3*y^2*z^4 + 
    786972*d^4*y^2*z^4 - 38835*d^5*y^2*z^4 - 26899200*y^3*z^4 + 
    34084800*d*y^3*z^4 - 17170752*d^2*y^3*z^4 + 4298112*d^3*y^3*z^4 - 
    534552*d^4*y^3*z^4 + 26424*d^5*y^3*z^4 - 2016000*z^5 + 2620800*d*z^5 - 
    1355760*d^2*z^5 + 348768*d^3*z^5 - 44604*d^4*z^5 + 2268*d^5*z^5 + 
    15494400*y*z^5 - 19734240*d*y*z^5 + 9993816*d^2*y*z^5 - 
    2515092*d^3*y*z^5 + 314514*d^4*y*z^5 - 15633*d^5*y*z^5 - 
    13680000*y^2*z^5 + 17378400*d*y^2*z^5 - 8776800*d^2*y^2*z^5 + 
    2202504*d^3*y^2*z^5 - 274608*d^4*y^2*z^5 + 13608*d^5*y^2*z^5 + 
    2880000*z^6 - 3672000*d*z^6 + 1861200*d^2*z^6 - 468720*d^3*z^6 + 
    58644*d^4*z^6 - 2916*d^5*z^6 - 2880000*y*z^6 + 3672000*d*y*z^6 - 
    1861200*d^2*y*z^6 + 468720*d^3*y*z^6 - 58644*d^4*y*z^6 + 2916*d^5*y*z^6)/
   (1024*(-5 + d)^2*(-4 + d)*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-1 + y)*y^2*z*
    (-1 + y + z)^2*(y + z)), 
  -(-864000*y^4 + 1087200*d*y^4 - 543240*d^2*y^4 + 134712*d^3*y^4 - 
     16578*d^4*y^4 + 810*d^5*y^4 - 504000*y^5 + 637200*d*y^5 - 
     320040*d^2*y^5 + 79812*d^3*y^5 - 9882*d^4*y^5 + 486*d^5*y^5 - 
     4017600*y^3*z + 5054880*d*y^3*z - 2516352*d^2*y^3*z + 619856*d^3*y^3*z - 
     75608*d^4*y^3*z + 3656*d^5*y^3*z - 1512000*y^4*z + 1914960*d*y^4*z - 
     964368*d^2*y^4*z + 241368*d^3*y^4*z - 30024*d^4*y^4*z + 1485*d^5*y^4*z - 
     5875200*y^2*z^2 + 7416960*d*y^2*z^2 - 3701904*d^2*y^2*z^2 + 
     913744*d^3*y^2*z^2 - 111628*d^4*y^2*z^2 + 5404*d^5*y^2*z^2 - 
     2338560*y^3*z^2 + 2973408*d*y^3*z^2 - 1503672*d^2*y^3*z^2 + 
     378036*d^3*y^3*z^2 - 47250*d^4*y^3*z^2 + 2349*d^5*y^3*z^2 - 
     4017600*y*z^3 + 5054880*d*y*z^3 - 2516352*d^2*y*z^3 + 619856*d^3*y*z^3 - 
     75608*d^4*y*z^3 + 3656*d^5*y*z^3 - 2338560*y^2*z^3 + 2973408*d*y^2*z^3 - 
     1503672*d^2*y^2*z^3 + 378036*d^3*y^2*z^3 - 47250*d^4*y^2*z^3 + 
     2349*d^5*y^2*z^3 - 864000*z^4 + 1087200*d*z^4 - 543240*d^2*z^4 + 
     134712*d^3*z^4 - 16578*d^4*z^4 + 810*d^5*z^4 - 1512000*y*z^4 + 
     1914960*d*y*z^4 - 964368*d^2*y*z^4 + 241368*d^3*y*z^4 - 
     30024*d^4*y*z^4 + 1485*d^5*y*z^4 - 504000*z^5 + 637200*d*z^5 - 
     320040*d^2*z^5 + 79812*d^3*z^5 - 9882*d^4*z^5 + 486*d^5*z^5)/
   (512*(-5 + d)^2*(-4 + d)*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*y^2*z^2*
    (y + z)), ((-4 + d)*(50400*y^2 - 53640*d*y^2 + 21276*d^2*y^2 - 
     3726*d^3*y^2 + 243*d^4*y^2 + 352800*y^3 - 476280*d*y^3 + 
     256212*d^2*y^3 - 68634*d^3*y^3 + 9153*d^4*y^3 - 486*d^5*y^3 - 
     1360800*y^4 + 1750680*d*y^4 - 896292*d^2*y^4 + 228258*d^3*y^4 - 
     28917*d^4*y^4 + 1458*d^5*y^4 + 1461600*y^5 - 1857960*d*y^5 + 
     938844*d^2*y^5 - 235710*d^3*y^5 + 29403*d^4*y^5 - 1458*d^5*y^5 - 
     504000*y^6 + 637200*d*y^6 - 320040*d^2*y^6 + 79812*d^3*y^6 - 
     9882*d^4*y^6 + 486*d^5*y^6 + 80640*y*z - 85152*d*y*z + 33528*d^2*y*z - 
     5832*d^3*y*z + 378*d^4*y*z - 244320*y^2*z + 183176*d*y^2*z - 
     23684*d^2*y^2*z - 12554*d^3*y^2*z + 4031*d^4*y^2*z - 330*d^5*y^2*z - 
     833280*y^3*z + 1312304*d*y^3*z - 800416*d^2*y^3*z + 237796*d^3*y^3*z - 
     34544*d^4*y^3*z + 1968*d^5*y^3*z + 2235360*y^4*z - 3020728*d*y^4*z + 
     1624476*d^2*y^4*z - 434282*d^3*y^4*z + 57675*d^4*y^4*z - 
     3042*d^5*y^4*z - 1238400*y^5*z + 1610400*d*y^5*z - 833904*d^2*y^5*z + 
     214872*d^3*y^5*z - 27540*d^4*y^5*z + 1404*d^5*y^5*z + 50400*z^2 - 
     53640*d*z^2 + 21276*d^2*z^2 - 3726*d^3*z^2 + 243*d^4*z^2 - 
     244320*y*z^2 + 183176*d*y*z^2 - 23684*d^2*y*z^2 - 12554*d^3*y*z^2 + 
     4031*d^4*y*z^2 - 330*d^5*y*z^2 + 1530240*y^2*z^2 - 1438352*d*y^2*z^2 + 
     451864*d^2*y^2*z^2 - 39964*d^3*y^2*z^2 - 4678*d^4*y^2*z^2 + 
     732*d^5*y^2*z^2 + 1742400*y^3*z^2 - 2652768*d*y^3*z^2 + 
     1576872*d^2*y^3*z^2 - 459208*d^3*y^3*z^2 + 65658*d^4*y^3*z^2 - 
     3692*d^5*y^3*z^2 - 1051200*y^4*z^2 + 1508400*d*y^4*z^2 - 
     855672*d^2*y^4*z^2 + 239868*d^3*y^4*z^2 - 33222*d^4*y^4*z^2 + 
     1818*d^5*y^4*z^2 + 352800*z^3 - 476280*d*z^3 + 256212*d^2*z^3 - 
     68634*d^3*z^3 + 9153*d^4*z^3 - 486*d^5*z^3 - 833280*y*z^3 + 
     1312304*d*y*z^3 - 800416*d^2*y*z^3 + 237796*d^3*y*z^3 - 
     34544*d^4*y*z^3 + 1968*d^5*y*z^3 + 1742400*y^2*z^3 - 2652768*d*y^2*z^3 + 
     1576872*d^2*y^2*z^3 - 459208*d^3*y^2*z^3 + 65658*d^4*y^2*z^3 - 
     3692*d^5*y^2*z^3 - 633600*y^3*z^3 + 1070400*d*y^3*z^3 - 
     683616*d^2*y^3*z^3 + 209616*d^3*y^3*z^3 - 31128*d^4*y^3*z^3 + 
     1800*d^5*y^3*z^3 - 1360800*z^4 + 1750680*d*z^4 - 896292*d^2*z^4 + 
     228258*d^3*z^4 - 28917*d^4*z^4 + 1458*d^5*z^4 + 2235360*y*z^4 - 
     3020728*d*y*z^4 + 1624476*d^2*y*z^4 - 434282*d^3*y*z^4 + 
     57675*d^4*y*z^4 - 3042*d^5*y*z^4 - 1051200*y^2*z^4 + 1508400*d*y^2*z^4 - 
     855672*d^2*y^2*z^4 + 239868*d^3*y^2*z^4 - 33222*d^4*y^2*z^4 + 
     1818*d^5*y^2*z^4 + 1461600*z^5 - 1857960*d*z^5 + 938844*d^2*z^5 - 
     235710*d^3*z^5 + 29403*d^4*z^5 - 1458*d^5*z^5 - 1238400*y*z^5 + 
     1610400*d*y*z^5 - 833904*d^2*y*z^5 + 214872*d^3*y*z^5 - 
     27540*d^4*y*z^5 + 1404*d^5*y*z^5 - 504000*z^6 + 637200*d*z^6 - 
     320040*d^2*z^6 + 79812*d^3*z^6 - 9882*d^4*z^6 + 486*d^5*z^6))/
   (512*(-5 + d)*(-3 + d)^3*(-11 + 2*d)*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*y^2*
    z^2*(y + z)), -((-4 + d)*(-2661120*y^3 + 3254784*d*y^3 - 
      1571072*d^2*y^3 + 374272*d^3*y^3 - 44032*d^4*y^3 + 2048*d^5*y^3 - 
      733920*y^2*z + 902824*d*y^2*z - 438692*d^2*y^2*z + 105390*d^3*y^2*z - 
      12529*d^4*y^2*z + 590*d^5*y^2*z - 306240*y*z^2 + 393952*d*y*z^2 - 
      201864*d^2*y*z^2 + 51392*d^3*y*z^2 - 6486*d^4*y*z^2 + 324*d^5*y*z^2 + 
      504000*y^2*z^2 - 637200*d*y^2*z^2 + 320040*d^2*y^2*z^2 - 
      79812*d^3*y^2*z^2 + 9882*d^4*y^2*z^2 - 486*d^5*y^2*z^2 - 1346400*z^3 + 
      1666440*d*z^3 - 817236*d^2*z^3 + 198414*d^3*z^3 - 23841*d^4*z^3 + 
      1134*d^5*z^3 + 806400*y*z^3 - 1012800*d*y*z^3 + 505584*d^2*y*z^3 - 
      125376*d^3*y*z^3 + 15444*d^4*y*z^3 - 756*d^5*y*z^3 + 504000*z^4 - 
      637200*d*z^4 + 320040*d^2*z^4 - 79812*d^3*z^4 + 9882*d^4*z^4 - 
      486*d^5*z^4))/(512*(-5 + d)*(-3 + d)^3*(-11 + 2*d)*(-9 + 2*d)*
    (-7 + 2*d)*(-10 + 3*d)*y^2*(y + z)), 
  -((-4 + d)*(-1346400*y^3 + 1666440*d*y^3 - 817236*d^2*y^3 + 
      198414*d^3*y^3 - 23841*d^4*y^3 + 1134*d^5*y^3 + 504000*y^4 - 
      637200*d*y^4 + 320040*d^2*y^4 - 79812*d^3*y^4 + 9882*d^4*y^4 - 
      486*d^5*y^4 - 306240*y^2*z + 393952*d*y^2*z - 201864*d^2*y^2*z + 
      51392*d^3*y^2*z - 6486*d^4*y^2*z + 324*d^5*y^2*z + 806400*y^3*z - 
      1012800*d*y^3*z + 505584*d^2*y^3*z - 125376*d^3*y^3*z + 
      15444*d^4*y^3*z - 756*d^5*y^3*z - 733920*y*z^2 + 902824*d*y*z^2 - 
      438692*d^2*y*z^2 + 105390*d^3*y*z^2 - 12529*d^4*y*z^2 + 590*d^5*y*z^2 + 
      504000*y^2*z^2 - 637200*d*y^2*z^2 + 320040*d^2*y^2*z^2 - 
      79812*d^3*y^2*z^2 + 9882*d^4*y^2*z^2 - 486*d^5*y^2*z^2 - 2661120*z^3 + 
      3254784*d*z^3 - 1571072*d^2*z^3 + 374272*d^3*z^3 - 44032*d^4*z^3 + 
      2048*d^5*z^3))/(512*(-5 + d)*(-3 + d)^3*(-11 + 2*d)*(-9 + 2*d)*
    (-7 + 2*d)*(-10 + 3*d)*z^2*(y + z)), 
  -((-4 + d)*(-288000*y^3 + 309600*d*y^3 - 124200*d^2*y^3 + 22032*d^3*y^3 - 
      1458*d^4*y^3 + 763200*y^4 - 821520*d*y^4 + 330048*d^2*y^4 - 
      58644*d^3*y^4 + 3888*d^4*y^4 - 561600*y^5 + 606960*d*y^5 - 
      244944*d^2*y^5 + 43740*d^3*y^5 - 2916*d^4*y^5 - 14400*y^6 + 
      12240*d*y^6 - 3456*d^2*y^6 + 324*d^3*y^6 + 100800*y^7 - 107280*d*y^7 + 
      42552*d^2*y^7 - 7452*d^3*y^7 + 486*d^4*y^7 + 4800*y*z - 4400*d*y*z + 
      1488*d^2*y*z - 220*d^3*y*z + 12*d^4*y*z - 134400*y^2*z + 
      153080*d*y^2*z - 65308*d^2*y^2*z + 12354*d^3*y^2*z - 873*d^4*y^2*z + 
      623520*y^3*z - 708936*d*y^3*z + 301404*d^2*y^3*z - 56742*d^3*y^3*z + 
      3987*d^4*y^3*z - 356160*y^4*z + 440168*d*y^4*z - 201636*d^2*y^4*z + 
      40582*d^3*y^4*z - 3027*d^4*y^4*z - 644640*y^5*z + 656152*d*y^5*z - 
      247148*d^2*y^5*z + 40746*d^3*y^5*z - 2475*d^4*y^5*z + 506880*y^6*z - 
      536064*d*y^6*z + 211200*d^2*y^6*z - 36720*d^3*y^6*z + 2376*d^4*y^6*z + 
      4800*z^2 - 4400*d*z^2 + 1488*d^2*z^2 - 220*d^3*z^2 + 12*d^4*z^2 - 
      93600*y*z^2 + 103056*d*y*z^2 - 42264*d^2*y*z^2 + 7684*d^3*y*z^2 - 
      524*d^4*y*z^2 + 161280*y^2*z^2 - 225744*d*y^2*z^2 + 
      112096*d^2*y^2*z^2 - 23868*d^3*y^2*z^2 + 1856*d^4*y^2*z^2 + 
      549600*y^3*z^2 - 477568*d*y^3*z^2 + 144424*d^2*y^3*z^2 - 
      16880*d^3*y^3*z^2 + 512*d^4*y^3*z^2 - 1664640*y^4*z^2 + 
      1702224*d*y^4*z^2 - 646064*d^2*y^4*z^2 + 107708*d^3*y^4*z^2 - 
      6644*d^4*y^4*z^2 + 1042560*y^5*z^2 - 1097568*d*y^5*z^2 + 
      430320*d^2*y^5*z^2 - 74424*d^3*y^5*z^2 + 4788*d^4*y^5*z^2 - 
      291840*z^3 + 299368*d*z^3 - 113276*d^2*z^3 + 18742*d^3*z^3 - 
      1145*d^4*z^3 + 1077600*y*z^3 - 1135112*d*y*z^3 + 441740*d^2*y*z^3 - 
      75374*d^3*y*z^3 + 4767*d^4*y*z^3 - 183840*y^2*z^3 + 242032*d*y^2*z^3 - 
      111720*d^2*y^2*z^3 + 22060*d^3*y^2*z^3 - 1600*d^4*y^2*z^3 - 
      1713600*y^3*z^3 + 1760976*d*y^3*z^3 - 673032*d^2*y^3*z^3 + 
      113220*d^3*y^3*z^3 - 7062*d^4*y^3*z^3 + 1111680*y^4*z^3 - 
      1167264*d*y^4*z^3 + 456288*d^2*y^4*z^3 - 78648*d^3*y^4*z^3 + 
      5040*d^4*y^4*z^3 + 648480*z^4 - 669536*d*z^4 + 255040*d^2*z^4 - 
      42488*d^3*z^4 + 2614*d^4*z^4 - 805920*y*z^4 + 839920*d*y*z^4 - 
      322248*d^2*y*z^4 + 54012*d^3*y*z^4 - 3344*d^4*y*z^4 - 703680*y^2*z^4 + 
      731200*d*y^2*z^4 - 283472*d^2*y^2*z^4 + 48504*d^3*y^2*z^4 - 
      3084*d^4*y^2*z^4 + 619200*y^3*z^4 - 649680*d*y^3*z^4 + 
      253656*d^2*y^3*z^4 - 43644*d^3*y^3*z^4 + 2790*d^4*y^3*z^4 - 
      361440*z^5 + 374568*d*z^5 - 143252*d^2*z^5 + 23966*d^3*z^5 - 
      1481*d^4*z^5 - 24480*y*z^5 + 28536*d*y*z^5 - 12812*d^2*y*z^5 + 
      2570*d^3*y*z^5 - 191*d^4*y*z^5 + 144000*y^2*z^5 - 151200*d*y^2*z^5 + 
      59040*d^2*y^2*z^5 - 10152*d^3*y^2*z^5 + 648*d^4*y^2*z^5))/
   (512*(-5 + d)*(-3 + d)^3*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*y*z^2*
    (-1 + y + z)^2*(y + z)), 
  -((-4 + d)*(4800*y^2 - 4400*d*y^2 + 1488*d^2*y^2 - 220*d^3*y^2 + 
      12*d^4*y^2 - 291840*y^3 + 299368*d*y^3 - 113276*d^2*y^3 + 
      18742*d^3*y^3 - 1145*d^4*y^3 + 648480*y^4 - 669536*d*y^4 + 
      255040*d^2*y^4 - 42488*d^3*y^4 + 2614*d^4*y^4 - 361440*y^5 + 
      374568*d*y^5 - 143252*d^2*y^5 + 23966*d^3*y^5 - 1481*d^4*y^5 + 
      4800*y*z - 4400*d*y*z + 1488*d^2*y*z - 220*d^3*y*z + 12*d^4*y*z - 
      93600*y^2*z + 103056*d*y^2*z - 42264*d^2*y^2*z + 7684*d^3*y^2*z - 
      524*d^4*y^2*z + 1077600*y^3*z - 1135112*d*y^3*z + 441740*d^2*y^3*z - 
      75374*d^3*y^3*z + 4767*d^4*y^3*z - 805920*y^4*z + 839920*d*y^4*z - 
      322248*d^2*y^4*z + 54012*d^3*y^4*z - 3344*d^4*y^4*z - 24480*y^5*z + 
      28536*d*y^5*z - 12812*d^2*y^5*z + 2570*d^3*y^5*z - 191*d^4*y^5*z - 
      134400*y*z^2 + 153080*d*y*z^2 - 65308*d^2*y*z^2 + 12354*d^3*y*z^2 - 
      873*d^4*y*z^2 + 161280*y^2*z^2 - 225744*d*y^2*z^2 + 
      112096*d^2*y^2*z^2 - 23868*d^3*y^2*z^2 + 1856*d^4*y^2*z^2 - 
      183840*y^3*z^2 + 242032*d*y^3*z^2 - 111720*d^2*y^3*z^2 + 
      22060*d^3*y^3*z^2 - 1600*d^4*y^3*z^2 - 703680*y^4*z^2 + 
      731200*d*y^4*z^2 - 283472*d^2*y^4*z^2 + 48504*d^3*y^4*z^2 - 
      3084*d^4*y^4*z^2 + 144000*y^5*z^2 - 151200*d*y^5*z^2 + 
      59040*d^2*y^5*z^2 - 10152*d^3*y^5*z^2 + 648*d^4*y^5*z^2 - 288000*z^3 + 
      309600*d*z^3 - 124200*d^2*z^3 + 22032*d^3*z^3 - 1458*d^4*z^3 + 
      623520*y*z^3 - 708936*d*y*z^3 + 301404*d^2*y*z^3 - 56742*d^3*y*z^3 + 
      3987*d^4*y*z^3 + 549600*y^2*z^3 - 477568*d*y^2*z^3 + 
      144424*d^2*y^2*z^3 - 16880*d^3*y^2*z^3 + 512*d^4*y^2*z^3 - 
      1713600*y^3*z^3 + 1760976*d*y^3*z^3 - 673032*d^2*y^3*z^3 + 
      113220*d^3*y^3*z^3 - 7062*d^4*y^3*z^3 + 619200*y^4*z^3 - 
      649680*d*y^4*z^3 + 253656*d^2*y^4*z^3 - 43644*d^3*y^4*z^3 + 
      2790*d^4*y^4*z^3 + 763200*z^4 - 821520*d*z^4 + 330048*d^2*z^4 - 
      58644*d^3*z^4 + 3888*d^4*z^4 - 356160*y*z^4 + 440168*d*y*z^4 - 
      201636*d^2*y*z^4 + 40582*d^3*y*z^4 - 3027*d^4*y*z^4 - 1664640*y^2*z^4 + 
      1702224*d*y^2*z^4 - 646064*d^2*y^2*z^4 + 107708*d^3*y^2*z^4 - 
      6644*d^4*y^2*z^4 + 1111680*y^3*z^4 - 1167264*d*y^3*z^4 + 
      456288*d^2*y^3*z^4 - 78648*d^3*y^3*z^4 + 5040*d^4*y^3*z^4 - 
      561600*z^5 + 606960*d*z^5 - 244944*d^2*z^5 + 43740*d^3*z^5 - 
      2916*d^4*z^5 - 644640*y*z^5 + 656152*d*y*z^5 - 247148*d^2*y*z^5 + 
      40746*d^3*y*z^5 - 2475*d^4*y*z^5 + 1042560*y^2*z^5 - 
      1097568*d*y^2*z^5 + 430320*d^2*y^2*z^5 - 74424*d^3*y^2*z^5 + 
      4788*d^4*y^2*z^5 - 14400*z^6 + 12240*d*z^6 - 3456*d^2*z^6 + 
      324*d^3*z^6 + 506880*y*z^6 - 536064*d*y*z^6 + 211200*d^2*y*z^6 - 
      36720*d^3*y*z^6 + 2376*d^4*y*z^6 + 100800*z^7 - 107280*d*z^7 + 
      42552*d^2*z^7 - 7452*d^3*z^7 + 486*d^4*z^7))/
   (512*(-5 + d)*(-3 + d)^3*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*y^2*z*
    (-1 + y + z)^2*(y + z)), (86400*y^3 - 91440*d*y^3 + 36036*d^2*y^3 - 
    6264*d^3*y^3 + 405*d^4*y^3 + 50400*y^4 - 53640*d*y^4 + 21276*d^2*y^4 - 
    3726*d^3*y^4 + 243*d^4*y^4 + 66240*y^2*z - 70552*d*y^2*z + 
    28064*d^2*y^2*z - 4938*d^3*y^2*z + 324*d^4*y^2*z + 131040*y^3*z - 
    138792*d*y^3*z + 54804*d^2*y^3*z - 9558*d^3*y^3*z + 621*d^4*y^3*z + 
    34560*y*z^2 - 38192*d*y*z^2 + 15580*d^2*y*z^2 - 2788*d^3*y*z^2 + 
    185*d^4*y*z^2 + 131040*y^2*z^2 - 138792*d*y^2*z^2 + 54804*d^2*y^2*z^2 - 
    9558*d^3*y^2*z^2 + 621*d^4*y^2*z^2 + 135360*z^3 - 142552*d*z^3 + 
    55376*d^2*z^3 - 9406*d^3*z^3 + 590*d^4*z^3 + 50400*y*z^3 - 
    53640*d*y*z^3 + 21276*d^2*y*z^3 - 3726*d^3*y*z^3 + 243*d^4*y*z^3)/
   (128*(-5 + d)*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*y*z^2), 
  (135360*y^3 - 142552*d*y^3 + 55376*d^2*y^3 - 9406*d^3*y^3 + 590*d^4*y^3 + 
    34560*y^2*z - 38192*d*y^2*z + 15580*d^2*y^2*z - 2788*d^3*y^2*z + 
    185*d^4*y^2*z + 50400*y^3*z - 53640*d*y^3*z + 21276*d^2*y^3*z - 
    3726*d^3*y^3*z + 243*d^4*y^3*z + 66240*y*z^2 - 70552*d*y*z^2 + 
    28064*d^2*y*z^2 - 4938*d^3*y*z^2 + 324*d^4*y*z^2 + 131040*y^2*z^2 - 
    138792*d*y^2*z^2 + 54804*d^2*y^2*z^2 - 9558*d^3*y^2*z^2 + 
    621*d^4*y^2*z^2 + 86400*z^3 - 91440*d*z^3 + 36036*d^2*z^3 - 
    6264*d^3*z^3 + 405*d^4*z^3 + 131040*y*z^3 - 138792*d*y*z^3 + 
    54804*d^2*y*z^3 - 9558*d^3*y*z^3 + 621*d^4*y*z^3 + 50400*z^4 - 
    53640*d*z^4 + 21276*d^2*z^4 - 3726*d^3*z^4 + 243*d^4*z^4)/
   (128*(-5 + d)*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*y^2*z), 
  -(81600*y^3 - 87360*d*y^3 + 34884*d^2*y^3 - 6156*d^3*y^3 + 405*d^4*y^3 - 
     115200*y^4 + 123120*d*y^4 - 49068*d^2*y^4 + 8640*d^3*y^4 - 567*d^4*y^4 - 
     14400*y^5 + 15840*d*y^5 - 6516*d^2*y^5 + 1188*d^3*y^5 - 81*d^4*y^5 + 
     48000*y^6 - 51600*d*y^6 + 20700*d^2*y^6 - 3672*d^3*y^6 + 243*d^4*y^6 + 
     12960*y^2*z - 17608*d*y^2*z + 8636*d^2*y^2*z - 1826*d^3*y^2*z + 
     141*d^4*y^2*z - 57120*y^3*z + 70416*d*y^3*z - 32104*d^2*y^3*z + 
     6416*d^3*y^3*z - 474*d^4*y^3*z - 176640*y^4*z + 182712*d*y^4*z - 
     70236*d^2*y^4*z + 11886*d^3*y^4*z - 747*d^4*y^4*z + 220800*y^5*z - 
     235520*d*y^5*z + 93704*d^2*y^5*z - 16476*d^3*y^5*z + 1080*d^4*y^5*z - 
     25920*y*z^2 + 24272*d*y*z^2 - 8276*d^2*y*z^2 + 1200*d^3*y*z^2 - 
     61*d^4*y*z^2 + 107520*y^2*z^2 - 98128*d*y^2*z^2 + 32196*d^2*y^2*z^2 - 
     4404*d^3*y^2*z^2 + 203*d^4*y^2*z^2 - 360000*y^3*z^2 + 368336*d*y^3*z^2 - 
     140088*d^2*y^3*z^2 + 23448*d^3*y^3*z^2 - 1456*d^4*y^3*z^2 + 
     422400*y^4*z^2 - 447840*d*y^4*z^2 + 177016*d^2*y^4*z^2 - 
     30904*d^3*y^4*z^2 + 2010*d^4*y^4*z^2 + 58560*z^3 - 60072*d*z^3 + 
     22684*d^2*z^3 - 3738*d^3*z^3 + 227*d^4*z^3 - 118080*y*z^3 + 
     128000*d*y*z^3 - 50984*d^2*y*z^3 + 8876*d^3*y*z^3 - 572*d^4*y*z^3 - 
     225120*y^2*z^3 + 228064*d*y^2*z^3 - 86160*d^2*y^2*z^3 + 
     14356*d^3*y^2*z^3 - 888*d^4*y^2*z^3 + 422400*y^3*z^3 - 
     445920*d*y^3*z^3 + 175400*d^2*y^3*z^3 - 30452*d^3*y^3*z^3 + 
     1968*d^4*y^3*z^3 - 138720*z^4 + 142944*d*z^4 - 54264*d^2*z^4 + 
     8996*d^3*z^4 - 550*d^4*z^4 + 52800*y*z^4 - 56272*d*y*z^4 + 
     21788*d^2*y*z^4 - 3652*d^3*y*z^4 + 225*d^4*y*z^4 + 220800*y^2*z^4 - 
     232400*d*y^2*z^4 + 91068*d^2*y^2*z^4 - 15736*d^3*y^2*z^4 + 
     1011*d^4*y^2*z^4 + 80160*z^5 - 82872*d*z^5 + 31580*d^2*z^5 - 
     5258*d^3*z^5 + 323*d^4*z^5 + 48000*y*z^5 - 50400*d*y*z^5 + 
     19680*d^2*y*z^5 - 3384*d^3*y*z^5 + 216*d^4*y*z^5)/
   (128*(-5 + d)*(-3 + d)^3*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*y*z^2*
    (-1 + y + z)*(y + z)), -(58560*y^3 - 60072*d*y^3 + 22684*d^2*y^3 - 
     3738*d^3*y^3 + 227*d^4*y^3 - 138720*y^4 + 142944*d*y^4 - 54264*d^2*y^4 + 
     8996*d^3*y^4 - 550*d^4*y^4 + 80160*y^5 - 82872*d*y^5 + 31580*d^2*y^5 - 
     5258*d^3*y^5 + 323*d^4*y^5 - 25920*y^2*z + 24272*d*y^2*z - 
     8276*d^2*y^2*z + 1200*d^3*y^2*z - 61*d^4*y^2*z - 118080*y^3*z + 
     128000*d*y^3*z - 50984*d^2*y^3*z + 8876*d^3*y^3*z - 572*d^4*y^3*z + 
     52800*y^4*z - 56272*d*y^4*z + 21788*d^2*y^4*z - 3652*d^3*y^4*z + 
     225*d^4*y^4*z + 48000*y^5*z - 50400*d*y^5*z + 19680*d^2*y^5*z - 
     3384*d^3*y^5*z + 216*d^4*y^5*z + 12960*y*z^2 - 17608*d*y*z^2 + 
     8636*d^2*y*z^2 - 1826*d^3*y*z^2 + 141*d^4*y*z^2 + 107520*y^2*z^2 - 
     98128*d*y^2*z^2 + 32196*d^2*y^2*z^2 - 4404*d^3*y^2*z^2 + 
     203*d^4*y^2*z^2 - 225120*y^3*z^2 + 228064*d*y^3*z^2 - 
     86160*d^2*y^3*z^2 + 14356*d^3*y^3*z^2 - 888*d^4*y^3*z^2 + 
     220800*y^4*z^2 - 232400*d*y^4*z^2 + 91068*d^2*y^4*z^2 - 
     15736*d^3*y^4*z^2 + 1011*d^4*y^4*z^2 + 81600*z^3 - 87360*d*z^3 + 
     34884*d^2*z^3 - 6156*d^3*z^3 + 405*d^4*z^3 - 57120*y*z^3 + 
     70416*d*y*z^3 - 32104*d^2*y*z^3 + 6416*d^3*y*z^3 - 474*d^4*y*z^3 - 
     360000*y^2*z^3 + 368336*d*y^2*z^3 - 140088*d^2*y^2*z^3 + 
     23448*d^3*y^2*z^3 - 1456*d^4*y^2*z^3 + 422400*y^3*z^3 - 
     445920*d*y^3*z^3 + 175400*d^2*y^3*z^3 - 30452*d^3*y^3*z^3 + 
     1968*d^4*y^3*z^3 - 115200*z^4 + 123120*d*z^4 - 49068*d^2*z^4 + 
     8640*d^3*z^4 - 567*d^4*z^4 - 176640*y*z^4 + 182712*d*y*z^4 - 
     70236*d^2*y*z^4 + 11886*d^3*y*z^4 - 747*d^4*y*z^4 + 422400*y^2*z^4 - 
     447840*d*y^2*z^4 + 177016*d^2*y^2*z^4 - 30904*d^3*y^2*z^4 + 
     2010*d^4*y^2*z^4 - 14400*z^5 + 15840*d*z^5 - 6516*d^2*z^5 + 
     1188*d^3*z^5 - 81*d^4*z^5 + 220800*y*z^5 - 235520*d*y*z^5 + 
     93704*d^2*y*z^5 - 16476*d^3*y*z^5 + 1080*d^4*y*z^5 + 48000*z^6 - 
     51600*d*z^6 + 20700*d^2*z^6 - 3672*d^3*z^6 + 243*d^4*z^6)/
   (128*(-5 + d)*(-3 + d)^3*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*y^2*z*
    (-1 + y + z)*(y + z)), -(480*y - 296*d*y + 60*d^2*y - 4*d^3*y - 
     6240*y^2 + 4476*d*y^2 - 1060*d^2*y^2 + 83*d^3*y^2 + 15120*y^3 - 
     11148*d*y^3 + 2708*d^2*y^3 - 217*d^3*y^3 - 13440*y^4 + 10052*d*y^4 - 
     2476*d^2*y^4 + 201*d^3*y^4 + 4080*y^5 - 3084*d*y^5 + 768*d^2*y^5 - 
     63*d^3*y^5 + 480*z - 296*d*z + 60*d^2*z - 4*d^3*z - 13488*y*z + 
     9672*d*y*z - 2284*d^2*y*z + 178*d^3*y*z + 38784*y^2*z - 28164*d*y^2*z + 
     6752*d^2*y^2*z - 535*d^3*y^2*z - 51744*y^3*z + 38120*d*y^3*z - 
     9268*d^2*y^3*z + 744*d^3*y^3*z + 30768*y^4*z - 22932*d*y^4*z + 
     5628*d^2*y^4*z - 455*d^3*y^4*z - 4800*y^5*z + 3600*d*y^5*z - 
     888*d^2*y^5*z + 72*d^3*y^5*z - 6240*z^2 + 4476*d*z^2 - 1060*d^2*z^2 + 
     83*d^3*z^2 + 38784*y*z^2 - 28164*d*y*z^2 + 6752*d^2*y*z^2 - 
     535*d^3*y*z^2 - 78048*y^2*z^2 + 57144*d*y^2*z^2 - 13808*d^2*y^2*z^2 + 
     1102*d^3*y^2*z^2 + 61344*y^3*z^2 - 45344*d*y^3*z^2 + 11060*d^2*y^3*z^2 - 
     890*d^3*y^3*z^2 - 17280*y^4*z^2 + 12896*d*y^4*z^2 - 3168*d^2*y^4*z^2 + 
     256*d^3*y^4*z^2 + 15120*z^3 - 11148*d*z^3 + 2708*d^2*z^3 - 217*d^3*z^3 - 
     51744*y*z^3 + 38120*d*y*z^3 - 9268*d^2*y*z^3 + 744*d^3*y*z^3 + 
     61344*y^2*z^3 - 45344*d*y^2*z^3 + 11060*d^2*y^2*z^3 - 890*d^3*y^2*z^3 - 
     24960*y^3*z^3 + 18592*d*y^3*z^3 - 4560*d^2*y^3*z^3 + 368*d^3*y^3*z^3 - 
     13440*z^4 + 10052*d*z^4 - 2476*d^2*z^4 + 201*d^3*z^4 + 30768*y*z^4 - 
     22932*d*y*z^4 + 5628*d^2*y*z^4 - 455*d^3*y*z^4 - 17280*y^2*z^4 + 
     12896*d*y^2*z^4 - 3168*d^2*y^2*z^4 + 256*d^3*y^2*z^4 + 4080*z^5 - 
     3084*d*z^5 + 768*d^2*z^5 - 63*d^3*z^5 - 4800*y*z^5 + 3600*d*y*z^5 - 
     888*d^2*y*z^5 + 72*d^3*y*z^5)/(512*(-5 + d)*(-3 + d)^3*(-7 + 2*d)*y*z*
    (-1 + y + z)*(y + z)), 
  -((-4 + d)*(-1 + y + z)^2*(420*y^2 - 216*d*y^2 + 27*d^2*y^2 + 912*y*z - 
      468*d*y*z + 58*d^2*y*z + 420*z^2 - 216*d*z^2 + 27*d^2*z^2))/
   (256*(-5 + d)*(-3 + d)^3*(-7 + 2*d)*y*z*(y + z)), 
  ((-6 + d)*(-80*y + 36*d*y - 4*d^2*y + 400*y^2 - 202*d*y^2 + 25*d^2*y^2 - 
     440*y^3 + 232*d*y^3 - 30*d^2*y^3 + 120*y^4 - 66*d*y^4 + 9*d^2*y^4 - 
     80*z + 36*d*z - 4*d^2*z + 872*y*z - 440*d*y*z + 54*d^2*y*z - 984*y^2*z + 
     512*d*y^2*z - 66*d^2*y^2*z + 432*y^3*z - 236*d*y^3*z + 32*d^2*y^3*z + 
     400*z^2 - 202*d*z^2 + 25*d^2*z^2 - 984*y*z^2 + 512*d*y*z^2 - 
     66*d^2*y*z^2 + 624*y^2*z^2 - 340*d*y^2*z^2 + 46*d^2*y^2*z^2 - 440*z^3 + 
     232*d*z^3 - 30*d^2*z^3 + 432*y*z^3 - 236*d*y*z^3 + 32*d^2*y*z^3 + 
     120*z^4 - 66*d*z^4 + 9*d^2*z^4))/(512*(-5 + d)*(-3 + d)^3*(-9 + 2*d)*
    (-7 + 2*d)*y*z*(y + z)), 
  -((-4 + d)*(-1 + y + z)^2*(-420*y^3 + 216*d*y^3 - 27*d^2*y^3 - 372*y^2*z + 
      180*d*y^2*z - 21*d^2*y^2*z + 360*y^3*z - 168*d*y^3*z + 18*d^2*y^3*z - 
      372*y*z^2 + 180*d*y*z^2 - 21*d^2*y*z^2 + 576*y^2*z^2 - 264*d*y^2*z^2 + 
      28*d^2*y^2*z^2 - 420*z^3 + 216*d*z^3 - 27*d^2*z^3 + 360*y*z^3 - 
      168*d*y*z^3 + 18*d^2*y*z^3))/(256*(-3 + d)^3*(-9 + 2*d)*(-7 + 2*d)*y*z*
    (y + z)), ((-6 + d)*(-4 + d)*(-1 + y + z)^3*(-30*y^2 + 9*d*y^2 - 48*y*z + 
     14*d*y*z - 30*z^2 + 9*d*z^2))/(256*(-5 + d)*(-3 + d)^3*(-9 + 2*d)*
    (-7 + 2*d)*(y + z))}, 
 {((-10 + 3*d)*(-8 + 3*d)*(-120960*y^2 + 150912*d*y^2 - 74664*d^2*y^2 + 
     18324*d^3*y^2 - 2232*d^4*y^2 + 108*d^5*y^2 - 669312*y^3 + 
     1078848*d*y^3 - 716040*d^2*y^3 + 250848*d^3*y^3 - 48978*d^4*y^3 + 
     5058*d^5*y^3 - 216*d^6*y^3 + 4831488*y^4 - 7092864*d*y^4 + 
     4317264*d^2*y^4 - 1395360*d^3*y^4 + 252684*d^4*y^4 - 24318*d^5*y^4 + 
     972*d^6*y^4 - 2820096*y^5 + 4041216*d*y^5 - 2419200*d^2*y^5 + 
     774144*d^3*y^5 - 139608*d^4*y^5 + 13446*d^5*y^5 - 540*d^6*y^5 - 
     4688640*y^6 + 6504192*d*y^6 - 3734640*d^2*y^6 + 1136088*d^3*y^6 - 
     193104*d^4*y^6 + 17388*d^5*y^6 - 648*d^6*y^6 - 362880*y*z + 
     462816*d*y*z - 234048*d^2*y*z + 58680*d^3*y*z - 7296*d^4*y*z + 
     360*d^5*y*z - 400896*y^2*z + 1121472*d*y^2*z - 1019232*d^2*y^2*z + 
     441612*d^3*y^2*z - 100794*d^4*y^2*z + 11742*d^5*y^2*z - 552*d^6*y^2*z + 
     11838336*y^3*z - 18304704*d*y^3*z + 11707080*d^2*y^3*z - 
     3965844*d^3*y^3*z + 750792*d^4*y^3*z - 75342*d^5*y^3*z + 
     3132*d^6*y^3*z - 7842816*y^4*z + 11742528*d*y^4*z - 7366704*d^2*y^4*z + 
     2475024*d^3*y^4*z - 468942*d^4*y^4*z + 47433*d^5*y^4*z - 
     1998*d^6*y^4*z - 13621248*y^5*z + 18434112*d*y^5*z - 
     10283040*d^2*y^5*z + 3023892*d^3*y^5*z - 493872*d^4*y^5*z + 
     42417*d^5*y^5*z - 1494*d^6*y^5*z + 4688640*y^6*z - 6504192*d*y^6*z + 
     3734640*d^2*y^6*z - 1136088*d^3*y^6*z + 193104*d^4*y^6*z - 
     17388*d^5*y^6*z + 648*d^6*y^6*z - 120960*z^2 + 150912*d*z^2 - 
     74664*d^2*z^2 + 18324*d^3*z^2 - 2232*d^4*z^2 + 108*d^5*z^2 - 
     352512*y*z^2 + 1068768*d*y*z^2 - 997896*d^2*y*z^2 + 437808*d^3*y*z^2 - 
     100542*d^4*y*z^2 + 11742*d^5*y*z^2 - 552*d^6*y*z^2 + 15836160*y^2*z^2 - 
     24814944*d*y^2*z^2 + 16056432*d^2*y^2*z^2 - 5496300*d^3*y^2*z^2 + 
     1050666*d^4*y^2*z^2 - 106416*d^5*y^2*z^2 + 4464*d^6*y^2*z^2 - 
     6175872*y^3*z^2 + 12300928*d*y^3*z^2 - 9537624*d^2*y^3*z^2 + 
     3765184*d^3*y^3*z^2 - 807852*d^4*y^3*z^2 + 89989*d^5*y^3*z^2 - 
     4086*d^6*y^3*z^2 - 16896000*y^4*z^2 + 21760704*d*y^4*z^2 - 
     11371248*d^2*y^4*z^2 + 3062736*d^3*y^4*z^2 - 442752*d^4*y^4*z^2 + 
     31800*d^5*y^4*z^2 - 840*d^6*y^4*z^2 + 15554304*y^5*z^2 - 
     21192576*d*y^5*z^2 + 11932848*d^2*y^5*z^2 - 3553056*d^3*y^5*z^2 + 
     589812*d^4*y^5*z^2 - 51732*d^5*y^5*z^2 + 1872*d^6*y^5*z^2 - 645120*z^3 + 
     1053504*d*z^3 - 706176*d^2*z^3 + 249156*d^3*z^3 - 48870*d^4*z^3 + 
     5058*d^5*z^3 - 216*d^6*z^3 + 12065280*y*z^3 - 18564192*d*y*z^3 + 
     11824968*d^2*y*z^3 - 3992676*d^3*y*z^3 + 753876*d^4*y*z^3 - 
     75486*d^5*y*z^3 + 3132*d^6*y*z^3 - 10905984*y^2*z^3 + 
     20032064*d*y^2*z^3 - 14644560*d^2*y^2*z^3 + 5522516*d^3*y^2*z^3 - 
     1141704*d^4*y^2*z^3 + 123305*d^5*y^2*z^3 - 5454*d^6*y^2*z^3 - 
     12494208*y^3*z^3 + 13554368*d*y^3*z^3 - 5292504*d^2*y^3*z^3 + 
     745640*d^3*y^3*z^3 + 40206*d^4*y^3*z^3 - 20656*d^5*y^3*z^3 + 
     1488*d^6*y^3*z^3 + 19611648*y^4*z^3 - 25938432*d*y^4*z^3 + 
     14109696*d^2*y^4*z^3 - 4034208*d^3*y^4*z^3 + 638064*d^4*y^4*z^3 - 
     52776*d^5*y^4*z^3 + 1776*d^6*y^4*z^3 + 4677120*z^4 - 6917184*d*z^4 + 
     4239072*d^2*z^4 - 1378404*d^3*z^4 + 250902*d^4*z^4 - 24246*d^5*z^4 + 
     972*d^6*z^4 - 19173888*y*z^4 + 29297056*d*y*z^4 - 18520584*d^2*y*z^4 + 
     6202528*d^3*y*z^4 - 1160976*d^4*y*z^4 + 115189*d^5*y*z^4 - 
     4734*d^6*y*z^4 + 1593984*y^2*z^4 - 6175424*d*y^2*z^4 + 
     6103464*d^2*y^2*z^4 - 2727488*d^3*y^2*z^4 + 628902*d^4*y^2*z^4 - 
     73238*d^5*y^2*z^4 + 3420*d^6*y^2*z^4 + 7974144*y^3*z^4 - 
     9304704*d*y^3*z^4 + 4242960*d^2*y^3*z^4 - 925152*d^3*y^3*z^4 + 
     89172*d^4*y^3*z^4 - 1296*d^5*y^3*z^4 - 228*d^6*y^3*z^4 - 8951040*z^5 + 
     12921408*d*z^5 - 7733520*d^2*z^5 + 2457036*d^3*z^5 - 437166*d^4*z^5 + 
     41310*d^5*z^5 - 1620*d^6*z^5 + 14390400*y*z^5 - 21810688*d*y*z^5 + 
     13690152*d^2*y*z^5 - 4555060*d^3*y*z^5 + 847362*d^4*y*z^5 - 
     83569*d^5*y*z^5 + 3414*d^6*y*z^5 - 5322240*y^2*z^5 + 8640384*d*y^2*z^5 - 
     5758560*d^2*y^2*z^5 + 2019816*d^3*y^2*z^5 - 393708*d^4*y^2*z^5 + 
     40476*d^5*y^2*z^5 - 1716*d^6*y^2*z^5 + 7056000*z^6 - 10059840*d*z^6 + 
     5947848*d^2*z^6 - 1867104*d^3*z^6 + 328266*d^4*z^6 - 30654*d^5*z^6 + 
     1188*d^6*z^6 - 6566400*y*z^6 + 9546240*d*y*z^6 - 5762592*d^2*y*z^6 + 
     1848720*d^3*y*z^6 - 332424*d^4*y*z^6 + 31764*d^5*y*z^6 - 
     1260*d^6*y*z^6 - 2016000*z^7 + 2851200*d*z^7 - 1672560*d^2*z^7 + 
     520992*d^3*z^7 - 90900*d^4*z^7 + 8424*d^5*z^7 - 324*d^6*z^7))/
   (512*(-5 + d)^2*(-4 + d)^3*(-3 + d)*(-11 + 2*d)*(-9 + 2*d)*(-7 + 2*d)*y^2*
    (-1 + z)*z^3*(-1 + y + z)*(y + z)^2), 
  -((-10 + 3*d)*(-8 + 3*d)*(120960*y^2 - 150912*d*y^2 + 74664*d^2*y^2 - 
      18324*d^3*y^2 + 2232*d^4*y^2 - 108*d^5*y^2 + 645120*y^3 - 
      1053504*d*y^3 + 706176*d^2*y^3 - 249156*d^3*y^3 + 48870*d^4*y^3 - 
      5058*d^5*y^3 + 216*d^6*y^3 - 4677120*y^4 + 6917184*d*y^4 - 
      4239072*d^2*y^4 + 1378404*d^3*y^4 - 250902*d^4*y^4 + 24246*d^5*y^4 - 
      972*d^6*y^4 + 8951040*y^5 - 12921408*d*y^5 + 7733520*d^2*y^5 - 
      2457036*d^3*y^5 + 437166*d^4*y^5 - 41310*d^5*y^5 + 1620*d^6*y^5 - 
      7056000*y^6 + 10059840*d*y^6 - 5947848*d^2*y^6 + 1867104*d^3*y^6 - 
      328266*d^4*y^6 + 30654*d^5*y^6 - 1188*d^6*y^6 + 2016000*y^7 - 
      2851200*d*y^7 + 1672560*d^2*y^7 - 520992*d^3*y^7 + 90900*d^4*y^7 - 
      8424*d^5*y^7 + 324*d^6*y^7 + 362880*y*z - 462816*d*y*z + 
      234048*d^2*y*z - 58680*d^3*y*z + 7296*d^4*y*z - 360*d^5*y*z + 
      352512*y^2*z - 1068768*d*y^2*z + 997896*d^2*y^2*z - 437808*d^3*y^2*z + 
      100542*d^4*y^2*z - 11742*d^5*y^2*z + 552*d^6*y^2*z - 12065280*y^3*z + 
      18564192*d*y^3*z - 11824968*d^2*y^3*z + 3992676*d^3*y^3*z - 
      753876*d^4*y^3*z + 75486*d^5*y^3*z - 3132*d^6*y^3*z + 19173888*y^4*z - 
      29297056*d*y^4*z + 18520584*d^2*y^4*z - 6202528*d^3*y^4*z + 
      1160976*d^4*y^4*z - 115189*d^5*y^4*z + 4734*d^6*y^4*z - 
      14390400*y^5*z + 21810688*d*y^5*z - 13690152*d^2*y^5*z + 
      4555060*d^3*y^5*z - 847362*d^4*y^5*z + 83569*d^5*y^5*z - 
      3414*d^6*y^5*z + 6566400*y^6*z - 9546240*d*y^6*z + 5762592*d^2*y^6*z - 
      1848720*d^3*y^6*z + 332424*d^4*y^6*z - 31764*d^5*y^6*z + 
      1260*d^6*y^6*z + 120960*z^2 - 150912*d*z^2 + 74664*d^2*z^2 - 
      18324*d^3*z^2 + 2232*d^4*z^2 - 108*d^5*z^2 + 400896*y*z^2 - 
      1121472*d*y*z^2 + 1019232*d^2*y*z^2 - 441612*d^3*y*z^2 + 
      100794*d^4*y*z^2 - 11742*d^5*y*z^2 + 552*d^6*y*z^2 - 15836160*y^2*z^2 + 
      24814944*d*y^2*z^2 - 16056432*d^2*y^2*z^2 + 5496300*d^3*y^2*z^2 - 
      1050666*d^4*y^2*z^2 + 106416*d^5*y^2*z^2 - 4464*d^6*y^2*z^2 + 
      10905984*y^3*z^2 - 20032064*d*y^3*z^2 + 14644560*d^2*y^3*z^2 - 
      5522516*d^3*y^3*z^2 + 1141704*d^4*y^3*z^2 - 123305*d^5*y^3*z^2 + 
      5454*d^6*y^3*z^2 - 1593984*y^4*z^2 + 6175424*d*y^4*z^2 - 
      6103464*d^2*y^4*z^2 + 2727488*d^3*y^4*z^2 - 628902*d^4*y^4*z^2 + 
      73238*d^5*y^4*z^2 - 3420*d^6*y^4*z^2 + 5322240*y^5*z^2 - 
      8640384*d*y^5*z^2 + 5758560*d^2*y^5*z^2 - 2019816*d^3*y^5*z^2 + 
      393708*d^4*y^5*z^2 - 40476*d^5*y^5*z^2 + 1716*d^6*y^5*z^2 + 
      669312*z^3 - 1078848*d*z^3 + 716040*d^2*z^3 - 250848*d^3*z^3 + 
      48978*d^4*z^3 - 5058*d^5*z^3 + 216*d^6*z^3 - 11838336*y*z^3 + 
      18304704*d*y*z^3 - 11707080*d^2*y*z^3 + 3965844*d^3*y*z^3 - 
      750792*d^4*y*z^3 + 75342*d^5*y*z^3 - 3132*d^6*y*z^3 + 6175872*y^2*z^3 - 
      12300928*d*y^2*z^3 + 9537624*d^2*y^2*z^3 - 3765184*d^3*y^2*z^3 + 
      807852*d^4*y^2*z^3 - 89989*d^5*y^2*z^3 + 4086*d^6*y^2*z^3 + 
      12494208*y^3*z^3 - 13554368*d*y^3*z^3 + 5292504*d^2*y^3*z^3 - 
      745640*d^3*y^3*z^3 - 40206*d^4*y^3*z^3 + 20656*d^5*y^3*z^3 - 
      1488*d^6*y^3*z^3 - 7974144*y^4*z^3 + 9304704*d*y^4*z^3 - 
      4242960*d^2*y^4*z^3 + 925152*d^3*y^4*z^3 - 89172*d^4*y^4*z^3 + 
      1296*d^5*y^4*z^3 + 228*d^6*y^4*z^3 - 4831488*z^4 + 7092864*d*z^4 - 
      4317264*d^2*z^4 + 1395360*d^3*z^4 - 252684*d^4*z^4 + 24318*d^5*z^4 - 
      972*d^6*z^4 + 7842816*y*z^4 - 11742528*d*y*z^4 + 7366704*d^2*y*z^4 - 
      2475024*d^3*y*z^4 + 468942*d^4*y*z^4 - 47433*d^5*y*z^4 + 
      1998*d^6*y*z^4 + 16896000*y^2*z^4 - 21760704*d*y^2*z^4 + 
      11371248*d^2*y^2*z^4 - 3062736*d^3*y^2*z^4 + 442752*d^4*y^2*z^4 - 
      31800*d^5*y^2*z^4 + 840*d^6*y^2*z^4 - 19611648*y^3*z^4 + 
      25938432*d*y^3*z^4 - 14109696*d^2*y^3*z^4 + 4034208*d^3*y^3*z^4 - 
      638064*d^4*y^3*z^4 + 52776*d^5*y^3*z^4 - 1776*d^6*y^3*z^4 + 
      2820096*z^5 - 4041216*d*z^5 + 2419200*d^2*z^5 - 774144*d^3*z^5 + 
      139608*d^4*z^5 - 13446*d^5*z^5 + 540*d^6*z^5 + 13621248*y*z^5 - 
      18434112*d*y*z^5 + 10283040*d^2*y*z^5 - 3023892*d^3*y*z^5 + 
      493872*d^4*y*z^5 - 42417*d^5*y*z^5 + 1494*d^6*y*z^5 - 
      15554304*y^2*z^5 + 21192576*d*y^2*z^5 - 11932848*d^2*y^2*z^5 + 
      3553056*d^3*y^2*z^5 - 589812*d^4*y^2*z^5 + 51732*d^5*y^2*z^5 - 
      1872*d^6*y^2*z^5 + 4688640*z^6 - 6504192*d*z^6 + 3734640*d^2*z^6 - 
      1136088*d^3*z^6 + 193104*d^4*z^6 - 17388*d^5*z^6 + 648*d^6*z^6 - 
      4688640*y*z^6 + 6504192*d*y*z^6 - 3734640*d^2*y*z^6 + 
      1136088*d^3*y*z^6 - 193104*d^4*y*z^6 + 17388*d^5*y*z^6 - 
      648*d^6*y*z^6))/(512*(-5 + d)^2*(-4 + d)^3*(-3 + d)*(-11 + 2*d)*
    (-9 + 2*d)*(-7 + 2*d)*(-1 + y)*y^3*z^2*(-1 + y + z)*(y + z)^2), 
  ((-10 + 3*d)*(-8 + 3*d)*(-60480*y^2 + 75456*d*y^2 - 37332*d^2*y^2 + 
     9162*d^3*y^2 - 1116*d^4*y^2 + 54*d^5*y^2 - 383040*y^3 + 602208*d*y^3 - 
     390420*d^2*y^3 + 133740*d^3*y^3 - 25551*d^4*y^3 + 2583*d^5*y^3 - 
     108*d^6*y^3 + 339840*y^4 - 560448*d*y^4 + 381816*d^2*y^4 - 
     137304*d^3*y^4 + 27468*d^4*y^4 - 2898*d^5*y^4 + 126*d^6*y^4 + 
     777600*y^5 - 1008000*d*y^5 + 534456*d^2*y^5 - 147852*d^3*y^5 + 
     22392*d^4*y^5 - 1746*d^5*y^5 + 54*d^6*y^5 - 181440*y*z + 231408*d*y*z - 
     117024*d^2*y*z + 29340*d^3*y*z - 3648*d^4*y*z + 180*d^5*y*z - 
     406080*y^2*z + 828576*d*y^2*z - 648372*d^2*y^2*z + 256560*d^3*y^2*z - 
     54981*d^4*y^2*z + 6105*d^5*y^2*z - 276*d^6*y^2*z + 1636608*y^3*z - 
     2775776*d*y^3*z + 1922168*d^2*y^3*z - 697556*d^3*y^3*z + 
     140192*d^4*y^3*z - 14816*d^5*y^3*z + 644*d^6*y^3*z - 2003328*y^4*z + 
     3309888*d*y^4*z - 2231928*d^2*y^4*z + 788568*d^3*y^4*z - 
     154290*d^4*y^4*z + 15876*d^5*y^4*z - 672*d^6*y^4*z + 823680*y^5*z - 
     1283904*d*y^5*z + 824760*d^2*y^5*z - 279576*d^3*y^5*z + 
     52758*d^4*y^5*z - 5256*d^5*y^5*z + 216*d^6*y^5*z - 60480*z^2 + 
     75456*d*z^2 - 37332*d^2*z^2 + 9162*d^3*z^2 - 1116*d^4*z^2 + 54*d^5*z^2 - 
     406080*y*z^2 + 828576*d*y*z^2 - 648372*d^2*y*z^2 + 256560*d^3*y*z^2 - 
     54981*d^4*y*z^2 + 6105*d^5*y*z^2 - 276*d^6*y*z^2 - 10036416*y^2*z^2 + 
     14129216*d*y^2*z^2 - 8130320*d^2*y^2*z^2 + 2444504*d^3*y^2*z^2 - 
     404504*d^4*y^2*z^2 + 34868*d^5*y^2*z^2 - 1220*d^6*y^2*z^2 - 
     6837120*y^3*z^2 + 10684320*d*y^3*z^2 - 6899904*d^2*y^3*z^2 + 
     2356380*d^3*y^3*z^2 - 448734*d^4*y^3*z^2 + 45174*d^5*y^3*z^2 - 
     1878*d^6*y^3*z^2 + 2965248*y^4*z^2 - 4611072*d*y^4*z^2 + 
     2955312*d^2*y^4*z^2 - 999624*d^3*y^4*z^2 + 188256*d^4*y^4*z^2 - 
     18720*d^5*y^4*z^2 + 768*d^6*y^4*z^2 - 383040*z^3 + 602208*d*z^3 - 
     390420*d^2*z^3 + 133740*d^3*z^3 - 25551*d^4*z^3 + 2583*d^5*z^3 - 
     108*d^6*z^3 + 1636608*y*z^3 - 2775776*d*y*z^3 + 1922168*d^2*y*z^3 - 
     697556*d^3*y*z^3 + 140192*d^4*y*z^3 - 14816*d^5*y*z^3 + 644*d^6*y*z^3 - 
     6837120*y^2*z^3 + 10684320*d*y^2*z^3 - 6899904*d^2*y^2*z^3 + 
     2356380*d^3*y^2*z^3 - 448734*d^4*y^2*z^3 + 45174*d^5*y^2*z^3 - 
     1878*d^6*y^2*z^3 + 4283136*y^3*z^3 - 6654336*d*y^3*z^3 + 
     4261104*d^2*y^3*z^3 - 1440096*d^3*y^3*z^3 + 270996*d^4*y^3*z^3 - 
     26928*d^5*y^3*z^3 + 1104*d^6*y^3*z^3 + 339840*z^4 - 560448*d*z^4 + 
     381816*d^2*z^4 - 137304*d^3*z^4 + 27468*d^4*z^4 - 2898*d^5*z^4 + 
     126*d^6*z^4 - 2003328*y*z^4 + 3309888*d*y*z^4 - 2231928*d^2*y*z^4 + 
     788568*d^3*y*z^4 - 154290*d^4*y*z^4 + 15876*d^5*y*z^4 - 672*d^6*y*z^4 + 
     2965248*y^2*z^4 - 4611072*d*y^2*z^4 + 2955312*d^2*y^2*z^4 - 
     999624*d^3*y^2*z^4 + 188256*d^4*y^2*z^4 - 18720*d^5*y^2*z^4 + 
     768*d^6*y^2*z^4 + 777600*z^5 - 1008000*d*z^5 + 534456*d^2*z^5 - 
     147852*d^3*z^5 + 22392*d^4*z^5 - 1746*d^5*z^5 + 54*d^6*z^5 + 
     823680*y*z^5 - 1283904*d*y*z^5 + 824760*d^2*y*z^5 - 279576*d^3*y*z^5 + 
     52758*d^4*y*z^5 - 5256*d^5*y*z^5 + 216*d^6*y*z^5))/
   (256*(-5 + d)^2*(-4 + d)^3*(-3 + d)*(-11 + 2*d)*(-9 + 2*d)*(-7 + 2*d)*y^2*
    z^2*(-1 + y + z)*(y + z)^2), 
  ((-10 + 3*d)*(-8 + 3*d)*(8078400*y^4 - 11574720*d*y^4 + 6851988*d^2*y^4 - 
     2146266*d^3*y^4 + 375336*d^4*y^4 - 34758*d^5*y^4 + 1332*d^6*y^4 - 
     18345600*y^5 + 25817760*d*y^5 - 15044328*d^2*y^5 + 4647150*d^3*y^5 - 
     802701*d^4*y^5 + 73521*d^5*y^5 - 2790*d^6*y^5 + 4939200*y^6 - 
     6755040*d*y^6 + 3831660*d^2*y^6 - 1153944*d^3*y^6 + 194625*d^4*y^6 - 
     17433*d^5*y^6 + 648*d^6*y^6 + 5328000*y^7 - 7488000*d*y^7 + 
     4360680*d^2*y^7 - 1346940*d^3*y^7 + 232740*d^4*y^7 - 21330*d^5*y^7 + 
     810*d^6*y^7 + 12872640*y^3*z - 19333808*d*y^3*z + 11967136*d^2*y^3*z - 
     3908636*d^3*y^3*z + 710716*d^4*y^3*z - 68240*d^5*y^3*z + 
     2704*d^6*y^3*z - 14980416*y^4*z + 22464112*d*y^4*z - 
     13898080*d^2*y^4*z + 4540786*d^3*y^4*z - 826423*d^4*y^4*z + 
     79459*d^5*y^4*z - 3154*d^6*y^4*z - 15051264*y^5*z + 21125728*d*y^5*z - 
     12253368*d^2*y^5*z + 3761032*d^3*y^5*z - 644526*d^4*y^5*z + 
     58486*d^5*y^5*z - 2196*d^6*y^5*z + 24675840*y^6*z - 34412352*d*y^6*z + 
     19885344*d^2*y^6*z - 6094740*d^3*y^6*z + 1045002*d^4*y^6*z - 
     95040*d^5*y^6*z + 3582*d^6*y^6*z + 32112960*y^2*z^2 - 
     47545792*d*y^2*z^2 + 28864760*d^2*y^2*z^2 - 9204964*d^3*y^2*z^2 + 
     1628168*d^4*y^2*z^2 - 151636*d^5*y^2*z^2 + 5816*d^6*y^2*z^2 + 
     27662976*y^3*z^2 - 33003312*d*y^3*z^2 + 15932856*d^2*y^3*z^2 - 
     3962616*d^3*y^3*z^2 + 530076*d^4*y^3*z^2 - 35460*d^5*y^3*z^2 + 
     888*d^6*y^3*z^2 - 113077824*y^4*z^2 + 155700928*d*y^4*z^2 - 
     88657116*d^2*y^4*z^2 + 26731576*d^3*y^4*z^2 - 4502961*d^4*y^4*z^2 + 
     401929*d^5*y^4*z^2 - 14856*d^6*y^4*z^2 + 52982784*y^5*z^2 - 
     73344576*d*y^5*z^2 + 42061056*d^2*y^5*z^2 - 12791124*d^3*y^5*z^2 + 
     2175738*d^4*y^5*z^2 - 196284*d^5*y^5*z^2 + 7338*d^6*y^5*z^2 + 
     12872640*y*z^3 - 19333808*d*y*z^3 + 11967136*d^2*y*z^3 - 
     3908636*d^3*y*z^3 + 710716*d^4*y*z^3 - 68240*d^5*y*z^3 + 
     2704*d^6*y*z^3 + 27662976*y^2*z^3 - 33003312*d*y^2*z^3 + 
     15932856*d^2*y^2*z^3 - 3962616*d^3*y^2*z^3 + 530076*d^4*y^2*z^3 - 
     35460*d^5*y^2*z^3 + 888*d^6*y^2*z^3 - 186174720*y^3*z^3 + 
     255640320*d*y^3*z^3 - 145144176*d^2*y^3*z^3 + 43633200*d^3*y^3*z^3 - 
     7327620*d^4*y^3*z^3 + 652020*d^5*y^3*z^3 - 24024*d^6*y^3*z^3 + 
     72865152*y^4*z^3 - 100387968*d*y^4*z^3 + 57281208*d^2*y^4*z^3 - 
     17328252*d^3*y^4*z^3 + 2931384*d^4*y^4*z^3 - 262962*d^5*y^4*z^3 + 
     9774*d^6*y^4*z^3 + 8078400*z^4 - 11574720*d*z^4 + 6851988*d^2*z^4 - 
     2146266*d^3*z^4 + 375336*d^4*z^4 - 34758*d^5*z^4 + 1332*d^6*z^4 - 
     14980416*y*z^4 + 22464112*d*y*z^4 - 13898080*d^2*y*z^4 + 
     4540786*d^3*y*z^4 - 826423*d^4*y*z^4 + 79459*d^5*y*z^4 - 
     3154*d^6*y*z^4 - 113077824*y^2*z^4 + 155700928*d*y^2*z^4 - 
     88657116*d^2*y^2*z^4 + 26731576*d^3*y^2*z^4 - 4502961*d^4*y^2*z^4 + 
     401929*d^5*y^2*z^4 - 14856*d^6*y^2*z^4 + 72865152*y^3*z^4 - 
     100387968*d*y^3*z^4 + 57281208*d^2*y^3*z^4 - 17328252*d^3*y^3*z^4 + 
     2931384*d^4*y^3*z^4 - 262962*d^5*y^3*z^4 + 9774*d^6*y^3*z^4 - 
     18345600*z^5 + 25817760*d*z^5 - 15044328*d^2*z^5 + 4647150*d^3*z^5 - 
     802701*d^4*z^5 + 73521*d^5*z^5 - 2790*d^6*z^5 - 15051264*y*z^5 + 
     21125728*d*y*z^5 - 12253368*d^2*y*z^5 + 3761032*d^3*y*z^5 - 
     644526*d^4*y*z^5 + 58486*d^5*y*z^5 - 2196*d^6*y*z^5 + 52982784*y^2*z^5 - 
     73344576*d*y^2*z^5 + 42061056*d^2*y^2*z^5 - 12791124*d^3*y^2*z^5 + 
     2175738*d^4*y^2*z^5 - 196284*d^5*y^2*z^5 + 7338*d^6*y^2*z^5 + 
     4939200*z^6 - 6755040*d*z^6 + 3831660*d^2*z^6 - 1153944*d^3*z^6 + 
     194625*d^4*z^6 - 17433*d^5*z^6 + 648*d^6*z^6 + 24675840*y*z^6 - 
     34412352*d*y*z^6 + 19885344*d^2*y*z^6 - 6094740*d^3*y*z^6 + 
     1045002*d^4*y*z^6 - 95040*d^5*y*z^6 + 3582*d^6*y*z^6 + 5328000*z^7 - 
     7488000*d*z^7 + 4360680*d^2*z^7 - 1346940*d^3*z^7 + 232740*d^4*z^7 - 
     21330*d^5*z^7 + 810*d^6*z^7))/(256*(-5 + d)^2*(-4 + d)^3*(-3 + d)*
    (-11 + 2*d)*(-9 + 2*d)*(-7 + 2*d)*y^2*z^2*(-1 + y + z)^3*(y + z)^2), 
  -((-10 + 3*d)*(-120960*y^4 + 150912*d*y^4 - 74664*d^2*y^4 + 18324*d^3*y^4 - 
      2232*d^4*y^4 + 108*d^5*y^4 + 210240*y^5 - 253728*d*y^5 + 
      121716*d^2*y^5 - 29016*d^3*y^5 + 3438*d^4*y^5 - 162*d^5*y^5 + 
      97920*y^6 - 127584*d*y^6 + 65880*d^2*y^6 - 16866*d^3*y^6 + 
      2142*d^4*y^6 - 108*d^5*y^6 - 187200*y^7 + 230400*d*y^7 - 
      112932*d^2*y^7 + 27558*d^3*y^7 - 3348*d^4*y^7 + 162*d^5*y^7 - 
      393984*y^3*z + 499824*d*y^3*z - 251604*d^2*y^3*z + 62850*d^3*y^3*z - 
      7794*d^4*y^3*z + 384*d^5*y^3*z + 184128*y^4*z - 238864*d*y^4*z + 
      122768*d^2*y^4*z - 31268*d^3*y^4*z + 3949*d^4*y^4*z - 198*d^5*y^4*z + 
      878016*y^5*z - 1084448*d*y^5*z + 532564*d^2*y^5*z - 130018*d^3*y^5*z + 
      15782*d^4*y^5*z - 762*d^5*y^5*z - 823680*y^6*z + 1005792*d*y^6*z - 
      489048*d^2*y^6*z + 118362*d^3*y^6*z - 14259*d^4*y^6*z + 684*d^5*y^6*z - 
      594432*y^2*z^2 + 749520*d*y^2*z^2 - 374160*d^2*y^2*z^2 + 
      92508*d^3*y^2*z^2 - 11340*d^4*y^2*z^2 + 552*d^5*y^2*z^2 - 
      321984*y^3*z^2 + 309648*d*y^3*z^2 - 109356*d^2*y^3*z^2 + 
      16392*d^3*y^3*z^2 - 747*d^4*y^3*z^2 - 24*d^5*y^3*z^2 + 
      2695872*y^4*z^2 - 3237584*d*y^4*z^2 + 1543744*d^2*y^4*z^2 - 
      365398*d^3*y^4*z^2 + 42938*d^4*y^4*z^2 - 2004*d^5*y^4*z^2 - 
      1662336*y^5*z^2 + 2013792*d*y^5*z^2 - 970968*d^2*y^5*z^2 + 
      232914*d^3*y^5*z^2 - 27795*d^4*y^5*z^2 + 1320*d^5*y^5*z^2 - 
      393984*y*z^3 + 499824*d*y*z^3 - 251604*d^2*y*z^3 + 62850*d^3*y*z^3 - 
      7794*d^4*y*z^3 + 384*d^5*y*z^3 - 321984*y^2*z^3 + 309648*d*y^2*z^3 - 
      109356*d^2*y^2*z^3 + 16392*d^3*y^2*z^3 - 747*d^4*y^2*z^3 - 
      24*d^5*y^2*z^3 + 3831552*y^3*z^3 - 4561440*d*y^3*z^3 + 
      2154120*d^2*y^3*z^3 - 504492*d^3*y^3*z^3 + 58596*d^4*y^3*z^3 - 
      2700*d^5*y^3*z^3 - 2179008*y^4*z^3 + 2625216*d*y^4*z^3 - 
      1258188*d^2*y^4*z^3 + 299838*d^3*y^4*z^3 - 35526*d^4*y^4*z^3 + 
      1674*d^5*y^4*z^3 - 120960*z^4 + 150912*d*z^4 - 74664*d^2*z^4 + 
      18324*d^3*z^4 - 2232*d^4*z^4 + 108*d^5*z^4 + 184128*y*z^4 - 
      238864*d*y*z^4 + 122768*d^2*y*z^4 - 31268*d^3*y*z^4 + 3949*d^4*y*z^4 - 
      198*d^5*y*z^4 + 2695872*y^2*z^4 - 3237584*d*y^2*z^4 + 
      1543744*d^2*y^2*z^4 - 365398*d^3*y^2*z^4 + 42938*d^4*y^2*z^4 - 
      2004*d^5*y^2*z^4 - 2179008*y^3*z^4 + 2625216*d*y^3*z^4 - 
      1258188*d^2*y^3*z^4 + 299838*d^3*y^3*z^4 - 35526*d^4*y^3*z^4 + 
      1674*d^5*y^3*z^4 + 210240*z^5 - 253728*d*z^5 + 121716*d^2*z^5 - 
      29016*d^3*z^5 + 3438*d^4*z^5 - 162*d^5*z^5 + 878016*y*z^5 - 
      1084448*d*y*z^5 + 532564*d^2*y*z^5 - 130018*d^3*y*z^5 + 
      15782*d^4*y*z^5 - 762*d^5*y*z^5 - 1662336*y^2*z^5 + 2013792*d*y^2*z^5 - 
      970968*d^2*y^2*z^5 + 232914*d^3*y^2*z^5 - 27795*d^4*y^2*z^5 + 
      1320*d^5*y^2*z^5 + 97920*z^6 - 127584*d*z^6 + 65880*d^2*z^6 - 
      16866*d^3*z^6 + 2142*d^4*z^6 - 108*d^5*z^6 - 823680*y*z^6 + 
      1005792*d*y*z^6 - 489048*d^2*y*z^6 + 118362*d^3*y*z^6 - 
      14259*d^4*y*z^6 + 684*d^5*y*z^6 - 187200*z^7 + 230400*d*z^7 - 
      112932*d^2*z^7 + 27558*d^3*z^7 - 3348*d^4*z^7 + 162*d^5*z^7))/
   (128*(-5 + d)^2*(-4 + d)^2*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*y^2*z^2*
    (-1 + y + z)^2*(y + z)^2), 
  ((-10 + 3*d)*(898560*y^3 - 1118592*d*y^3 + 552096*d^2*y^3 - 
     135144*d^3*y^3 + 16416*d^4*y^3 - 792*d^5*y^3 - 1704960*y^4 + 
     2063232*d*y^4 - 992448*d^2*y^4 + 237240*d^3*y^4 - 28188*d^4*y^4 + 
     1332*d^5*y^4 - 345600*y^5 + 466560*d*y^5 - 247968*d^2*y^5 + 
     65016*d^3*y^5 - 8424*d^4*y^5 + 432*d^5*y^5 + 1152000*y^6 - 
     1411200*d*y^6 + 688320*d^2*y^6 - 167112*d^3*y^6 + 20196*d^4*y^6 - 
     972*d^5*y^6 + 1480704*y^2*z - 1962208*d*y^2*z + 1027992*d^2*y^2*z - 
     266176*d^3*y^2*z + 34074*d^4*y^2*z - 1726*d^5*y^2*z - 2252928*y^3*z + 
     2832544*d*y^3*z - 1414752*d^2*y^3*z + 350728*d^3*y^3*z - 
     43146*d^4*y^3*z + 2107*d^5*y^3*z - 2752896*y^4*z + 3523584*d*y^4*z - 
     1790136*d^2*y^4*z + 451476*d^3*y^4*z - 56544*d^4*y^4*z + 
     2814*d^5*y^4*z + 5736960*y^5*z - 7042368*d*y^5*z + 3441792*d^2*y^5*z - 
     837204*d^3*y^5*z + 101364*d^4*y^5*z - 4887*d^5*y^5*z - 1152000*y^6*z + 
     1411200*d*y^6*z - 688320*d^2*y^6*z + 167112*d^3*y^6*z - 
     20196*d^4*y^6*z + 972*d^5*y^6*z + 3588672*y*z^2 - 4465568*d*y*z^2 + 
     2196480*d^2*y*z^2 - 534224*d^3*y*z^2 + 64308*d^4*y*z^2 - 
     3068*d^5*y*z^2 - 1714176*y^2*z^2 + 2530304*d*y^2*z^2 - 
     1431768*d^2*y^2*z^2 + 391964*d^3*y^2*z^2 - 52266*d^4*y^2*z^2 + 
     2729*d^5*y^2*z^2 - 10876032*y^3*z^2 + 13265056*d*y^3*z^2 - 
     6432432*d^2*y^3*z^2 + 1550908*d^3*y^3*z^2 - 185994*d^4*y^3*z^2 + 
     8878*d^5*y^3*z^2 + 15190656*y^4*z^2 - 18644736*d*y^4*z^2 + 
     9109224*d^2*y^4*z^2 - 2214684*d^3*y^4*z^2 + 267966*d^4*y^4*z^2 - 
     12909*d^5*y^4*z^2 - 5472000*y^5*z^2 + 6677760*d*y^5*z^2 - 
     3245232*d^2*y^5*z^2 + 785112*d^3*y^5*z^2 - 94560*d^4*y^5*z^2 + 
     4536*d^5*y^5*z^2 + 2413824*z^3 - 2906272*d*z^3 + 1384440*d^2*z^3 - 
     326608*d^3*z^3 + 38202*d^4*z^3 - 1774*d^5*z^3 - 6267456*y*z^3 + 
     7899040*d*y*z^3 - 3922704*d^2*y*z^3 + 961168*d^3*y*z^3 - 
     116394*d^4*y*z^3 + 5581*d^5*y*z^3 - 12680832*y^2*z^3 + 
     14983616*d*y^2*z^3 - 7043664*d^2*y^2*z^3 + 1647548*d^3*y^2*z^3 - 
     191814*d^4*y^2*z^3 + 8894*d^5*y^2*z^3 + 23309568*y^3*z^3 - 
     28448768*d*y^3*z^3 + 13817136*d^2*y^3*z^3 - 3338720*d^3*y^3*z^3 + 
     401424*d^4*y^3*z^3 - 19214*d^5*y^3*z^3 - 10759680*y^4*z^3 + 
     13095936*d*y^4*z^3 - 6348000*d^2*y^4*z^3 + 1531920*d^3*y^4*z^3 - 
     184056*d^4*y^4*z^3 + 8808*d^5*y^4*z^3 - 4937088*z^4 + 5969856*d*z^4 - 
     2852808*d^2*z^4 + 674580*d^3*z^4 - 79038*d^4*z^4 + 3675*d^5*z^4 - 
     2080512*y*z^4 + 2196352*d*y*z^4 - 924912*d^2*y*z^4 + 194308*d^3*y*z^4 - 
     20358*d^4*y*z^4 + 850*d^5*y*z^4 + 18897408*y^2*z^4 - 
     22835136*d*y^2*z^4 + 10977936*d^2*y^2*z^4 - 2625168*d^3*y^2*z^4 + 
     312312*d^4*y^2*z^4 - 14790*d^5*y^2*z^4 - 11036160*y^3*z^4 + 
     13416192*d*y^3*z^4 - 6495072*d^2*y^3*z^4 + 1565376*d^3*y^3*z^4 - 
     187824*d^4*y^3*z^4 + 8976*d^5*y^3*z^4 + 2632704*z^5 - 3220896*d*z^5 + 
     1552296*d^2*z^5 - 369336*d^3*z^5 + 43470*d^4*z^5 - 2028*d^5*z^5 + 
     6084096*y*z^5 - 7242624*d*y*z^5 + 3432624*d^2*y*z^5 - 809676*d^3*y*z^5 + 
     95052*d^4*y*z^5 - 4443*d^5*y*z^5 - 5921280*y^2*z^5 + 7199616*d*y^2*z^5 - 
     3485472*d^2*y^2*z^5 + 839880*d^3*y^2*z^5 - 100740*d^4*y^2*z^5 + 
     4812*d^5*y^2*z^5 - 109440*z^6 + 157312*d*z^6 - 83928*d^2*z^6 + 
     21364*d^3*z^6 - 2634*d^4*z^6 + 127*d^5*z^6 - 1324800*y*z^6 + 
     1612800*d*y*z^6 - 781488*d^2*y*z^6 + 188424*d^3*y*z^6 - 
     22608*d^4*y*z^6 + 1080*d^5*y*z^6))/(512*(-5 + d)^2*(-4 + d)^2*(-3 + d)*
    (-9 + 2*d)*(-7 + 2*d)*y*(-1 + z)*z^2*(-1 + y + z)^2*(y + z)^2), 
  ((-10 + 3*d)*(2413824*y^3 - 2906272*d*y^3 + 1384440*d^2*y^3 - 
     326608*d^3*y^3 + 38202*d^4*y^3 - 1774*d^5*y^3 - 4937088*y^4 + 
     5969856*d*y^4 - 2852808*d^2*y^4 + 674580*d^3*y^4 - 79038*d^4*y^4 + 
     3675*d^5*y^4 + 2632704*y^5 - 3220896*d*y^5 + 1552296*d^2*y^5 - 
     369336*d^3*y^5 + 43470*d^4*y^5 - 2028*d^5*y^5 - 109440*y^6 + 
     157312*d*y^6 - 83928*d^2*y^6 + 21364*d^3*y^6 - 2634*d^4*y^6 + 
     127*d^5*y^6 + 3588672*y^2*z - 4465568*d*y^2*z + 2196480*d^2*y^2*z - 
     534224*d^3*y^2*z + 64308*d^4*y^2*z - 3068*d^5*y^2*z - 6267456*y^3*z + 
     7899040*d*y^3*z - 3922704*d^2*y^3*z + 961168*d^3*y^3*z - 
     116394*d^4*y^3*z + 5581*d^5*y^3*z - 2080512*y^4*z + 2196352*d*y^4*z - 
     924912*d^2*y^4*z + 194308*d^3*y^4*z - 20358*d^4*y^4*z + 850*d^5*y^4*z + 
     6084096*y^5*z - 7242624*d*y^5*z + 3432624*d^2*y^5*z - 809676*d^3*y^5*z + 
     95052*d^4*y^5*z - 4443*d^5*y^5*z - 1324800*y^6*z + 1612800*d*y^6*z - 
     781488*d^2*y^6*z + 188424*d^3*y^6*z - 22608*d^4*y^6*z + 1080*d^5*y^6*z + 
     1480704*y*z^2 - 1962208*d*y*z^2 + 1027992*d^2*y*z^2 - 266176*d^3*y*z^2 + 
     34074*d^4*y*z^2 - 1726*d^5*y*z^2 - 1714176*y^2*z^2 + 2530304*d*y^2*z^2 - 
     1431768*d^2*y^2*z^2 + 391964*d^3*y^2*z^2 - 52266*d^4*y^2*z^2 + 
     2729*d^5*y^2*z^2 - 12680832*y^3*z^2 + 14983616*d*y^3*z^2 - 
     7043664*d^2*y^3*z^2 + 1647548*d^3*y^3*z^2 - 191814*d^4*y^3*z^2 + 
     8894*d^5*y^3*z^2 + 18897408*y^4*z^2 - 22835136*d*y^4*z^2 + 
     10977936*d^2*y^4*z^2 - 2625168*d^3*y^4*z^2 + 312312*d^4*y^4*z^2 - 
     14790*d^5*y^4*z^2 - 5921280*y^5*z^2 + 7199616*d*y^5*z^2 - 
     3485472*d^2*y^5*z^2 + 839880*d^3*y^5*z^2 - 100740*d^4*y^5*z^2 + 
     4812*d^5*y^5*z^2 + 898560*z^3 - 1118592*d*z^3 + 552096*d^2*z^3 - 
     135144*d^3*z^3 + 16416*d^4*z^3 - 792*d^5*z^3 - 2252928*y*z^3 + 
     2832544*d*y*z^3 - 1414752*d^2*y*z^3 + 350728*d^3*y*z^3 - 
     43146*d^4*y*z^3 + 2107*d^5*y*z^3 - 10876032*y^2*z^3 + 
     13265056*d*y^2*z^3 - 6432432*d^2*y^2*z^3 + 1550908*d^3*y^2*z^3 - 
     185994*d^4*y^2*z^3 + 8878*d^5*y^2*z^3 + 23309568*y^3*z^3 - 
     28448768*d*y^3*z^3 + 13817136*d^2*y^3*z^3 - 3338720*d^3*y^3*z^3 + 
     401424*d^4*y^3*z^3 - 19214*d^5*y^3*z^3 - 11036160*y^4*z^3 + 
     13416192*d*y^4*z^3 - 6495072*d^2*y^4*z^3 + 1565376*d^3*y^4*z^3 - 
     187824*d^4*y^4*z^3 + 8976*d^5*y^4*z^3 - 1704960*z^4 + 2063232*d*z^4 - 
     992448*d^2*z^4 + 237240*d^3*z^4 - 28188*d^4*z^4 + 1332*d^5*z^4 - 
     2752896*y*z^4 + 3523584*d*y*z^4 - 1790136*d^2*y*z^4 + 451476*d^3*y*z^4 - 
     56544*d^4*y*z^4 + 2814*d^5*y*z^4 + 15190656*y^2*z^4 - 
     18644736*d*y^2*z^4 + 9109224*d^2*y^2*z^4 - 2214684*d^3*y^2*z^4 + 
     267966*d^4*y^2*z^4 - 12909*d^5*y^2*z^4 - 10759680*y^3*z^4 + 
     13095936*d*y^3*z^4 - 6348000*d^2*y^3*z^4 + 1531920*d^3*y^3*z^4 - 
     184056*d^4*y^3*z^4 + 8808*d^5*y^3*z^4 - 345600*z^5 + 466560*d*z^5 - 
     247968*d^2*z^5 + 65016*d^3*z^5 - 8424*d^4*z^5 + 432*d^5*z^5 + 
     5736960*y*z^5 - 7042368*d*y*z^5 + 3441792*d^2*y*z^5 - 837204*d^3*y*z^5 + 
     101364*d^4*y*z^5 - 4887*d^5*y*z^5 - 5472000*y^2*z^5 + 
     6677760*d*y^2*z^5 - 3245232*d^2*y^2*z^5 + 785112*d^3*y^2*z^5 - 
     94560*d^4*y^2*z^5 + 4536*d^5*y^2*z^5 + 1152000*z^6 - 1411200*d*z^6 + 
     688320*d^2*z^6 - 167112*d^3*z^6 + 20196*d^4*z^6 - 972*d^5*z^6 - 
     1152000*y*z^6 + 1411200*d*y*z^6 - 688320*d^2*y*z^6 + 167112*d^3*y*z^6 - 
     20196*d^4*y*z^6 + 972*d^5*y*z^6))/(512*(-5 + d)^2*(-4 + d)^2*(-3 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-1 + y)*y^2*z*(-1 + y + z)^2*(y + z)^2), 
  -((-10 + 3*d)*(207360*y^4 - 257472*d*y^4 + 126720*d^2*y^4 - 30924*d^3*y^4 + 
      3744*d^4*y^4 - 180*d^5*y^4 - 224640*y^5 + 266688*d*y^5 - 
      126072*d^2*y^5 + 29664*d^3*y^5 - 3474*d^4*y^5 + 162*d^5*y^5 - 
      201600*y^6 + 244800*d*y^6 - 118296*d^2*y^6 + 28440*d^3*y^6 - 
      3402*d^4*y^6 + 162*d^5*y^6 + 1641600*y^3*z - 2019360*d*y^3*z + 
      984448*d^2*y^3*z - 237968*d^3*y^3*z + 28544*d^4*y^3*z - 
      1360*d^5*y^3*z - 452736*y^4*z + 529920*d*y^4*z - 245096*d^2*y^4*z + 
      56044*d^3*y^4*z - 6340*d^4*y^4*z + 284*d^5*y^4*z - 806400*y^5*z + 
      980544*d*y^5*z - 474816*d^2*y^5*z + 114468*d^3*y^5*z - 
      13740*d^4*y^5*z + 657*d^5*y^5*z + 3127680*y^2*z^2 - 3843456*d*y^2*z^2 + 
      1869824*d^2*y^2*z^2 - 450568*d^3*y^2*z^2 + 53824*d^4*y^2*z^2 - 
      2552*d^5*y^2*z^2 - 255744*y^3*z^2 + 312768*d*y^3*z^2 - 
      147792*d^2*y^3*z^2 + 33852*d^3*y^3*z^2 - 3762*d^4*y^3*z^2 + 
      162*d^5*y^3*z^2 - 1540224*y^4*z^2 + 1878336*d*y^4*z^2 - 
      912552*d^2*y^4*z^2 + 220800*d^3*y^4*z^2 - 26610*d^4*y^4*z^2 + 
      1278*d^5*y^4*z^2 + 1641600*y*z^3 - 2019360*d*y*z^3 + 984448*d^2*y*z^3 - 
      237968*d^3*y*z^3 + 28544*d^4*y*z^3 - 1360*d^5*y*z^3 - 255744*y^2*z^3 + 
      312768*d*y^2*z^3 - 147792*d^2*y^2*z^3 + 33852*d^3*y^2*z^3 - 
      3762*d^4*y^2*z^3 + 162*d^5*y^2*z^3 - 1870848*y^3*z^3 + 
      2285184*d*y^3*z^3 - 1112064*d^2*y^3*z^3 + 269544*d^3*y^3*z^3 - 
      32544*d^4*y^3*z^3 + 1566*d^5*y^3*z^3 + 207360*z^4 - 257472*d*z^4 + 
      126720*d^2*z^4 - 30924*d^3*z^4 + 3744*d^4*z^4 - 180*d^5*z^4 - 
      452736*y*z^4 + 529920*d*y*z^4 - 245096*d^2*y*z^4 + 56044*d^3*y*z^4 - 
      6340*d^4*y*z^4 + 284*d^5*y*z^4 - 1540224*y^2*z^4 + 1878336*d*y^2*z^4 - 
      912552*d^2*y^2*z^4 + 220800*d^3*y^2*z^4 - 26610*d^4*y^2*z^4 + 
      1278*d^5*y^2*z^4 - 224640*z^5 + 266688*d*z^5 - 126072*d^2*z^5 + 
      29664*d^3*z^5 - 3474*d^4*z^5 + 162*d^5*z^5 - 806400*y*z^5 + 
      980544*d*y*z^5 - 474816*d^2*y*z^5 + 114468*d^3*y*z^5 - 
      13740*d^4*y*z^5 + 657*d^5*y*z^5 - 201600*z^6 + 244800*d*z^6 - 
      118296*d^2*z^6 + 28440*d^3*z^6 - 3402*d^4*z^6 + 162*d^5*z^6))/
   (256*(-5 + d)^2*(-4 + d)^2*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*y^2*z^2*
    (-1 + y + z)*(y + z)^2), (12096*y^2 - 12672*d*y^2 + 4932*d^2*y^2 - 
    846*d^3*y^2 + 54*d^4*y^2 + 76608*y^3 - 105120*d*y^3 + 57060*d^2*y^3 - 
    15336*d^3*y^3 + 2043*d^4*y^3 - 108*d^5*y^3 - 391104*y^4 + 493056*d*y^4 - 
    247212*d^2*y^4 + 61650*d^3*y^4 - 7650*d^4*y^4 + 378*d^5*y^4 + 
    504000*y^5 - 620064*d*y^5 + 303516*d^2*y^5 - 73908*d^3*y^5 + 
    8955*d^4*y^5 - 432*d^5*y^5 - 201600*y^6 + 244800*d*y^6 - 118296*d^2*y^6 + 
    28440*d^3*y^6 - 3402*d^4*y^6 + 162*d^5*y^6 + 36288*y*z - 39024*d*y*z + 
    15600*d^2*y*z - 2748*d^3*y*z + 180*d^4*y*z + 81216*y^2*z - 
    149472*d*y^2*z + 99780*d^2*y^2*z - 31356*d^3*y^2*z + 4725*d^4*y^2*z - 
    276*d^5*y^2*z - 568128*y^3*z + 811696*d*y^3*z - 455032*d^2*y^3*z + 
    125408*d^3*y^3*z - 17024*d^4*y^3*z + 912*d^5*y^3*z + 945984*y^4*z - 
    1242592*d*y^4*z + 648436*d^2*y^4*z - 168008*d^3*y^4*z + 21611*d^4*y^4*z - 
    1104*d^5*y^4*z - 495360*y^5*z + 619392*d*y^5*z - 308784*d^2*y^5*z + 
    76704*d^3*y^5*z - 9492*d^4*y^5*z + 468*d^5*y^5*z + 12096*z^2 - 
    12672*d*z^2 + 4932*d^2*z^2 - 846*d^3*z^2 + 54*d^4*z^2 + 81216*y*z^2 - 
    149472*d*y*z^2 + 99780*d^2*y*z^2 - 31356*d^3*y*z^2 + 4725*d^4*y*z^2 - 
    276*d^5*y*z^2 - 639168*y^2*z^2 + 983744*d*y^2*z^2 - 580088*d^2*y^2*z^2 + 
    165628*d^3*y^2*z^2 - 23068*d^4*y^2*z^2 + 1260*d^5*y^2*z^2 + 
    1078272*y^3*z^2 - 1488000*d*y^3*z^2 + 810384*d^2*y^3*z^2 - 
    218196*d^3*y^3*z^2 + 29082*d^4*y^3*z^2 - 1536*d^5*y^3*z^2 - 
    420480*y^4*z^2 + 582336*d*y^4*z^2 - 318408*d^2*y^4*z^2 + 
    85992*d^3*y^4*z^2 - 11478*d^4*y^4*z^2 + 606*d^5*y^4*z^2 + 76608*z^3 - 
    105120*d*z^3 + 57060*d^2*z^3 - 15336*d^3*z^3 + 2043*d^4*z^3 - 
    108*d^5*z^3 - 568128*y*z^3 + 811696*d*y*z^3 - 455032*d^2*y*z^3 + 
    125408*d^3*y*z^3 - 17024*d^4*y*z^3 + 912*d^5*y*z^3 + 1078272*y^2*z^3 - 
    1488000*d*y^2*z^3 + 810384*d^2*y^2*z^3 - 218196*d^3*y^2*z^3 + 
    29082*d^4*y^2*z^3 - 1536*d^5*y^2*z^3 - 253440*y^3*z^3 + 
    415488*d*y^3*z^3 - 255840*d^2*y^3*z^3 + 75456*d^3*y^3*z^3 - 
    10776*d^4*y^3*z^3 + 600*d^5*y^3*z^3 - 391104*z^4 + 493056*d*z^4 - 
    247212*d^2*z^4 + 61650*d^3*z^4 - 7650*d^4*z^4 + 378*d^5*z^4 + 
    945984*y*z^4 - 1242592*d*y*z^4 + 648436*d^2*y*z^4 - 168008*d^3*y*z^4 + 
    21611*d^4*y*z^4 - 1104*d^5*y*z^4 - 420480*y^2*z^4 + 582336*d*y^2*z^4 - 
    318408*d^2*y^2*z^4 + 85992*d^3*y^2*z^4 - 11478*d^4*y^2*z^4 + 
    606*d^5*y^2*z^4 + 504000*z^5 - 620064*d*z^5 + 303516*d^2*z^5 - 
    73908*d^3*z^5 + 8955*d^4*z^5 - 432*d^5*z^5 - 495360*y*z^5 + 
    619392*d*y*z^5 - 308784*d^2*y*z^5 + 76704*d^3*y*z^5 - 9492*d^4*y*z^5 + 
    468*d^5*y*z^5 - 201600*z^6 + 244800*d*z^6 - 118296*d^2*z^6 + 
    28440*d^3*z^6 - 3402*d^4*z^6 + 162*d^5*z^6)/(256*(-5 + d)*(-3 + d)^2*
    (-11 + 2*d)*(-9 + 2*d)*(-7 + 2*d)*y^2*z^2*(y + z)^2), 
  -(1520640*y^3 - 1805568*d*y^3 + 846848*d^2*y^3 - 196352*d^3*y^3 + 
     22528*d^4*y^3 - 1024*d^5*y^3 - 1520640*y^4 + 1805568*d*y^4 - 
     846848*d^2*y^4 + 196352*d^3*y^4 - 22528*d^4*y^4 + 1024*d^5*y^4 + 
     2255616*y^2*z - 2753376*d*y^2*z + 1326772*d^2*y^2*z - 315634*d^3*y^2*z + 
     37094*d^4*y^2*z - 1724*d^5*y^2*z - 2270400*y^3*z + 2708896*d*y^3*z - 
     1276220*d^2*y^3*z + 297156*d^3*y^3*z - 34231*d^4*y^3*z + 
     1562*d^5*y^3*z + 525888*y*z^2 - 676944*d*y*z^2 + 344000*d^2*y*z^2 - 
     86228*d^3*y*z^2 + 10660*d^4*y*z^2 - 520*d^5*y*z^2 - 993216*y^2*z^2 + 
     1205696*d*y^2*z^2 - 578740*d^2*y^2*z^2 + 137460*d^3*y^2*z^2 - 
     16169*d^4*y^2*z^2 + 754*d^5*y^2*z^2 + 201600*y^3*z^2 - 
     244800*d*y^3*z^2 + 118296*d^2*y^3*z^2 - 28440*d^3*y^3*z^2 + 
     3402*d^4*y^3*z^2 - 162*d^5*y^3*z^2 + 323136*z^3 - 394560*d*z^3 + 
     190548*d^2*z^3 - 45522*d^3*z^3 + 5382*d^4*z^3 - 252*d^5*z^3 - 
     1023936*y*z^3 + 1253920*d*y*z^3 - 610396*d^2*y*z^3 + 147608*d^3*y*z^3 - 
     17729*d^4*y*z^3 + 846*d^5*y*z^3 + 524160*y^2*z^3 - 633792*d*y^2*z^3 + 
     305112*d^2*y^2*z^3 - 73104*d^3*y^2*z^3 + 8718*d^4*y^2*z^3 - 
     414*d^5*y^2*z^3 - 659520*z^4 + 790560*d*z^4 - 376308*d^2*z^4 + 
     88920*d^3*z^4 - 10431*d^4*z^4 + 486*d^5*z^4 + 524160*y*z^4 - 
     633792*d*y*z^4 + 305112*d^2*y*z^4 - 73104*d^3*y*z^4 + 8718*d^4*y*z^4 - 
     414*d^5*y*z^4 + 201600*z^5 - 244800*d*z^5 + 118296*d^2*z^5 - 
     28440*d^3*z^5 + 3402*d^4*z^5 - 162*d^5*z^5)/
   (256*(-5 + d)*(-3 + d)^2*(-11 + 2*d)*(-9 + 2*d)*(-7 + 2*d)*y^2*
    (-1 + y + z)*(y + z)^2), 
  -(323136*y^3 - 394560*d*y^3 + 190548*d^2*y^3 - 45522*d^3*y^3 + 
     5382*d^4*y^3 - 252*d^5*y^3 - 659520*y^4 + 790560*d*y^4 - 
     376308*d^2*y^4 + 88920*d^3*y^4 - 10431*d^4*y^4 + 486*d^5*y^4 + 
     201600*y^5 - 244800*d*y^5 + 118296*d^2*y^5 - 28440*d^3*y^5 + 
     3402*d^4*y^5 - 162*d^5*y^5 + 525888*y^2*z - 676944*d*y^2*z + 
     344000*d^2*y^2*z - 86228*d^3*y^2*z + 10660*d^4*y^2*z - 520*d^5*y^2*z - 
     1023936*y^3*z + 1253920*d*y^3*z - 610396*d^2*y^3*z + 147608*d^3*y^3*z - 
     17729*d^4*y^3*z + 846*d^5*y^3*z + 524160*y^4*z - 633792*d*y^4*z + 
     305112*d^2*y^4*z - 73104*d^3*y^4*z + 8718*d^4*y^4*z - 414*d^5*y^4*z + 
     2255616*y*z^2 - 2753376*d*y*z^2 + 1326772*d^2*y*z^2 - 315634*d^3*y*z^2 + 
     37094*d^4*y*z^2 - 1724*d^5*y*z^2 - 993216*y^2*z^2 + 1205696*d*y^2*z^2 - 
     578740*d^2*y^2*z^2 + 137460*d^3*y^2*z^2 - 16169*d^4*y^2*z^2 + 
     754*d^5*y^2*z^2 + 524160*y^3*z^2 - 633792*d*y^3*z^2 + 
     305112*d^2*y^3*z^2 - 73104*d^3*y^3*z^2 + 8718*d^4*y^3*z^2 - 
     414*d^5*y^3*z^2 + 1520640*z^3 - 1805568*d*z^3 + 846848*d^2*z^3 - 
     196352*d^3*z^3 + 22528*d^4*z^3 - 1024*d^5*z^3 - 2270400*y*z^3 + 
     2708896*d*y*z^3 - 1276220*d^2*y*z^3 + 297156*d^3*y*z^3 - 
     34231*d^4*y*z^3 + 1562*d^5*y*z^3 + 201600*y^2*z^3 - 244800*d*y^2*z^3 + 
     118296*d^2*y^2*z^3 - 28440*d^3*y^2*z^3 + 3402*d^4*y^2*z^3 - 
     162*d^5*y^2*z^3 - 1520640*z^4 + 1805568*d*z^4 - 846848*d^2*z^4 + 
     196352*d^3*z^4 - 22528*d^4*z^4 + 1024*d^5*z^4)/
   (256*(-5 + d)*(-3 + d)^2*(-11 + 2*d)*(-9 + 2*d)*(-7 + 2*d)*z^2*
    (-1 + y + z)*(y + z)^2), 
  -((-1 + y)*(69120*y^3 - 73152*d*y^3 + 28800*d^2*y^3 - 5004*d^3*y^3 + 
      324*d^4*y^3 - 160128*y^4 + 165888*d*y^4 - 64152*d^2*y^4 + 
      10980*d^3*y^4 - 702*d^4*y^4 + 50688*y^5 - 51840*d*y^5 + 19872*d^2*y^5 - 
      3384*d^3*y^5 + 216*d^4*y^5 + 40320*y^6 - 40896*d*y^6 + 15480*d^2*y^6 - 
      2592*d^3*y^6 + 162*d^4*y^6 + 130944*y^2*z - 146960*d*y^2*z + 
      61380*d^2*y^2*z - 11302*d^3*y^2*z + 774*d^4*y^2*z - 247488*y^3*z + 
      269776*d*y^3*z - 109920*d^2*y^3*z + 19826*d^3*y^3*z - 1335*d^4*y^3*z - 
      24000*y^4*z + 20992*d*y^4*z - 6228*d^2*y^4*z + 680*d^3*y^4*z - 
      15*d^4*y^4*z + 202752*y^5*z - 204288*d*y^5*z + 76800*d^2*y^5*z - 
      12768*d^3*y^5*z + 792*d^4*y^5*z + 167712*y*z^2 - 176704*d*y*z^2 + 
      68880*d^2*y*z^2 - 11768*d^3*y*z^2 + 744*d^4*y*z^2 - 175488*y^2*z^2 + 
      206080*d*y^2*z^2 - 88872*d^2*y^2*z^2 + 16718*d^3*y^2*z^2 - 
      1161*d^4*y^2*z^2 - 326016*y^3*z^2 + 319680*d*y^3*z^2 - 
      116088*d^2*y^3*z^2 + 18480*d^3*y^3*z^2 - 1086*d^4*y^3*z^2 + 
      417024*y^4*z^2 - 418176*d*y^4*z^2 + 156432*d^2*y^4*z^2 - 
      25872*d^3*y^4*z^2 + 1596*d^4*y^4*z^2 + 79104*z^3 - 78128*d*z^3 + 
      28500*d^2*z^3 - 4558*d^3*z^3 + 270*d^4*z^3 - 68160*y*z^3 + 
      76928*d*y*z^3 - 31584*d^2*y*z^3 + 5626*d^3*y*z^3 - 369*d^4*y*z^3 - 
      503424*y^2*z^3 + 494400*d*y^2*z^3 - 180216*d^2*y^2*z^3 + 
      28884*d^3*y^2*z^3 - 1716*d^4*y^2*z^3 + 444672*y^3*z^3 - 
      444672*d*y^3*z^3 + 165840*d^2*y^3*z^3 - 27336*d^3*y^3*z^3 + 
      1680*d^4*y^3*z^3 - 30144*z^4 + 28880*d*z^4 - 10032*d^2*z^4 + 
      1498*d^3*z^4 - 81*d^4*z^4 - 301056*y*z^4 + 296800*d*y*z^4 - 
      108696*d^2*y*z^4 + 17528*d^3*y*z^4 - 1050*d^4*y*z^4 + 247680*y^2*z^4 - 
      247488*d*y^2*z^4 + 92184*d^2*y^2*z^4 - 15168*d^3*y^2*z^4 + 
      930*d^4*y^2*z^4 - 48960*z^5 + 49248*d*z^5 - 18468*d^2*z^5 + 
      3060*d^3*z^5 - 189*d^4*z^5 + 57600*y*z^5 - 57600*d*y*z^5 + 
      21456*d^2*y*z^5 - 3528*d^3*y*z^5 + 216*d^4*y*z^5))/
   (256*(-5 + d)*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*y*z^2*(-1 + y + z)^2*
    (y + z)^2), -((-1 + z)*(79104*y^3 - 78128*d*y^3 + 28500*d^2*y^3 - 
      4558*d^3*y^3 + 270*d^4*y^3 - 30144*y^4 + 28880*d*y^4 - 10032*d^2*y^4 + 
      1498*d^3*y^4 - 81*d^4*y^4 - 48960*y^5 + 49248*d*y^5 - 18468*d^2*y^5 + 
      3060*d^3*y^5 - 189*d^4*y^5 + 167712*y^2*z - 176704*d*y^2*z + 
      68880*d^2*y^2*z - 11768*d^3*y^2*z + 744*d^4*y^2*z - 68160*y^3*z + 
      76928*d*y^3*z - 31584*d^2*y^3*z + 5626*d^3*y^3*z - 369*d^4*y^3*z - 
      301056*y^4*z + 296800*d*y^4*z - 108696*d^2*y^4*z + 17528*d^3*y^4*z - 
      1050*d^4*y^4*z + 57600*y^5*z - 57600*d*y^5*z + 21456*d^2*y^5*z - 
      3528*d^3*y^5*z + 216*d^4*y^5*z + 130944*y*z^2 - 146960*d*y*z^2 + 
      61380*d^2*y*z^2 - 11302*d^3*y*z^2 + 774*d^4*y*z^2 - 175488*y^2*z^2 + 
      206080*d*y^2*z^2 - 88872*d^2*y^2*z^2 + 16718*d^3*y^2*z^2 - 
      1161*d^4*y^2*z^2 - 503424*y^3*z^2 + 494400*d*y^3*z^2 - 
      180216*d^2*y^3*z^2 + 28884*d^3*y^3*z^2 - 1716*d^4*y^3*z^2 + 
      247680*y^4*z^2 - 247488*d*y^4*z^2 + 92184*d^2*y^4*z^2 - 
      15168*d^3*y^4*z^2 + 930*d^4*y^4*z^2 + 69120*z^3 - 73152*d*z^3 + 
      28800*d^2*z^3 - 5004*d^3*z^3 + 324*d^4*z^3 - 247488*y*z^3 + 
      269776*d*y*z^3 - 109920*d^2*y*z^3 + 19826*d^3*y*z^3 - 1335*d^4*y*z^3 - 
      326016*y^2*z^3 + 319680*d*y^2*z^3 - 116088*d^2*y^2*z^3 + 
      18480*d^3*y^2*z^3 - 1086*d^4*y^2*z^3 + 444672*y^3*z^3 - 
      444672*d*y^3*z^3 + 165840*d^2*y^3*z^3 - 27336*d^3*y^3*z^3 + 
      1680*d^4*y^3*z^3 - 160128*z^4 + 165888*d*z^4 - 64152*d^2*z^4 + 
      10980*d^3*z^4 - 702*d^4*z^4 - 24000*y*z^4 + 20992*d*y*z^4 - 
      6228*d^2*y*z^4 + 680*d^3*y*z^4 - 15*d^4*y*z^4 + 417024*y^2*z^4 - 
      418176*d*y^2*z^4 + 156432*d^2*y^2*z^4 - 25872*d^3*y^2*z^4 + 
      1596*d^4*y^2*z^4 + 50688*z^5 - 51840*d*z^5 + 19872*d^2*z^5 - 
      3384*d^3*z^5 + 216*d^4*z^5 + 202752*y*z^5 - 204288*d*y*z^5 + 
      76800*d^2*y*z^5 - 12768*d^3*y*z^5 + 792*d^4*y*z^5 + 40320*z^6 - 
      40896*d*z^6 + 15480*d^2*z^6 - 2592*d^3*z^6 + 162*d^4*z^6))/
   (256*(-5 + d)*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*y^2*z*(-1 + y + z)^2*
    (y + z)^2), (-20736*y^3 + 21600*d*y^3 - 8352*d^2*y^3 + 1422*d^3*y^3 - 
    90*d^4*y^3 + 22464*y^4 - 22176*d*y^4 + 8172*d^2*y^4 - 1332*d^3*y^4 + 
    81*d^4*y^4 + 20160*y^5 - 20448*d*y^5 + 7740*d^2*y^5 - 1296*d^3*y^5 + 
    81*d^4*y^5 - 44928*y^2*z + 48912*d*y^2*z - 19772*d^2*y^2*z + 
    3516*d^3*y^2*z - 232*d^4*y^2*z + 12672*y^3*z - 10048*d*y^3*z + 
    2784*d^2*y^3*z - 302*d^3*y^3*z + 9*d^4*y^3*z + 72576*y^4*z - 
    73344*d*y^4*z + 27672*d^2*y^4*z - 4620*d^3*y^4*z + 288*d^4*y^4*z - 
    124416*y*z^2 + 130896*d*y*z^2 - 50904*d^2*y*z^2 + 8670*d^3*y*z^2 - 
    546*d^4*y*z^2 - 56448*y^2*z^2 + 58176*d*y^2*z^2 - 22256*d^2*y^2*z^2 + 
    3750*d^3*y^2*z^2 - 235*d^4*y^2*z^2 + 104832*y^3*z^2 - 105792*d*y^3*z^2 + 
    39864*d^2*y^3*z^2 - 6648*d^3*y^3*z^2 + 414*d^4*y^3*z^2 - 51840*z^3 + 
    51888*d*z^3 - 19204*d^2*z^3 + 3120*d^3*z^3 - 188*d^4*z^3 - 40896*y*z^3 + 
    39696*d*y*z^3 - 14368*d^2*y*z^3 + 2298*d^3*y*z^3 - 137*d^4*y*z^3 + 
    72576*y^2*z^3 - 73344*d*y^2*z^3 + 27672*d^2*y^2*z^3 - 4620*d^3*y^2*z^3 + 
    288*d^4*y^2*z^3 + 5760*z^4 - 6352*d*z^4 + 2500*d^2*z^4 - 422*d^3*z^4 + 
    26*d^4*z^4 + 20160*y*z^4 - 20448*d*y*z^4 + 7740*d^2*y*z^4 - 
    1296*d^3*y*z^4 + 81*d^4*y*z^4)/(64*(-5 + d)*(-4 + d)*(-3 + d)*(-9 + 2*d)*
    (-7 + 2*d)*y*z^2*(-1 + y + z)*(y + z)), 
  (-51840*y^3 + 51888*d*y^3 - 19204*d^2*y^3 + 3120*d^3*y^3 - 188*d^4*y^3 + 
    5760*y^4 - 6352*d*y^4 + 2500*d^2*y^4 - 422*d^3*y^4 + 26*d^4*y^4 - 
    124416*y^2*z + 130896*d*y^2*z - 50904*d^2*y^2*z + 8670*d^3*y^2*z - 
    546*d^4*y^2*z - 40896*y^3*z + 39696*d*y^3*z - 14368*d^2*y^3*z + 
    2298*d^3*y^3*z - 137*d^4*y^3*z + 20160*y^4*z - 20448*d*y^4*z + 
    7740*d^2*y^4*z - 1296*d^3*y^4*z + 81*d^4*y^4*z - 44928*y*z^2 + 
    48912*d*y*z^2 - 19772*d^2*y*z^2 + 3516*d^3*y*z^2 - 232*d^4*y*z^2 - 
    56448*y^2*z^2 + 58176*d*y^2*z^2 - 22256*d^2*y^2*z^2 + 3750*d^3*y^2*z^2 - 
    235*d^4*y^2*z^2 + 72576*y^3*z^2 - 73344*d*y^3*z^2 + 27672*d^2*y^3*z^2 - 
    4620*d^3*y^3*z^2 + 288*d^4*y^3*z^2 - 20736*z^3 + 21600*d*z^3 - 
    8352*d^2*z^3 + 1422*d^3*z^3 - 90*d^4*z^3 + 12672*y*z^3 - 10048*d*y*z^3 + 
    2784*d^2*y*z^3 - 302*d^3*y*z^3 + 9*d^4*y*z^3 + 104832*y^2*z^3 - 
    105792*d*y^2*z^3 + 39864*d^2*y^2*z^3 - 6648*d^3*y^2*z^3 + 
    414*d^4*y^2*z^3 + 22464*z^4 - 22176*d*z^4 + 8172*d^2*z^4 - 1332*d^3*z^4 + 
    81*d^4*z^4 + 72576*y*z^4 - 73344*d*y*z^4 + 27672*d^2*y*z^4 - 
    4620*d^3*y*z^4 + 288*d^4*y*z^4 + 20160*z^5 - 20448*d*z^5 + 7740*d^2*z^5 - 
    1296*d^3*z^5 + 81*d^4*z^5)/(64*(-5 + d)*(-4 + d)*(-3 + d)*(-9 + 2*d)*
    (-7 + 2*d)*y^2*z*(-1 + y + z)*(y + z)), 
  -(19584*y^3 - 20640*d*y^3 + 8088*d^2*y^3 - 1398*d^3*y^3 + 90*d^4*y^3 - 
     40704*y^4 + 41760*d*y^4 - 15984*d^2*y^4 + 2706*d^3*y^4 - 171*d^4*y^4 + 
     1920*y^5 - 1440*d*y^5 + 360*d^2*y^5 - 30*d^3*y^5 + 19200*y^6 - 
     19680*d*y^6 + 7536*d^2*y^6 - 1278*d^3*y^6 + 81*d^4*y^6 + 31680*y^2*z - 
     36000*d*y^2*z + 15188*d^2*y^2*z - 2818*d^3*y^2*z + 194*d^4*y^2*z - 
     40128*y^3*z + 44560*d*y^3*z - 18464*d^2*y^3*z + 3378*d^3*y^3*z - 
     230*d^4*y^3*z - 59136*y^4*z + 61072*d*y^4*z - 23476*d^2*y^4*z + 
     3984*d^3*y^4*z - 252*d^4*y^4*z + 88320*y^5*z - 89792*d*y^5*z + 
     34096*d^2*y^5*z - 5732*d^3*y^5*z + 360*d^4*y^5*z + 37728*y*z^2 - 
     40320*d*y*z^2 + 15896*d^2*y*z^2 - 2738*d^3*y*z^2 + 174*d^4*y*z^2 + 
     5760*y^2*z^2 + 2144*d*y^2*z^2 - 3912*d^2*y^2*z^2 + 1176*d^3*y^2*z^2 - 
     106*d^4*y^2*z^2 - 184704*y^3*z^2 + 185824*d*y^3*z^2 - 
     69584*d^2*y^3*z^2 + 11496*d^3*y^3*z^2 - 707*d^4*y^3*z^2 + 
     168960*y^4*z^2 - 170688*d*y^4*z^2 + 64384*d^2*y^4*z^2 - 
     10748*d^3*y^4*z^2 + 670*d^4*y^4*z^2 + 16128*z^3 - 15888*d*z^3 + 
     5772*d^2*z^3 - 918*d^3*z^3 + 54*d^4*z^3 + 22656*y*z^3 - 20048*d*y*z^3 + 
     6560*d^2*y*z^3 - 942*d^3*y*z^3 + 50*d^4*y*z^3 - 223680*y^2*z^3 + 
     222032*d*y^2*z^3 - 81928*d^2*y^2*z^3 + 13320*d^3*y^2*z^3 - 
     805*d^4*y^2*z^3 + 168960*y^3*z^3 - 169920*d*y^3*z^3 + 
     63776*d^2*y^3*z^3 - 10588*d^3*y^3*z^3 + 656*d^4*y^3*z^3 + 192*z^4 - 
     528*d*z^4 + 384*d^2*z^4 - 102*d^3*z^4 + 9*d^4*z^4 - 116352*y*z^4 + 
     115136*d*y*z^4 - 42336*d^2*y*z^4 + 6858*d^3*y*z^4 - 413*d^4*y*z^4 + 
     88320*y^2*z^4 - 88544*d*y^2*z^4 + 33104*d^2*y^2*z^4 - 5470*d^3*y^2*z^4 + 
     337*d^4*y^2*z^4 - 16320*z^5 + 16416*d*z^5 - 6156*d^2*z^5 + 
     1020*d^3*z^5 - 63*d^4*z^5 + 19200*y*z^5 - 19200*d*y*z^5 + 
     7152*d^2*y*z^5 - 1176*d^3*y*z^5 + 72*d^4*y*z^5)/
   (64*(-5 + d)*(-4 + d)*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*y*z^2*(-1 + y + z)*
    (y + z)^2), -(16128*y^3 - 15888*d*y^3 + 5772*d^2*y^3 - 918*d^3*y^3 + 
     54*d^4*y^3 + 192*y^4 - 528*d*y^4 + 384*d^2*y^4 - 102*d^3*y^4 + 
     9*d^4*y^4 - 16320*y^5 + 16416*d*y^5 - 6156*d^2*y^5 + 1020*d^3*y^5 - 
     63*d^4*y^5 + 37728*y^2*z - 40320*d*y^2*z + 15896*d^2*y^2*z - 
     2738*d^3*y^2*z + 174*d^4*y^2*z + 22656*y^3*z - 20048*d*y^3*z + 
     6560*d^2*y^3*z - 942*d^3*y^3*z + 50*d^4*y^3*z - 116352*y^4*z + 
     115136*d*y^4*z - 42336*d^2*y^4*z + 6858*d^3*y^4*z - 413*d^4*y^4*z + 
     19200*y^5*z - 19200*d*y^5*z + 7152*d^2*y^5*z - 1176*d^3*y^5*z + 
     72*d^4*y^5*z + 31680*y*z^2 - 36000*d*y*z^2 + 15188*d^2*y*z^2 - 
     2818*d^3*y*z^2 + 194*d^4*y*z^2 + 5760*y^2*z^2 + 2144*d*y^2*z^2 - 
     3912*d^2*y^2*z^2 + 1176*d^3*y^2*z^2 - 106*d^4*y^2*z^2 - 223680*y^3*z^2 + 
     222032*d*y^3*z^2 - 81928*d^2*y^3*z^2 + 13320*d^3*y^3*z^2 - 
     805*d^4*y^3*z^2 + 88320*y^4*z^2 - 88544*d*y^4*z^2 + 33104*d^2*y^4*z^2 - 
     5470*d^3*y^4*z^2 + 337*d^4*y^4*z^2 + 19584*z^3 - 20640*d*z^3 + 
     8088*d^2*z^3 - 1398*d^3*z^3 + 90*d^4*z^3 - 40128*y*z^3 + 44560*d*y*z^3 - 
     18464*d^2*y*z^3 + 3378*d^3*y*z^3 - 230*d^4*y*z^3 - 184704*y^2*z^3 + 
     185824*d*y^2*z^3 - 69584*d^2*y^2*z^3 + 11496*d^3*y^2*z^3 - 
     707*d^4*y^2*z^3 + 168960*y^3*z^3 - 169920*d*y^3*z^3 + 
     63776*d^2*y^3*z^3 - 10588*d^3*y^3*z^3 + 656*d^4*y^3*z^3 - 40704*z^4 + 
     41760*d*z^4 - 15984*d^2*z^4 + 2706*d^3*z^4 - 171*d^4*z^4 - 59136*y*z^4 + 
     61072*d*y*z^4 - 23476*d^2*y*z^4 + 3984*d^3*y*z^4 - 252*d^4*y*z^4 + 
     168960*y^2*z^4 - 170688*d*y^2*z^4 + 64384*d^2*y^2*z^4 - 
     10748*d^3*y^2*z^4 + 670*d^4*y^2*z^4 + 1920*z^5 - 1440*d*z^5 + 
     360*d^2*z^5 - 30*d^3*z^5 + 88320*y*z^5 - 89792*d*y*z^5 + 
     34096*d^2*y*z^5 - 5732*d^3*y*z^5 + 360*d^4*y*z^5 + 19200*z^6 - 
     19680*d*z^6 + 7536*d^2*z^6 - 1278*d^3*z^6 + 81*d^4*z^6)/
   (64*(-5 + d)*(-4 + d)*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*y^2*z*(-1 + y + z)*
    (y + z)^2), -(14592*y^2 - 14576*d*y^2 + 5412*d^2*y^2 - 886*d^3*y^2 + 
     54*d^4*y^2 - 45504*y^3 + 45568*d*y^3 - 16980*d^2*y^3 + 2792*d^3*y^3 - 
     171*d^4*y^3 + 47232*y^4 - 47408*d*y^4 + 17724*d^2*y^4 - 2926*d^3*y^4 + 
     180*d^4*y^4 - 16320*y^5 + 16416*d*y^5 - 6156*d^2*y^5 + 1020*d^3*y^5 - 
     63*d^4*y^5 + 23136*y*z - 22816*d*y*z + 8400*d^2*y*z - 1372*d^3*y*z + 
     84*d^4*y*z - 112608*y^2*z + 113232*d*y^2*z - 42484*d^2*y^2*z + 
     7052*d^3*y^2*z - 437*d^4*y^2*z + 185664*y^3*z - 186416*d*y^3*z + 
     69784*d^2*y^3*z - 11544*d^3*y^3*z + 712*d^4*y^3*z - 115392*y^4*z + 
     115200*d*y^4*z - 42852*d^2*y^4*z + 7040*d^3*y^4*z - 431*d^4*y^4*z + 
     19200*y^5*z - 19200*d*y^5*z + 7152*d^2*y^5*z - 1176*d^3*y^5*z + 
     72*d^4*y^5*z + 14592*z^2 - 14576*d*z^2 + 5412*d^2*z^2 - 886*d^3*z^2 + 
     54*d^4*z^2 - 112608*y*z^2 + 113232*d*y*z^2 - 42484*d^2*y*z^2 + 
     7052*d^3*y*z^2 - 437*d^4*y*z^2 + 268224*y^2*z^2 - 269088*d*y^2*z^2 + 
     100760*d^2*y^2*z^2 - 16692*d^3*y^2*z^2 + 1032*d^4*y^2*z^2 - 
     241536*y^3*z^2 + 241632*d*y^3*z^2 - 90160*d^2*y^3*z^2 + 
     14868*d^3*y^3*z^2 - 914*d^4*y^3*z^2 + 69120*y^4*z^2 - 68864*d*y^4*z^2 + 
     25568*d^2*y^4*z^2 - 4192*d^3*y^4*z^2 + 256*d^4*y^4*z^2 - 45504*z^3 + 
     45568*d*z^3 - 16980*d^2*z^3 + 2792*d^3*z^3 - 171*d^4*z^3 + 
     185664*y*z^3 - 186416*d*y*z^3 + 69784*d^2*y*z^3 - 11544*d^3*y*z^3 + 
     712*d^4*y*z^3 - 241536*y^2*z^3 + 241632*d*y^2*z^3 - 90160*d^2*y^2*z^3 + 
     14868*d^3*y^2*z^3 - 914*d^4*y^2*z^3 + 99840*y^3*z^3 - 99328*d*y^3*z^3 + 
     36832*d^2*y^3*z^3 - 6032*d^3*y^3*z^3 + 368*d^4*y^3*z^3 + 47232*z^4 - 
     47408*d*z^4 + 17724*d^2*z^4 - 2926*d^3*z^4 + 180*d^4*z^4 - 
     115392*y*z^4 + 115200*d*y*z^4 - 42852*d^2*y*z^4 + 7040*d^3*y*z^4 - 
     431*d^4*y*z^4 + 69120*y^2*z^4 - 68864*d*y^2*z^4 + 25568*d^2*y^2*z^4 - 
     4192*d^3*y^2*z^4 + 256*d^4*y^2*z^4 - 16320*z^5 + 16416*d*z^5 - 
     6156*d^2*z^5 + 1020*d^3*z^5 - 63*d^4*z^5 + 19200*y*z^5 - 19200*d*y*z^5 + 
     7152*d^2*y*z^5 - 1176*d^3*y*z^5 + 72*d^4*y*z^5)/
   (256*(-5 + d)*(-4 + d)*(-3 + d)^2*(-7 + 2*d)*y*z*(-1 + y + z)*(y + z)^2), 
  -((-1 + y + z)*(1008*y^2 - 804*d*y^2 + 210*d^2*y^2 - 18*d^3*y^2 - 
      1680*y^3 + 1284*d*y^3 - 324*d^2*y^3 + 27*d^3*y^3 + 1584*y*z - 
      1248*d*y*z + 324*d^2*y*z - 28*d^3*y*z - 5328*y^2*z + 4068*d*y^2*z - 
      1024*d^2*y^2*z + 85*d^3*y^2*z + 1008*z^2 - 804*d*z^2 + 210*d^2*z^2 - 
      18*d^3*z^2 - 5328*y*z^2 + 4068*d*y*z^2 - 1024*d^2*y*z^2 + 
      85*d^3*y*z^2 - 1680*z^3 + 1284*d*z^3 - 324*d^2*z^3 + 27*d^3*z^3))/
   (128*(-5 + d)*(-3 + d)^2*(-7 + 2*d)*y*z*(y + z)^2), 
  ((-6 + d)*(-1088*y^2 + 840*d*y^2 - 214*d^2*y^2 + 18*d^3*y^2 + 1568*y^3 - 
     1224*d*y^3 + 316*d^2*y^3 - 27*d^3*y^3 - 480*y^4 + 384*d*y^4 - 
     102*d^2*y^4 + 9*d^3*y^4 - 1744*y*z + 1320*d*y*z - 332*d^2*y*z + 
     28*d^3*y*z + 3840*y^2*z - 3024*d*y^2*z + 792*d^2*y^2*z - 69*d^3*y^2*z - 
     1728*y^3*z + 1376*d*y^3*z - 364*d^2*y^3*z + 32*d^3*y^3*z - 1088*z^2 + 
     840*d*z^2 - 214*d^2*z^2 + 18*d^3*z^2 + 3840*y*z^2 - 3024*d*y*z^2 + 
     792*d^2*y*z^2 - 69*d^3*y*z^2 - 2496*y^2*z^2 + 1984*d*y^2*z^2 - 
     524*d^2*y^2*z^2 + 46*d^3*y^2*z^2 + 1568*z^3 - 1224*d*z^3 + 316*d^2*z^3 - 
     27*d^3*z^3 - 1728*y*z^3 + 1376*d*y*z^3 - 364*d^2*y*z^3 + 32*d^3*y*z^3 - 
     480*z^4 + 384*d*z^4 - 102*d^2*z^4 + 9*d^3*z^4))/
   (256*(-5 + d)*(-4 + d)*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*y*z*(y + z)^2), 
  -((-1 + y + z)*(-1008*y^3 + 804*d*y^3 - 210*d^2*y^3 + 18*d^3*y^3 + 
      1680*y^4 - 1284*d*y^4 + 324*d^2*y^4 - 27*d^3*y^4 - 2304*y^2*z + 
      1908*d*y^2*z - 518*d^2*y^2*z + 46*d^3*y^2*z + 4032*y^3*z - 
      3024*d*y^3*z + 744*d^2*y^3*z - 60*d^3*y^3*z - 1440*y^4*z + 
      1032*d*y^4*z - 240*d^2*y^4*z + 18*d^3*y^4*z - 2304*y*z^2 + 
      1908*d*y*z^2 - 518*d^2*y*z^2 + 46*d^3*y*z^2 + 5568*y^2*z^2 - 
      4200*d*y^2*z^2 + 1032*d^2*y^2*z^2 - 82*d^3*y^2*z^2 - 3744*y^3*z^2 + 
      2664*d*y^3*z^2 - 616*d^2*y^3*z^2 + 46*d^3*y^3*z^2 - 1008*z^3 + 
      804*d*z^3 - 210*d^2*z^3 + 18*d^3*z^3 + 4032*y*z^3 - 3024*d*y*z^3 + 
      744*d^2*y*z^3 - 60*d^3*y*z^3 - 3744*y^2*z^3 + 2664*d*y^2*z^3 - 
      616*d^2*y^2*z^3 + 46*d^3*y^2*z^3 + 1680*z^4 - 1284*d*z^4 + 
      324*d^2*z^4 - 27*d^3*z^4 - 1440*y*z^4 + 1032*d*y*z^4 - 240*d^2*y*z^4 + 
      18*d^3*y*z^4))/(128*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*y*z*(y + z)^2), 
  ((-6 + d)*(-1 + y + z)^2*(-72*y^2 + 42*d*y^2 - 6*d^2*y^2 + 120*y^3 - 
     66*d*y^3 + 9*d^2*y^3 - 216*y*z + 132*d*y*z - 20*d^2*y*z + 312*y^2*z - 
     170*d*y^2*z + 23*d^2*y^2*z - 72*z^2 + 42*d*z^2 - 6*d^2*z^2 + 312*y*z^2 - 
     170*d*y*z^2 + 23*d^2*y*z^2 + 120*z^3 - 66*d*z^3 + 9*d^2*z^3))/
   (128*(-5 + d)*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(y + z)^2)}}


==> anc/1to3/NA.my <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (1 - 2*eps)/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (1 - 2*eps)/(-1 + y + z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, (-8 + 3*(4 - 2*eps))/(2*(-1 + y + z)*(y + z)), 
  -(eps/(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(-8 + 3*(4 - 2*eps))/(2*(-1 + y)*y), 0, 0, 0, 0, -(eps/(-1 + y)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
  (-2*eps)/(-1 + y + z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*y*z*(-1 + y + z)), ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps))/(4*eps^2*(-1 + y)*y*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*(-1 + y)*y*(-1 + y + z)), 0, 0, 0, 0, 0, 
  -((-2*eps + y + 4*z - (4 - 2*eps)*z)/(y*(-1 + y + z))), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {0, -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*(-1 + y)*y*(-1 + y + z)), 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + 2*y + z))/
   (4*eps^2*(-1 + y)*y*(-1 + y + z)*(y + z)), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*y*(-1 + y + z)*(y + z)), 0, 0, 0, 0, 0, 
  (-2*eps*(-1 + 2*y + z))/(y*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*y*z*(-1 + y + z)), 0, 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*y*(-1 + y + z)*(y + z)), 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*y*(-1 + y + z)*(y + z)), 0, 0, 0, 0, 0, 0, 
  -((-1 + 2*eps + y - 3*z + (4 - 2*eps)*z)/(y*(-1 + y + z))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, 
 {-((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (8*eps^2*(-1 + y)*y*z), 0, 0, 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*(-1 + y)*y*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + 2*y + z))/
   (2*eps*(-1 + y)*y*(-1 + y + z)), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + 3*y + z))/
   (4*eps*(-1 + y)*y*(-1 + y + z)), 0, 0, 0, 0, 0, 
  -((2*eps - 5*y + (4 - 2*eps)*y + y^2 - 4*z + (4 - 2*eps)*z - 3*y*z + 
     (4 - 2*eps)*y*z)/((-1 + y)*y*(-1 + y + z))), 0, 0, 0, 
  (-1 + y + z)/((-1 + y)*y), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, ((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(2*eps*y*(-1 + y + z)), 0, 
  -((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(2*eps*y*(-1 + y + z)), 0, 0, 0, 0, 0, 
  (-2*eps*(-1 + 2*y + z))/(y*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps)))/(4*eps*z*(-1 + y + z)*
    (y + z)), 0, 0, 0, 0, -((-10 + 3*(4 - 2*eps))*(-1 + z))/
   (2*y*(-1 + y + z)*(y + z)), 0, (-10 + 3*(4 - 2*eps))/(2*y*(y + z)), 0, 0, 
  0, 0, 0, -(6*y - 2*(4 - 2*eps)*y + 2*y^2 + 4*z - (4 - 2*eps)*z - 2*y*z + 
     (4 - 2*eps)*y*z - 4*z^2 + (4 - 2*eps)*z^2)/(2*y*(-1 + y + z)*(y + z)), 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps)))/
   (4*eps*y*(-1 + y + z)*(y + z)), 0, 0, 0, 0, 
  ((-10 + 3*(4 - 2*eps))*(-1 + 2*y + z))/(2*y*(-1 + y + z)*(y + z)), 
  -(-10 + 3*(4 - 2*eps))/(2*y*(y + z)), 0, 0, 0, 0, 0, 0, 
  (6*y - (4 - 2*eps)*y - 14*y^2 + 3*(4 - 2*eps)*y^2 + 8*z - 2*(4 - 2*eps)*z - 
    22*y*z + 5*(4 - 2*eps)*y*z - 8*z^2 + 2*(4 - 2*eps)*z^2)/
   (2*y*(-1 + y + z)*(y + z)), 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (8*eps*y*z*(-1 + y + z)), 0, 0, 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps*y*(-1 + y + z)^2), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (2*y*(-1 + y + z)), (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*y*(-1 + y + z)), 0, 0, 0, 0, 0, (6*eps^2)/(y*(-1 + y + z)), 0, 0, 0, 
  -(12 - 3*(4 - 2*eps) - 2*y + (4 - 2*eps)*y - 12*z + 3*(4 - 2*eps)*z)/
   (2*y*(-1 + y + z)), 0, 0, 0, 0, 0, 0}, 
 {0, (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (8*eps*(-1 + y)*y*(-1 + y + z)), 0, 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps*y*(-1 + y + z)^2), (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (2*y*(-1 + y + z)), 0, (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-2 + y))/
   (4*(-1 + y)*y*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*eps - 9*y + 2*(4 - 2*eps)*y - 4*z + (4 - 2*eps)*z)/(y*(-1 + y + z)), 0, 
  0, 0, 0, 0}, {(-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (2 + 2*eps - 20*z + 4*(4 - 2*eps)*z))/(16*(-9 + 2*(4 - 2*eps))*
    (-1 - 2*eps)*eps*(-1 + y)*y*(-1 + z)*z*(-1 + y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (2 + 2*eps - 20*y + 4*(4 - 2*eps)*y))/(16*(-9 + 2*(4 - 2*eps))*
    (-1 - 2*eps)*eps*(-1 + y)^2*y^2*(-1 + y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*(-1 - 2*eps)*eps*(-1 + y)*y*(-1 + y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (2*eps - 30*y + 6*(4 - 2*eps)*y - 30*z + 6*(4 - 2*eps)*z))/
   (8*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps*(-1 + y)*y*(-1 + y + z)^3), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(y + z))/
   ((-9 + 2*(4 - 2*eps))*(-1 + y)*y*(-1 + y + z)^2), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(164 - 68*(4 - 2*eps) + 
     7*(4 - 2*eps)^2 - 224*y + 90*(4 - 2*eps)*y - 9*(4 - 2*eps)^2*y - 164*z + 
     68*(4 - 2*eps)*z - 7*(4 - 2*eps)^2*z + 280*y*z - 116*(4 - 2*eps)*y*z + 
     12*(4 - 2*eps)^2*y*z))/(16*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps*
    (-1 + y)*y*(-1 + z)*(-1 + y + z)^2), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(196 - 84*(4 - 2*eps) + 
     9*(4 - 2*eps)^2 - 556*y + 236*(4 - 2*eps)*y - 25*(4 - 2*eps)^2*y + 
     360*y^2 - 152*(4 - 2*eps)*y^2 + 16*(4 - 2*eps)^2*y^2 - 136*z + 
     62*(4 - 2*eps)*z - 7*(4 - 2*eps)^2*z + 80*y*z - 36*(4 - 2*eps)*y*z + 
     4*(4 - 2*eps)^2*y*z))/(16*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps*
    (-1 + y)^2*y*(-1 + y + z)^2), 0, 
  (-6*eps^2)/((-9 + 2*(4 - 2*eps))*(-1 + y)*y), 0, 0, 
  (-3*eps*(22 - 5*(4 - 2*eps) - 28*y + 6*(4 - 2*eps)*y))/
   (2*(-9 + 2*(4 - 2*eps))*y*(-1 + y + z)^2), 
  (3*eps*(-1 + z)*(14 - 3*(4 - 2*eps) - 36*y + 8*(4 - 2*eps)*y - 8*z + 
     2*(4 - 2*eps)*z))/(2*(-9 + 2*(4 - 2*eps))*(-1 + y)*y*(-1 + y + z)^2), 0, 
  0, (18 - 4*(4 - 2*eps) - 24*y + 5*(4 - 2*eps)*y)/
   ((-9 + 2*(4 - 2*eps))*(-1 + y)*y*(-1 + y + z)), 
  -((18 - 4*(4 - 2*eps) - 36*y + 8*(4 - 2*eps)*y - 12*z + 3*(4 - 2*eps)*z)/
    ((-9 + 2*(4 - 2*eps))*(-1 + y)*y*(-1 + y + z))), 
  -(2 + 2*eps - 10*y + (4 - 2*eps)*y + 4*y^2 - 6*z + (4 - 2*eps)*z + 12*y*z - 
     2*(4 - 2*eps)*y*z)/(4*(-1 + y)*y*(-1 + y + z)), 0, 
  -(-2 - 2*eps)/(4*(-9 + 2*(4 - 2*eps))*(-1 + y)*y), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2 - 2*eps)/(-1 + y + z), 0, 0, 0}, 
 {(-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (2 + 2*eps - 20*z + 4*(4 - 2*eps)*z))/(16*(-1 - 2*eps)*eps*(-1 + y)*y*
    (-1 + z)*z*(-1 + y + z)), (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps)*(-30 + 7*(4 - 2*eps) - 12*y + 2*(4 - 2*eps)*y))/
   (16*(-1 - 2*eps)*eps*(-1 + y)^2*y^2*(-1 + y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(26 - 15*(4 - 2*eps) + 
     2*(4 - 2*eps)^2)*(1 - 2*eps))/(4*(-2 - 2*eps)*(-1 - 2*eps)*eps*(-1 + y)*
    y*(-1 + y + z)), (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps)*(2*eps - 30*y + 6*(4 - 2*eps)*y - 30*z + 6*(4 - 2*eps)*z))/
   (8*(-1 - 2*eps)*eps*(-1 + y)*y*(-1 + y + z)^3), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(y + z))/((-1 + y)*y*(-1 + y + z)^2), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(196 - 84*(4 - 2*eps) + 
     9*(4 - 2*eps)^2 - 136*y + 62*(4 - 2*eps)*y - 7*(4 - 2*eps)^2*y - 196*z + 
     84*(4 - 2*eps)*z - 9*(4 - 2*eps)^2*z + 80*y*z - 36*(4 - 2*eps)*y*z + 
     4*(4 - 2*eps)^2*y*z))/(16*(-1 - 2*eps)*eps*(-1 + y)*y*(-1 + z)*
    (-1 + y + z)^2), (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (84 - 32*(4 - 2*eps) + 3*(4 - 2*eps)^2 - 116*y + 48*(4 - 2*eps)*y - 
     5*(4 - 2*eps)^2*y + 32*y^2 - 16*(4 - 2*eps)*y^2 + 2*(4 - 2*eps)^2*y^2 + 
     216*z - 98*(4 - 2*eps)*z + 11*(4 - 2*eps)^2*z - 48*y*z + 
     20*(4 - 2*eps)*y*z - 2*(4 - 2*eps)^2*y*z))/
   (16*(-1 - 2*eps)*eps*(-1 + y)^2*y*(-1 + y + z)^2), 0, 
  (-6*eps^2)/((-1 + y)*y), 0, 0, 
  (3*eps*(14 - 3*(4 - 2*eps) - 8*y + 2*(4 - 2*eps)*y))/(2*y*(-1 + y + z)^2), 
  (3*eps*(-1 + z)*(-22 + 5*(4 - 2*eps) - 8*z + 2*(4 - 2*eps)*z))/
   (2*(-1 + y)*y*(-1 + y + z)^2), 0, 0, 
  -((14 - 3*(4 - 2*eps) - 8*y + 2*(4 - 2*eps)*y)/((-1 + y)*y*(-1 + y + z))), 
  -((-18 + 4*(4 - 2*eps) - 12*z + 3*(4 - 2*eps)*z)/
    ((-1 + y)*y*(-1 + y + z))), 
  -((-9 + 2*(4 - 2*eps))*(-14 + 3*(4 - 2*eps) + 14*y - 3*(4 - 2*eps)*y + 
      14*z - 3*(4 - 2*eps)*z - 8*y*z + 2*(4 - 2*eps)*y*z))/
   (4*(-1 + y)*y*(-1 + y + z)), 0, 
  -(-14 + 3*(4 - 2*eps) + 10*y - 3*(4 - 2*eps)*y + 4*y^2 + 14*z - 
     3*(4 - 2*eps)*z - 20*y*z + 4*(4 - 2*eps)*y*z)/
   (4*(-1 + y)*y*(-1 + y + z)), 0, 0}, 
 {(3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-140 + 58*(4 - 2*eps) - 6*(4 - 2*eps)^2 + 1192*y - 588*(4 - 2*eps)*y + 
     90*(4 - 2*eps)^2*y - 4*(4 - 2*eps)^3*y + 1712*y^2 - 
     1172*(4 - 2*eps)*y^2 + 266*(4 - 2*eps)^2*y^2 - 20*(4 - 2*eps)^3*y^2 + 
     3256*y^3 - 1912*(4 - 2*eps)*y^3 + 372*(4 - 2*eps)^2*y^3 - 
     24*(4 - 2*eps)^3*y^3 - 980*z + 686*(4 - 2*eps)*z - 158*(4 - 2*eps)^2*z + 
     12*(4 - 2*eps)^3*z - 2080*y*z + 810*(4 - 2*eps)*y*z - 
     69*(4 - 2*eps)^2*y*z - 2*(4 - 2*eps)^3*y*z + 1240*y^2*z - 
     374*(4 - 2*eps)*y^2*z - 5*(4 - 2*eps)^2*y^2*z + 6*(4 - 2*eps)^3*y^2*z - 
     3256*y^3*z + 1912*(4 - 2*eps)*y^3*z - 372*(4 - 2*eps)^2*y^3*z + 
     24*(4 - 2*eps)^3*y^3*z + 3780*z^2 - 2406*(4 - 2*eps)*z^2 + 
     510*(4 - 2*eps)^2*z^2 - 36*(4 - 2*eps)^3*z^2 - 32*y*z^2 + 
     542*(4 - 2*eps)*y*z^2 - 217*(4 - 2*eps)^2*y*z^2 + 
     22*(4 - 2*eps)^3*y*z^2 - 2336*y^2*z^2 + 1148*(4 - 2*eps)*y^2*z^2 - 
     176*(4 - 2*eps)^2*y^2*z^2 + 8*(4 - 2*eps)^3*y^2*z^2 - 4060*z^3 + 
     2522*(4 - 2*eps)*z^3 - 522*(4 - 2*eps)^2*z^3 + 36*(4 - 2*eps)^3*z^3 + 
     920*y*z^3 - 764*(4 - 2*eps)*y*z^3 + 196*(4 - 2*eps)^2*y*z^3 - 
     16*(4 - 2*eps)^3*y*z^3 + 1400*z^4 - 860*(4 - 2*eps)*z^4 + 
     176*(4 - 2*eps)^2*z^4 - 12*(4 - 2*eps)^3*z^4))/
   (32*(-11 + 2*(4 - 2*eps))*(-1 - 2*eps)^2*eps^2*y^2*(y - z)*(-1 + z)*z^2*
    (-1 + y + z)^2), (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps)*(140 - 58*(4 - 2*eps) + 6*(4 - 2*eps)^2 - 1220*y + 
     594*(4 - 2*eps)*y - 90*(4 - 2*eps)^2*y + 4*(4 - 2*eps)^3*y + 620*y^2 - 
     154*(4 - 2*eps)*y^2 - 14*(4 - 2*eps)^2*y^2 + 4*(4 - 2*eps)^3*y^2 + 
     1860*y^3 - 1242*(4 - 2*eps)*y^3 + 274*(4 - 2*eps)^2*y^3 - 
     20*(4 - 2*eps)^3*y^3 - 1400*y^4 + 860*(4 - 2*eps)*y^4 - 
     176*(4 - 2*eps)^2*y^4 + 12*(4 - 2*eps)^3*y^4 + 1008*z - 
     692*(4 - 2*eps)*z + 158*(4 - 2*eps)^2*z - 12*(4 - 2*eps)^3*z - 120*y*z + 
     470*(4 - 2*eps)*y*z - 179*(4 - 2*eps)^2*y*z + 18*(4 - 2*eps)^3*y*z + 
     32*y^2*z - 542*(4 - 2*eps)*y^2*z + 217*(4 - 2*eps)^2*y^2*z - 
     22*(4 - 2*eps)^3*y^2*z - 920*y^3*z + 764*(4 - 2*eps)*y^3*z - 
     196*(4 - 2*eps)^2*y^3*z + 16*(4 - 2*eps)^3*y^3*z - 3912*z^2 + 
     2452*(4 - 2*eps)*z^2 - 514*(4 - 2*eps)^2*z^2 + 36*(4 - 2*eps)^3*z^2 + 
     960*y*z^2 - 906*(4 - 2*eps)*y*z^2 + 253*(4 - 2*eps)^2*y*z^2 - 
     22*(4 - 2*eps)^3*y*z^2 + 2336*y^2*z^2 - 1148*(4 - 2*eps)*y^2*z^2 + 
     176*(4 - 2*eps)^2*y^2*z^2 - 8*(4 - 2*eps)^3*y^2*z^2 - 3256*z^3 + 
     1912*(4 - 2*eps)*z^3 - 372*(4 - 2*eps)^2*z^3 + 24*(4 - 2*eps)^3*z^3 + 
     3256*y*z^3 - 1912*(4 - 2*eps)*y*z^3 + 372*(4 - 2*eps)^2*y*z^3 - 
     24*(4 - 2*eps)^3*y*z^3))/(32*(-11 + 2*(4 - 2*eps))*(-1 - 2*eps)^2*eps^2*
    (-1 + y)*y^3*(y - z)*z*(-1 + y + z)^2), 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-70 + 29*(4 - 2*eps) - 3*(4 - 2*eps)^2 + 540*y - 268*(4 - 2*eps)*y + 
     42*(4 - 2*eps)^2*y - 2*(4 - 2*eps)^3*y - 540*y^2 + 268*(4 - 2*eps)*y^2 - 
     42*(4 - 2*eps)^2*y^2 + 2*(4 - 2*eps)^3*y^2 - 560*z + 372*(4 - 2*eps)*z - 
     82*(4 - 2*eps)^2*z + 6*(4 - 2*eps)^3*z + 32*y*z - 166*(4 - 2*eps)*y*z + 
     62*(4 - 2*eps)^2*y*z - 6*(4 - 2*eps)^3*y*z - 572*y^2*z + 
     434*(4 - 2*eps)*y^2*z - 104*(4 - 2*eps)^2*y^2*z + 
     8*(4 - 2*eps)^3*y^2*z + 560*z^2 - 372*(4 - 2*eps)*z^2 + 
     82*(4 - 2*eps)^2*z^2 - 6*(4 - 2*eps)^3*z^2 - 572*y*z^2 + 
     434*(4 - 2*eps)*y*z^2 - 104*(4 - 2*eps)^2*y*z^2 + 
     8*(4 - 2*eps)^3*y*z^2))/(16*(-11 + 2*(4 - 2*eps))*(-1 - 2*eps)^2*eps^2*
    y^2*(y - z)*z*(-1 + y + z)^2), 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-6050*y^2 + 3685*(4 - 2*eps)*y^2 - 745*(4 - 2*eps)^2*y^2 + 
     50*(4 - 2*eps)^3*y^2 - 3700*y^3 + 2240*(4 - 2*eps)*y^3 - 
     450*(4 - 2*eps)^2*y^3 + 30*(4 - 2*eps)^3*y^3 + 7040*y*z - 
     4228*(4 - 2*eps)*y*z + 844*(4 - 2*eps)^2*y*z - 56*(4 - 2*eps)^3*y*z - 
     3816*y^2*z + 2174*(4 - 2*eps)*y^2*z - 412*(4 - 2*eps)^2*y^2*z + 
     26*(4 - 2*eps)^3*y^2*z - 8250*z^2 + 4965*(4 - 2*eps)*z^2 - 
     993*(4 - 2*eps)^2*z^2 + 66*(4 - 2*eps)^3*z^2 - 3816*y*z^2 + 
     2174*(4 - 2*eps)*y*z^2 - 412*(4 - 2*eps)^2*y*z^2 + 
     26*(4 - 2*eps)^3*y*z^2 - 3700*z^3 + 2240*(4 - 2*eps)*z^3 - 
     450*(4 - 2*eps)^2*z^3 + 30*(4 - 2*eps)^3*z^3))/
   (16*(-11 + 2*(4 - 2*eps))*(-1 - 2*eps)^2*eps^2*y^2*(y - z)*z*
    (-1 + y + z)^3), (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (90*y^2 - 38*(4 - 2*eps)*y^2 + 4*(4 - 2*eps)^2*y^2 + 130*y^3 - 
     56*(4 - 2*eps)*y^3 + 6*(4 - 2*eps)^2*y^3 - 64*y*z + 23*(4 - 2*eps)*y*z - 
     2*(4 - 2*eps)^2*y*z + 104*y^2*z - 41*(4 - 2*eps)*y^2*z + 
     4*(4 - 2*eps)^2*y^2*z + 140*z^2 - 58*(4 - 2*eps)*z^2 + 
     6*(4 - 2*eps)^2*z^2 + 104*y*z^2 - 41*(4 - 2*eps)*y*z^2 + 
     4*(4 - 2*eps)^2*y*z^2 + 130*z^3 - 56*(4 - 2*eps)*z^3 + 
     6*(4 - 2*eps)^2*z^3))/(4*(-1 - 2*eps)^2*eps*y^2*(y - z)*z*
    (-1 + y + z)^2), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-640*y + 268*(4 - 2*eps)*y - 28*(4 - 2*eps)^2*y - 800*y^2 + 
     340*(4 - 2*eps)*y^2 - 36*(4 - 2*eps)^2*y^2 + 84*z - 32*(4 - 2*eps)*z + 
     3*(4 - 2*eps)^2*z - 224*y*z + 90*(4 - 2*eps)*y*z - 9*(4 - 2*eps)^2*y*z + 
     800*y^2*z - 340*(4 - 2*eps)*y^2*z + 36*(4 - 2*eps)^2*y^2*z - 84*z^2 + 
     32*(4 - 2*eps)*z^2 - 3*(4 - 2*eps)^2*z^2 + 920*y*z^2 - 
     384*(4 - 2*eps)*y*z^2 + 40*(4 - 2*eps)^2*y*z^2))/
   (16*(-1 - 2*eps)^2*eps*y*(y - z)*(-1 + z)*z*(-1 + y + z)^2), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(284*y - 112*(4 - 2*eps)*y + 
     11*(4 - 2*eps)^2*y - 284*y^2 + 112*(4 - 2*eps)*y^2 - 
     11*(4 - 2*eps)^2*y^2 - 840*z + 348*(4 - 2*eps)*z - 36*(4 - 2*eps)^2*z - 
     24*y*z + 10*(4 - 2*eps)*y*z - (4 - 2*eps)^2*y*z + 920*y^2*z - 
     384*(4 - 2*eps)*y^2*z + 40*(4 - 2*eps)^2*y^2*z - 800*z^2 + 
     340*(4 - 2*eps)*z^2 - 36*(4 - 2*eps)^2*z^2 + 800*y*z^2 - 
     340*(4 - 2*eps)*y*z^2 + 36*(4 - 2*eps)^2*y*z^2))/
   (16*(-1 - 2*eps)^2*eps*(-1 + y)*y^2*(y - z)*(-1 + y + z)^2), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(140*y^2 - 58*(4 - 2*eps)*y^2 + 
     6*(4 - 2*eps)^2*y^2 + 140*y^3 - 58*(4 - 2*eps)*y^3 + 
     6*(4 - 2*eps)^2*y^3 + 80*y*z - 36*(4 - 2*eps)*y*z + 
     4*(4 - 2*eps)^2*y*z + 196*y^2*z - 84*(4 - 2*eps)*y^2*z + 
     9*(4 - 2*eps)^2*y^2*z + 140*z^2 - 58*(4 - 2*eps)*z^2 + 
     6*(4 - 2*eps)^2*z^2 + 196*y*z^2 - 84*(4 - 2*eps)*y*z^2 + 
     9*(4 - 2*eps)^2*y*z^2 + 140*z^3 - 58*(4 - 2*eps)*z^3 + 
     6*(4 - 2*eps)^2*z^3))/(8*(-1 - 2*eps)^2*eps*y^2*(y - z)*z*
    (-1 + y + z)^2), (-3*eps*(-14 + 3*(4 - 2*eps) + 94*y - 29*(4 - 2*eps)*y + 
     2*(4 - 2*eps)^2*y + 140*y^2 - 58*(4 - 2*eps)*y^2 + 6*(4 - 2*eps)^2*y^2 - 
     126*z + 55*(4 - 2*eps)*z - 6*(4 - 2*eps)^2*z - 160*y*z + 
     52*(4 - 2*eps)*y*z - 4*(4 - 2*eps)^2*y*z + 140*z^2 - 
     58*(4 - 2*eps)*z^2 + 6*(4 - 2*eps)^2*z^2))/(2*(-11 + 2*(4 - 2*eps))*
    (-1 - 2*eps)*y^2*(y - z)*z), (-3*(-14 + 3*(4 - 2*eps))*eps*z^2*
    (11 - 2*(4 - 2*eps) - 10*z + 2*(4 - 2*eps)*z))/
   (2*(-11 + 2*(4 - 2*eps))*(-1 - 2*eps)*y^2*(y - z)*(-1 + y + z)^2), 
  (-3*(-14 + 3*(4 - 2*eps))*eps*y*(11 - 2*(4 - 2*eps) - 10*y + 
     2*(4 - 2*eps)*y))/(2*(-11 + 2*(4 - 2*eps))*(-1 - 2*eps)*(y - z)*z*
    (-1 + y + z)^2), (3*eps*(-1 + y)*(-60*y + 14*(4 - 2*eps)*y - 28*y^2 + 
     6*(4 - 2*eps)*y^2 + 14*z - 3*(4 - 2*eps)*z - 40*y*z + 
     8*(4 - 2*eps)*y*z))/(2*(-1 - 2*eps)*y*(y - z)*z*(-1 + y + z)^2), 
  (3*eps*(-1 + z)*(34*y - 7*(4 - 2*eps)*y - 80*z + 18*(4 - 2*eps)*z - 
     40*y*z + 8*(4 - 2*eps)*y*z - 28*z^2 + 6*(4 - 2*eps)*z^2))/
   (2*(-1 - 2*eps)*y^2*(y - z)*(-1 + y + z)^2), 
  (3*(-14 + 3*(4 - 2*eps))*(1 - 2*eps)*(y + z)*(1 + y + z))/
   ((-1 - 2*eps)*(y - z)*z*(-1 + y + z)^2), 
  (3*(-14 + 3*(4 - 2*eps))*(1 - 2*eps)*z*(y + z)*(1 + y + z))/
   ((-1 - 2*eps)*y^2*(y - z)*(-1 + y + z)^2), 
  -((-48*y + 11*(4 - 2*eps)*y - 40*y^2 + 9*(4 - 2*eps)*y^2 + 14*z - 
     3*(4 - 2*eps)*z - 40*y*z + 8*(4 - 2*eps)*y*z)/
    ((-1 - 2*eps)*y*(y - z)*z*(-1 + y + z))), 
  -((34*y - 7*(4 - 2*eps)*y - 68*z + 15*(4 - 2*eps)*z - 40*y*z + 
     8*(4 - 2*eps)*y*z - 40*z^2 + 9*(4 - 2*eps)*z^2)/
    ((-1 - 2*eps)*y^2*(y - z)*(-1 + y + z))), 
  -((-9 + 2*(4 - 2*eps))*(-14 + 3*(4 - 2*eps) + 34*y - 7*(4 - 2*eps)*y + 
      14*z - 3*(4 - 2*eps)*z - 40*y*z + 8*(4 - 2*eps)*y*z))/
   (4*(-1 - 2*eps)*y*(y - z)*(-1 + y + z)), ((-9 + 2*(4 - 2*eps))*eps)/
   ((-1 - 2*eps)*y*(y - z)), (-2 - 2*eps)/(4*(-1 - 2*eps)*y*(y - z)), 
  -(-6*y + (4 - 2*eps)*y + 18*y^2 - 3*(4 - 2*eps)*y^2 - 4*z + (4 - 2*eps)*z + 
     10*y*z - 2*(4 - 2*eps)*y*z - 12*y^2*z + 2*(4 - 2*eps)*y^2*z + 4*z^2 - 
     (4 - 2*eps)*z^2 - 12*y*z^2 + 2*(4 - 2*eps)*y*z^2)/
   (2*y*(y - z)*(-1 + y + z)), ((-2 - 2*eps)*z*(-1 + y + z))/
   (2*(-1 - 2*eps)*(y - z))}, 
 {(3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-1400*y + 860*(4 - 2*eps)*y - 176*(4 - 2*eps)^2*y + 12*(4 - 2*eps)^3*y + 
     5320*y^2 - 3324*(4 - 2*eps)*y^2 + 692*(4 - 2*eps)^2*y^2 - 
     48*(4 - 2*eps)^3*y^2 - 6024*y^3 + 3804*(4 - 2*eps)*y^3 - 
     800*(4 - 2*eps)^2*y^3 + 56*(4 - 2*eps)^3*y^3 - 2376*y^4 + 
     1356*(4 - 2*eps)*y^4 - 256*(4 - 2*eps)^2*y^4 + 16*(4 - 2*eps)^3*y^4 - 
     280*z + 116*(4 - 2*eps)*z - 12*(4 - 2*eps)^2*z + 2224*y*z - 
     164*(4 - 2*eps)*y*z - 406*(4 - 2*eps)^2*y*z + 110*(4 - 2*eps)^3*y*z - 
     8*(4 - 2*eps)^4*y*z + 5832*y^2*z - 7956*(4 - 2*eps)*y^2*z + 
     3388*(4 - 2*eps)^2*y^2*z - 586*(4 - 2*eps)^3*y^2*z + 
     36*(4 - 2*eps)^4*y^2*z + 1688*y^3*z + 2252*(4 - 2*eps)*y^3*z - 
     1808*(4 - 2*eps)^2*y^3*z + 398*(4 - 2*eps)^3*y^3*z - 
     28*(4 - 2*eps)^4*y^3*z - 17160*y^4*z + 13372*(4 - 2*eps)*y^4*z - 
     3888*(4 - 2*eps)^2*y^4*z + 500*(4 - 2*eps)^3*y^4*z - 
     24*(4 - 2*eps)^4*y^4*z - 3320*z^2 + 3264*(4 - 2*eps)*z^2 - 
     1110*(4 - 2*eps)^2*z^2 + 158*(4 - 2*eps)^3*z^2 - 8*(4 - 2*eps)^4*z^2 + 
     18552*y*z^2 - 19592*(4 - 2*eps)*y*z^2 + 7126*(4 - 2*eps)^2*y*z^2 - 
     1090*(4 - 2*eps)^3*y*z^2 + 60*(4 - 2*eps)^4*y*z^2 + 23904*y^2*z^2 - 
     10388*(4 - 2*eps)*y^2*z^2 + 616*(4 - 2*eps)^2*y^2*z^2 + 
     231*(4 - 2*eps)^3*y^2*z^2 - 26*(4 - 2*eps)^4*y^2*z^2 - 32912*y^3*z^2 + 
     20900*(4 - 2*eps)*y^3*z^2 - 4648*(4 - 2*eps)^2*y^3*z^2 + 
     407*(4 - 2*eps)^3*y^3*z^2 - 10*(4 - 2*eps)^4*y^3*z^2 + 19536*y^4*z^2 - 
     14728*(4 - 2*eps)*y^4*z^2 + 4144*(4 - 2*eps)^2*y^4*z^2 - 
     516*(4 - 2*eps)^3*y^4*z^2 + 24*(4 - 2*eps)^4*y^4*z^2 + 20040*z^3 - 
     17048*(4 - 2*eps)*z^3 + 5318*(4 - 2*eps)^2*z^3 - 722*(4 - 2*eps)^3*z^3 + 
     36*(4 - 2*eps)^4*z^3 - 21912*y*z^3 + 24948*(4 - 2*eps)*y*z^3 - 
     9418*(4 - 2*eps)^2*y*z^3 + 1471*(4 - 2*eps)^3*y*z^3 - 
     82*(4 - 2*eps)^4*y*z^3 - 39856*y^2*z^3 + 22384*(4 - 2*eps)*y^2*z^3 - 
     4052*(4 - 2*eps)^2*y^2*z^3 + 214*(4 - 2*eps)^3*y^2*z^3 + 
     4*(4 - 2*eps)^4*y^2*z^3 + 33552*y^3*z^3 - 23952*(4 - 2*eps)*y^3*z^3 + 
     6348*(4 - 2*eps)^2*y^3*z^3 - 740*(4 - 2*eps)^3*y^3*z^3 + 
     32*(4 - 2*eps)^4*y^3*z^3 - 37400*z^4 + 30400*(4 - 2*eps)*z^4 - 
     9174*(4 - 2*eps)^2*z^4 + 1218*(4 - 2*eps)^3*z^4 - 60*(4 - 2*eps)^4*z^4 + 
     16456*y*z^4 - 18116*(4 - 2*eps)*y*z^4 + 6730*(4 - 2*eps)^2*y*z^4 - 
     1043*(4 - 2*eps)^3*y*z^4 + 58*(4 - 2*eps)^4*y*z^4 + 8496*y^2*z^4 - 
     3720*(4 - 2*eps)*y^2*z^4 + 264*(4 - 2*eps)^2*y^2*z^4 + 
     68*(4 - 2*eps)^3*y^2*z^4 - 8*(4 - 2*eps)^4*y^2*z^4 + 29360*z^5 - 
     23292*(4 - 2*eps)*z^5 + 6894*(4 - 2*eps)^2*z^5 - 902*(4 - 2*eps)^3*z^5 + 
     44*(4 - 2*eps)^4*z^5 - 13920*y*z^5 + 12064*(4 - 2*eps)*y*z^5 - 
     3856*(4 - 2*eps)^2*y*z^5 + 540*(4 - 2*eps)^3*y*z^5 - 
     28*(4 - 2*eps)^4*y*z^5 - 8400*z^6 + 6560*(4 - 2*eps)*z^6 - 
     1916*(4 - 2*eps)^2*z^6 + 248*(4 - 2*eps)^3*z^6 - 12*(4 - 2*eps)^4*z^6))/
   (16*(-11 + 2*(4 - 2*eps))*(-2 - 2*eps)*(-1 - 2*eps)*eps^2*y^2*(y - z)*
    (-1 + z)*z^3*(-1 + y + z)^3*(y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (1400*y - 860*(4 - 2*eps)*y + 176*(4 - 2*eps)^2*y - 12*(4 - 2*eps)^3*y - 
     5600*y^2 + 3440*(4 - 2*eps)*y^2 - 704*(4 - 2*eps)^2*y^2 + 
     48*(4 - 2*eps)^3*y^2 + 8400*y^3 - 5160*(4 - 2*eps)*y^3 + 
     1056*(4 - 2*eps)^2*y^3 - 72*(4 - 2*eps)^3*y^3 - 5600*y^4 + 
     3440*(4 - 2*eps)*y^4 - 704*(4 - 2*eps)^2*y^4 + 48*(4 - 2*eps)^3*y^4 + 
     1400*y^5 - 860*(4 - 2*eps)*y^5 + 176*(4 - 2*eps)^2*y^5 - 
     12*(4 - 2*eps)^3*y^5 + 280*z - 116*(4 - 2*eps)*z + 12*(4 - 2*eps)^2*z - 
     2000*y*z + 60*(4 - 2*eps)*y*z + 418*(4 - 2*eps)^2*y*z - 
     110*(4 - 2*eps)^3*y*z + 8*(4 - 2*eps)^4*y*z - 4080*y^2*z + 
     7076*(4 - 2*eps)*y^2*z - 3242*(4 - 2*eps)^2*y^2*z + 
     578*(4 - 2*eps)^3*y^2*z - 36*(4 - 2*eps)^4*y^2*z + 21440*y^3*z - 
     20428*(4 - 2*eps)*y^3*z + 7098*(4 - 2*eps)^2*y^3*z - 
     1074*(4 - 2*eps)^3*y^3*z + 60*(4 - 2*eps)^4*y^3*z - 24040*y^4*z + 
     19968*(4 - 2*eps)*y^4*z - 6202*(4 - 2*eps)^2*y^4*z + 
     854*(4 - 2*eps)^3*y^4*z - 44*(4 - 2*eps)^4*y^4*z + 8400*y^5*z - 
     6560*(4 - 2*eps)*y^5*z + 1916*(4 - 2*eps)^2*y^5*z - 
     248*(4 - 2*eps)^3*y^5*z + 12*(4 - 2*eps)^4*y^5*z + 3376*z^2 - 
     3276*(4 - 2*eps)*z^2 + 1110*(4 - 2*eps)^2*z^2 - 158*(4 - 2*eps)^3*z^2 + 
     8*(4 - 2*eps)^4*z^2 - 20928*y*z^2 + 20948*(4 - 2*eps)*y*z^2 - 
     7382*(4 - 2*eps)^2*y*z^2 + 1106*(4 - 2*eps)^3*y*z^2 - 
     60*(4 - 2*eps)^4*y*z^2 + 18544*y^2*z^2 - 22616*(4 - 2*eps)*y^2*z^2 + 
     8886*(4 - 2*eps)^2*y^2*z^2 - 1431*(4 - 2*eps)^3*y^2*z^2 + 
     82*(4 - 2*eps)^4*y^2*z^2 - 14912*y^3*z^2 + 17008*(4 - 2*eps)*y^3*z^2 - 
     6470*(4 - 2*eps)^2*y^3*z^2 + 1023*(4 - 2*eps)^3*y^3*z^2 - 
     58*(4 - 2*eps)^4*y^3*z^2 + 13920*y^4*z^2 - 12064*(4 - 2*eps)*y^4*z^2 + 
     3856*(4 - 2*eps)^2*y^4*z^2 - 540*(4 - 2*eps)^3*y^4*z^2 + 
     28*(4 - 2*eps)^4*y^4*z^2 - 21792*z^3 + 17928*(4 - 2*eps)*z^3 - 
     5464*(4 - 2*eps)^2*z^3 + 730*(4 - 2*eps)^3*z^3 - 36*(4 - 2*eps)^4*z^3 - 
     5568*y*z^3 - 940*(4 - 2*eps)*y*z^3 + 1716*(4 - 2*eps)^2*y*z^3 - 
     391*(4 - 2*eps)^3*y*z^3 + 26*(4 - 2*eps)^4*y*z^3 + 32160*y^2*z^3 - 
     17704*(4 - 2*eps)*y^2*z^3 + 3104*(4 - 2*eps)^2*y^2*z^3 - 
     150*(4 - 2*eps)^3*y^2*z^3 - 4*(4 - 2*eps)^4*y^2*z^3 - 8496*y^3*z^3 + 
     3720*(4 - 2*eps)*y^3*z^3 - 264*(4 - 2*eps)^2*y^3*z^3 - 
     68*(4 - 2*eps)^3*y^3*z^3 + 8*(4 - 2*eps)^4*y^3*z^3 + 7280*z^4 - 
     8024*(4 - 2*eps)*z^4 + 3044*(4 - 2*eps)^2*z^4 - 486*(4 - 2*eps)^3*z^4 + 
     28*(4 - 2*eps)^4*z^4 + 29968*y*z^4 - 18932*(4 - 2*eps)*y*z^4 + 
     4212*(4 - 2*eps)^2*y*z^4 - 375*(4 - 2*eps)^3*y*z^4 + 
     10*(4 - 2*eps)^4*y*z^4 - 33552*y^2*z^4 + 23952*(4 - 2*eps)*y^2*z^4 - 
     6348*(4 - 2*eps)^2*y^2*z^4 + 740*(4 - 2*eps)^3*y^2*z^4 - 
     32*(4 - 2*eps)^4*y^2*z^4 + 19536*z^5 - 14728*(4 - 2*eps)*z^5 + 
     4144*(4 - 2*eps)^2*z^5 - 516*(4 - 2*eps)^3*z^5 + 24*(4 - 2*eps)^4*z^5 - 
     19536*y*z^5 + 14728*(4 - 2*eps)*y*z^5 - 4144*(4 - 2*eps)^2*y*z^5 + 
     516*(4 - 2*eps)^3*y*z^5 - 24*(4 - 2*eps)^4*y*z^5))/
   (16*(-11 + 2*(4 - 2*eps))*(-2 - 2*eps)*(-1 - 2*eps)*eps^2*(-1 + y)*y^3*
    (y - z)*z^2*(-1 + y + z)^3*(y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-700*y^2 + 430*(4 - 2*eps)*y^2 - 88*(4 - 2*eps)^2*y^2 + 
     6*(4 - 2*eps)^3*y^2 + 2100*y^3 - 1290*(4 - 2*eps)*y^3 + 
     264*(4 - 2*eps)^2*y^3 - 18*(4 - 2*eps)^3*y^3 + 5600*y^4 - 
     4840*(4 - 2*eps)*y^4 + 1564*(4 - 2*eps)^2*y^4 - 224*(4 - 2*eps)^3*y^4 + 
     12*(4 - 2*eps)^4*y^4 - 140*y*z + 58*(4 - 2*eps)*y*z - 
     6*(4 - 2*eps)^2*y*z + 300*y^2*z + 400*(4 - 2*eps)*y^2*z - 
     297*(4 - 2*eps)^2*y^2*z + 61*(4 - 2*eps)^3*y^2*z - 
     4*(4 - 2*eps)^4*y^2*z - 18520*y^3*z + 13764*(4 - 2*eps)*y^3*z - 
     3832*(4 - 2*eps)^2*y^3*z + 474*(4 - 2*eps)^3*y^3*z - 
     22*(4 - 2*eps)^4*y^3*z + 3240*y^4*z - 2148*(4 - 2*eps)*y^4*z + 
     520*(4 - 2*eps)^2*y^4*z - 54*(4 - 2*eps)^3*y^4*z + 
     2*(4 - 2*eps)^4*y^4*z - 1800*y*z^2 + 1690*(4 - 2*eps)*y*z^2 - 
     561*(4 - 2*eps)^2*y*z^2 + 79*(4 - 2*eps)^3*y*z^2 - 
     4*(4 - 2*eps)^4*y*z^2 + 20964*y^2*z^2 - 18982*(4 - 2*eps)*y^2*z^2 + 
     6278*(4 - 2*eps)^2*y^2*z^2 - 904*(4 - 2*eps)^3*y^2*z^2 + 
     48*(4 - 2*eps)^4*y^2*z^2 - 8876*y^3*z^2 + 9254*(4 - 2*eps)*y^3*z^2 - 
     3336*(4 - 2*eps)^2*y^3*z^2 + 508*(4 - 2*eps)^3*y^3*z^2 - 
     28*(4 - 2*eps)^4*y^3*z^2 + 3432*y^4*z^2 - 3176*(4 - 2*eps)*y^4*z^2 + 
     1058*(4 - 2*eps)^2*y^4*z^2 - 152*(4 - 2*eps)^3*y^4*z^2 + 
     8*(4 - 2*eps)^4*y^4*z^2 - 14880*y*z^3 + 11556*(4 - 2*eps)*y*z^3 - 
     3386*(4 - 2*eps)^2*y*z^3 + 444*(4 - 2*eps)^3*y*z^3 - 
     22*(4 - 2*eps)^4*y*z^3 - 10416*y^2*z^3 + 10172*(4 - 2*eps)*y^2*z^3 - 
     3518*(4 - 2*eps)^2*y^2*z^3 + 520*(4 - 2*eps)^3*y^2*z^3 - 
     28*(4 - 2*eps)^4*y^2*z^3 + 6864*y^3*z^3 - 6352*(4 - 2*eps)*y^3*z^3 + 
     2116*(4 - 2*eps)^2*y^3*z^3 - 304*(4 - 2*eps)^3*y^3*z^3 + 
     16*(4 - 2*eps)^4*y^3*z^3 + 7700*z^4 - 6130*(4 - 2*eps)*z^4 + 
     1828*(4 - 2*eps)^2*z^4 - 242*(4 - 2*eps)^3*z^4 + 12*(4 - 2*eps)^4*z^4 + 
     1700*y*z^4 - 1230*(4 - 2*eps)*y*z^4 + 338*(4 - 2*eps)^2*y*z^4 - 
     42*(4 - 2*eps)^3*y*z^4 + 2*(4 - 2*eps)^4*y*z^4 + 3432*y^2*z^4 - 
     3176*(4 - 2*eps)*y^2*z^4 + 1058*(4 - 2*eps)^2*y^2*z^4 - 
     152*(4 - 2*eps)^3*y^2*z^4 + 8*(4 - 2*eps)^4*y^2*z^4))/
   (8*(-11 + 2*(4 - 2*eps))*(-2 - 2*eps)*(-1 - 2*eps)*eps^2*y^3*(y - z)*z^2*
    (-1 + y + z)^3*(y + z)), (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps)*(11660*y^4 - 8522*(4 - 2*eps)*y^4 + 2308*(4 - 2*eps)^2*y^4 - 
     274*(4 - 2*eps)^3*y^4 + 12*(4 - 2*eps)^4*y^4 + 3260*y^5 - 
     1962*(4 - 2*eps)*y^5 + 392*(4 - 2*eps)^2*y^5 - 26*(4 - 2*eps)^3*y^5 - 
     60676*y^3*z + 46100*(4 - 2*eps)*y^3*z - 13053*(4 - 2*eps)^2*y^3*z + 
     1632*(4 - 2*eps)^3*y^3*z - 76*(4 - 2*eps)^4*y^3*z + 24092*y^4*z - 
     19754*(4 - 2*eps)*y^4*z + 6062*(4 - 2*eps)^2*y^4*z - 
     825*(4 - 2*eps)^3*y^4*z + 42*(4 - 2*eps)^4*y^4*z + 22200*y^5*z - 
     17140*(4 - 2*eps)*y^5*z + 4940*(4 - 2*eps)^2*y^5*z - 
     630*(4 - 2*eps)^3*y^5*z + 30*(4 - 2*eps)^4*y^5*z + 14256*y^2*z^2 - 
     9566*(4 - 2*eps)*y^2*z^2 + 2313*(4 - 2*eps)^2*y^2*z^2 - 
     234*(4 - 2*eps)^3*y^2*z^2 + 8*(4 - 2*eps)^4*y^2*z^2 - 74392*y^3*z^2 + 
     56190*(4 - 2*eps)*y^3*z^2 - 15897*(4 - 2*eps)^2*y^3*z^2 + 
     1997*(4 - 2*eps)^3*y^3*z^2 - 94*(4 - 2*eps)^4*y^3*z^2 + 45096*y^4*z^2 - 
     34000*(4 - 2*eps)*y^4*z^2 + 9586*(4 - 2*eps)^2*y^4*z^2 - 
     1198*(4 - 2*eps)^3*y^4*z^2 + 56*(4 - 2*eps)^4*y^4*z^2 - 60060*y*z^3 + 
     45702*(4 - 2*eps)*y*z^3 - 12968*(4 - 2*eps)^2*y*z^3 + 
     1626*(4 - 2*eps)^3*y*z^3 - 76*(4 - 2*eps)^4*y*z^3 - 70724*y^2*z^3 + 
     53962*(4 - 2*eps)*y^2*z^3 - 15448*(4 - 2*eps)^2*y^2*z^3 + 
     1967*(4 - 2*eps)^3*y^2*z^3 - 94*(4 - 2*eps)^4*y^2*z^3 + 45792*y^3*z^3 - 
     33720*(4 - 2*eps)*y^3*z^3 + 9292*(4 - 2*eps)^2*y^3*z^3 - 
     1136*(4 - 2*eps)^3*y^3*z^3 + 52*(4 - 2*eps)^4*y^3*z^3 + 7700*z^4 - 
     6130*(4 - 2*eps)*z^4 + 1828*(4 - 2*eps)^2*z^4 - 242*(4 - 2*eps)^3*z^4 + 
     12*(4 - 2*eps)^4*z^4 + 24500*y*z^4 - 20020*(4 - 2*eps)*y*z^4 + 
     6119*(4 - 2*eps)^2*y*z^4 - 829*(4 - 2*eps)^3*y*z^4 + 
     42*(4 - 2*eps)^4*y*z^4 + 45096*y^2*z^4 - 34000*(4 - 2*eps)*y^2*z^4 + 
     9586*(4 - 2*eps)^2*y^2*z^4 - 1198*(4 - 2*eps)^3*y^2*z^4 + 
     56*(4 - 2*eps)^4*y^2*z^4 + 22200*y*z^5 - 17140*(4 - 2*eps)*y*z^5 + 
     4940*(4 - 2*eps)^2*y*z^5 - 630*(4 - 2*eps)^3*y*z^5 + 
     30*(4 - 2*eps)^4*y*z^5))/(8*(-11 + 2*(4 - 2*eps))*(-2 - 2*eps)*
    (-1 - 2*eps)*eps^2*y^3*(y - z)*z^2*(-1 + y + z)^4*(y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-140*y^3 + 58*(4 - 2*eps)*y^3 - 
     6*(4 - 2*eps)^2*y^3 - 220*y^4 + 94*(4 - 2*eps)*y^4 - 
     10*(4 - 2*eps)^2*y^4 + 1304*y^2*z - 726*(4 - 2*eps)*y^2*z + 
     133*(4 - 2*eps)^2*y^2*z - 8*(4 - 2*eps)^3*y^2*z - 184*y^3*z + 
     162*(4 - 2*eps)*y^3*z - 45*(4 - 2*eps)^2*y^3*z + 4*(4 - 2*eps)^3*y^3*z - 
     1560*y^4*z + 932*(4 - 2*eps)*y^4*z - 184*(4 - 2*eps)^2*y^4*z + 
     12*(4 - 2*eps)^3*y^4*z + 1460*y*z^2 - 996*(4 - 2*eps)*y*z^2 + 
     221*(4 - 2*eps)^2*y*z^2 - 16*(4 - 2*eps)^3*y*z^2 + 4004*y^2*z^2 - 
     2302*(4 - 2*eps)*y^2*z^2 + 440*(4 - 2*eps)^2*y^2*z^2 - 
     28*(4 - 2*eps)^3*y^2*z^2 - 2808*y^3*z^2 + 1632*(4 - 2*eps)*y^3*z^2 - 
     314*(4 - 2*eps)^2*y^3*z^2 + 20*(4 - 2*eps)^3*y^3*z^2 + 1360*z^3 - 
     752*(4 - 2*eps)*z^3 + 136*(4 - 2*eps)^2*z^3 - 8*(4 - 2*eps)^3*z^3 + 
     3808*y*z^3 - 2218*(4 - 2*eps)*y*z^3 + 431*(4 - 2*eps)^2*y*z^3 - 
     28*(4 - 2*eps)^3*y*z^3 - 2496*y^2*z^3 + 1400*(4 - 2*eps)*y^2*z^3 - 
     260*(4 - 2*eps)^2*y^2*z^3 + 16*(4 - 2*eps)^3*y^2*z^3 - 160*z^4 + 
     152*(4 - 2*eps)*z^4 - 44*(4 - 2*eps)^2*z^4 + 4*(4 - 2*eps)^3*z^4 - 
     2808*y*z^4 + 1632*(4 - 2*eps)*y*z^4 - 314*(4 - 2*eps)^2*y*z^4 + 
     20*(4 - 2*eps)^3*y*z^4 - 1560*z^5 + 932*(4 - 2*eps)*z^5 - 
     184*(4 - 2*eps)^2*z^5 + 12*(4 - 2*eps)^3*z^5))/
   (4*(-2 - 2*eps)*(-1 - 2*eps)*eps*y^2*(y - z)*z^2*(-1 + y + z)^3*(y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(1680*y^2 - 976*(4 - 2*eps)*y^2 + 
     188*(4 - 2*eps)^2*y^2 - 12*(4 - 2*eps)^3*y^2 + 720*y^3 - 
     304*(4 - 2*eps)*y^3 + 32*(4 - 2*eps)^2*y^3 - 6080*y*z + 
     3456*(4 - 2*eps)*y*z - 648*(4 - 2*eps)^2*y*z + 40*(4 - 2*eps)^3*y*z - 
     1200*y^2*z + 600*(4 - 2*eps)*y^2*z - 92*(4 - 2*eps)^2*y^2*z + 
     4*(4 - 2*eps)^3*y^2*z + 4080*y^3*z - 2536*(4 - 2*eps)*y^3*z + 
     524*(4 - 2*eps)^2*y^3*z - 36*(4 - 2*eps)^3*y^3*z - 2272*z^2 + 
     1464*(4 - 2*eps)*z^2 - 312*(4 - 2*eps)^2*z^2 + 22*(4 - 2*eps)^3*z^2 - 
     3272*y*z^2 + 1940*(4 - 2*eps)*y*z^2 - 382*(4 - 2*eps)^2*y*z^2 + 
     25*(4 - 2*eps)^3*y*z^2 + 9504*y^2*z^2 - 5476*(4 - 2*eps)*y^2*z^2 + 
     1040*(4 - 2*eps)^2*y^2*z^2 - 65*(4 - 2*eps)^3*y^2*z^2 - 4800*y^3*z^2 + 
     2840*(4 - 2*eps)*y^3*z^2 - 556*(4 - 2*eps)^2*y^3*z^2 + 
     36*(4 - 2*eps)^3*y^3*z^2 - 2872*z^3 + 1580*(4 - 2*eps)*z^3 - 
     286*(4 - 2*eps)^2*z^3 + 17*(4 - 2*eps)^3*z^3 + 15208*y*z^3 - 
     8832*(4 - 2*eps)*y*z^3 + 1698*(4 - 2*eps)^2*y*z^3 - 
     108*(4 - 2*eps)^3*y*z^3 - 10320*y^2*z^3 + 6064*(4 - 2*eps)*y^2*z^3 - 
     1180*(4 - 2*eps)^2*y^2*z^3 + 76*(4 - 2*eps)^3*y^2*z^3 + 5144*z^4 - 
     3044*(4 - 2*eps)*z^4 + 598*(4 - 2*eps)^2*z^4 - 39*(4 - 2*eps)^3*z^4 - 
     5520*y*z^4 + 3224*(4 - 2*eps)*y*z^4 - 624*(4 - 2*eps)^2*y*z^4 + 
     40*(4 - 2*eps)^3*y*z^4))/(8*(-2 - 2*eps)*(-1 - 2*eps)*eps*y*(y - z)*
    (-1 + z)*z^2*(-1 + y + z)^3*(y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1992*y^2 + 1348*(4 - 2*eps)*y^2 - 
     300*(4 - 2*eps)^2*y^2 + 22*(4 - 2*eps)^3*y^2 - 2712*y^3 + 
     1508*(4 - 2*eps)*y^3 - 278*(4 - 2*eps)^2*y^3 + 17*(4 - 2*eps)^3*y^3 + 
     4704*y^4 - 2856*(4 - 2*eps)*y^4 + 578*(4 - 2*eps)^2*y^4 - 
     39*(4 - 2*eps)^3*y^4 - 6080*y*z + 3456*(4 - 2*eps)*y*z - 
     648*(4 - 2*eps)^2*y*z + 40*(4 - 2*eps)^3*y*z - 2552*y^2*z + 
     1636*(4 - 2*eps)*y^2*z - 350*(4 - 2*eps)^2*y^2*z + 
     25*(4 - 2*eps)^3*y^2*z + 14488*y^3*z - 8528*(4 - 2*eps)*y^3*z + 
     1666*(4 - 2*eps)^2*y^3*z - 108*(4 - 2*eps)^3*y^3*z - 5520*y^4*z + 
     3224*(4 - 2*eps)*y^4*z - 624*(4 - 2*eps)^2*y^4*z + 
     40*(4 - 2*eps)^3*y^4*z + 1400*z^2 - 860*(4 - 2*eps)*z^2 + 
     176*(4 - 2*eps)^2*z^2 - 12*(4 - 2*eps)^3*z^2 - 1360*y*z^2 + 
     672*(4 - 2*eps)*y*z^2 - 100*(4 - 2*eps)^2*y*z^2 + 
     4*(4 - 2*eps)^3*y*z^2 + 9944*y^2*z^2 - 5664*(4 - 2*eps)*y^2*z^2 + 
     1060*(4 - 2*eps)^2*y^2*z^2 - 65*(4 - 2*eps)^3*y^2*z^2 - 10320*y^3*z^2 + 
     6064*(4 - 2*eps)*y^3*z^2 - 1180*(4 - 2*eps)^2*y^3*z^2 + 
     76*(4 - 2*eps)^3*y^3*z^2 + 4800*y*z^3 - 2840*(4 - 2*eps)*y*z^3 + 
     556*(4 - 2*eps)^2*y*z^3 - 36*(4 - 2*eps)^3*y*z^3 - 4800*y^2*z^3 + 
     2840*(4 - 2*eps)*y^2*z^3 - 556*(4 - 2*eps)^2*y^2*z^3 + 
     36*(4 - 2*eps)^3*y^2*z^3))/(8*(-2 - 2*eps)*(-1 - 2*eps)*eps*(-1 + y)*y^3*
    (y - z)*(-1 + y + z)^3*(y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-700*y^4 + 430*(4 - 2*eps)*y^4 - 
     88*(4 - 2*eps)^2*y^4 + 6*(4 - 2*eps)^3*y^4 - 140*y^5 + 
     58*(4 - 2*eps)*y^5 - 6*(4 - 2*eps)^2*y^5 + 1680*y^3*z - 
     976*(4 - 2*eps)*y^3*z + 188*(4 - 2*eps)^2*y^3*z - 
     12*(4 - 2*eps)^3*y^3*z - 336*y^4*z + 212*(4 - 2*eps)*y^4*z - 
     44*(4 - 2*eps)^2*y^4*z + 3*(4 - 2*eps)^3*y^4*z - 840*y^5*z + 
     488*(4 - 2*eps)*y^5*z - 94*(4 - 2*eps)^2*y^5*z + 6*(4 - 2*eps)^3*y^5*z + 
     2360*y^2*z^2 - 1452*(4 - 2*eps)*y^2*z^2 + 296*(4 - 2*eps)^2*y^2*z^2 - 
     20*(4 - 2*eps)^3*y^2*z^2 + 2152*y^3*z^2 - 1290*(4 - 2*eps)*y^3*z^2 + 
     257*(4 - 2*eps)^2*y^3*z^2 - 17*(4 - 2*eps)^3*y^3*z^2 - 2016*y^4*z^2 + 
     1188*(4 - 2*eps)*y^4*z^2 - 232*(4 - 2*eps)^2*y^4*z^2 + 
     15*(4 - 2*eps)^3*y^4*z^2 + 1680*y*z^3 - 976*(4 - 2*eps)*y*z^3 + 
     188*(4 - 2*eps)^2*y*z^3 - 12*(4 - 2*eps)^3*y*z^3 + 2208*y^2*z^3 - 
     1316*(4 - 2*eps)*y^2*z^3 + 260*(4 - 2*eps)^2*y^2*z^3 - 
     17*(4 - 2*eps)^3*y^2*z^3 - 2352*y^3*z^3 + 1400*(4 - 2*eps)*y^3*z^3 - 
     276*(4 - 2*eps)^2*y^3*z^3 + 18*(4 - 2*eps)^3*y^3*z^3 - 700*z^4 + 
     430*(4 - 2*eps)*z^4 - 88*(4 - 2*eps)^2*z^4 + 6*(4 - 2*eps)^3*z^4 - 
     140*y*z^4 + 128*(4 - 2*eps)*y*z^4 - 35*(4 - 2*eps)^2*y*z^4 + 
     3*(4 - 2*eps)^3*y*z^4 - 2016*y^2*z^4 + 1188*(4 - 2*eps)*y^2*z^4 - 
     232*(4 - 2*eps)^2*y^2*z^4 + 15*(4 - 2*eps)^3*y^2*z^4 - 840*y*z^5 + 
     488*(4 - 2*eps)*y*z^5 - 94*(4 - 2*eps)^2*y*z^5 + 6*(4 - 2*eps)^3*y*z^5))/
   (4*(-2 - 2*eps)*(-1 - 2*eps)*eps*y^3*(y - z)*z^2*(-1 + y + z)^3*(y + z)), 
  (-3*eps*(140*y - 58*(4 - 2*eps)*y + 6*(4 - 2*eps)^2*y - 140*y^2 + 
     58*(4 - 2*eps)*y^2 - 6*(4 - 2*eps)^2*y^2 + 28*z - 6*(4 - 2*eps)*z + 
     276*y*z - 220*(4 - 2*eps)*y*z + 53*(4 - 2*eps)^2*y*z - 
     4*(4 - 2*eps)^3*y*z - 840*y^2*z + 488*(4 - 2*eps)*y^2*z - 
     94*(4 - 2*eps)^2*y^2*z + 6*(4 - 2*eps)^3*y^2*z + 416*z^2 - 
     278*(4 - 2*eps)*z^2 + 59*(4 - 2*eps)^2*z^2 - 4*(4 - 2*eps)^3*z^2 + 
     960*y*z^2 - 472*(4 - 2*eps)*y*z^2 + 76*(4 - 2*eps)^2*y*z^2 - 
     4*(4 - 2*eps)^3*y*z^2 - 840*z^3 + 488*(4 - 2*eps)*z^3 - 
     94*(4 - 2*eps)^2*z^3 + 6*(4 - 2*eps)^3*z^3))/
   ((-11 + 2*(4 - 2*eps))*(-2 - 2*eps)*y^2*(y - z)*z^2*(y + z)), 
  (-3*(-14 + 3*(4 - 2*eps))*eps*z^2*(242*y - 88*(4 - 2*eps)*y + 
     8*(4 - 2*eps)^2*y - 166*y^2 + 63*(4 - 2*eps)*y^2 - 6*(4 - 2*eps)^2*y^2 - 
     110*z + 42*(4 - 2*eps)*z - 4*(4 - 2*eps)^2*z - 86*y*z + 
     27*(4 - 2*eps)*y*z - 2*(4 - 2*eps)^2*y*z + 60*y^2*z - 
     22*(4 - 2*eps)*y^2*z + 2*(4 - 2*eps)^2*y^2*z + 60*y*z^2 - 
     22*(4 - 2*eps)*y*z^2 + 2*(4 - 2*eps)^2*y*z^2))/
   ((-11 + 2*(4 - 2*eps))*(-2 - 2*eps)*y^3*(y - z)*(-1 + y + z)^3*(y + z)), 
  (-3*(-14 + 3*(4 - 2*eps))*eps*y*(-110*y + 42*(4 - 2*eps)*y - 
     4*(4 - 2*eps)^2*y + 10*y^2 - 2*(4 - 2*eps)*y^2 + 242*z - 
     88*(4 - 2*eps)*z + 8*(4 - 2*eps)^2*z - 86*y*z + 27*(4 - 2*eps)*y*z - 
     2*(4 - 2*eps)^2*y*z + 60*y^2*z - 22*(4 - 2*eps)*y^2*z + 
     2*(4 - 2*eps)^2*y^2*z - 176*z^2 + 65*(4 - 2*eps)*z^2 - 
     6*(4 - 2*eps)^2*z^2 + 60*y*z^2 - 22*(4 - 2*eps)*y*z^2 + 
     2*(4 - 2*eps)^2*y*z^2))/((-11 + 2*(4 - 2*eps))*(-2 - 2*eps)*(y - z)*z^2*
    (-1 + y + z)^3*(y + z)), 
  (3*eps*(-1 + y)*(44*y^2 - 10*(4 - 2*eps)*y^2 + 28*y^3 - 6*(4 - 2*eps)*y^3 - 
     400*y*z + 144*(4 - 2*eps)*y*z - 12*(4 - 2*eps)^2*y*z + 304*y^2*z - 
     132*(4 - 2*eps)*y^2*z + 14*(4 - 2*eps)^2*y^2*z + 168*y^3*z - 
     64*(4 - 2*eps)*y^3*z + 6*(4 - 2*eps)^2*y^3*z - 196*z^2 + 
     90*(4 - 2*eps)*z^2 - 10*(4 - 2*eps)^2*z^2 - 392*y*z^2 + 
     142*(4 - 2*eps)*y*z^2 - 13*(4 - 2*eps)^2*y*z^2 + 408*y^2*z^2 - 
     152*(4 - 2*eps)*y^2*z^2 + 14*(4 - 2*eps)^2*y^2*z^2 - 204*z^3 + 
     76*(4 - 2*eps)*z^3 - 7*(4 - 2*eps)^2*z^3 + 240*y*z^3 - 
     88*(4 - 2*eps)*y*z^3 + 8*(4 - 2*eps)^2*y*z^3))/
   ((-2 - 2*eps)*y*(y - z)*z^2*(-1 + y + z)^3*(y + z)), 
  (3*eps*(-1 + z)*(-152*y + 80*(4 - 2*eps)*y - 10*(4 - 2*eps)^2*y - 204*y^2 + 
     76*(4 - 2*eps)*y^2 - 7*(4 - 2*eps)^2*y^2 - 400*z + 144*(4 - 2*eps)*z - 
     12*(4 - 2*eps)^2*z - 364*y*z + 136*(4 - 2*eps)*y*z - 
     13*(4 - 2*eps)^2*y*z + 240*y^2*z - 88*(4 - 2*eps)*y^2*z + 
     8*(4 - 2*eps)^2*y^2*z + 304*z^2 - 132*(4 - 2*eps)*z^2 + 
     14*(4 - 2*eps)^2*z^2 + 408*y*z^2 - 152*(4 - 2*eps)*y*z^2 + 
     14*(4 - 2*eps)^2*y*z^2 + 168*z^3 - 64*(4 - 2*eps)*z^3 + 
     6*(4 - 2*eps)^2*z^3))/((-2 - 2*eps)*y^2*(y - z)*(-1 + y + z)^3*(y + z)), 
  (3*(-14 + 3*(4 - 2*eps))*(1 - 2*eps)*(-10*y^2 + 2*(4 - 2*eps)*y^2 - 2*y^3 + 
     28*y*z - 5*(4 - 2*eps)*y*z - 4*y^2*z + (4 - 2*eps)*y^2*z - 12*y^3*z + 
     2*(4 - 2*eps)*y^3*z + 6*z^2 - (4 - 2*eps)*z^2 + 14*y*z^2 - 
     2*(4 - 2*eps)*y*z^2 - 24*y^2*z^2 + 4*(4 - 2*eps)*y^2*z^2 + 16*z^3 - 
     3*(4 - 2*eps)*z^3 - 12*y*z^3 + 2*(4 - 2*eps)*y*z^3))/
   ((-2 - 2*eps)*y*(y - z)*z^2*(-1 + y + z)^3), 
  (3*(-14 + 3*(4 - 2*eps))*(1 - 2*eps)*(6*y^2 - (4 - 2*eps)*y^2 + 14*y^3 - 
     3*(4 - 2*eps)*y^3 + 28*y*z - 5*(4 - 2*eps)*y*z + 12*y^2*z - 
     2*(4 - 2*eps)*y^2*z - 12*y^3*z + 2*(4 - 2*eps)*y^3*z - 10*z^2 + 
     2*(4 - 2*eps)*z^2 - 2*y*z^2 + (4 - 2*eps)*y*z^2 - 24*y^2*z^2 + 
     4*(4 - 2*eps)*y^2*z^2 - 12*y*z^3 + 2*(4 - 2*eps)*y*z^3))/
   ((-2 - 2*eps)*y^3*(y - z)*(-1 + y + z)^3), 
  (-2*(36*y^2 - 8*(4 - 2*eps)*y^2 + 36*y^3 - 8*(4 - 2*eps)*y^3 - 336*y*z + 
     120*(4 - 2*eps)*y*z - 10*(4 - 2*eps)^2*y*z + 168*y^2*z - 
     78*(4 - 2*eps)*y^2*z + 9*(4 - 2*eps)^2*y^2*z + 240*y^3*z - 
     94*(4 - 2*eps)*y^3*z + 9*(4 - 2*eps)^2*y^3*z - 108*z^2 + 
     52*(4 - 2*eps)*z^2 - 6*(4 - 2*eps)^2*z^2 - 552*y*z^2 + 
     210*(4 - 2*eps)*y*z^2 - 20*(4 - 2*eps)^2*y*z^2 + 480*y^2*z^2 - 
     182*(4 - 2*eps)*y^2*z^2 + 17*(4 - 2*eps)^2*y^2*z^2 - 204*z^3 + 
     76*(4 - 2*eps)*z^3 - 7*(4 - 2*eps)^2*z^3 + 240*y*z^3 - 
     88*(4 - 2*eps)*y*z^3 + 8*(4 - 2*eps)^2*y*z^3))/
   ((-2 - 2*eps)*y*(y - z)*z^2*(-1 + y + z)^2*(y + z)), 
  (-2*(-72*y + 44*(4 - 2*eps)*y - 6*(4 - 2*eps)^2*y - 204*y^2 + 
     76*(4 - 2*eps)*y^2 - 7*(4 - 2*eps)^2*y^2 - 336*z + 120*(4 - 2*eps)*z - 
     10*(4 - 2*eps)^2*z - 516*y*z + 202*(4 - 2*eps)*y*z - 
     20*(4 - 2*eps)^2*y*z + 240*y^2*z - 88*(4 - 2*eps)*y^2*z + 
     8*(4 - 2*eps)^2*y^2*z + 168*z^2 - 78*(4 - 2*eps)*z^2 + 
     9*(4 - 2*eps)^2*z^2 + 480*y*z^2 - 182*(4 - 2*eps)*y*z^2 + 
     17*(4 - 2*eps)^2*y*z^2 + 240*z^3 - 94*(4 - 2*eps)*z^3 + 
     9*(4 - 2*eps)^2*z^3))/((-2 - 2*eps)*y^2*(y - z)*(-1 + y + z)^2*(y + z)), 
  -((-9 + 2*(4 - 2*eps))*(-28 + 6*(4 - 2*eps) + 34*y - 7*(4 - 2*eps)*y + 
      34*z - 7*(4 - 2*eps)*z - 40*y*z + 8*(4 - 2*eps)*y*z))/
   (2*y*(y - z)*(-1 + y + z)*(y + z)), 
  (2*(-9 + 2*(4 - 2*eps))*eps*(-2 + y + z))/(y*(y - z)*(-1 + y + z)*(y + z)), 
  ((-2 - 2*eps)*(-2 + y + z))/(2*y*(y - z)*(-1 + y + z)*(y + z)), 
  -(((-1 - 2*eps)*(-10*y + 2*(4 - 2*eps)*y + 14*y^2 - 3*(4 - 2*eps)*y^2 - 
      10*z + 2*(4 - 2*eps)*z + 14*y*z - 2*(4 - 2*eps)*y*z - 12*y^2*z + 
      2*(4 - 2*eps)*y^2*z + 16*z^2 - 3*(4 - 2*eps)*z^2 - 12*y*z^2 + 
      2*(4 - 2*eps)*y*z^2))/(y*(y - z)*(-1 + y + z)*(y + z))), 
  (-4*y^2 + (4 - 2*eps)*y^2 - 3*y^3 - 2*y*z + 12*y^2*z - 
    2*(4 - 2*eps)*y^2*z - 6*y^3*z + (4 - 2*eps)*y^3*z - 6*z^2 + 
    (4 - 2*eps)*z^2 + 21*y*z^2 - 3*(4 - 2*eps)*y*z^2 - 12*y^2*z^2 + 
    2*(4 - 2*eps)*y^2*z^2 + 6*z^3 - (4 - 2*eps)*z^3 - 6*y*z^3 + 
    (4 - 2*eps)*y*z^3)/(y*(y - z)*(-1 + y + z)*(y + z))}}


==> anc/1to3/NA.mz <==
{{(1 - 2*eps)/z, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (1 - 2*eps)/(-1 + y + z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, (-8 + 3*(4 - 2*eps))/(2*(-1 + y + z)*(y + z)), 
  -(eps/(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(-8 + 3*(4 - 2*eps))/(2*(-1 + z)*z), 0, 0, 0, 0, -(eps/(-1 + z)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 
  (-2*eps)/(-1 + y + z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*(-1 + z)*z*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*y*z*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*(-1 + z)*z*(-1 + y + z)), 0, 0, 0, 0, 0, 
  (2*eps - 4*y + (4 - 2*eps)*y - z)/(z*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps))/(4*eps^2*y*z*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*z*(-1 + y + z)*(y + z)), 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*z*(-1 + y + z)*(y + z)), 0, 0, 0, 0, 0, 
  -((-1 + 2*eps - 3*y + (4 - 2*eps)*y + z)/(z*(-1 + y + z))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {-((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*(-1 + z)*z*(-1 + y + z)), 0, 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + y + 2*z))/
   (4*eps^2*(-1 + z)*z*(-1 + y + z)*(y + z)), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*z*(-1 + y + z)*(y + z)), 0, 0, 0, 0, 0, 0, 
  (-2*eps*(-1 + y + 2*z))/(z*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, ((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(2*eps*z*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(2*eps*z*(-1 + y + z)), 0, 0, 0, 0, 0, 
  (-2*eps*(-1 + y + 2*z))/(z*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (8*eps^2*y*(-1 + z)*z), 0, 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*(-1 + z)*z*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + y + 2*z))/
   (2*eps*(-1 + z)*z*(-1 + y + z)), 0, 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + y + 3*z))/
   (4*eps*(-1 + z)*z*(-1 + y + z)), 0, 0, 0, 0, 0, 
  -((2*eps - 4*y + (4 - 2*eps)*y - 5*z + (4 - 2*eps)*z - 3*y*z + 
     (4 - 2*eps)*y*z + z^2)/((-1 + z)*z*(-1 + y + z))), 0, 0, 0, 
  (-1 + y + z)/((-1 + z)*z), 0, 0, 0, 0, 0}, 
 {-((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps)))/(4*eps*z*(-1 + y + z)*
    (y + z)), 0, 0, 0, 0, ((-10 + 3*(4 - 2*eps))*(-1 + y + 2*z))/
   (2*z*(-1 + y + z)*(y + z)), 0, -(-10 + 3*(4 - 2*eps))/(2*z*(y + z)), 0, 0, 
  0, 0, 0, (8*y - 2*(4 - 2*eps)*y - 8*y^2 + 2*(4 - 2*eps)*y^2 + 6*z - 
    (4 - 2*eps)*z - 22*y*z + 5*(4 - 2*eps)*y*z - 14*z^2 + 3*(4 - 2*eps)*z^2)/
   (2*z*(-1 + y + z)*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps)))/
   (4*eps*y*(-1 + y + z)*(y + z)), 0, 0, 0, 0, 
  -((-10 + 3*(4 - 2*eps))*(-1 + y))/(2*z*(-1 + y + z)*(y + z)), 
  (-10 + 3*(4 - 2*eps))/(2*z*(y + z)), 0, 0, 0, 0, 0, 0, 
  -(4*y - (4 - 2*eps)*y - 4*y^2 + (4 - 2*eps)*y^2 + 6*z - 2*(4 - 2*eps)*z - 
     2*y*z + (4 - 2*eps)*y*z + 2*z^2)/(2*z*(-1 + y + z)*(y + z)), 0, 0, 0, 0, 
  0, 0, 0}, {(3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (8*eps*(-1 + z)*z*(-1 + y + z)), 0, 0, 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps*z*(-1 + y + z)^2), (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (2*z*(-1 + y + z)), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-2 + z))/
   (4*(-1 + z)*z*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*eps - 4*y + (4 - 2*eps)*y - 9*z + 2*(4 - 2*eps)*z)/(z*(-1 + y + z)), 0, 
  0, 0, 0, 0, 0}, {0, (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps))/(8*eps*y*z*(-1 + y + z)), 0, 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps*z*(-1 + y + z)^2), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (2*z*(-1 + y + z)), 0, (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*z*(-1 + y + z)), 0, 0, 0, 0, 0, (6*eps^2)/(z*(-1 + y + z)), 0, 0, 0, 
  -(12 - 3*(4 - 2*eps) - 12*y + 3*(4 - 2*eps)*y - 2*z + (4 - 2*eps)*z)/
   (2*z*(-1 + y + z)), 0, 0, 0, 0, 0}, 
 {(-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (2 + 2*eps - 20*z + 4*(4 - 2*eps)*z))/(16*(-9 + 2*(4 - 2*eps))*
    (-1 - 2*eps)*eps*(-1 + z)^2*z^2*(-1 + y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (2 + 2*eps - 20*y + 4*(4 - 2*eps)*y))/(16*(-9 + 2*(4 - 2*eps))*
    (-1 - 2*eps)*eps*(-1 + y)*y*(-1 + z)*z*(-1 + y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*(-1 - 2*eps)*eps*(-1 + z)*z*(-1 + y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (2*eps - 30*y + 6*(4 - 2*eps)*y - 30*z + 6*(4 - 2*eps)*z))/
   (8*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps*(-1 + z)*z*(-1 + y + z)^3), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(y + z))/
   ((-9 + 2*(4 - 2*eps))*(-1 + z)*z*(-1 + y + z)^2), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(196 - 84*(4 - 2*eps) + 
     9*(4 - 2*eps)^2 - 136*y + 62*(4 - 2*eps)*y - 7*(4 - 2*eps)^2*y - 556*z + 
     236*(4 - 2*eps)*z - 25*(4 - 2*eps)^2*z + 80*y*z - 36*(4 - 2*eps)*y*z + 
     4*(4 - 2*eps)^2*y*z + 360*z^2 - 152*(4 - 2*eps)*z^2 + 
     16*(4 - 2*eps)^2*z^2))/(16*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps*
    (-1 + z)^2*z*(-1 + y + z)^2), (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (164 - 68*(4 - 2*eps) + 7*(4 - 2*eps)^2 - 164*y + 68*(4 - 2*eps)*y - 
     7*(4 - 2*eps)^2*y - 224*z + 90*(4 - 2*eps)*z - 9*(4 - 2*eps)^2*z + 
     280*y*z - 116*(4 - 2*eps)*y*z + 12*(4 - 2*eps)^2*y*z))/
   (16*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps*(-1 + y)*(-1 + z)*z*
    (-1 + y + z)^2), 0, (-6*eps^2)/((-9 + 2*(4 - 2*eps))*(-1 + z)*z), 0, 0, 
  (3*eps*(-1 + y)*(14 - 3*(4 - 2*eps) - 8*y + 2*(4 - 2*eps)*y - 36*z + 
     8*(4 - 2*eps)*z))/(2*(-9 + 2*(4 - 2*eps))*(-1 + z)*z*(-1 + y + z)^2), 
  (-3*eps*(22 - 5*(4 - 2*eps) - 28*z + 6*(4 - 2*eps)*z))/
   (2*(-9 + 2*(4 - 2*eps))*z*(-1 + y + z)^2), 0, 0, 
  -((18 - 4*(4 - 2*eps) - 12*y + 3*(4 - 2*eps)*y - 36*z + 8*(4 - 2*eps)*z)/
    ((-9 + 2*(4 - 2*eps))*(-1 + z)*z*(-1 + y + z))), 
  (18 - 4*(4 - 2*eps) - 24*z + 5*(4 - 2*eps)*z)/((-9 + 2*(4 - 2*eps))*
    (-1 + z)*z*(-1 + y + z)), 
  -(2 + 2*eps - 6*y + (4 - 2*eps)*y - 10*z + (4 - 2*eps)*z + 12*y*z - 
     2*(4 - 2*eps)*y*z + 4*z^2)/(4*(-1 + z)*z*(-1 + y + z)), 0, 
  -(-2 - 2*eps)/(4*(-9 + 2*(4 - 2*eps))*(-1 + z)*z), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2 - 2*eps)/(-1 + y + z), 0, 0, 0}, 
 {(-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-30 + 7*(4 - 2*eps) - 12*z + 2*(4 - 2*eps)*z))/
   (16*(-1 - 2*eps)*eps*(-1 + z)^2*z^2*(-1 + y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (2 + 2*eps - 20*y + 4*(4 - 2*eps)*y))/(16*(-1 - 2*eps)*eps*(-1 + y)*y*
    (-1 + z)*z*(-1 + y + z)), (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (26 - 15*(4 - 2*eps) + 2*(4 - 2*eps)^2)*(1 - 2*eps))/
   (4*(-2 - 2*eps)*(-1 - 2*eps)*eps*(-1 + z)*z*(-1 + y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (2*eps - 30*y + 6*(4 - 2*eps)*y - 30*z + 6*(4 - 2*eps)*z))/
   (8*(-1 - 2*eps)*eps*(-1 + z)*z*(-1 + y + z)^3), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(y + z))/((-1 + z)*z*(-1 + y + z)^2), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(84 - 32*(4 - 2*eps) + 
     3*(4 - 2*eps)^2 + 216*y - 98*(4 - 2*eps)*y + 11*(4 - 2*eps)^2*y - 
     116*z + 48*(4 - 2*eps)*z - 5*(4 - 2*eps)^2*z - 48*y*z + 
     20*(4 - 2*eps)*y*z - 2*(4 - 2*eps)^2*y*z + 32*z^2 - 16*(4 - 2*eps)*z^2 + 
     2*(4 - 2*eps)^2*z^2))/(16*(-1 - 2*eps)*eps*(-1 + z)^2*z*(-1 + y + z)^2), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(196 - 84*(4 - 2*eps) + 
     9*(4 - 2*eps)^2 - 196*y + 84*(4 - 2*eps)*y - 9*(4 - 2*eps)^2*y - 136*z + 
     62*(4 - 2*eps)*z - 7*(4 - 2*eps)^2*z + 80*y*z - 36*(4 - 2*eps)*y*z + 
     4*(4 - 2*eps)^2*y*z))/(16*(-1 - 2*eps)*eps*(-1 + y)*(-1 + z)*z*
    (-1 + y + z)^2), 0, (-6*eps^2)/((-1 + z)*z), 0, 0, 
  (3*eps*(-1 + y)*(-22 + 5*(4 - 2*eps) - 8*y + 2*(4 - 2*eps)*y))/
   (2*(-1 + z)*z*(-1 + y + z)^2), 
  (3*eps*(14 - 3*(4 - 2*eps) - 8*z + 2*(4 - 2*eps)*z))/(2*z*(-1 + y + z)^2), 
  0, 0, -((-18 + 4*(4 - 2*eps) - 12*y + 3*(4 - 2*eps)*y)/
    ((-1 + z)*z*(-1 + y + z))), 
  -((14 - 3*(4 - 2*eps) - 8*z + 2*(4 - 2*eps)*z)/((-1 + z)*z*(-1 + y + z))), 
  -((-9 + 2*(4 - 2*eps))*(-14 + 3*(4 - 2*eps) + 14*y - 3*(4 - 2*eps)*y + 
      14*z - 3*(4 - 2*eps)*z - 8*y*z + 2*(4 - 2*eps)*y*z))/
   (4*(-1 + z)*z*(-1 + y + z)), 0, 
  -(-14 + 3*(4 - 2*eps) + 14*y - 3*(4 - 2*eps)*y + 10*z - 3*(4 - 2*eps)*z - 
     20*y*z + 4*(4 - 2*eps)*y*z + 4*z^2)/(4*(-1 + z)*z*(-1 + y + z)), 0, 0}, 
 {(-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-140 + 58*(4 - 2*eps) - 6*(4 - 2*eps)^2 - 1008*y + 692*(4 - 2*eps)*y - 
     158*(4 - 2*eps)^2*y + 12*(4 - 2*eps)^3*y + 3912*y^2 - 
     2452*(4 - 2*eps)*y^2 + 514*(4 - 2*eps)^2*y^2 - 36*(4 - 2*eps)^3*y^2 + 
     3256*y^3 - 1912*(4 - 2*eps)*y^3 + 372*(4 - 2*eps)^2*y^3 - 
     24*(4 - 2*eps)^3*y^3 + 1220*z - 594*(4 - 2*eps)*z + 90*(4 - 2*eps)^2*z - 
     4*(4 - 2*eps)^3*z + 120*y*z - 470*(4 - 2*eps)*y*z + 
     179*(4 - 2*eps)^2*y*z - 18*(4 - 2*eps)^3*y*z - 960*y^2*z + 
     906*(4 - 2*eps)*y^2*z - 253*(4 - 2*eps)^2*y^2*z + 
     22*(4 - 2*eps)^3*y^2*z - 3256*y^3*z + 1912*(4 - 2*eps)*y^3*z - 
     372*(4 - 2*eps)^2*y^3*z + 24*(4 - 2*eps)^3*y^3*z - 620*z^2 + 
     154*(4 - 2*eps)*z^2 + 14*(4 - 2*eps)^2*z^2 - 4*(4 - 2*eps)^3*z^2 - 
     32*y*z^2 + 542*(4 - 2*eps)*y*z^2 - 217*(4 - 2*eps)^2*y*z^2 + 
     22*(4 - 2*eps)^3*y*z^2 - 2336*y^2*z^2 + 1148*(4 - 2*eps)*y^2*z^2 - 
     176*(4 - 2*eps)^2*y^2*z^2 + 8*(4 - 2*eps)^3*y^2*z^2 - 1860*z^3 + 
     1242*(4 - 2*eps)*z^3 - 274*(4 - 2*eps)^2*z^3 + 20*(4 - 2*eps)^3*z^3 + 
     920*y*z^3 - 764*(4 - 2*eps)*y*z^3 + 196*(4 - 2*eps)^2*y*z^3 - 
     16*(4 - 2*eps)^3*y*z^3 + 1400*z^4 - 860*(4 - 2*eps)*z^4 + 
     176*(4 - 2*eps)^2*z^4 - 12*(4 - 2*eps)^3*z^4))/
   (32*(-11 + 2*(4 - 2*eps))*(-1 - 2*eps)^2*eps^2*y*(y - z)*(-1 + z)*z^3*
    (-1 + y + z)^2), (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps)*(140 - 58*(4 - 2*eps) + 6*(4 - 2*eps)^2 + 980*y - 
     686*(4 - 2*eps)*y + 158*(4 - 2*eps)^2*y - 12*(4 - 2*eps)^3*y - 
     3780*y^2 + 2406*(4 - 2*eps)*y^2 - 510*(4 - 2*eps)^2*y^2 + 
     36*(4 - 2*eps)^3*y^2 + 4060*y^3 - 2522*(4 - 2*eps)*y^3 + 
     522*(4 - 2*eps)^2*y^3 - 36*(4 - 2*eps)^3*y^3 - 1400*y^4 + 
     860*(4 - 2*eps)*y^4 - 176*(4 - 2*eps)^2*y^4 + 12*(4 - 2*eps)^3*y^4 - 
     1192*z + 588*(4 - 2*eps)*z - 90*(4 - 2*eps)^2*z + 4*(4 - 2*eps)^3*z + 
     2080*y*z - 810*(4 - 2*eps)*y*z + 69*(4 - 2*eps)^2*y*z + 
     2*(4 - 2*eps)^3*y*z + 32*y^2*z - 542*(4 - 2*eps)*y^2*z + 
     217*(4 - 2*eps)^2*y^2*z - 22*(4 - 2*eps)^3*y^2*z - 920*y^3*z + 
     764*(4 - 2*eps)*y^3*z - 196*(4 - 2*eps)^2*y^3*z + 
     16*(4 - 2*eps)^3*y^3*z - 1712*z^2 + 1172*(4 - 2*eps)*z^2 - 
     266*(4 - 2*eps)^2*z^2 + 20*(4 - 2*eps)^3*z^2 - 1240*y*z^2 + 
     374*(4 - 2*eps)*y*z^2 + 5*(4 - 2*eps)^2*y*z^2 - 6*(4 - 2*eps)^3*y*z^2 + 
     2336*y^2*z^2 - 1148*(4 - 2*eps)*y^2*z^2 + 176*(4 - 2*eps)^2*y^2*z^2 - 
     8*(4 - 2*eps)^3*y^2*z^2 - 3256*z^3 + 1912*(4 - 2*eps)*z^3 - 
     372*(4 - 2*eps)^2*z^3 + 24*(4 - 2*eps)^3*z^3 + 3256*y*z^3 - 
     1912*(4 - 2*eps)*y*z^3 + 372*(4 - 2*eps)^2*y*z^3 - 
     24*(4 - 2*eps)^3*y*z^3))/(32*(-11 + 2*(4 - 2*eps))*(-1 - 2*eps)^2*eps^2*
    (-1 + y)*y^2*(y - z)*z^2*(-1 + y + z)^2), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-70 + 29*(4 - 2*eps) - 3*(4 - 2*eps)^2 - 560*y + 372*(4 - 2*eps)*y - 
     82*(4 - 2*eps)^2*y + 6*(4 - 2*eps)^3*y + 560*y^2 - 372*(4 - 2*eps)*y^2 + 
     82*(4 - 2*eps)^2*y^2 - 6*(4 - 2*eps)^3*y^2 + 540*z - 268*(4 - 2*eps)*z + 
     42*(4 - 2*eps)^2*z - 2*(4 - 2*eps)^3*z + 32*y*z - 166*(4 - 2*eps)*y*z + 
     62*(4 - 2*eps)^2*y*z - 6*(4 - 2*eps)^3*y*z - 572*y^2*z + 
     434*(4 - 2*eps)*y^2*z - 104*(4 - 2*eps)^2*y^2*z + 
     8*(4 - 2*eps)^3*y^2*z - 540*z^2 + 268*(4 - 2*eps)*z^2 - 
     42*(4 - 2*eps)^2*z^2 + 2*(4 - 2*eps)^3*z^2 - 572*y*z^2 + 
     434*(4 - 2*eps)*y*z^2 - 104*(4 - 2*eps)^2*y*z^2 + 
     8*(4 - 2*eps)^3*y*z^2))/(16*(-11 + 2*(4 - 2*eps))*(-1 - 2*eps)^2*eps^2*y*
    (y - z)*z^2*(-1 + y + z)^2), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-8250*y^2 + 4965*(4 - 2*eps)*y^2 - 993*(4 - 2*eps)^2*y^2 + 
     66*(4 - 2*eps)^3*y^2 - 3700*y^3 + 2240*(4 - 2*eps)*y^3 - 
     450*(4 - 2*eps)^2*y^3 + 30*(4 - 2*eps)^3*y^3 + 7040*y*z - 
     4228*(4 - 2*eps)*y*z + 844*(4 - 2*eps)^2*y*z - 56*(4 - 2*eps)^3*y*z - 
     3816*y^2*z + 2174*(4 - 2*eps)*y^2*z - 412*(4 - 2*eps)^2*y^2*z + 
     26*(4 - 2*eps)^3*y^2*z - 6050*z^2 + 3685*(4 - 2*eps)*z^2 - 
     745*(4 - 2*eps)^2*z^2 + 50*(4 - 2*eps)^3*z^2 - 3816*y*z^2 + 
     2174*(4 - 2*eps)*y*z^2 - 412*(4 - 2*eps)^2*y*z^2 + 
     26*(4 - 2*eps)^3*y*z^2 - 3700*z^3 + 2240*(4 - 2*eps)*z^3 - 
     450*(4 - 2*eps)^2*z^3 + 30*(4 - 2*eps)^3*z^3))/
   (16*(-11 + 2*(4 - 2*eps))*(-1 - 2*eps)^2*eps^2*y*(y - z)*z^2*
    (-1 + y + z)^3), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (140*y^2 - 58*(4 - 2*eps)*y^2 + 6*(4 - 2*eps)^2*y^2 + 130*y^3 - 
     56*(4 - 2*eps)*y^3 + 6*(4 - 2*eps)^2*y^3 - 64*y*z + 23*(4 - 2*eps)*y*z - 
     2*(4 - 2*eps)^2*y*z + 104*y^2*z - 41*(4 - 2*eps)*y^2*z + 
     4*(4 - 2*eps)^2*y^2*z + 90*z^2 - 38*(4 - 2*eps)*z^2 + 
     4*(4 - 2*eps)^2*z^2 + 104*y*z^2 - 41*(4 - 2*eps)*y*z^2 + 
     4*(4 - 2*eps)^2*y*z^2 + 130*z^3 - 56*(4 - 2*eps)*z^3 + 
     6*(4 - 2*eps)^2*z^3))/(4*(-1 - 2*eps)^2*eps*y*(y - z)*z^2*
    (-1 + y + z)^2), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-840*y + 348*(4 - 2*eps)*y - 36*(4 - 2*eps)^2*y - 800*y^2 + 
     340*(4 - 2*eps)*y^2 - 36*(4 - 2*eps)^2*y^2 + 284*z - 112*(4 - 2*eps)*z + 
     11*(4 - 2*eps)^2*z - 24*y*z + 10*(4 - 2*eps)*y*z - (4 - 2*eps)^2*y*z + 
     800*y^2*z - 340*(4 - 2*eps)*y^2*z + 36*(4 - 2*eps)^2*y^2*z - 284*z^2 + 
     112*(4 - 2*eps)*z^2 - 11*(4 - 2*eps)^2*z^2 + 920*y*z^2 - 
     384*(4 - 2*eps)*y*z^2 + 40*(4 - 2*eps)^2*y*z^2))/
   (16*(-1 - 2*eps)^2*eps*(-1 + z)*z^2*(-y + z)*(-1 + y + z)^2), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(84*y - 32*(4 - 2*eps)*y + 
     3*(4 - 2*eps)^2*y - 84*y^2 + 32*(4 - 2*eps)*y^2 - 3*(4 - 2*eps)^2*y^2 - 
     640*z + 268*(4 - 2*eps)*z - 28*(4 - 2*eps)^2*z - 224*y*z + 
     90*(4 - 2*eps)*y*z - 9*(4 - 2*eps)^2*y*z + 920*y^2*z - 
     384*(4 - 2*eps)*y^2*z + 40*(4 - 2*eps)^2*y^2*z - 800*z^2 + 
     340*(4 - 2*eps)*z^2 - 36*(4 - 2*eps)^2*z^2 + 800*y*z^2 - 
     340*(4 - 2*eps)*y*z^2 + 36*(4 - 2*eps)^2*y*z^2))/
   (16*(-1 - 2*eps)^2*eps*(-1 + y)*y*(y - z)*z*(-1 + y + z)^2), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(140*y^2 - 58*(4 - 2*eps)*y^2 + 
     6*(4 - 2*eps)^2*y^2 + 140*y^3 - 58*(4 - 2*eps)*y^3 + 
     6*(4 - 2*eps)^2*y^3 + 80*y*z - 36*(4 - 2*eps)*y*z + 
     4*(4 - 2*eps)^2*y*z + 196*y^2*z - 84*(4 - 2*eps)*y^2*z + 
     9*(4 - 2*eps)^2*y^2*z + 140*z^2 - 58*(4 - 2*eps)*z^2 + 
     6*(4 - 2*eps)^2*z^2 + 196*y*z^2 - 84*(4 - 2*eps)*y*z^2 + 
     9*(4 - 2*eps)^2*y*z^2 + 140*z^3 - 58*(4 - 2*eps)*z^3 + 
     6*(4 - 2*eps)^2*z^3))/(8*(-1 - 2*eps)^2*eps*y*(y - z)*z^2*
    (-1 + y + z)^2), (3*eps*(-14 + 3*(4 - 2*eps) - 126*y + 55*(4 - 2*eps)*y - 
     6*(4 - 2*eps)^2*y + 140*y^2 - 58*(4 - 2*eps)*y^2 + 6*(4 - 2*eps)^2*y^2 + 
     94*z - 29*(4 - 2*eps)*z + 2*(4 - 2*eps)^2*z - 160*y*z + 
     52*(4 - 2*eps)*y*z - 4*(4 - 2*eps)^2*y*z + 140*z^2 - 
     58*(4 - 2*eps)*z^2 + 6*(4 - 2*eps)^2*z^2))/(2*(-11 + 2*(4 - 2*eps))*
    (-1 - 2*eps)*y*(y - z)*z^2), (3*(-14 + 3*(4 - 2*eps))*eps*z*
    (11 - 2*(4 - 2*eps) - 10*z + 2*(4 - 2*eps)*z))/
   (2*(-11 + 2*(4 - 2*eps))*(-1 - 2*eps)*y*(y - z)*(-1 + y + z)^2), 
  (3*(-14 + 3*(4 - 2*eps))*eps*y^2*(11 - 2*(4 - 2*eps) - 10*y + 
     2*(4 - 2*eps)*y))/(2*(-11 + 2*(4 - 2*eps))*(-1 - 2*eps)*(y - z)*z^2*
    (-1 + y + z)^2), (-3*eps*(-1 + y)*(-80*y + 18*(4 - 2*eps)*y - 28*y^2 + 
     6*(4 - 2*eps)*y^2 + 34*z - 7*(4 - 2*eps)*z - 40*y*z + 
     8*(4 - 2*eps)*y*z))/(2*(-1 - 2*eps)*(y - z)*z^2*(-1 + y + z)^2), 
  (-3*eps*(-1 + z)*(14*y - 3*(4 - 2*eps)*y - 60*z + 14*(4 - 2*eps)*z - 
     40*y*z + 8*(4 - 2*eps)*y*z - 28*z^2 + 6*(4 - 2*eps)*z^2))/
   (2*(-1 - 2*eps)*y*(y - z)*z*(-1 + y + z)^2), 
  (-3*(-14 + 3*(4 - 2*eps))*(1 - 2*eps)*y*(y + z)*(1 + y + z))/
   ((-1 - 2*eps)*(y - z)*z^2*(-1 + y + z)^2), 
  (-3*(-14 + 3*(4 - 2*eps))*(1 - 2*eps)*(y + z)*(1 + y + z))/
   ((-1 - 2*eps)*y*(y - z)*(-1 + y + z)^2), 
  (-68*y + 15*(4 - 2*eps)*y - 40*y^2 + 9*(4 - 2*eps)*y^2 + 34*z - 
    7*(4 - 2*eps)*z - 40*y*z + 8*(4 - 2*eps)*y*z)/
   ((-1 - 2*eps)*(y - z)*z^2*(-1 + y + z)), 
  (14*y - 3*(4 - 2*eps)*y - 48*z + 11*(4 - 2*eps)*z - 40*y*z + 
    8*(4 - 2*eps)*y*z - 40*z^2 + 9*(4 - 2*eps)*z^2)/
   ((-1 - 2*eps)*y*(y - z)*z*(-1 + y + z)), 
  ((-9 + 2*(4 - 2*eps))*(-14 + 3*(4 - 2*eps) + 14*y - 3*(4 - 2*eps)*y + 
     34*z - 7*(4 - 2*eps)*z - 40*y*z + 8*(4 - 2*eps)*y*z))/
   (4*(-1 - 2*eps)*(y - z)*z*(-1 + y + z)), 
  -(((-9 + 2*(4 - 2*eps))*eps)/((-1 - 2*eps)*(y - z)*z)), 
  -(-2 - 2*eps)/(4*(-1 - 2*eps)*(y - z)*z), 
  (-4*y + (4 - 2*eps)*y + 4*y^2 - (4 - 2*eps)*y^2 - 6*z + (4 - 2*eps)*z + 
    10*y*z - 2*(4 - 2*eps)*y*z - 12*y^2*z + 2*(4 - 2*eps)*y^2*z + 18*z^2 - 
    3*(4 - 2*eps)*z^2 - 12*y*z^2 + 2*(4 - 2*eps)*y*z^2)/
   (2*(y - z)*z*(-1 + y + z)), -((-2 - 2*eps)*y*(-1 + y + z))/
   (2*(-1 - 2*eps)*(y - z))}, 
 {(-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-280*y + 116*(4 - 2*eps)*y - 12*(4 - 2*eps)^2*y - 3376*y^2 + 
     3276*(4 - 2*eps)*y^2 - 1110*(4 - 2*eps)^2*y^2 + 158*(4 - 2*eps)^3*y^2 - 
     8*(4 - 2*eps)^4*y^2 + 21792*y^3 - 17928*(4 - 2*eps)*y^3 + 
     5464*(4 - 2*eps)^2*y^3 - 730*(4 - 2*eps)^3*y^3 + 36*(4 - 2*eps)^4*y^3 - 
     7280*y^4 + 8024*(4 - 2*eps)*y^4 - 3044*(4 - 2*eps)^2*y^4 + 
     486*(4 - 2*eps)^3*y^4 - 28*(4 - 2*eps)^4*y^4 - 19536*y^5 + 
     14728*(4 - 2*eps)*y^5 - 4144*(4 - 2*eps)^2*y^5 + 516*(4 - 2*eps)^3*y^5 - 
     24*(4 - 2*eps)^4*y^5 - 1400*z + 860*(4 - 2*eps)*z - 
     176*(4 - 2*eps)^2*z + 12*(4 - 2*eps)^3*z + 2000*y*z - 
     60*(4 - 2*eps)*y*z - 418*(4 - 2*eps)^2*y*z + 110*(4 - 2*eps)^3*y*z - 
     8*(4 - 2*eps)^4*y*z + 20928*y^2*z - 20948*(4 - 2*eps)*y^2*z + 
     7382*(4 - 2*eps)^2*y^2*z - 1106*(4 - 2*eps)^3*y^2*z + 
     60*(4 - 2*eps)^4*y^2*z + 5568*y^3*z + 940*(4 - 2*eps)*y^3*z - 
     1716*(4 - 2*eps)^2*y^3*z + 391*(4 - 2*eps)^3*y^3*z - 
     26*(4 - 2*eps)^4*y^3*z - 29968*y^4*z + 18932*(4 - 2*eps)*y^4*z - 
     4212*(4 - 2*eps)^2*y^4*z + 375*(4 - 2*eps)^3*y^4*z - 
     10*(4 - 2*eps)^4*y^4*z + 19536*y^5*z - 14728*(4 - 2*eps)*y^5*z + 
     4144*(4 - 2*eps)^2*y^5*z - 516*(4 - 2*eps)^3*y^5*z + 
     24*(4 - 2*eps)^4*y^5*z + 5600*z^2 - 3440*(4 - 2*eps)*z^2 + 
     704*(4 - 2*eps)^2*z^2 - 48*(4 - 2*eps)^3*z^2 + 4080*y*z^2 - 
     7076*(4 - 2*eps)*y*z^2 + 3242*(4 - 2*eps)^2*y*z^2 - 
     578*(4 - 2*eps)^3*y*z^2 + 36*(4 - 2*eps)^4*y*z^2 - 18544*y^2*z^2 + 
     22616*(4 - 2*eps)*y^2*z^2 - 8886*(4 - 2*eps)^2*y^2*z^2 + 
     1431*(4 - 2*eps)^3*y^2*z^2 - 82*(4 - 2*eps)^4*y^2*z^2 - 32160*y^3*z^2 + 
     17704*(4 - 2*eps)*y^3*z^2 - 3104*(4 - 2*eps)^2*y^3*z^2 + 
     150*(4 - 2*eps)^3*y^3*z^2 + 4*(4 - 2*eps)^4*y^3*z^2 + 33552*y^4*z^2 - 
     23952*(4 - 2*eps)*y^4*z^2 + 6348*(4 - 2*eps)^2*y^4*z^2 - 
     740*(4 - 2*eps)^3*y^4*z^2 + 32*(4 - 2*eps)^4*y^4*z^2 - 8400*z^3 + 
     5160*(4 - 2*eps)*z^3 - 1056*(4 - 2*eps)^2*z^3 + 72*(4 - 2*eps)^3*z^3 - 
     21440*y*z^3 + 20428*(4 - 2*eps)*y*z^3 - 7098*(4 - 2*eps)^2*y*z^3 + 
     1074*(4 - 2*eps)^3*y*z^3 - 60*(4 - 2*eps)^4*y*z^3 + 14912*y^2*z^3 - 
     17008*(4 - 2*eps)*y^2*z^3 + 6470*(4 - 2*eps)^2*y^2*z^3 - 
     1023*(4 - 2*eps)^3*y^2*z^3 + 58*(4 - 2*eps)^4*y^2*z^3 + 8496*y^3*z^3 - 
     3720*(4 - 2*eps)*y^3*z^3 + 264*(4 - 2*eps)^2*y^3*z^3 + 
     68*(4 - 2*eps)^3*y^3*z^3 - 8*(4 - 2*eps)^4*y^3*z^3 + 5600*z^4 - 
     3440*(4 - 2*eps)*z^4 + 704*(4 - 2*eps)^2*z^4 - 48*(4 - 2*eps)^3*z^4 + 
     24040*y*z^4 - 19968*(4 - 2*eps)*y*z^4 + 6202*(4 - 2*eps)^2*y*z^4 - 
     854*(4 - 2*eps)^3*y*z^4 + 44*(4 - 2*eps)^4*y*z^4 - 13920*y^2*z^4 + 
     12064*(4 - 2*eps)*y^2*z^4 - 3856*(4 - 2*eps)^2*y^2*z^4 + 
     540*(4 - 2*eps)^3*y^2*z^4 - 28*(4 - 2*eps)^4*y^2*z^4 - 1400*z^5 + 
     860*(4 - 2*eps)*z^5 - 176*(4 - 2*eps)^2*z^5 + 12*(4 - 2*eps)^3*z^5 - 
     8400*y*z^5 + 6560*(4 - 2*eps)*y*z^5 - 1916*(4 - 2*eps)^2*y*z^5 + 
     248*(4 - 2*eps)^3*y*z^5 - 12*(4 - 2*eps)^4*y*z^5))/
   (16*(-11 + 2*(4 - 2*eps))*(-2 - 2*eps)*(-1 - 2*eps)*eps^2*y^2*(y - z)*
    (-1 + z)*z^3*(-1 + y + z)^3*(y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (280*y - 116*(4 - 2*eps)*y + 12*(4 - 2*eps)^2*y + 3320*y^2 - 
     3264*(4 - 2*eps)*y^2 + 1110*(4 - 2*eps)^2*y^2 - 158*(4 - 2*eps)^3*y^2 + 
     8*(4 - 2*eps)^4*y^2 - 20040*y^3 + 17048*(4 - 2*eps)*y^3 - 
     5318*(4 - 2*eps)^2*y^3 + 722*(4 - 2*eps)^3*y^3 - 36*(4 - 2*eps)^4*y^3 + 
     37400*y^4 - 30400*(4 - 2*eps)*y^4 + 9174*(4 - 2*eps)^2*y^4 - 
     1218*(4 - 2*eps)^3*y^4 + 60*(4 - 2*eps)^4*y^4 - 29360*y^5 + 
     23292*(4 - 2*eps)*y^5 - 6894*(4 - 2*eps)^2*y^5 + 902*(4 - 2*eps)^3*y^5 - 
     44*(4 - 2*eps)^4*y^5 + 8400*y^6 - 6560*(4 - 2*eps)*y^6 + 
     1916*(4 - 2*eps)^2*y^6 - 248*(4 - 2*eps)^3*y^6 + 12*(4 - 2*eps)^4*y^6 + 
     1400*z - 860*(4 - 2*eps)*z + 176*(4 - 2*eps)^2*z - 12*(4 - 2*eps)^3*z - 
     2224*y*z + 164*(4 - 2*eps)*y*z + 406*(4 - 2*eps)^2*y*z - 
     110*(4 - 2*eps)^3*y*z + 8*(4 - 2*eps)^4*y*z - 18552*y^2*z + 
     19592*(4 - 2*eps)*y^2*z - 7126*(4 - 2*eps)^2*y^2*z + 
     1090*(4 - 2*eps)^3*y^2*z - 60*(4 - 2*eps)^4*y^2*z + 21912*y^3*z - 
     24948*(4 - 2*eps)*y^3*z + 9418*(4 - 2*eps)^2*y^3*z - 
     1471*(4 - 2*eps)^3*y^3*z + 82*(4 - 2*eps)^4*y^3*z - 16456*y^4*z + 
     18116*(4 - 2*eps)*y^4*z - 6730*(4 - 2*eps)^2*y^4*z + 
     1043*(4 - 2*eps)^3*y^4*z - 58*(4 - 2*eps)^4*y^4*z + 13920*y^5*z - 
     12064*(4 - 2*eps)*y^5*z + 3856*(4 - 2*eps)^2*y^5*z - 
     540*(4 - 2*eps)^3*y^5*z + 28*(4 - 2*eps)^4*y^5*z - 5320*z^2 + 
     3324*(4 - 2*eps)*z^2 - 692*(4 - 2*eps)^2*z^2 + 48*(4 - 2*eps)^3*z^2 - 
     5832*y*z^2 + 7956*(4 - 2*eps)*y*z^2 - 3388*(4 - 2*eps)^2*y*z^2 + 
     586*(4 - 2*eps)^3*y*z^2 - 36*(4 - 2*eps)^4*y*z^2 - 23904*y^2*z^2 + 
     10388*(4 - 2*eps)*y^2*z^2 - 616*(4 - 2*eps)^2*y^2*z^2 - 
     231*(4 - 2*eps)^3*y^2*z^2 + 26*(4 - 2*eps)^4*y^2*z^2 + 39856*y^3*z^2 - 
     22384*(4 - 2*eps)*y^3*z^2 + 4052*(4 - 2*eps)^2*y^3*z^2 - 
     214*(4 - 2*eps)^3*y^3*z^2 - 4*(4 - 2*eps)^4*y^3*z^2 - 8496*y^4*z^2 + 
     3720*(4 - 2*eps)*y^4*z^2 - 264*(4 - 2*eps)^2*y^4*z^2 - 
     68*(4 - 2*eps)^3*y^4*z^2 + 8*(4 - 2*eps)^4*y^4*z^2 + 6024*z^3 - 
     3804*(4 - 2*eps)*z^3 + 800*(4 - 2*eps)^2*z^3 - 56*(4 - 2*eps)^3*z^3 - 
     1688*y*z^3 - 2252*(4 - 2*eps)*y*z^3 + 1808*(4 - 2*eps)^2*y*z^3 - 
     398*(4 - 2*eps)^3*y*z^3 + 28*(4 - 2*eps)^4*y*z^3 + 32912*y^2*z^3 - 
     20900*(4 - 2*eps)*y^2*z^3 + 4648*(4 - 2*eps)^2*y^2*z^3 - 
     407*(4 - 2*eps)^3*y^2*z^3 + 10*(4 - 2*eps)^4*y^2*z^3 - 33552*y^3*z^3 + 
     23952*(4 - 2*eps)*y^3*z^3 - 6348*(4 - 2*eps)^2*y^3*z^3 + 
     740*(4 - 2*eps)^3*y^3*z^3 - 32*(4 - 2*eps)^4*y^3*z^3 + 2376*z^4 - 
     1356*(4 - 2*eps)*z^4 + 256*(4 - 2*eps)^2*z^4 - 16*(4 - 2*eps)^3*z^4 + 
     17160*y*z^4 - 13372*(4 - 2*eps)*y*z^4 + 3888*(4 - 2*eps)^2*y*z^4 - 
     500*(4 - 2*eps)^3*y*z^4 + 24*(4 - 2*eps)^4*y*z^4 - 19536*y^2*z^4 + 
     14728*(4 - 2*eps)*y^2*z^4 - 4144*(4 - 2*eps)^2*y^2*z^4 + 
     516*(4 - 2*eps)^3*y^2*z^4 - 24*(4 - 2*eps)^4*y^2*z^4))/
   (16*(-11 + 2*(4 - 2*eps))*(-2 - 2*eps)*(-1 - 2*eps)*eps^2*(-1 + y)*y^3*
    (y - z)*z^2*(-1 + y + z)^3*(y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (7700*y^4 - 6130*(4 - 2*eps)*y^4 + 1828*(4 - 2*eps)^2*y^4 - 
     242*(4 - 2*eps)^3*y^4 + 12*(4 - 2*eps)^4*y^4 - 140*y*z + 
     58*(4 - 2*eps)*y*z - 6*(4 - 2*eps)^2*y*z - 1800*y^2*z + 
     1690*(4 - 2*eps)*y^2*z - 561*(4 - 2*eps)^2*y^2*z + 
     79*(4 - 2*eps)^3*y^2*z - 4*(4 - 2*eps)^4*y^2*z - 14880*y^3*z + 
     11556*(4 - 2*eps)*y^3*z - 3386*(4 - 2*eps)^2*y^3*z + 
     444*(4 - 2*eps)^3*y^3*z - 22*(4 - 2*eps)^4*y^3*z + 1700*y^4*z - 
     1230*(4 - 2*eps)*y^4*z + 338*(4 - 2*eps)^2*y^4*z - 
     42*(4 - 2*eps)^3*y^4*z + 2*(4 - 2*eps)^4*y^4*z - 700*z^2 + 
     430*(4 - 2*eps)*z^2 - 88*(4 - 2*eps)^2*z^2 + 6*(4 - 2*eps)^3*z^2 + 
     300*y*z^2 + 400*(4 - 2*eps)*y*z^2 - 297*(4 - 2*eps)^2*y*z^2 + 
     61*(4 - 2*eps)^3*y*z^2 - 4*(4 - 2*eps)^4*y*z^2 + 20964*y^2*z^2 - 
     18982*(4 - 2*eps)*y^2*z^2 + 6278*(4 - 2*eps)^2*y^2*z^2 - 
     904*(4 - 2*eps)^3*y^2*z^2 + 48*(4 - 2*eps)^4*y^2*z^2 - 10416*y^3*z^2 + 
     10172*(4 - 2*eps)*y^3*z^2 - 3518*(4 - 2*eps)^2*y^3*z^2 + 
     520*(4 - 2*eps)^3*y^3*z^2 - 28*(4 - 2*eps)^4*y^3*z^2 + 3432*y^4*z^2 - 
     3176*(4 - 2*eps)*y^4*z^2 + 1058*(4 - 2*eps)^2*y^4*z^2 - 
     152*(4 - 2*eps)^3*y^4*z^2 + 8*(4 - 2*eps)^4*y^4*z^2 + 2100*z^3 - 
     1290*(4 - 2*eps)*z^3 + 264*(4 - 2*eps)^2*z^3 - 18*(4 - 2*eps)^3*z^3 - 
     18520*y*z^3 + 13764*(4 - 2*eps)*y*z^3 - 3832*(4 - 2*eps)^2*y*z^3 + 
     474*(4 - 2*eps)^3*y*z^3 - 22*(4 - 2*eps)^4*y*z^3 - 8876*y^2*z^3 + 
     9254*(4 - 2*eps)*y^2*z^3 - 3336*(4 - 2*eps)^2*y^2*z^3 + 
     508*(4 - 2*eps)^3*y^2*z^3 - 28*(4 - 2*eps)^4*y^2*z^3 + 6864*y^3*z^3 - 
     6352*(4 - 2*eps)*y^3*z^3 + 2116*(4 - 2*eps)^2*y^3*z^3 - 
     304*(4 - 2*eps)^3*y^3*z^3 + 16*(4 - 2*eps)^4*y^3*z^3 + 5600*z^4 - 
     4840*(4 - 2*eps)*z^4 + 1564*(4 - 2*eps)^2*z^4 - 224*(4 - 2*eps)^3*z^4 + 
     12*(4 - 2*eps)^4*z^4 + 3240*y*z^4 - 2148*(4 - 2*eps)*y*z^4 + 
     520*(4 - 2*eps)^2*y*z^4 - 54*(4 - 2*eps)^3*y*z^4 + 
     2*(4 - 2*eps)^4*y*z^4 + 3432*y^2*z^4 - 3176*(4 - 2*eps)*y^2*z^4 + 
     1058*(4 - 2*eps)^2*y^2*z^4 - 152*(4 - 2*eps)^3*y^2*z^4 + 
     8*(4 - 2*eps)^4*y^2*z^4))/(8*(-11 + 2*(4 - 2*eps))*(-2 - 2*eps)*
    (-1 - 2*eps)*eps^2*y^2*(y - z)*z^3*(-1 + y + z)^3*(y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (7700*y^4 - 6130*(4 - 2*eps)*y^4 + 1828*(4 - 2*eps)^2*y^4 - 
     242*(4 - 2*eps)^3*y^4 + 12*(4 - 2*eps)^4*y^4 - 60060*y^3*z + 
     45702*(4 - 2*eps)*y^3*z - 12968*(4 - 2*eps)^2*y^3*z + 
     1626*(4 - 2*eps)^3*y^3*z - 76*(4 - 2*eps)^4*y^3*z + 24500*y^4*z - 
     20020*(4 - 2*eps)*y^4*z + 6119*(4 - 2*eps)^2*y^4*z - 
     829*(4 - 2*eps)^3*y^4*z + 42*(4 - 2*eps)^4*y^4*z + 22200*y^5*z - 
     17140*(4 - 2*eps)*y^5*z + 4940*(4 - 2*eps)^2*y^5*z - 
     630*(4 - 2*eps)^3*y^5*z + 30*(4 - 2*eps)^4*y^5*z + 14256*y^2*z^2 - 
     9566*(4 - 2*eps)*y^2*z^2 + 2313*(4 - 2*eps)^2*y^2*z^2 - 
     234*(4 - 2*eps)^3*y^2*z^2 + 8*(4 - 2*eps)^4*y^2*z^2 - 70724*y^3*z^2 + 
     53962*(4 - 2*eps)*y^3*z^2 - 15448*(4 - 2*eps)^2*y^3*z^2 + 
     1967*(4 - 2*eps)^3*y^3*z^2 - 94*(4 - 2*eps)^4*y^3*z^2 + 45096*y^4*z^2 - 
     34000*(4 - 2*eps)*y^4*z^2 + 9586*(4 - 2*eps)^2*y^4*z^2 - 
     1198*(4 - 2*eps)^3*y^4*z^2 + 56*(4 - 2*eps)^4*y^4*z^2 - 60676*y*z^3 + 
     46100*(4 - 2*eps)*y*z^3 - 13053*(4 - 2*eps)^2*y*z^3 + 
     1632*(4 - 2*eps)^3*y*z^3 - 76*(4 - 2*eps)^4*y*z^3 - 74392*y^2*z^3 + 
     56190*(4 - 2*eps)*y^2*z^3 - 15897*(4 - 2*eps)^2*y^2*z^3 + 
     1997*(4 - 2*eps)^3*y^2*z^3 - 94*(4 - 2*eps)^4*y^2*z^3 + 45792*y^3*z^3 - 
     33720*(4 - 2*eps)*y^3*z^3 + 9292*(4 - 2*eps)^2*y^3*z^3 - 
     1136*(4 - 2*eps)^3*y^3*z^3 + 52*(4 - 2*eps)^4*y^3*z^3 + 11660*z^4 - 
     8522*(4 - 2*eps)*z^4 + 2308*(4 - 2*eps)^2*z^4 - 274*(4 - 2*eps)^3*z^4 + 
     12*(4 - 2*eps)^4*z^4 + 24092*y*z^4 - 19754*(4 - 2*eps)*y*z^4 + 
     6062*(4 - 2*eps)^2*y*z^4 - 825*(4 - 2*eps)^3*y*z^4 + 
     42*(4 - 2*eps)^4*y*z^4 + 45096*y^2*z^4 - 34000*(4 - 2*eps)*y^2*z^4 + 
     9586*(4 - 2*eps)^2*y^2*z^4 - 1198*(4 - 2*eps)^3*y^2*z^4 + 
     56*(4 - 2*eps)^4*y^2*z^4 + 3260*z^5 - 1962*(4 - 2*eps)*z^5 + 
     392*(4 - 2*eps)^2*z^5 - 26*(4 - 2*eps)^3*z^5 + 22200*y*z^5 - 
     17140*(4 - 2*eps)*y*z^5 + 4940*(4 - 2*eps)^2*y*z^5 - 
     630*(4 - 2*eps)^3*y*z^5 + 30*(4 - 2*eps)^4*y*z^5))/
   (8*(-11 + 2*(4 - 2*eps))*(-2 - 2*eps)*(-1 - 2*eps)*eps^2*y^2*(y - z)*z^3*
    (-1 + y + z)^4*(y + z)), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (1360*y^3 - 752*(4 - 2*eps)*y^3 + 136*(4 - 2*eps)^2*y^3 - 
     8*(4 - 2*eps)^3*y^3 - 160*y^4 + 152*(4 - 2*eps)*y^4 - 
     44*(4 - 2*eps)^2*y^4 + 4*(4 - 2*eps)^3*y^4 - 1560*y^5 + 
     932*(4 - 2*eps)*y^5 - 184*(4 - 2*eps)^2*y^5 + 12*(4 - 2*eps)^3*y^5 + 
     1460*y^2*z - 996*(4 - 2*eps)*y^2*z + 221*(4 - 2*eps)^2*y^2*z - 
     16*(4 - 2*eps)^3*y^2*z + 3808*y^3*z - 2218*(4 - 2*eps)*y^3*z + 
     431*(4 - 2*eps)^2*y^3*z - 28*(4 - 2*eps)^3*y^3*z - 2808*y^4*z + 
     1632*(4 - 2*eps)*y^4*z - 314*(4 - 2*eps)^2*y^4*z + 
     20*(4 - 2*eps)^3*y^4*z + 1304*y*z^2 - 726*(4 - 2*eps)*y*z^2 + 
     133*(4 - 2*eps)^2*y*z^2 - 8*(4 - 2*eps)^3*y*z^2 + 4004*y^2*z^2 - 
     2302*(4 - 2*eps)*y^2*z^2 + 440*(4 - 2*eps)^2*y^2*z^2 - 
     28*(4 - 2*eps)^3*y^2*z^2 - 2496*y^3*z^2 + 1400*(4 - 2*eps)*y^3*z^2 - 
     260*(4 - 2*eps)^2*y^3*z^2 + 16*(4 - 2*eps)^3*y^3*z^2 - 140*z^3 + 
     58*(4 - 2*eps)*z^3 - 6*(4 - 2*eps)^2*z^3 - 184*y*z^3 + 
     162*(4 - 2*eps)*y*z^3 - 45*(4 - 2*eps)^2*y*z^3 + 4*(4 - 2*eps)^3*y*z^3 - 
     2808*y^2*z^3 + 1632*(4 - 2*eps)*y^2*z^3 - 314*(4 - 2*eps)^2*y^2*z^3 + 
     20*(4 - 2*eps)^3*y^2*z^3 - 220*z^4 + 94*(4 - 2*eps)*z^4 - 
     10*(4 - 2*eps)^2*z^4 - 1560*y*z^4 + 932*(4 - 2*eps)*y*z^4 - 
     184*(4 - 2*eps)^2*y*z^4 + 12*(4 - 2*eps)^3*y*z^4))/
   (4*(-2 - 2*eps)*(-1 - 2*eps)*eps*y^2*(y - z)*z^2*(-1 + y + z)^3*(y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(1400*y^2 - 860*(4 - 2*eps)*y^2 + 
     176*(4 - 2*eps)^2*y^2 - 12*(4 - 2*eps)^3*y^2 - 6080*y*z + 
     3456*(4 - 2*eps)*y*z - 648*(4 - 2*eps)^2*y*z + 40*(4 - 2*eps)^3*y*z - 
     1360*y^2*z + 672*(4 - 2*eps)*y^2*z - 100*(4 - 2*eps)^2*y^2*z + 
     4*(4 - 2*eps)^3*y^2*z + 4800*y^3*z - 2840*(4 - 2*eps)*y^3*z + 
     556*(4 - 2*eps)^2*y^3*z - 36*(4 - 2*eps)^3*y^3*z - 1992*z^2 + 
     1348*(4 - 2*eps)*z^2 - 300*(4 - 2*eps)^2*z^2 + 22*(4 - 2*eps)^3*z^2 - 
     2552*y*z^2 + 1636*(4 - 2*eps)*y*z^2 - 350*(4 - 2*eps)^2*y*z^2 + 
     25*(4 - 2*eps)^3*y*z^2 + 9944*y^2*z^2 - 5664*(4 - 2*eps)*y^2*z^2 + 
     1060*(4 - 2*eps)^2*y^2*z^2 - 65*(4 - 2*eps)^3*y^2*z^2 - 4800*y^3*z^2 + 
     2840*(4 - 2*eps)*y^3*z^2 - 556*(4 - 2*eps)^2*y^3*z^2 + 
     36*(4 - 2*eps)^3*y^3*z^2 - 2712*z^3 + 1508*(4 - 2*eps)*z^3 - 
     278*(4 - 2*eps)^2*z^3 + 17*(4 - 2*eps)^3*z^3 + 14488*y*z^3 - 
     8528*(4 - 2*eps)*y*z^3 + 1666*(4 - 2*eps)^2*y*z^3 - 
     108*(4 - 2*eps)^3*y*z^3 - 10320*y^2*z^3 + 6064*(4 - 2*eps)*y^2*z^3 - 
     1180*(4 - 2*eps)^2*y^2*z^3 + 76*(4 - 2*eps)^3*y^2*z^3 + 4704*z^4 - 
     2856*(4 - 2*eps)*z^4 + 578*(4 - 2*eps)^2*z^4 - 39*(4 - 2*eps)^3*z^4 - 
     5520*y*z^4 + 3224*(4 - 2*eps)*y*z^4 - 624*(4 - 2*eps)^2*y*z^4 + 
     40*(4 - 2*eps)^3*y*z^4))/(8*(-2 - 2*eps)*(-1 - 2*eps)*eps*(-1 + z)*z^3*
    (-y + z)*(-1 + y + z)^3*(y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-2272*y^2 + 1464*(4 - 2*eps)*y^2 - 
     312*(4 - 2*eps)^2*y^2 + 22*(4 - 2*eps)^3*y^2 - 2872*y^3 + 
     1580*(4 - 2*eps)*y^3 - 286*(4 - 2*eps)^2*y^3 + 17*(4 - 2*eps)^3*y^3 + 
     5144*y^4 - 3044*(4 - 2*eps)*y^4 + 598*(4 - 2*eps)^2*y^4 - 
     39*(4 - 2*eps)^3*y^4 - 6080*y*z + 3456*(4 - 2*eps)*y*z - 
     648*(4 - 2*eps)^2*y*z + 40*(4 - 2*eps)^3*y*z - 3272*y^2*z + 
     1940*(4 - 2*eps)*y^2*z - 382*(4 - 2*eps)^2*y^2*z + 
     25*(4 - 2*eps)^3*y^2*z + 15208*y^3*z - 8832*(4 - 2*eps)*y^3*z + 
     1698*(4 - 2*eps)^2*y^3*z - 108*(4 - 2*eps)^3*y^3*z - 5520*y^4*z + 
     3224*(4 - 2*eps)*y^4*z - 624*(4 - 2*eps)^2*y^4*z + 
     40*(4 - 2*eps)^3*y^4*z + 1680*z^2 - 976*(4 - 2*eps)*z^2 + 
     188*(4 - 2*eps)^2*z^2 - 12*(4 - 2*eps)^3*z^2 - 1200*y*z^2 + 
     600*(4 - 2*eps)*y*z^2 - 92*(4 - 2*eps)^2*y*z^2 + 4*(4 - 2*eps)^3*y*z^2 + 
     9504*y^2*z^2 - 5476*(4 - 2*eps)*y^2*z^2 + 1040*(4 - 2*eps)^2*y^2*z^2 - 
     65*(4 - 2*eps)^3*y^2*z^2 - 10320*y^3*z^2 + 6064*(4 - 2*eps)*y^3*z^2 - 
     1180*(4 - 2*eps)^2*y^3*z^2 + 76*(4 - 2*eps)^3*y^3*z^2 + 720*z^3 - 
     304*(4 - 2*eps)*z^3 + 32*(4 - 2*eps)^2*z^3 + 4080*y*z^3 - 
     2536*(4 - 2*eps)*y*z^3 + 524*(4 - 2*eps)^2*y*z^3 - 
     36*(4 - 2*eps)^3*y*z^3 - 4800*y^2*z^3 + 2840*(4 - 2*eps)*y^2*z^3 - 
     556*(4 - 2*eps)^2*y^2*z^3 + 36*(4 - 2*eps)^3*y^2*z^3))/
   (8*(-2 - 2*eps)*(-1 - 2*eps)*eps*(-1 + y)*y^2*(y - z)*z*(-1 + y + z)^3*
    (y + z)), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-700*y^4 + 430*(4 - 2*eps)*y^4 - 88*(4 - 2*eps)^2*y^4 + 
     6*(4 - 2*eps)^3*y^4 + 1680*y^3*z - 976*(4 - 2*eps)*y^3*z + 
     188*(4 - 2*eps)^2*y^3*z - 12*(4 - 2*eps)^3*y^3*z - 140*y^4*z + 
     128*(4 - 2*eps)*y^4*z - 35*(4 - 2*eps)^2*y^4*z + 3*(4 - 2*eps)^3*y^4*z - 
     840*y^5*z + 488*(4 - 2*eps)*y^5*z - 94*(4 - 2*eps)^2*y^5*z + 
     6*(4 - 2*eps)^3*y^5*z + 2360*y^2*z^2 - 1452*(4 - 2*eps)*y^2*z^2 + 
     296*(4 - 2*eps)^2*y^2*z^2 - 20*(4 - 2*eps)^3*y^2*z^2 + 2208*y^3*z^2 - 
     1316*(4 - 2*eps)*y^3*z^2 + 260*(4 - 2*eps)^2*y^3*z^2 - 
     17*(4 - 2*eps)^3*y^3*z^2 - 2016*y^4*z^2 + 1188*(4 - 2*eps)*y^4*z^2 - 
     232*(4 - 2*eps)^2*y^4*z^2 + 15*(4 - 2*eps)^3*y^4*z^2 + 1680*y*z^3 - 
     976*(4 - 2*eps)*y*z^3 + 188*(4 - 2*eps)^2*y*z^3 - 
     12*(4 - 2*eps)^3*y*z^3 + 2152*y^2*z^3 - 1290*(4 - 2*eps)*y^2*z^3 + 
     257*(4 - 2*eps)^2*y^2*z^3 - 17*(4 - 2*eps)^3*y^2*z^3 - 2352*y^3*z^3 + 
     1400*(4 - 2*eps)*y^3*z^3 - 276*(4 - 2*eps)^2*y^3*z^3 + 
     18*(4 - 2*eps)^3*y^3*z^3 - 700*z^4 + 430*(4 - 2*eps)*z^4 - 
     88*(4 - 2*eps)^2*z^4 + 6*(4 - 2*eps)^3*z^4 - 336*y*z^4 + 
     212*(4 - 2*eps)*y*z^4 - 44*(4 - 2*eps)^2*y*z^4 + 3*(4 - 2*eps)^3*y*z^4 - 
     2016*y^2*z^4 + 1188*(4 - 2*eps)*y^2*z^4 - 232*(4 - 2*eps)^2*y^2*z^4 + 
     15*(4 - 2*eps)^3*y^2*z^4 - 140*z^5 + 58*(4 - 2*eps)*z^5 - 
     6*(4 - 2*eps)^2*z^5 - 840*y*z^5 + 488*(4 - 2*eps)*y*z^5 - 
     94*(4 - 2*eps)^2*y*z^5 + 6*(4 - 2*eps)^3*y*z^5))/
   (4*(-2 - 2*eps)*(-1 - 2*eps)*eps*y^2*(y - z)*z^3*(-1 + y + z)^3*(y + z)), 
  (3*eps*(28*y - 6*(4 - 2*eps)*y + 416*y^2 - 278*(4 - 2*eps)*y^2 + 
     59*(4 - 2*eps)^2*y^2 - 4*(4 - 2*eps)^3*y^2 - 840*y^3 + 
     488*(4 - 2*eps)*y^3 - 94*(4 - 2*eps)^2*y^3 + 6*(4 - 2*eps)^3*y^3 + 
     140*z - 58*(4 - 2*eps)*z + 6*(4 - 2*eps)^2*z + 276*y*z - 
     220*(4 - 2*eps)*y*z + 53*(4 - 2*eps)^2*y*z - 4*(4 - 2*eps)^3*y*z + 
     960*y^2*z - 472*(4 - 2*eps)*y^2*z + 76*(4 - 2*eps)^2*y^2*z - 
     4*(4 - 2*eps)^3*y^2*z - 140*z^2 + 58*(4 - 2*eps)*z^2 - 
     6*(4 - 2*eps)^2*z^2 - 840*y*z^2 + 488*(4 - 2*eps)*y*z^2 - 
     94*(4 - 2*eps)^2*y*z^2 + 6*(4 - 2*eps)^3*y*z^2))/
   ((-11 + 2*(4 - 2*eps))*(-2 - 2*eps)*y^2*(y - z)*z^2*(y + z)), 
  (3*(-14 + 3*(4 - 2*eps))*eps*z*(242*y - 88*(4 - 2*eps)*y + 
     8*(4 - 2*eps)^2*y - 176*y^2 + 65*(4 - 2*eps)*y^2 - 6*(4 - 2*eps)^2*y^2 - 
     110*z + 42*(4 - 2*eps)*z - 4*(4 - 2*eps)^2*z - 86*y*z + 
     27*(4 - 2*eps)*y*z - 2*(4 - 2*eps)^2*y*z + 60*y^2*z - 
     22*(4 - 2*eps)*y^2*z + 2*(4 - 2*eps)^2*y^2*z + 10*z^2 - 
     2*(4 - 2*eps)*z^2 + 60*y*z^2 - 22*(4 - 2*eps)*y*z^2 + 
     2*(4 - 2*eps)^2*y*z^2))/((-11 + 2*(4 - 2*eps))*(-2 - 2*eps)*y^2*(y - z)*
    (-1 + y + z)^3*(y + z)), (3*(-14 + 3*(4 - 2*eps))*eps*y^2*
    (-110*y + 42*(4 - 2*eps)*y - 4*(4 - 2*eps)^2*y + 242*z - 
     88*(4 - 2*eps)*z + 8*(4 - 2*eps)^2*z - 86*y*z + 27*(4 - 2*eps)*y*z - 
     2*(4 - 2*eps)^2*y*z + 60*y^2*z - 22*(4 - 2*eps)*y^2*z + 
     2*(4 - 2*eps)^2*y^2*z - 166*z^2 + 63*(4 - 2*eps)*z^2 - 
     6*(4 - 2*eps)^2*z^2 + 60*y*z^2 - 22*(4 - 2*eps)*y*z^2 + 
     2*(4 - 2*eps)^2*y*z^2))/((-11 + 2*(4 - 2*eps))*(-2 - 2*eps)*(y - z)*z^3*
    (-1 + y + z)^3*(y + z)), 
  (-3*eps*(-1 + y)*(-400*y + 144*(4 - 2*eps)*y - 12*(4 - 2*eps)^2*y + 
     304*y^2 - 132*(4 - 2*eps)*y^2 + 14*(4 - 2*eps)^2*y^2 + 168*y^3 - 
     64*(4 - 2*eps)*y^3 + 6*(4 - 2*eps)^2*y^3 - 152*z + 80*(4 - 2*eps)*z - 
     10*(4 - 2*eps)^2*z - 364*y*z + 136*(4 - 2*eps)*y*z - 
     13*(4 - 2*eps)^2*y*z + 408*y^2*z - 152*(4 - 2*eps)*y^2*z + 
     14*(4 - 2*eps)^2*y^2*z - 204*z^2 + 76*(4 - 2*eps)*z^2 - 
     7*(4 - 2*eps)^2*z^2 + 240*y*z^2 - 88*(4 - 2*eps)*y*z^2 + 
     8*(4 - 2*eps)^2*y*z^2))/((-2 - 2*eps)*(y - z)*z^2*(-1 + y + z)^3*
    (y + z)), (-3*eps*(-1 + z)*(-196*y^2 + 90*(4 - 2*eps)*y^2 - 
     10*(4 - 2*eps)^2*y^2 - 204*y^3 + 76*(4 - 2*eps)*y^3 - 
     7*(4 - 2*eps)^2*y^3 - 400*y*z + 144*(4 - 2*eps)*y*z - 
     12*(4 - 2*eps)^2*y*z - 392*y^2*z + 142*(4 - 2*eps)*y^2*z - 
     13*(4 - 2*eps)^2*y^2*z + 240*y^3*z - 88*(4 - 2*eps)*y^3*z + 
     8*(4 - 2*eps)^2*y^3*z + 44*z^2 - 10*(4 - 2*eps)*z^2 + 304*y*z^2 - 
     132*(4 - 2*eps)*y*z^2 + 14*(4 - 2*eps)^2*y*z^2 + 408*y^2*z^2 - 
     152*(4 - 2*eps)*y^2*z^2 + 14*(4 - 2*eps)^2*y^2*z^2 + 28*z^3 - 
     6*(4 - 2*eps)*z^3 + 168*y*z^3 - 64*(4 - 2*eps)*y*z^3 + 
     6*(4 - 2*eps)^2*y*z^3))/((-2 - 2*eps)*y^2*(y - z)*z*(-1 + y + z)^3*
    (y + z)), (3*(-14 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-10*y^2 + 2*(4 - 2*eps)*y^2 + 28*y*z - 5*(4 - 2*eps)*y*z - 2*y^2*z + 
     (4 - 2*eps)*y^2*z - 12*y^3*z + 2*(4 - 2*eps)*y^3*z + 6*z^2 - 
     (4 - 2*eps)*z^2 + 12*y*z^2 - 2*(4 - 2*eps)*y*z^2 - 24*y^2*z^2 + 
     4*(4 - 2*eps)*y^2*z^2 + 14*z^3 - 3*(4 - 2*eps)*z^3 - 12*y*z^3 + 
     2*(4 - 2*eps)*y*z^3))/((-2 - 2*eps)*z^3*(-y + z)*(-1 + y + z)^3), 
  (-3*(-14 + 3*(4 - 2*eps))*(1 - 2*eps)*(6*y^2 - (4 - 2*eps)*y^2 + 16*y^3 - 
     3*(4 - 2*eps)*y^3 + 28*y*z - 5*(4 - 2*eps)*y*z + 14*y^2*z - 
     2*(4 - 2*eps)*y^2*z - 12*y^3*z + 2*(4 - 2*eps)*y^3*z - 10*z^2 + 
     2*(4 - 2*eps)*z^2 - 4*y*z^2 + (4 - 2*eps)*y*z^2 - 24*y^2*z^2 + 
     4*(4 - 2*eps)*y^2*z^2 - 2*z^3 - 12*y*z^3 + 2*(4 - 2*eps)*y*z^3))/
   ((-2 - 2*eps)*y^2*(y - z)*z*(-1 + y + z)^3), 
  (2*(-336*y + 120*(4 - 2*eps)*y - 10*(4 - 2*eps)^2*y + 168*y^2 - 
     78*(4 - 2*eps)*y^2 + 9*(4 - 2*eps)^2*y^2 + 240*y^3 - 
     94*(4 - 2*eps)*y^3 + 9*(4 - 2*eps)^2*y^3 - 72*z + 44*(4 - 2*eps)*z - 
     6*(4 - 2*eps)^2*z - 516*y*z + 202*(4 - 2*eps)*y*z - 
     20*(4 - 2*eps)^2*y*z + 480*y^2*z - 182*(4 - 2*eps)*y^2*z + 
     17*(4 - 2*eps)^2*y^2*z - 204*z^2 + 76*(4 - 2*eps)*z^2 - 
     7*(4 - 2*eps)^2*z^2 + 240*y*z^2 - 88*(4 - 2*eps)*y*z^2 + 
     8*(4 - 2*eps)^2*y*z^2))/((-2 - 2*eps)*(y - z)*z^2*(-1 + y + z)^2*
    (y + z)), (2*(-108*y^2 + 52*(4 - 2*eps)*y^2 - 6*(4 - 2*eps)^2*y^2 - 
     204*y^3 + 76*(4 - 2*eps)*y^3 - 7*(4 - 2*eps)^2*y^3 - 336*y*z + 
     120*(4 - 2*eps)*y*z - 10*(4 - 2*eps)^2*y*z - 552*y^2*z + 
     210*(4 - 2*eps)*y^2*z - 20*(4 - 2*eps)^2*y^2*z + 240*y^3*z - 
     88*(4 - 2*eps)*y^3*z + 8*(4 - 2*eps)^2*y^3*z + 36*z^2 - 
     8*(4 - 2*eps)*z^2 + 168*y*z^2 - 78*(4 - 2*eps)*y*z^2 + 
     9*(4 - 2*eps)^2*y*z^2 + 480*y^2*z^2 - 182*(4 - 2*eps)*y^2*z^2 + 
     17*(4 - 2*eps)^2*y^2*z^2 + 36*z^3 - 8*(4 - 2*eps)*z^3 + 240*y*z^3 - 
     94*(4 - 2*eps)*y*z^3 + 9*(4 - 2*eps)^2*y*z^3))/
   ((-2 - 2*eps)*y^2*(y - z)*z*(-1 + y + z)^2*(y + z)), 
  ((-9 + 2*(4 - 2*eps))*(-28 + 6*(4 - 2*eps) + 34*y - 7*(4 - 2*eps)*y + 
     34*z - 7*(4 - 2*eps)*z - 40*y*z + 8*(4 - 2*eps)*y*z))/
   (2*(y - z)*z*(-1 + y + z)*(y + z)), 
  (-2*(-9 + 2*(4 - 2*eps))*eps*(-2 + y + z))/((y - z)*z*(-1 + y + z)*
    (y + z)), -((-2 - 2*eps)*(-2 + y + z))/(2*(y - z)*z*(-1 + y + z)*
    (y + z)), ((-1 - 2*eps)*(-10*y + 2*(4 - 2*eps)*y + 16*y^2 - 
     3*(4 - 2*eps)*y^2 - 10*z + 2*(4 - 2*eps)*z + 14*y*z - 
     2*(4 - 2*eps)*y*z - 12*y^2*z + 2*(4 - 2*eps)*y^2*z + 14*z^2 - 
     3*(4 - 2*eps)*z^2 - 12*y*z^2 + 2*(4 - 2*eps)*y*z^2))/
   ((y - z)*z*(-1 + y + z)*(y + z)), 
  -((-6*y^2 + (4 - 2*eps)*y^2 + 6*y^3 - (4 - 2*eps)*y^3 - 2*y*z + 21*y^2*z - 
     3*(4 - 2*eps)*y^2*z - 6*y^3*z + (4 - 2*eps)*y^3*z - 4*z^2 + 
     (4 - 2*eps)*z^2 + 12*y*z^2 - 2*(4 - 2*eps)*y*z^2 - 12*y^2*z^2 + 
     2*(4 - 2*eps)*y^2*z^2 - 3*z^3 - 6*y*z^3 + (4 - 2*eps)*y*z^3)/
    ((y - z)*z*(-1 + y + z)*(y + z)))}}


==> anc/1to3/NA.t <==
{{37800*(3+4*eps)*eps^4*(1+4*eps)*(1+2*eps)^2*(1+eps)*z,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,37800*(3+4*eps)*eps^4*(1+4*eps)*y*(1+2*eps)^2*(1+eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,-37800*(3+4*eps)*eps^4*(1+4*eps)*(1+2*eps)^2*(1+eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,37800*(3+4*eps)*(-1+y+z)*eps^4*(1+4*eps)*(1+2*eps)^2*(1+eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,-37800*(3+4*eps)*eps^3*(1+4*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,-37800*(3+4*eps)*eps^3*(1+4*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,-37800*(3+4*eps)*eps^3*(1+4*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,-37800*(3+4*eps)*eps^3*(1+4*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,37800*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,-18900*(3+4*eps)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps)*z^(-1),-18900*(3+4*eps)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps)*z^(-1),0,0,0,0,0,0,37800*(3+4*eps)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps)*z^(-1),0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,-18900*(3+4*eps)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps),-27720*(3+4*eps)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps),0,0,0,0,0,0,37800*(3+4*eps)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps),0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,37800*(3+4*eps)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps)*(-1+y)^(-1),0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,-18900*(3+4*eps)*(-1+z)^(-1)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),170100*(3+4*eps)*(-1+z)^(-1)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,37800*(3+4*eps)*(-1+3*eps)*eps^2*(1+4*eps)*(y+z)^(-1)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,37800*(3+4*eps)*(-1+3*eps)*eps^2*(1+4*eps)*(y+z)^(-1)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,0,0,0,0},
{0,0,0,-56700*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps^2*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,56700*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps^2*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,0,0,0,0,0,113400*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps^2*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,0,0,0,0,0,0,0,0},
{0,0,0,-56700*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps^2*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,0,56700*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps^2*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,0,0,0,0,0,0,113400*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps^2*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,0,0,0,0,0,0},
{0,0,0,-56700*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,113400*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),113400*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,-113400*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,0,-340200*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),567000*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),-170100*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),1417500*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,0,-113400*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),453600*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,0,0},
{0,0,0,-1816830*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,0,0,-3288600*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,0,0,0,0,0,0,0,0,0,0,-15120*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),0,0},
{113400*(3+4*eps)*(-1+z)^(-1)*(-1+y+z)^(-1)*(-1+3*eps)*eps^3*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)*(1+eps-4*eps*z-2*z),-113400*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps^3*(1+4*eps)*(-1+2*eps)*(-1+4*eps*y-eps+2*y)*(-2+3*eps)*(1+2*eps)*(-1+y)^(-1),-226800*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps^2*(1+4*eps)^2*(-1+2*eps)*(1+3*eps)*(-2+3*eps)*(1+2*eps),-56700*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)*(-1+11*eps*y-52*eps^2*y*z+40*eps^3*z+38*eps^2*z-11*eps-2*y*z+11*eps*z+y+40*eps^3*y-48*eps^3*y*z-18*eps*y*z-44*eps^3+38*eps^2*y-38*eps^2+z),-453600*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps^3*(1+4*eps)*(-1+2*eps)*(y+z)*(-2+3*eps)*(1+2*eps)^2,-113400*(3+4*eps)*(-1+z)^(-1)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)*(-1+13*eps*y-98*eps^2*y*z+2*y*z^2+89*eps^3*z-38*eps^2*z^2+82*eps^2*z-12*eps-3*y*z-40*eps^3*z^2+52*eps^2*y*z^2+23*eps*z+y+51*eps^3*y+18*eps*y*z^2-z^2-96*eps^3*y*z-31*eps*y*z+48*eps^3*y*z^2-11*eps*z^2-49*eps^3+47*eps^2*y-44*eps^2+2*z),-113400*(-1+23*eps*y-98*eps^2*y*z-y^2+51*eps^3*z+18*eps*y^2*z+47*eps^2*z-12*eps+48*eps^3*y^2*z-3*y*z-11*eps*y^2+2*y^2*z-38*eps^2*y^2+13*eps*z+2*y+89*eps^3*y-96*eps^3*y*z-31*eps*y*z-40*eps^3*y^2-49*eps^3+52*eps^2*y^2*z+82*eps^2*y-44*eps^2+z)*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)*(-1+y)^(-1),0,-113400*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(-1+9*eps*y-24*eps^2*y*z+16*eps^2*z-9*eps-2*y*z+9*eps*z+y-14*eps*y*z+16*eps^2*y-16*eps^2+z),0,0,-113400*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(-3+27*eps*y-72*eps^2*y*z+44*eps^2*z-25*eps-6*y*z+23*eps*z+3*y-42*eps*y*z+56*eps^2*y-54*eps^2+3*z),113400*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(-5+45*eps*y-120*eps^2*y*z+68*eps^2*z-41*eps-10*y*z+37*eps*z+5*y-70*eps*y*z+88*eps^2*y-84*eps^2+5*z),-56700*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-3+23*eps*y-72*eps^2*y*z+32*eps^2*z-21*eps-6*y*z+19*eps*z+3*y-42*eps*y*z+44*eps^2*y-34*eps^2+3*z)*(-2+3*eps)*(1+2*eps)^2,56700*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(-25+189*eps*y-600*eps^2*y*z+288*eps^2*z-179*eps-50*y*z+169*eps*z+25*y-350*eps*y*z+356*eps^2*y-298*eps^2+25*z)*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2,0,0,-113400*(-1+eps*y-eps-2*y*z+eps*z+y-6*eps*y*z+z)*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)^2*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2,-453600*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)^2*(-1+2*eps)*(1+2*y*z-y-z)*(1+3*eps)*(-2+3*eps)*(1+2*eps)^2,0,0,0},
{28350*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(-1+2*eps)*(372*eps*y+4*eps-392*eps*z+93*y-97*z)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps)*z^(-1),-113400*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps)*(eps*y-eps+9*eps*z+2*z)*z^(-1),-113400*(3+4*eps)*(-1+y+z)^(-1)*(-1+3*eps)*eps^2*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps)*z^(-1),270*(24864*eps*y+210*y*z+15748*eps*z+6475*y+840*eps*y*z+4042*z)*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps)*z^(-1),-15120*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(4*y+11*z)*(1+eps)*z^(-1),-7560*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(15*y*z+458*y-473*z)*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps)*z^(-1),-113400*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps)*(-1+y),56700*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(59*y-5*z)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps)*z^(-1),1080*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(202*eps*y-210*eps+105*y*z+638*eps*z-2*y+420*eps*y*z+107*z)*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps)*z^(-1),-2160*(3+4*eps)*(4*eps*y-529*eps*z+y-106*z)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps)*z^(-1),-56700*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(-1+2*eps)*(104*eps*y-124*eps*z+27*y-31*z)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps)*z^(-1),7560*(3+4*eps)*(-1+y+z)^(-2)*(45*y*z+16*y-z)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps)*z^(-1),-7560*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps)*(75*y*z+32*y+13*z)*z^(-1),170100*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps)*(-1+y),-56700*(-17+25*y)*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps),6804000*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps)*z^(-1),-453600*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps),113400*(1+y)*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps),-453600*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*(1+2*eps)^2*(1+eps),15120*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps),15120*(3+4*eps)*(y+31*z)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps)*z^(-1),-30240*(3+4*eps)*(-1+y+z)^(-2)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps)},
{28350*(-1+y+z)^(-3)*(-1+3*eps)*eps*(-1+2*eps)*(12*eps*y-344*eps^2*y*z+582*y*z^2+768*eps^4*y^3+18432*eps^5*y^2+279*y^2-44*eps^2*z^3+232*eps^3*z-5742*eps*y^2*z-48*eps^4+384*eps^5*y^3-17102*eps^2*z^2+42464*eps^4*y^2+37696*eps^4*y*z^2-176*eps^3*z^3+92*eps^2*z-688*eps^4*y*z+240*eps^4*y+12*eps*y^3-2*eps-40176*eps^3*y^2*z-39192*eps^3*z^2+12416*eps^5*y*z^2+3453*eps*y^2+23528*eps^2*y*z^2-558*y^2*z-43296*eps^4*z^2+16484*eps^2*y^2-192*eps^5*z^3+12*eps*z-34848*eps^4*y^2*z+260*eps^3*y+6050*eps*y*z^2-291*z^2+136*eps^2*y^3-18432*eps^5*z^2-304*eps^4*z^3-836*eps^3*y*z-48*eps*y*z+38008*eps^3*y^2+43256*eps^3*y*z^2-3595*eps*z^2-52*eps^3+192*eps^4*z-11648*eps^5*y^2*z-22088*eps^2*y^2*z+96*eps^2*y+520*eps^3*y^3-18*eps^2-4*eps*z^3)*(-2+3*eps)*y^(-2)*(1+2*eps)*z^(-2),56700*(-1+y+z)^(-3)*(-1+3*eps)*eps*(-1+2*eps)*(6*eps*y-166*eps^2*y*z+32*eps^5*y*z+24*y*z^2-152*eps^4*y^3+96*eps^5*y^2+46*eps^2*z^3+130*eps^3*z+18*eps*y^2*z-24*eps^4-96*eps^5*y^3-609*eps^2*z^2+80*eps^4*y^2+2144*eps^4*y*z^2+172*eps^3*z^3+48*eps^2*z-288*eps^4*y*z+96*eps^4*y-2*eps*y^3-eps+288*eps^3*y^2*z-1252*eps^3*z^2+704*eps^5*y*z^2-3*eps*y^2+1152*eps^2*y*z^2-1160*eps^4*z^2-15*eps^2*y^2+96*eps^5*z^3+6*eps*z+224*eps^4*y^2*z+116*eps^3*y+272*eps*y*z^2-12*z^2-22*eps^2*y^3-352*eps^5*z^2+232*eps^4*z^3-386*eps^3*y*z-24*eps*y*z-2*eps^3*y^2+2308*eps^3*y*z^2-139*eps*z^2-26*eps^3+120*eps^4*z+124*eps^2*y^2*z+46*eps^2*y-88*eps^3*y^3-9*eps^2+4*eps*z^3)*(-2+3*eps)*y^(-2)*(1+2*eps)*z^(-2),-56700*(-1+y+z)^(-2)*(-1+3*eps)*eps^2*(-1+2*eps)*(-2+3*eps)*y^(-2)*(1+2*eps)^2*(-1+27*eps*y-316*eps^2*y*z+2*y^2+52*eps^2*z^2+36*eps^2*z-7*eps-26*y*z+48*eps^3*z^2+18*eps*y^2+52*eps^2*y^2+27*eps*z+5*y+2*z^2-208*eps^3*y*z-158*eps*y*z+48*eps^3*y^2+18*eps*z^2+36*eps^2*y-12*eps^2+5*z)*z^(-2),-270*(114270*eps^2*y*z-30976*eps^5*y*z+24252*y*z^2+78736*eps^4*y^3-1309504*eps^5*y^2-19425*y^2+4620*eps^2*z^3+395234*eps*y^2*z+16800*eps^3*y^2*z^2+49728*eps^5*y^3-719162*eps^2*z^2-3020976*eps^4*y^2+1520208*eps^4*y*z^2+18480*eps^3*z^3+118880*eps^4*y*z+1036*eps*y^3+5250*eps*y^2*z^2+2755312*eps^3*y^2*z-1663628*eps^3*z^2+510656*eps^5*y*z^2-241129*eps*y^2+953280*eps^2*y*z^2+38850*y^2*z-1859536*eps^4*z^2+14700*eps^2*y^2*z^2-1158766*eps^2*y^2+20160*eps^5*z^3+2400272*eps^4*y^2*z+248084*eps*y*z^2-12126*z^2+11396*eps^2*y^3-802944*eps^5*z^2+31920*eps^4*z^3+229856*eps^3*y*z+16362*eps*y*z-2691528*eps^3*y^2+1739000*eps^3*y*z^2-150184*eps*z^2+6720*eps^4*y^2*z^2+802368*eps^5*y^2*z+1513792*eps^2*y^2*z+45584*eps^3*y^3+630*y^2*z^2+420*eps*z^3)*(-1+y+z)^(-3)*(-1+3*eps)*eps*(-1+2*eps)*(-2+3*eps)*y^(-2)*(1+2*eps)*z^(-2),-7560*(3+4*eps)*(-1+y+z)^(-3)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-2)*(1+2*eps)*(45*eps^2*y*z-44*y*z^2+8*y^2-120*eps^2*z^3-110*eps*y^2*z+202*eps^2*z^2-180*eps^3*z^3-15*eps*y^3-244*eps^3*y^2*z+84*eps^3*z^2+26*eps*y^2-517*eps^2*y*z^2-16*y^2*z-22*eps^2*y^2-250*eps*y*z^2+22*z^2-120*eps^2*y^3+15*eps*y*z-84*eps^3*y^2-356*eps^3*y*z^2+124*eps*z^2-293*eps^2*y^2*z-180*eps^3*y^3-15*eps*z^3)*z^(-2),7560*(30*eps^2*y*z-946*y*z^2-458*y^2+2748*eps*y^2*z+2838*eps^2*z^2+15*eps*y^2*z^2-2290*eps*y^2-1922*eps^2*y*z^2+916*y^2*z-2688*eps^2*y^2-2838*eps*y*z^2+473*z^2+2365*eps*z^2+1742*eps^2*y^2*z+15*y^2*z^2)*(3+4*eps)*(-1+y+z)^(-3)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-2)*(1+2*eps)^2*z^(-2),-113400*(10*eps^2*z-y*z+5*eps*z-eps*y*z+2*eps^2*y+z)*(3+4*eps)*(-1+y+z)^(-3)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-2)*(1+2*eps)^2*(-1+y)*z^(-1),56700*(3+4*eps)*(-1+y+z)^(-3)*(120*eps^2*y*z+10*y*z^2+59*y^2+10*eps^2*z^3-588*eps*y^2*z-62*eps^2*z^2+12*eps^3*z^3+2*eps*y^3-454*eps^3*y^2*z-40*eps^3*z^2+417*eps*y^2+92*eps^2*y*z^2-118*y^2*z+962*eps^2*y^2+52*eps*y*z^2-5*z^2+10*eps^2*y^3+240*eps^3*y*z+728*eps^3*y^2+58*eps^3*y*z^2-31*eps*z^2-932*eps^2*y^2*z+12*eps^3*y^3+2*eps*z^3)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-2)*(1+2*eps)*z^(-2),-1080*(630*eps*y-11970*eps^2*y*z+642*y*z^2-5040*eps^4*y^3+6*y^2-1890*eps^2*z^3+5040*eps^3*z+1790*eps*y^2*z+1680*eps^3*y^2*z^2-13143*eps^2*z^2+5232*eps^4*y^2+8528*eps^4*y*z^2-5460*eps^3*z^3+3570*eps^2*z-210*eps*y^3+1995*eps*y^2*z^2-105*eps+11020*eps^3*y^2*z-17152*eps^3*z^2-253*eps*y^2+24010*eps^2*y*z^2-12*y^2*z-5232*eps^4*z^2+3360*eps^2*y^2*z^2-717*eps^2*y^2+630*eps*z+1552*eps^4*y^2*z+5040*eps^3*y+7240*eps*y*z^2-321*z^2-1890*eps^2*y^3-5040*eps^4*z^3-14280*eps^3*y*z-2520*eps*y*z+2032*eps^3*y^2+28460*eps^3*y*z^2-3632*eps*z^2-1260*eps^3+8750*eps^2*y^2*z+3570*eps^2*y-5460*eps^3*y^3+315*y^2*z^2-735*eps^2-210*eps*z^3)*(-1+y+z)^(-3)*(-1+3*eps)*eps*(-1+2*eps)*(-2+3*eps)*y^(-2)*(1+2*eps)^2*z^(-2),-1080*(-1+y+z)^(-3)*(-1+3*eps)*eps*(-1+2*eps)*(-2+3*eps)*y^(-2)*(1+2*eps)^2*(630*eps^2*y*z+1272*y*z^2+6*y^2-1890*eps^2*z^3-100*eps*y^2*z-20913*eps^2*z^2+192*eps^4*y^2+16928*eps^4*y*z^2-5460*eps^3*z^3+1680*eps^4*y*z-320*eps^3*y^2*z-28492*eps^3*z^2+62*eps*y^2+35140*eps^2*y*z^2-12*y^2*z-13632*eps^4*z^2+228*eps^2*y^2-128*eps^4*y^2*z+11860*eps*y*z^2-636*z^2-5040*eps^4*z^3+2100*eps^3*y*z+352*eps^3*y^2+41480*eps^3*y*z^2-6257*eps*z^2-280*eps^2*y^2*z-210*eps*z^3)*z^(-2),-56700*(-1+y+z)^(-3)*(-1+3*eps)*eps*(-1+2*eps)*(-2+3*eps)*y^(-2)*(1+2*eps)^2*(12*eps^2*y*z+186*y*z^2-96*eps^4*y^3+81*y^2-1326*eps*y^2*z-3534*eps^2*z^2+2720*eps^4*y^2+1984*eps^4*y*z^2+32*eps^4*y*z-4*eps*y^3-4176*eps^3*y^2*z-5456*eps^3*z^2+843*eps*y^2+4340*eps^2*y*z^2-162*y^2*z-2976*eps^4*z^2+3140*eps^2*y^2-1664*eps^4*y^2*z+1550*eps*y*z^2-93*z^2-36*eps^2*y^3+40*eps^3*y*z+4920*eps^3*y^2+4960*eps^3*y*z^2-961*eps*z^2-3676*eps^2*y^2*z-104*eps^3*y^3)*z^(-2),-7560*(3+4*eps)*(-1+y+z)^(-3)*(-1+3*eps)*eps*(1+4*eps)*(60*eps^2*y*z-2*y*z^2-16*y^2+156*eps*y^2*z+6*eps^2*z^2+30*eps*y^3+45*eps*y^2*z^2-20*eps*y^2+26*eps^2*y*z^2+32*y^2*z+174*eps^2*y^2+24*eps*y*z^2+z^2+90*eps^2*y^3+5*eps*z^2+124*eps^2*y^2*z+45*y^2*z^2)*(-1+2*eps)*(-2+3*eps)*y^(-2)*(1+2*eps)^2*z^(-2),7560*(3+4*eps)*(-1+y+z)^(-3)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-2)*(1+2*eps)^2*(60*eps^2*y*z+26*y*z^2-32*y^2+312*eps*y^2*z-78*eps^2*z^2+60*eps*y^3+75*eps*y^2*z^2-40*eps*y^2+142*eps^2*y*z^2+64*y^2*z+258*eps^2*y^2+138*eps*y*z^2-13*z^2+270*eps^2*y^3-65*eps*z^2+308*eps^2*y^2*z+75*y^2*z^2)*z^(-2),56700*(3+4*eps)*(-1+y+z)^(-3)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(12*eps^2*y*z-3*eps*y^2*z+6*eps^2*z^2+6*y*z-2*eps*y^2-3*y^2*z-2*eps^2*y^2-11*eps*z+18*eps*y*z+2*eps*z^2-3*z)*(-2+3*eps)*y^(-2)*(1+2*eps)^2*z^(-1),-56700*(52*eps^2*y*z-25*eps*y^2*z+18*eps^2*z^2+34*y*z-18*eps*y^2-25*y^2*z-22*eps^2*y^2-65*eps*z+94*eps*y*z+10*eps*z^2-17*z)*(3+4*eps)*(-1+y+z)^(-3)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-2)*(1+2*eps)^2*z^(-1),226800*(3+4*eps)*(-1+y+z)^(-3)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(152*eps*y-117*eps^2*y*z-62*eps^2*z-60*y*z+eps*y^2+3*eps^2*y^2-31*eps*z+30*y-179*eps*y*z+185*eps^2*y)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*z^(-2),226800*(eps*y+11*eps^2*y*z+3*eps^2*z^2-7*eps^2*z+4*y*z-8*eps*z+13*eps*y*z+eps*z^2+2*eps^2*y-2*z)*(3+4*eps)*(-1+y+z)^(-3)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-2)*(1+2*eps)^2*z^(-1),-113400*(3+4*eps)*(-1+y+z)^(-3)*(10*eps^2*y*z+eps*y^2*z-6*eps^2*z+2*y*z+2*eps*y^2+y^2*z+6*eps^2*y^2-5*eps*z+8*eps*y*z-2*eps^2*y-z)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-2)*(1+2*eps)^2*z^(-1),453600*(3+4*eps)*(-1+y+z)^(-3)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(eps*y+2*eps^2*z+y*z+eps*z+eps*y*z+2*eps^2*y)*z^(-1),-15120*(4*eps^2*y*z-6*eps^2*z+2*y*z-5*eps*z+6*eps*y*z-2*eps^2*y-z)*(3+4*eps)*(-1+y+z)^(-3)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(-2+3*eps)*y^(-2)*(1+2*eps)^2*z^(-1),-15120*(3+4*eps)*(-1+y+z)^(-3)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(62*y*z^2-y^2+2*eps*y^2*z-3*eps*y^2+2*y^2*z+62*eps*y*z^2-31*z^2+32*eps*y*z-93*eps*z^2)*(-2+3*eps)*y^(-2)*(1+2*eps)^3*z^(-2),30240*(3+4*eps)*(-1+y+z)^(-3)*(-1+3*eps)*eps*(1+4*eps)*(-1+2*eps)*(eps*y+2*y*z-3*eps*z+2*eps*y*z-z)*(-2+3*eps)*y^(-2)*(1+2*eps)^3*z^(-1)}}

==> anc/1to3/NB.ldrr <==
{{((-2 + d)*z^2)/(3*(-1 + d)*(-4 + 3*d)*(-2 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-2 + d)*y^2)/(3*(-1 + d)*(-4 + 3*d)*(-2 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-2 + d)/(3*(-1 + d)*(-4 + 3*d)*(-2 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, ((-2 + d)*(-1 + y + z)^2)/(3*(-1 + d)*(-4 + 3*d)*(-2 + 3*d)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (1 + y + z)/(3*(-1 + d)*(-4 + 3*d)), 
  (-4*(-3 + d)*(y + z))/(3*(-1 + d)*(-8 + 3*d)*(-4 + 3*d)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(-2 + z)/(3*(-1 + d)*(-4 + 3*d)), 0, 0, 0, 0, 
  (4*(-3 + d)*(-1 + z))/(3*(-1 + d)*(-8 + 3*d)*(-4 + 3*d)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(-2 + y)/(3*(-1 + d)*(-4 + 3*d)), 0, 0, 0, 0, 
  (4*(-3 + d)*(-1 + y))/(3*(-1 + d)*(-8 + 3*d)*(-4 + 3*d)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(y*(2 - d - 2*y + d*y - 5*z + 2*d*z))/(3*(-3 + d)*(-2 + d)^2*z^2), 
  (2*y - d*y - 2*y^2 + d*y^2 - 3*z + d*z - 2*y*z + d*y*z)/
   (3*(-3 + d)*(-2 + d)^2*z^2), ((-1 + y + z)*(2*y - d*y - 3*z + d*z))/
   (3*(-3 + d)*(-2 + d)^2*z^2), 0, 0, 0, ((-4 + d)^2*y^2*(-1 + y + z)^2)/
   (3*(-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*z^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(z*(2 - d - 5*y + 2*d*y - 2*z + d*z))/(3*(-3 + d)*(-2 + d)^2*y^2), 0, 
  (-3*y + d*y + 2*z - d*z - 2*y*z + d*y*z - 2*z^2 + d*z^2)/
   (3*(-3 + d)*(-2 + d)^2*y^2), ((-1 + y + z)*(-3*y + d*y + 2*z - d*z))/
   (3*(-3 + d)*(-2 + d)^2*y^2), 0, 0, 0, 0, ((-4 + d)^2*z^2*(-1 + y + z)^2)/
   (3*(-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*y^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(-24*y + 14*d*y - 2*d^2*y + 72*y^2 - 42*d*y^2 + 6*d^2*y^2 - 72*y^3 + 
     42*d*y^3 - 6*d^2*y^3 + 24*y^4 - 14*d*y^4 + 2*d^2*y^4 + 6*z - 5*d*z + 
     d^2*z + 204*y*z - 135*d*y*z + 22*d^2*y*z - 400*y^2*z + 267*d*y^2*z - 
     44*d^2*y^2*z + 164*y^3*z - 109*d*y^3*z + 18*d^2*y^3*z + 26*y^4*z - 
     18*d*y^4*z + 3*d^2*y^4*z - 12*z^2 + 10*d*z^2 - 2*d^2*z^2 - 276*y*z^2 + 
     192*d*y*z^2 - 33*d^2*y*z^2 + 268*y^2*z^2 - 186*d*y^2*z^2 + 
     32*d^2*y^2*z^2 + 20*y^3*z^2 - 16*d*y^3*z^2 + 3*d^2*y^3*z^2 + 6*z^3 - 
     5*d*z^3 + d^2*z^3 + 108*y*z^3 - 78*d*y*z^3 + 14*d^2*y*z^3 + 6*y^2*z^3 - 
     5*d*y^2*z^3 + d^2*y^2*z^3)/(3*(-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + y)^4*
    y), 0, 0, (-12*y + 7*d*y - d^2*y + 24*y^2 - 14*d*y^2 + 2*d^2*y^2 - 
    24*y^4 + 14*d*y^4 - 2*d^2*y^4 + 12*y^5 - 7*d*y^5 + d^2*y^5 - 36*y*z + 
    25*d*y*z - 4*d^2*y*z + 76*y^2*z - 51*d*y^2*z + 8*d^2*y^2*z - 44*y^3*z + 
    27*d*y^3*z - 4*d^2*y^3*z + 4*y^4*z - d*y^4*z + 12*z^2 - 10*d*z^2 + 
    2*d^2*z^2 + 276*y*z^2 - 192*d*y*z^2 + 33*d^2*y*z^2 - 268*y^2*z^2 + 
    186*d*y^2*z^2 - 32*d^2*y^2*z^2 - 20*y^3*z^2 + 16*d*y^3*z^2 - 
    3*d^2*y^3*z^2 - 12*z^3 + 10*d*z^3 - 2*d^2*z^3 - 216*y*z^3 + 156*d*y*z^3 - 
    28*d^2*y*z^3 - 12*y^2*z^3 + 10*d*y^2*z^3 - 2*d^2*y^2*z^3)/
   (3*(-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + y)^4*y), 
  (-2*(y + z)*(6*y - 2*d*y - 18*y^2 + 6*d*y^2 + 18*y^3 - 6*d*y^3 - 6*y^4 + 
     2*d*y^4 + 2*z - d*z + 2*y*z - d*y*z - 10*y^2*z + 5*d*y^2*z + 6*y^3*z - 
     3*d*y^3*z - 4*z^2 + 2*d*z^2 - 50*y*z^2 + 19*d*y*z^2 + 52*y^2*z^2 - 
     20*d*y^2*z^2 + 2*y^3*z^2 - d*y^3*z^2 + 2*z^3 - d*z^3 + 36*y*z^3 - 
     14*d*y*z^3 + 2*y^2*z^3 - d*y^2*z^3))/(3*(-2 + d)^2*(-8 + 3*d)*(-1 + y)^4*
    y), -(-12*y + 4*d*y + 36*y^2 - 12*d*y^2 - 36*y^3 + 12*d*y^3 + 12*y^4 - 
     4*d*y^4 + 2*d*y*z - 16*y^2*z + 2*d*y^2*z + 32*y^3*z - 10*d*y^3*z - 
     16*y^4*z + 6*d*y^4*z - 2*z^2 + d*z^2 + 20*y*z^2 - 10*d*y*z^2 + 
     84*y^2*z^2 - 30*d*y^2*z^2 - 100*y^3*z^2 + 38*d*y^3*z^2 - 2*y^4*z^2 + 
     d*y^4*z^2 + 4*z^3 - 2*d*z^3 + 28*y*z^3 - 10*d*y*z^3 - 108*y^2*z^3 + 
     42*d*y^2*z^3 - 4*y^3*z^3 + 2*d*y^3*z^3 - 2*z^4 + d*z^4 - 36*y*z^4 + 
     14*d*y*z^4 - 2*y^2*z^4 + d*y^2*z^4)/(3*(-2 + d)^2*(-8 + 3*d)*(-1 + y)^4*
    y), 0, 0, 0, ((-4 + d)*(-16 + 12*d - 2*d^2 - 480*y + 318*d*y - 51*d^2*y - 
     72*y^2 + 60*d*y^2 - 12*d^2*y^2 + 8*y^3 - 6*d*y^3 + d^2*y^3)*z^2*
    (-1 + y + z)^2)/(3*(-3 + d)*(-2 + d)^2*(-10 + 3*d)*(-8 + 3*d)*(-1 + y)^4*
    y), 0, (2*(-4 + d)*(-2 + d - 36*y + 14*d*y - 2*y^2 + d*y^2)*z^2*
    (-1 + y + z)^3)/(3*(-3 + d)*(-2 + d)^2*(-10 + 3*d)*(-8 + 3*d)*(-1 + y)^4*
    y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(6*y - 5*d*y + d^2*y - 12*y^2 + 10*d*y^2 - 2*d^2*y^2 + 6*y^3 - 
     5*d*y^3 + d^2*y^3 - 24*z + 14*d*z - 2*d^2*z + 204*y*z - 135*d*y*z + 
     22*d^2*y*z - 276*y^2*z + 192*d*y^2*z - 33*d^2*y^2*z + 108*y^3*z - 
     78*d*y^3*z + 14*d^2*y^3*z + 72*z^2 - 42*d*z^2 + 6*d^2*z^2 - 400*y*z^2 + 
     267*d*y*z^2 - 44*d^2*y*z^2 + 268*y^2*z^2 - 186*d*y^2*z^2 + 
     32*d^2*y^2*z^2 + 6*y^3*z^2 - 5*d*y^3*z^2 + d^2*y^3*z^2 - 72*z^3 + 
     42*d*z^3 - 6*d^2*z^3 + 164*y*z^3 - 109*d*y*z^3 + 18*d^2*y*z^3 + 
     20*y^2*z^3 - 16*d*y^2*z^3 + 3*d^2*y^2*z^3 + 24*z^4 - 14*d*z^4 + 
     2*d^2*z^4 + 26*y*z^4 - 18*d*y*z^4 + 3*d^2*y*z^4)/
   (3*(-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + z)^4*z), 0, 
  (12*y^2 - 10*d*y^2 + 2*d^2*y^2 - 12*y^3 + 10*d*y^3 - 2*d^2*y^3 - 12*z + 
    7*d*z - d^2*z - 36*y*z + 25*d*y*z - 4*d^2*y*z + 276*y^2*z - 192*d*y^2*z + 
    33*d^2*y^2*z - 216*y^3*z + 156*d*y^3*z - 28*d^2*y^3*z + 24*z^2 - 
    14*d*z^2 + 2*d^2*z^2 + 76*y*z^2 - 51*d*y*z^2 + 8*d^2*y*z^2 - 
    268*y^2*z^2 + 186*d*y^2*z^2 - 32*d^2*y^2*z^2 - 12*y^3*z^2 + 
    10*d*y^3*z^2 - 2*d^2*y^3*z^2 - 44*y*z^3 + 27*d*y*z^3 - 4*d^2*y*z^3 - 
    20*y^2*z^3 + 16*d*y^2*z^3 - 3*d^2*y^2*z^3 - 24*z^4 + 14*d*z^4 - 
    2*d^2*z^4 + 4*y*z^4 - d*y*z^4 + 12*z^5 - 7*d*z^5 + d^2*z^5)/
   (3*(-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + z)^4*z), 
  (-2*(y + z)*(2*y - d*y - 4*y^2 + 2*d*y^2 + 2*y^3 - d*y^3 + 6*z - 2*d*z + 
     2*y*z - d*y*z - 50*y^2*z + 19*d*y^2*z + 36*y^3*z - 14*d*y^3*z - 18*z^2 + 
     6*d*z^2 - 10*y*z^2 + 5*d*y*z^2 + 52*y^2*z^2 - 20*d*y^2*z^2 + 2*y^3*z^2 - 
     d*y^3*z^2 + 18*z^3 - 6*d*z^3 + 6*y*z^3 - 3*d*y*z^3 + 2*y^2*z^3 - 
     d*y^2*z^3 - 6*z^4 + 2*d*z^4))/(3*(-2 + d)^2*(-8 + 3*d)*(-1 + z)^4*z), 0, 
  -(-2*y^2 + d*y^2 + 4*y^3 - 2*d*y^3 - 2*y^4 + d*y^4 - 12*z + 4*d*z + 
     2*d*y*z + 20*y^2*z - 10*d*y^2*z + 28*y^3*z - 10*d*y^3*z - 36*y^4*z + 
     14*d*y^4*z + 36*z^2 - 12*d*z^2 - 16*y*z^2 + 2*d*y*z^2 + 84*y^2*z^2 - 
     30*d*y^2*z^2 - 108*y^3*z^2 + 42*d*y^3*z^2 - 2*y^4*z^2 + d*y^4*z^2 - 
     36*z^3 + 12*d*z^3 + 32*y*z^3 - 10*d*y*z^3 - 100*y^2*z^3 + 38*d*y^2*z^3 - 
     4*y^3*z^3 + 2*d*y^3*z^3 + 12*z^4 - 4*d*z^4 - 16*y*z^4 + 6*d*y*z^4 - 
     2*y^2*z^4 + d*y^2*z^4)/(3*(-2 + d)^2*(-8 + 3*d)*(-1 + z)^4*z), 0, 0, 0, 
  ((-4 + d)*y^2*(-1 + y + z)^2*(-16 + 12*d - 2*d^2 - 480*z + 318*d*z - 
     51*d^2*z - 72*z^2 + 60*d*z^2 - 12*d^2*z^2 + 8*z^3 - 6*d*z^3 + d^2*z^3))/
   (3*(-3 + d)*(-2 + d)^2*(-10 + 3*d)*(-8 + 3*d)*(-1 + z)^4*z), 0, 
  (2*(-4 + d)*y^2*(-1 + y + z)^3*(-2 + d - 36*z + 14*d*z - 2*z^2 + d*z^2))/
   (3*(-3 + d)*(-2 + d)^2*(-10 + 3*d)*(-8 + 3*d)*(-1 + z)^4*z), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(24*y - 14*d*y + 2*d^2*y - 48*y^2 + 28*d*y^2 - 4*d^2*y^2 + 24*y^3 - 
    14*d*y^3 + 2*d^2*y^3 - 6*z + 5*d*z - d^2*z - 88*y*z + 60*d*y*z - 
    10*d^2*y*z + 94*y^2*z - 65*d*y^2*z + 11*d^2*y^2*z + 6*z^2 - 5*d*z^2 + 
    d^2*z^2 + 54*y*z^2 - 39*d*y*z^2 + 7*d^2*y*z^2)/
   (2*(-4 + d)*(-3 + d)*(-2 + d)*(-1 + y)^3*y), 0, 0, 
  -((12*y - 7*d*y + d^2*y - 24*y^2 + 14*d*y^2 - 2*d^2*y^2 + 12*y^3 - 
     7*d*y^3 + d^2*y^3 + 20*y*z - 13*d*y*z + 2*d^2*y*z - 20*y^2*z + 
     13*d*y^2*z - 2*d^2*y^2*z - 6*z^2 + 5*d*z^2 - d^2*z^2 - 54*y*z^2 + 
     39*d*y*z^2 - 7*d^2*y*z^2)/((-4 + d)*(-3 + d)*(-2 + d)*(-1 + y)^3*y)), 
  ((y + z)*(-6*y + 2*d*y + 12*y^2 - 4*d*y^2 - 6*y^3 + 2*d*y^3 - 2*z + d*z - 
     6*y*z + 2*d*y*z + 8*y^2*z - 3*d*y^2*z + 2*z^2 - d*z^2 + 18*y*z^2 - 
     7*d*y*z^2))/((-2 + d)*(-8 + 3*d)*(-1 + y)^3*y), 
  (12*y - 4*d*y - 24*y^2 + 8*d*y^2 + 12*y^3 - 4*d*y^3 + 8*y*z - 4*d*y*z + 
    4*y^2*z - 12*y^3*z + 4*d*y^3*z + 2*z^2 - d*z^2 - 8*y*z^2 + 4*d*y*z^2 - 
    34*y^2*z^2 + 13*d*y^2*z^2 - 2*z^3 + d*z^3 - 18*y*z^3 + 7*d*y*z^3)/
   (2*(-2 + d)*(-8 + 3*d)*(-1 + y)^3*y), 0, 0, 0, 
  ((-4 + d)*(8 - 6*d + d^2 + 128*y - 86*d*y + 14*d^2*y + 4*y^2 - 4*d*y^2 + 
     d^2*y^2)*z^2*(-1 + y + z))/((-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*
    (-1 + y)^3*y), 0, -(((-4 + d)*(-2 + d - 18*y + 7*d*y)*z^2*(-1 + y + z)^2)/
    ((-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*(-1 + y)^3*y)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-6*y + 5*d*y - d^2*y + 6*y^2 - 5*d*y^2 + d^2*y^2 + 24*z - 14*d*z + 
    2*d^2*z - 88*y*z + 60*d*y*z - 10*d^2*y*z + 54*y^2*z - 39*d*y^2*z + 
    7*d^2*y^2*z - 48*z^2 + 28*d*z^2 - 4*d^2*z^2 + 94*y*z^2 - 65*d*y*z^2 + 
    11*d^2*y*z^2 + 24*z^3 - 14*d*z^3 + 2*d^2*z^3)/
   (2*(-4 + d)*(-3 + d)*(-2 + d)*(-1 + z)^3*z), 0, 
  -((-6*y^2 + 5*d*y^2 - d^2*y^2 + 12*z - 7*d*z + d^2*z + 20*y*z - 13*d*y*z + 
     2*d^2*y*z - 54*y^2*z + 39*d*y^2*z - 7*d^2*y^2*z - 24*z^2 + 14*d*z^2 - 
     2*d^2*z^2 - 20*y*z^2 + 13*d*y*z^2 - 2*d^2*y*z^2 + 12*z^3 - 7*d*z^3 + 
     d^2*z^3)/((-4 + d)*(-3 + d)*(-2 + d)*(-1 + z)^3*z)), 
  ((y + z)*(-2*y + d*y + 2*y^2 - d*y^2 - 6*z + 2*d*z - 6*y*z + 2*d*y*z + 
     18*y^2*z - 7*d*y^2*z + 12*z^2 - 4*d*z^2 + 8*y*z^2 - 3*d*y*z^2 - 6*z^3 + 
     2*d*z^3))/((-2 + d)*(-8 + 3*d)*(-1 + z)^3*z), 0, 
  (2*y^2 - d*y^2 - 2*y^3 + d*y^3 + 12*z - 4*d*z + 8*y*z - 4*d*y*z - 8*y^2*z + 
    4*d*y^2*z - 18*y^3*z + 7*d*y^3*z - 24*z^2 + 8*d*z^2 + 4*y*z^2 - 
    34*y^2*z^2 + 13*d*y^2*z^2 + 12*z^3 - 4*d*z^3 - 12*y*z^3 + 4*d*y*z^3)/
   (2*(-2 + d)*(-8 + 3*d)*(-1 + z)^3*z), 0, 0, 0, 
  ((-4 + d)*y^2*(-1 + y + z)*(8 - 6*d + d^2 + 128*z - 86*d*z + 14*d^2*z + 
     4*z^2 - 4*d*z^2 + d^2*z^2))/((-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*
    (-1 + z)^3*z), 0, -(((-4 + d)*y^2*(-1 + y + z)^2*(-2 + d - 18*z + 7*d*z))/
    ((-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*(-1 + z)^3*z)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -(-1 + 2*y + 2*z)/(3*(-1 + d)*(-4 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-4*(-3 + d)*(-1 + y + z)*(y + z))/(3*(-1 + d)*(-8 + 3*d)*(-4 + 3*d)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -(-1 + y + z)/(4*(-1 + d)^2), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -y/(3*(-4 + d)*(-1 + d)*z), 
  -1/(3*(-2 + d)*(-1 + d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((y + z)*(-2*y + d*y - 6*z + 2*d*z))/(3*(-2 + d)*(-1 + d)*(-8 + 3*d)*z), 
  0, ((-4 + d)*y^2*(-1 + y + z))/(3*(-1 + d)*(-10 + 3*d)*(-8 + 3*d)*z), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-z/(3*(-4 + d)*(-1 + d)*y), 0, 
  -1/(3*(-2 + d)*(-1 + d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((y + z)*(-6*y + 2*d*y - 2*z + d*z))/(3*(-2 + d)*(-1 + d)*(-8 + 3*d)*y), 
  0, 0, ((-4 + d)*z^2*(-1 + y + z))/(3*(-1 + d)*(-10 + 3*d)*(-8 + 3*d)*y), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-24 + 9*d + 33*y - 12*d*y - 6*y^2 + 2*d*y^2 + 33*z - 12*d*z - 
    12*y*z + 4*d*y*z - 6*z^2 + 2*d*z^2)/(3*(-3 + d)*(-2 + d)^2*(y + z)^2), 
  -(24 - 9*d - 15*y + 6*d*y - 3*y^2 + d*y^2 - 15*z + 6*d*z - 6*y*z + 
     2*d*y*z - 3*z^2 + d*z^2)/(3*(-3 + d)*(-2 + d)^2*(y + z)^2), 
  (2*(-24 + 9*d + 42*y - 15*d*y - 12*y^2 + 4*d*y^2 + 42*z - 15*d*z - 24*y*z + 
     8*d*y*z - 12*z^2 + 4*d*z^2))/(3*(-2 + d)^2*(-8 + 3*d)*(y + z)^2), 0, 0, 
  0, 0, 0, 0, 0, 0, (2*(-1 + y + z)*(24 - 9*d - 6*y + 3*d*y - 6*y^2 + 
     2*d*y^2 - 6*z + 3*d*z - 12*y*z + 4*d*y*z - 6*z^2 + 2*d*z^2))/
   (3*(-2 + d)^2*(-8 + 3*d)*(y + z)^2), 
  -(((-2 + y + z)*(-1 + y + z))/((-2 + d)^2*(y + z)^2)), 0, 0, 
  -(((-4 + d)*(-1 + y + z)^2)/((-3 + d)*(-2 + d)^2*(y + z)^2)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(-24*y^3 + 14*d*y^3 - 2*d^2*y^3 + 24*y^4 - 
    14*d*y^4 + 2*d^2*y^4 - 184*y^2*z + 138*d*y^2*z - 26*d^2*y^2*z + 
    188*y^3*z - 139*d*y^3*z + 26*d^2*y^3*z + 8*y^4*z - 3*d*y^4*z + 
    104*y*z^2 - 66*d*y*z^2 + 10*d^2*y*z^2 + 28*y^2*z^2 - 39*d*y^2*z^2 + 
    11*d^2*y^2*z^2 + 48*y^3*z^2 - 26*d*y^3*z^2 + 3*d^2*y^3*z^2 + 24*z^3 - 
    14*d*z^3 + 2*d^2*z^3 - 172*y*z^3 + 107*d*y*z^3 - 16*d^2*y*z^3 + 
    84*y^2*z^3 - 50*d*y^2*z^3 + 7*d^2*y^2*z^3 - 36*z^4 + 21*d*z^4 - 
    3*d^2*z^4 + 56*y*z^4 - 34*d*y*z^4 + 5*d^2*y*z^4 + 12*z^5 - 7*d*z^5 + 
    d^2*z^5)/(3*(-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + y + z)*(y + z)^4), 
  (24*y^3 - 14*d*y^3 + 2*d^2*y^3 - 36*y^4 + 21*d*y^4 - 3*d^2*y^4 + 12*y^5 - 
    7*d*y^5 + d^2*y^5 + 104*y^2*z - 66*d*y^2*z + 10*d^2*y^2*z - 172*y^3*z + 
    107*d*y^3*z - 16*d^2*y^3*z + 56*y^4*z - 34*d*y^4*z + 5*d^2*y^4*z + 
    176*y*z^2 - 126*d*y*z^2 + 22*d^2*y*z^2 - 332*y^2*z^2 + 225*d*y^2*z^2 - 
    37*d^2*y^2*z^2 + 102*y^3*z^2 - 65*d*y^3*z^2 + 10*d^2*y^3*z^2 - 24*z^3 + 
    14*d*z^3 - 2*d^2*z^3 - 172*y*z^3 + 125*d*y*z^3 - 22*d^2*y*z^3 + 
    84*y^2*z^3 - 56*d*y^2*z^3 + 9*d^2*y^2*z^3 + 24*z^4 - 14*d*z^4 + 
    2*d^2*z^4 + 26*y*z^4 - 18*d*y*z^4 + 3*d^2*y*z^4)/
   (3*(-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + y + z)*(y + z)^4), 0, 0, 0, 
  (-2*(-1 + z)*(-6*y^3 + 2*d*y^3 + 6*y^4 - 2*d*y^4 - 26*y^2*z + 10*d*y^2*z + 
     34*y^3*z - 13*d*y^3*z - 2*y^4*z + d*y^4*z + 26*y*z^2 - 10*d*y*z^2 + 
     4*y^2*z^2 - 2*d*y^2*z^2 - 4*y^3*z^2 + 2*d*y^3*z^2 + 6*z^3 - 2*d*z^3 - 
     30*y*z^3 + 11*d*y*z^3 - 2*y^2*z^3 + d*y^2*z^3 - 6*z^4 + 2*d*z^4))/
   (3*(-2 + d)^2*(-8 + 3*d)*(-1 + y + z)*(y + z)^4), 
  -(-12*y^3 + 4*d*y^3 + 24*y^4 - 8*d*y^4 - 12*y^5 + 4*d*y^5 - 52*y^2*z + 
     20*d*y^2*z + 112*y^3*z - 42*d*y^3*z - 60*y^4*z + 22*d*y^4*z + 52*y*z^2 - 
     20*d*y*z^2 + 60*y^2*z^2 - 24*d*y^2*z^2 - 108*y^3*z^2 + 42*d*y^3*z^2 + 
     2*y^4*z^2 - d*y^4*z^2 + 12*z^3 - 4*d*z^3 - 80*y*z^3 + 30*d*y*z^3 - 
     44*y^2*z^3 + 18*d*y^2*z^3 + 4*y^3*z^3 - 2*d*y^3*z^3 - 12*z^4 + 4*d*z^4 + 
     16*y*z^4 - 6*d*y*z^4 + 2*y^2*z^4 - d*y^2*z^4)/
   (3*(-2 + d)^2*(-8 + 3*d)*(-1 + y + z)*(y + z)^4), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, ((-4 + d)*y^2*z^2*(560 - 384*d + 64*d^2 - 600*y + 420*d*y - 
     72*d^2*y + 48*y^2 - 42*d*y^2 + 9*d^2*y^2 + 8*y^3 - 6*d*y^3 + d^2*y^3 - 
     600*z + 420*d*z - 72*d^2*z + 96*y*z - 84*d*y*z + 18*d^2*y*z + 24*y^2*z - 
     18*d*y^2*z + 3*d^2*y^2*z + 48*z^2 - 42*d*z^2 + 9*d^2*z^2 + 24*y*z^2 - 
     18*d*y*z^2 + 3*d^2*y*z^2 + 8*z^3 - 6*d*z^3 + d^2*z^3))/
   (3*(-3 + d)*(-2 + d)^2*(-10 + 3*d)*(-8 + 3*d)*(-1 + y + z)*(y + z)^4), 
  (2*(-4 + d)*y^2*z^3*(-40 + 16*d + 40*y - 16*d*y - 2*y^2 + d*y^2 + 40*z - 
     16*d*z - 4*y*z + 2*d*y*z - 2*z^2 + d*z^2))/(3*(-3 + d)*(-2 + d)^2*
    (-10 + 3*d)*(-8 + 3*d)*(-1 + y + z)*(y + z)^4), 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {-((-28*y^2 + 24*d*y^2 - 5*d^2*y^2 + 22*y^3 - 19*d*y^3 + 4*d^2*y^3 + 
     44*y*z - 27*d*y*z + 4*d^2*y*z - 22*y^2*z + 8*d*y^2*z + 12*z^2 - 
     7*d*z^2 + d^2*z^2 - 56*y*z^2 + 34*d*y*z^2 - 5*d^2*y*z^2 - 12*z^3 + 
     7*d*z^3 - d^2*z^3)/((-4 + d)*(-3 + d)*(-2 + d)*(-1 + y + z)*(y + z)^3)), 
  (-16*y^2 + 12*d*y^2 - 2*d^2*y^2 + 16*y^3 - 12*d*y^3 + 2*d^2*y^3 - 52*y*z + 
    42*d*y*z - 8*d^2*y*z + 62*y^2*z - 49*d*y^2*z + 9*d^2*y^2*z + 24*z^2 - 
    14*d*z^2 + 2*d^2*z^2 + 22*y*z^2 - 23*d*y*z^2 + 5*d^2*y*z^2 - 24*z^3 + 
    14*d*z^3 - 2*d^2*z^3)/(2*(-4 + d)*(-3 + d)*(-2 + d)*(-1 + y + z)*
    (y + z)^3), 0, 0, 0, ((-1 + z)*(-4*y^2 + 2*d*y^2 + 4*y^3 - 2*d*y^3 + 
     22*y*z - 8*d*y*z - 16*y^2*z + 5*d*y^2*z + 6*z^2 - 2*d*z^2 - 26*y*z^2 + 
     9*d*y*z^2 - 6*z^3 + 2*d*z^3))/((-2 + d)*(-8 + 3*d)*(-1 + y + z)*
    (y + z)^3), (-8*y^2 + 4*d*y^2 + 12*y^3 - 6*d*y^3 - 4*y^4 + 2*d*y^4 + 
    44*y*z - 16*d*y*z - 24*y^2*z + 6*d*y^2*z - 14*y^3*z + 7*d*y^3*z + 
    12*z^2 - 4*d*z^2 - 68*y*z^2 + 24*d*y*z^2 + 2*y^2*z^2 + d*y^2*z^2 - 
    12*z^3 + 4*d*z^3 + 12*y*z^3 - 4*d*y*z^3)/(2*(-2 + d)*(-8 + 3*d)*
    (-1 + y + z)*(y + z)^3), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-4 + d)*y^2*z*(140 - 96*d + 16*d^2 - 136*y + 94*d*y - 16*d^2*y + 
      4*y^2 - 4*d*y^2 + d^2*y^2 - 136*z + 94*d*z - 16*d^2*z + 8*y*z - 
      8*d*y*z + 2*d^2*y*z + 4*z^2 - 4*d*z^2 + d^2*z^2))/
    ((-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*(-1 + y + z)*(y + z)^3)), 
  ((-4 + d)*y^2*z^2*(20 - 8*d - 18*y + 7*d*y - 18*z + 7*d*z))/
   ((-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*(-1 + y + z)*(y + z)^3), 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {-(-8 + 3*d + 16*y - 6*d*y - 8*y^2 + 3*d*y^2 + 10*z - 3*d*z - 8*y*z + 
     3*d*y*z - 2*y^2*z - 6*z^2 + 2*d*z^2 - 6*y*z^2 + 2*d*y*z^2)/
   (2*(-4 + d)*(-3 + d)*(-2 + d)*(-1 + y)^2*y*z), 0, 
  ((-10 + 3*d)*(-8 + 3*d)*(-1 + z))/(4*(-4 + d)^2*(-3 + d)*(-2 + d)*y*z), 
  -(80 - 54*d + 9*d^2 - 160*y + 108*d*y - 18*d^2*y + 80*y^2 - 54*d*y^2 + 
     9*d^2*y^2 - 144*z + 94*d*z - 15*d^2*z + 320*y*z - 204*d*y*z + 
     32*d^2*y*z - 208*y^2*z + 126*d*y^2*z - 19*d^2*y^2*z + 32*y^3*z - 
     16*d*y^3*z + 2*d^2*y^3*z + 16*z^2 - 12*d*z^2 + 2*d^2*z^2 - 96*y*z^2 + 
     56*d*y*z^2 - 8*d^2*y*z^2 + 80*y^2*z^2 - 44*d*y^2*z^2 + 6*d^2*y^2*z^2 + 
     48*z^3 - 28*d*z^3 + 4*d^2*z^3 + 48*y*z^3 - 28*d*y*z^3 + 4*d^2*y*z^3)/
   (2*(-4 + d)^2*(-3 + d)*(-2 + d)*(-1 + y)^2*y*z*(-1 + y + z)), 
  (8 - 3*d - 18*y + 7*d*y + 10*y^2 - 4*d*y^2 - 2*z + d*z - 4*y*z + d*y*z - 
    6*y^2*z + 2*d*y^2*z - 6*z^2 + 2*d*z^2 - 6*y*z^2 + 2*d*y*z^2)/
   ((-3 + d)*(-2 + d)*(-8 + 3*d)*(-1 + y)^2*y), 
  -(-80 + 54*d - 9*d^2 + 160*y - 108*d*y + 18*d^2*y - 80*y^2 + 54*d*y^2 - 
     9*d^2*y^2 + 16*z - 14*d*z + 3*d^2*z + 4*d*y*z - 2*d^2*y*z - 16*y^2*z + 
     10*d*y^2*z - d^2*y^2*z + 16*z^2 - 12*d*z^2 + 2*d^2*z^2 + 128*y*z^2 - 
     72*d*y*z^2 + 10*d^2*y*z^2 + 48*y^2*z^2 - 28*d*y^2*z^2 + 4*d^2*y^2*z^2 + 
     48*z^3 - 28*d*z^3 + 4*d^2*z^3 + 48*y*z^3 - 28*d*y*z^3 + 4*d^2*y*z^3)/
   (4*(-4 + d)*(-3 + d)*(-2 + d)*(-8 + 3*d)*(-1 + y)^2*y*z), 0, 0, 0, 
  ((-4 + d)*(-80 + 54*d - 9*d^2 + 240*y - 162*d*y + 27*d^2*y - 240*y^2 + 
     162*d*y^2 - 27*d^2*y^2 + 80*y^3 - 54*d*y^3 + 9*d^2*y^3 + 208*z - 
     134*d*z + 21*d^2*z - 560*y*z + 362*d*y*z - 57*d^2*y*z + 496*y^2*z - 
     322*d*y^2*z + 51*d^2*y^2*z - 144*y^3*z + 94*d*y^3*z - 15*d^2*y^3*z - 
     32*z^2 + 24*d*z^2 - 4*d^2*z^2 + 224*y*z^2 - 136*d*y*z^2 + 20*d^2*y*z^2 - 
     240*y^2*z^2 + 140*d*y^2*z^2 - 20*d^2*y^2*z^2 + 48*y^3*z^2 - 
     28*d*y^3*z^2 + 4*d^2*y^3*z^2 - 96*z^3 + 56*d*z^3 - 8*d^2*z^3 - 
     288*y*z^3 + 180*d*y*z^3 - 28*d^2*y*z^3 + 48*y^2*z^3 - 28*d*y^2*z^3 + 
     4*d^2*y^2*z^3))/(4*(-3 + d)^2*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*(-1 + y)^2*
    y*z), 0, ((-1 + y + z)*(80 - 54*d + 9*d^2 - 160*y + 108*d*y - 18*d^2*y + 
     80*y^2 - 54*d*y^2 + 9*d^2*y^2 - 144*z + 94*d*z - 15*d^2*z + 288*y*z - 
     188*d*y*z + 30*d^2*y*z - 144*y^2*z + 94*d*y^2*z - 15*d^2*y^2*z + 
     16*z^2 - 12*d*z^2 + 2*d^2*z^2 - 64*y*z^2 + 40*d*y*z^2 - 6*d^2*y*z^2 + 
     48*y^2*z^2 - 28*d*y^2*z^2 + 4*d^2*y^2*z^2 + 48*z^3 - 28*d*z^3 + 
     4*d^2*z^3 + 48*y*z^3 - 28*d*y*z^3 + 4*d^2*y*z^3))/
   (2*(-3 + d)^2*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*(-1 + y)^2*y*z), 0, 
  (8 - 3*d - 6*y + 2*d*y - 6*z + 2*d*z)/((-3 + d)*(-2 + d)*(-8 + 3*d)*y), 
  -((-1 + z)/((-4 + d)*(-2 + d)*y*z)), 0, 
  -((-1 + y + z)*(80 - 54*d + 9*d^2 - 144*z + 94*d*z - 15*d^2*z + 48*z^2 - 
      28*d*z^2 + 4*d^2*z^2))/(2*(-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*y*
    z), -((-4 + d)*(y - z + y*z + z^2))/(4*(-3 + d)^2*(-2 + d)*y*z), 0, 0, 
  ((-4 + d)*(-1 + z)^2*(-1 + y + z))/(4*(-3 + d)^2*(-2 + d)*y*z), 0, 0, 0, 0, 
  0, 0, 0, 0}, {(-115200*y^3 + 148800*d*y^3 - 75312*d^2*y^3 + 18672*d^3*y^3 - 
    2268*d^4*y^3 + 108*d^5*y^3 + 138240*y^4 - 179712*d*y^4 + 91632*d^2*y^4 - 
    22908*d^3*y^4 + 2808*d^4*y^4 - 135*d^5*y^4 - 1094400*y^2*z + 
    1456800*d*y^2*z - 760464*d^2*y^2*z + 194376*d^3*y^2*z - 24300*d^4*y^2*z + 
    1188*d^5*y^2*z + 4481280*y^3*z - 6095904*d*y^3*z + 3265416*d^2*y^3*z - 
    860748*d^3*y^3*z + 111618*d^4*y^3*z - 5697*d^5*y^3*z - 3325440*y^4*z + 
    4546688*d*y^4*z - 2451608*d^2*y^4*z + 651580*d^3*y^4*z - 
    85342*d^4*y^4*z + 4407*d^5*y^4*z - 1843200*y*z^2 + 2467200*d*y*z^2 - 
    1294992*d^2*y*z^2 + 332736*d^3*y*z^2 - 41796*d^4*y*z^2 + 2052*d^5*y*z^2 + 
    13731840*y^2*z^2 - 18751872*d*y^2*z^2 + 10084176*d^2*y^2*z^2 - 
    2668404*d^3*y^2*z^2 + 347328*d^4*y^2*z^2 - 17793*d^5*y^2*z^2 - 
    19944960*y^3*z^2 + 27134592*d*y^3*z^2 - 14579064*d^2*y^3*z^2 + 
    3865316*d^3*y^3*z^2 - 505518*d^4*y^3*z^2 + 26089*d^5*y^3*z^2 + 
    5472000*y^4*z^2 - 7371680*d*y^4*z^2 + 3930016*d^2*y^4*z^2 - 
    1036232*d^3*y^4*z^2 + 135104*d^4*y^4*z^2 - 6968*d^5*y^4*z^2 - 
    864000*z^3 + 1159200*d*z^3 - 609840*d^2*z^3 + 157032*d^3*z^3 - 
    19764*d^4*z^3 + 972*d^5*z^3 + 14572800*y*z^3 - 19934880*d*y*z^3 + 
    10738632*d^2*y*z^3 - 2846196*d^3*y*z^3 + 371034*d^4*y*z^3 - 
    19035*d^5*y*z^3 - 32528640*y^2*z^3 + 44631968*d*y^2*z^3 - 
    24165432*d^2*y^2*z^3 + 6450684*d^3*y^2*z^3 - 848622*d^4*y^2*z^3 + 
    44017*d^5*y^2*z^3 + 19503360*y^3*z^3 - 26256352*d*y^3*z^3 + 
    13999376*d^2*y^3*z^3 - 3693208*d^3*y^3*z^3 + 481852*d^4*y^3*z^3 - 
    24868*d^5*y^3*z^3 - 1935360*y^4*z^3 + 2499072*d*y^4*z^3 - 
    1280000*d^2*y^4*z^3 + 325120*d^3*y^4*z^3 - 40960*d^4*y^4*z^3 + 
    2048*d^5*y^4*z^3 + 5184000*z^4 - 7099200*d*z^4 + 3828240*d^2*z^4 - 
    1015632*d^3*z^4 + 132516*d^4*z^4 - 6804*d^5*z^4 - 27555840*y*z^4 + 
    37763008*d*y*z^4 - 20424936*d^2*y*z^4 + 5447356*d^3*y*z^4 - 
    716106*d^4*y*z^4 + 37123*d^5*y*z^4 + 22821120*y^2*z^4 - 
    30959584*d*y^2*z^4 + 16632432*d^2*y^2*z^4 - 4419032*d^3*y^2*z^4 + 
    580212*d^4*y^2*z^4 - 30108*d^5*y^2*z^4 - 3225600*y^3*z^4 + 
    4057600*d*y^3*z^4 - 2030336*d^2*y^3*z^4 + 505088*d^3*y^3*z^4 - 
    62464*d^4*y^3*z^4 + 3072*d^5*y^3*z^4 - 7776000*z^5 + 10720800*d*z^5 - 
    5826960*d^2*z^5 + 1560168*d^3*z^5 - 205740*d^4*z^5 + 10692*d^5*z^5 + 
    16116480*y*z^5 - 21853856*d*y*z^5 + 11731632*d^2*y*z^5 - 
    3113864*d^3*y*z^5 + 408372*d^4*y*z^5 - 21164*d^5*y*z^5 - 
    2580480*y^2*z^5 + 3117056*d*y^2*z^5 - 1500672*d^2*y^2*z^5 + 
    359936*d^3*y^2*z^5 - 43008*d^4*y^2*z^5 + 2048*d^5*y^2*z^5 + 3456000*z^6 - 
    4780800*d*z^6 + 2608560*d^2*z^6 - 701568*d^3*z^6 + 92988*d^4*z^6 - 
    4860*d^5*z^6 - 1290240*y*z^6 + 1558528*d*y*z^6 - 750336*d^2*y*z^6 + 
    179968*d^3*y*z^6 - 21504*d^4*y*z^6 + 1024*d^5*y*z^6)/
   (256*(-5 + d)*(-4 + d)^2*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*y^2*
    (-1 + z)*z^2*(-1 + y + z)*(y + z)^2), 
  (15360*y^3 - 21888*d*y^3 + 12384*d^2*y^3 - 3480*d^3*y^3 + 486*d^4*y^3 - 
    27*d^5*y^3 + 172800*y^4 - 232800*d*y^4 + 123768*d^2*y^4 - 32484*d^3*y^4 + 
    4212*d^4*y^4 - 216*d^5*y^4 - 1036800*y^5 + 1365120*d*y^5 - 
    711232*d^2*y^5 + 183376*d^3*y^5 - 23408*d^4*y^5 + 1184*d^5*y^5 + 
    1290240*y^6 - 1679488*d*y^6 + 866208*d^2*y^6 - 221344*d^3*y^6 + 
    28032*d^4*y^6 - 1408*d^5*y^6 - 483840*y^7 + 624768*d*y^7 - 
    320000*d^2*y^7 + 81280*d^3*y^7 - 10240*d^4*y^7 + 512*d^5*y^7 + 
    145920*y^2*z - 213696*d*y^2*z + 124416*d^2*y^2*z - 36012*d^3*y^2*z + 
    5184*d^4*y^2*z - 297*d^5*y^2*z + 631680*y^3*z - 855504*d*y^3*z + 
    456240*d^2*y^3*z - 119712*d^3*y^3*z + 15444*d^4*y^3*z - 783*d^5*y^3*z - 
    3818880*y^4*z + 5008656*d*y^4*z - 2604496*d^2*y^4*z + 671244*d^3*y^4*z - 
    85748*d^4*y^4*z + 4344*d^5*y^4*z + 4170240*y^5*z - 5464448*d*y^5*z + 
    2834880*d^2*y^5*z - 728160*d^3*y^5*z + 92640*d^4*y^5*z - 4672*d^5*y^5*z - 
    645120*y^6*z + 900224*d*y^6*z - 491040*d^2*y^6*z + 131360*d^3*y^6*z - 
    17280*d^4*y^6*z + 896*d^5*y^6*z - 483840*y^7*z + 624768*d*y^7*z - 
    320000*d^2*y^7*z + 81280*d^3*y^7*z - 10240*d^4*y^7*z + 512*d^5*y^7*z + 
    245760*y*z^2 - 361728*d*y*z^2 + 211680*d^2*y*z^2 - 61584*d^3*y*z^2 + 
    8910*d^4*y*z^2 - 513*d^5*y*z^2 + 399360*y^2*z^2 - 502848*d*y^2*z^2 + 
    242232*d^2*y^2*z^2 - 54816*d^3*y^2*z^2 + 5616*d^4*y^2*z^2 - 
    189*d^5*y^2*z^2 - 5577600*y^3*z^2 + 7411344*d*y^3*z^2 - 
    3901600*d^2*y^3*z^2 + 1016836*d^3*y^3*z^2 - 131150*d^4*y^3*z^2 + 
    6695*d^5*y^3*z^2 + 7925760*y^4*z^2 - 10373632*d*y^4*z^2 + 
    5383896*d^2*y^4*z^2 - 1385100*d^3*y^4*z^2 + 176652*d^4*y^4*z^2 - 
    8936*d^5*y^4*z^2 + 92160*y^5*z^2 + 41728*d*y^5*z^2 - 93312*d^2*y^5*z^2 + 
    39696*d^3*y^5*z^2 - 6768*d^4*y^5*z^2 + 416*d^5*y^5*z^2 - 
    2580480*y^6*z^2 + 3278336*d*y^6*z^2 - 1655168*d^2*y^6*z^2 + 
    415104*d^3*y^6*z^2 - 51712*d^4*y^6*z^2 + 2560*d^5*y^6*z^2 + 115200*z^3 - 
    169920*d*z^3 + 99648*d^2*z^3 - 29052*d^3*z^3 + 4212*d^4*z^3 - 
    243*d^5*z^3 - 405120*y*z^3 + 629616*d*y*z^3 - 389184*d^2*y*z^3 + 
    119568*d^3*y*z^3 - 18252*d^4*y*z^3 + 1107*d^5*y*z^3 - 2532480*y^2*z^3 + 
    3457584*d*y^2*z^3 - 1857072*d^2*y^2*z^3 + 489936*d^3*y^2*z^3 - 
    63396*d^4*y^2*z^3 + 3213*d^5*y^2*z^3 + 9198720*y^3*z^3 - 
    12168624*d*y^3*z^3 + 6384944*d^2*y^3*z^3 - 1660616*d^3*y^3*z^3 + 
    214024*d^4*y^3*z^3 - 10933*d^5*y^3*z^3 - 2183040*y^4*z^3 + 
    2944208*d*y^4*z^3 - 1568000*d^2*y^4*z^3 + 412516*d^3*y^4*z^3 - 
    53644*d^4*y^4*z^3 + 2760*d^5*y^4*z^3 - 4193280*y^5*z^3 + 
    5307136*d*y^5*z^3 - 2670336*d^2*y^5*z^3 + 667648*d^3*y^5*z^3 - 
    82944*d^4*y^5*z^3 + 4096*d^5*y^5*z^3 - 345600*z^4 + 509760*d*z^4 - 
    298944*d^2*z^4 + 87156*d^3*z^4 - 12636*d^4*z^4 + 729*d^5*z^4 - 
    359040*y*z^4 + 429552*d*y*z^4 - 189792*d^2*y*z^4 + 36372*d^3*y*z^4 - 
    2430*d^4*y*z^4 - 27*d^5*y*z^4 + 3283200*y^2*z^4 - 4551840*d*y^2*z^4 + 
    2489784*d^2*y^2*z^4 - 671376*d^3*y^2*z^4 + 89208*d^4*y^2*z^4 - 
    4671*d^5*y^2*z^4 - 4268160*y^3*z^4 + 5634672*d*y^3*z^4 - 
    2951968*d^2*y^3*z^4 + 766972*d^3*y^3*z^4 - 98804*d^4*y^3*z^4 + 
    5048*d^5*y^3*z^4 - 2096640*y^4*z^4 + 2653568*d*y^4*z^4 - 
    1335168*d^2*y^4*z^4 + 333824*d^3*y^4*z^4 - 41472*d^4*y^4*z^4 + 
    2048*d^5*y^4*z^4 + 345600*z^5 - 509760*d*z^5 + 298944*d^2*z^5 - 
    87156*d^3*z^5 + 12636*d^4*z^5 - 729*d^5*z^5 + 950400*y*z^5 - 
    1301040*d*y*z^5 + 700416*d^2*y*z^5 - 185112*d^3*y*z^5 + 23976*d^4*y*z^5 - 
    1215*d^5*y*z^5 - 1296000*y^2*z^5 + 1810800*d*y^2*z^5 - 
    999360*d^2*y^2*z^5 + 272268*d^3*y^2*z^5 - 36612*d^4*y^2*z^5 + 
    1944*d^5*y^2*z^5 - 115200*z^6 + 169920*d*z^6 - 99648*d^2*z^6 + 
    29052*d^3*z^6 - 4212*d^4*z^6 + 243*d^5*z^6 - 432000*y*z^6 + 
    603600*d*y*z^6 - 333120*d^2*y*z^6 + 90756*d^3*y*z^6 - 12204*d^4*y*z^6 + 
    648*d^5*y*z^6)/(128*(-5 + d)*(-4 + d)^2*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-5 + 2*d)*y^3*(-1 + z)^2*z*(-1 + y + z)*(y + z)^2), 
  ((-2 + d)*(320*y - 296*d*y + 90*d^2*y - 9*d^3*y + 32480*z - 26036*d*z + 
     6892*d^2*z - 601*d^3*z - 32480*y*z + 26036*d*y*z - 6892*d^2*y*z + 
     601*d^3*y*z - 32480*z^2 + 26036*d*z^2 - 6892*d^2*z^2 + 601*d^3*z^2))/
   (64*(-5 + d)*(-4 + d)^2*(-3 + d)*(-7 + 2*d)*(-5 + 2*d)*y*z*(-1 + y + z)), 
  (291840*y^2 - 390912*d*y^2 + 206448*d^2*y^2 - 53772*d^3*y^2 + 
    6912*d^4*y^2 - 351*d^5*y^2 + 652800*y^3 - 881600*d*y^3 + 469968*d^2*y^3 - 
    123712*d^3*y^3 + 16092*d^4*y^3 - 828*d^5*y^3 - 4147200*y^4 + 
    5460480*d*y^4 - 2844928*d^2*y^4 + 733504*d^3*y^4 - 93632*d^4*y^4 + 
    4736*d^5*y^4 + 5160960*y^5 - 6717952*d*y^5 + 3464832*d^2*y^5 - 
    885376*d^3*y^5 + 112128*d^4*y^5 - 5632*d^5*y^5 - 1935360*y^6 + 
    2499072*d*y^6 - 1280000*d^2*y^6 + 325120*d^3*y^6 - 40960*d^4*y^6 + 
    2048*d^5*y^6 + 2534400*y*z - 3506880*d*y*z + 1915128*d^2*y*z - 
    515868*d^3*y*z + 68526*d^4*y*z - 3591*d^5*y*z - 4158720*y^2*z + 
    5500832*d*y^2*z - 2886984*d^2*y^2*z + 750684*d^3*y^2*z - 
    96618*d^4*y^2*z + 4921*d^5*y^2*z - 2215680*y^3*z + 3403296*d*y^3*z - 
    1990672*d^2*y^3*z + 561928*d^3*y^3*z - 77180*d^4*y^3*z + 4148*d^5*y^3*z + 
    7649280*y^4*z - 10464256*d*y^4*z + 5623680*d^2*y^4*z - 
    1487360*d^3*y^4*z + 193920*d^4*y^4*z - 9984*d^5*y^4*z - 1935360*y^5*z + 
    2660352*d*y^5*z - 1434496*d^2*y^5*z + 380288*d^3*y^5*z - 
    49664*d^4*y^5*z + 2560*d^5*y^5*z - 1935360*y^6*z + 2499072*d*y^6*z - 
    1280000*d^2*y^6*z + 325120*d^3*y^6*z - 40960*d^4*y^6*z + 2048*d^5*y^6*z + 
    2592000*z^2 - 3621600*d*z^2 + 1998720*d^2*z^2 - 544536*d^3*z^2 + 
    73224*d^4*z^2 - 3888*d^5*z^2 - 15344640*y*z^2 + 21016768*d*y*z^2 - 
    11381592*d^2*y*z^2 + 3044692*d^3*y*z^2 - 402150*d^4*y*z^2 + 
    20977*d^5*y*z^2 + 17003520*y^2*z^2 - 21933568*d*y^2*z^2 + 
    11261328*d^2*y^2*z^2 - 2872900*d^3*y^2*z^2 + 363720*d^4*y^2*z^2 - 
    18265*d^5*y^2*z^2 - 7203840*y^3*z^2 + 7688448*d*y^3*z^2 - 
    3210576*d^2*y^3*z^2 + 652208*d^3*y^3*z^2 - 63900*d^4*y^3*z^2 + 
    2380*d^5*y^3*z^2 + 7464960*y^4*z^2 - 8727552*d*y^4*z^2 + 
    4062592*d^2*y^4*z^2 - 941376*d^3*y^4*z^2 + 108608*d^4*y^4*z^2 - 
    4992*d^5*y^4*z^2 - 7096320*y^5*z^2 + 9055744*d*y^5*z^2 - 
    4590336*d^2*y^5*z^2 + 1155328*d^3*y^5*z^2 - 144384*d^4*y^5*z^2 + 
    7168*d^5*y^5*z^2 - 11232000*z^3 + 15645600*d*z^3 - 8604720*d^2*z^3 + 
    2335176*d^3*z^3 - 312660*d^4*z^3 + 16524*d^5*z^3 + 32866560*y*z^3 - 
    44577952*d*y*z^3 + 23938872*d^2*y*z^3 - 6357196*d^3*y*z^3 + 
    834294*d^4*y*z^3 - 43273*d^5*y*z^3 - 27859200*y^2*z^3 + 
    35162400*d*y^2*z^3 - 17688840*d^2*y^2*z^3 + 4428708*d^3*y^2*z^3 - 
    551250*d^4*y^2*z^3 + 27267*d^5*y^2*z^3 + 18443520*y^3*z^3 - 
    22060384*d*y^3*z^3 + 10513296*d^2*y^3*z^3 - 2495352*d^3*y^3*z^3 + 
    294972*d^4*y^3*z^3 - 13892*d^5*y^3*z^3 - 10967040*y^4*z^3 + 
    13731328*d*y^4*z^3 - 6841344*d^2*y^4*z^3 + 1695232*d^3*y^4*z^3 - 
    208896*d^4*y^4*z^3 + 10240*d^5*y^4*z^3 + 18144000*z^4 - 25207200*d*z^4 + 
    13821840*d^2*z^4 - 3738312*d^3*z^4 + 498636*d^4*z^4 - 26244*d^5*z^4 - 
    31127040*y*z^4 + 41691648*d*y*z^4 - 22143816*d^2*y*z^4 + 
    5823756*d^3*y*z^4 - 757746*d^4*y*z^4 + 39003*d^5*y*z^4 + 
    19883520*y^2*z^4 - 24572864*d*y^2*z^4 + 12109392*d^2*y^2*z^4 - 
    2972592*d^3*y^2*z^4 + 363252*d^4*y^2*z^4 - 17668*d^5*y^2*z^4 - 
    9676800*y^3*z^4 + 11850240*d*y^3*z^4 - 5782016*d^2*y^3*z^4 + 
    1404928*d^3*y^3*z^4 - 169984*d^4*y^3*z^4 + 8192*d^5*y^3*z^4 - 
    12960000*z^5 + 17964000*d*z^5 - 9824400*d^2*z^5 + 2649240*d^3*z^5 - 
    352188*d^4*z^5 + 18468*d^5*z^5 + 12360960*y*z^5 - 16182112*d*y*z^5 + 
    8421744*d^2*y*z^5 - 2175352*d^3*y*z^5 + 278580*d^4*y*z^5 - 
    14140*d^5*y*z^5 - 5160960*y^2*z^5 + 6234112*d*y^2*z^5 - 
    3001344*d^2*y^2*z^5 + 719872*d^3*y^2*z^5 - 86016*d^4*y^2*z^5 + 
    4096*d^5*y^2*z^5 + 3456000*z^6 - 4780800*d*z^6 + 2608560*d^2*z^6 - 
    701568*d^3*z^6 + 92988*d^4*z^6 - 4860*d^5*z^6 - 1290240*y*z^6 + 
    1558528*d*y*z^6 - 750336*d^2*y*z^6 + 179968*d^3*y*z^6 - 21504*d^4*y*z^6 + 
    1024*d^5*y*z^6)/(256*(-5 + d)*(-4 + d)^2*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-5 + 2*d)*y^2*(-1 + z)^2*z*(-1 + y + z)^2*(y + z)), 
  -(188160*y^2 - 254688*d*y^2 + 136152*d^2*y^2 - 35964*d^3*y^2 + 
     4698*d^4*y^2 - 243*d^5*y^2 + 691200*y^3 - 931200*d*y^3 + 
     495072*d^2*y^3 - 129936*d^3*y^3 + 16848*d^4*y^3 - 864*d^5*y^3 - 
     4147200*y^4 + 5460480*d*y^4 - 2844928*d^2*y^4 + 733504*d^3*y^4 - 
     93632*d^4*y^4 + 4736*d^5*y^4 + 5160960*y^5 - 6717952*d*y^5 + 
     3464832*d^2*y^5 - 885376*d^3*y^5 + 112128*d^4*y^5 - 5632*d^5*y^5 - 
     1935360*y^6 + 2499072*d*y^6 - 1280000*d^2*y^6 + 325120*d^3*y^6 - 
     40960*d^4*y^6 + 2048*d^5*y^6 + 1545600*y*z - 2160720*d*y*z + 
     1194072*d^2*y*z - 326088*d^3*y*z + 44010*d^4*y*z - 2349*d^5*y*z + 
     439680*y^2*z - 601104*d*y^2*z + 323520*d^2*y^2*z - 85608*d^3*y^2*z + 
     11124*d^4*y^2*z - 567*d^5*y^2*z - 11404800*y^3*z + 15197760*d*y^3*z - 
     8012480*d^2*y^3*z + 2089904*d^3*y^3*z - 269776*d^4*y^3*z + 
     13792*d^5*y^3*z + 18616320*y^4*z - 24356864*d*y^4*z + 
     12619520*d^2*y^4*z - 3237760*d^3*y^4*z + 411520*d^4*y^4*z - 
     20736*d^5*y^4*z - 7096320*y^5*z + 9217024*d*y^5*z - 4744832*d^2*y^5*z + 
     1210496*d^3*y^5*z - 153088*d^4*y^5*z + 7680*d^5*y^5*z - 1935360*y^6*z + 
     2499072*d*y^6*z - 1280000*d^2*y^6*z + 325120*d^3*y^6*z - 
     40960*d^4*y^6*z + 2048*d^5*y^6*z + 1008000*z^2 - 1400400*d*z^2 + 
     767880*d^2*z^2 - 207684*d^3*z^2 + 27702*d^4*z^2 - 1458*d^5*z^2 - 
     5414400*y*z^2 + 7522560*d*y*z^2 - 4128072*d^2*y*z^2 + 
     1118460*d^3*y*z^2 - 149634*d^4*y*z^2 + 7911*d^5*y*z^2 - 
     7607040*y^2*z^2 + 10275552*d*y^2*z^2 - 5492584*d^2*y^2*z^2 + 
     1452460*d^3*y^2*z^2 - 190022*d^4*y^2*z^2 + 9839*d^5*y^2*z^2 + 
     25896960*y^3*z^2 - 34319872*d*y^3*z^2 + 18004576*d^2*y^3*z^2 - 
     4675376*d^3*y^3*z^2 + 601136*d^4*y^3*z^2 - 30624*d^5*y^3*z^2 - 
     12533760*y^4*z^2 + 16397312*d*y^4*z^2 - 8494592*d^2*y^4*z^2 + 
     2179136*d^3*y^4*z^2 - 276928*d^4*y^4*z^2 + 13952*d^5*y^4*z^2 - 
     5806080*y^5*z^2 + 7497216*d*y^5*z^2 - 3840000*d^2*y^5*z^2 + 
     975360*d^3*y^5*z^2 - 122880*d^4*y^5*z^2 + 6144*d^5*y^5*z^2 - 
     4464000*z^3 + 6181200*d*z^3 - 3376440*d^2*z^3 + 909252*d^3*z^3 - 
     120690*d^4*z^3 + 6318*d^5*z^3 + 7344000*y*z^3 - 10108560*d*y*z^3 + 
     5487048*d^2*y*z^3 - 1468032*d^3*y*z^3 + 193590*d^4*y*z^3 - 
     10071*d^5*y*z^3 + 13142400*y^2*z^3 - 17729040*d*y^2*z^3 + 
     9470000*d^2*y^2*z^3 - 2504240*d^3*y^2*z^3 + 327880*d^4*y^2*z^3 - 
     17005*d^5*y^2*z^3 - 13248000*y^3*z^3 + 17554240*d*y^3*z^3 - 
     9207168*d^2*y^3*z^3 + 2390288*d^3*y^3*z^3 - 307248*d^4*y^3*z^3 + 
     15648*d^5*y^3*z^3 - 5806080*y^4*z^3 + 7497216*d*y^4*z^3 - 
     3840000*d^2*y^4*z^3 + 975360*d^3*y^4*z^3 - 122880*d^4*y^4*z^3 + 
     6144*d^5*y^4*z^3 + 7344000*z^4 - 10141200*d*z^4 + 5522040*d^2*z^4 - 
     1481652*d^3*z^4 + 195858*d^4*z^4 - 10206*d^5*z^4 - 4627200*y*z^4 + 
     6292320*d*y*z^4 - 3366168*d^2*y*z^4 + 885036*d^3*y*z^4 - 
     114318*d^4*y*z^4 + 5805*d^5*y*z^4 - 6163200*y^2*z^4 + 
     8309280*d*y^2*z^4 - 4437088*d^2*y^2*z^4 + 1173352*d^3*y^2*z^4 - 
     153680*d^4*y^2*z^4 + 7976*d^5*y^2*z^4 - 1935360*y^3*z^4 + 
     2499072*d*y^3*z^4 - 1280000*d^2*y^3*z^4 + 325120*d^3*y^3*z^4 - 
     40960*d^4*y^3*z^4 + 2048*d^5*y^3*z^4 - 5328000*z^5 + 7340400*d*z^5 - 
     3986280*d^2*z^5 + 1066284*d^3*z^5 - 140454*d^4*z^5 + 7290*d^5*z^5 + 
     1152000*y*z^5 - 1545600*d*y*z^5 + 813120*d^2*y*z^5 - 209376*d^3*y*z^5 + 
     26352*d^4*y*z^5 - 1296*d^5*y*z^5 + 1440000*z^6 - 1980000*d*z^6 + 
     1072800*d^2*z^6 - 286200*d^3*z^6 + 37584*d^4*z^6 - 1944*d^5*z^6)/
   (256*(-5 + d)*(-4 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*
    (-8 + 3*d)*y^2*(-1 + z)^2*z*(-1 + y + z)*(y + z)), 
  (-57600*y^3 + 74400*d*y^3 - 37656*d^2*y^3 + 9336*d^3*y^3 - 1134*d^4*y^3 + 
    54*d^5*y^3 + 15360*y^4 - 18688*d*y^4 + 8784*d^2*y^4 - 1988*d^3*y^4 + 
    216*d^4*y^4 - 9*d^5*y^4 - 547200*y^2*z + 728400*d*y^2*z - 
    380232*d^2*y^2*z + 97188*d^3*y^2*z - 12150*d^4*y^2*z + 594*d^5*y^2*z + 
    4928640*y^3*z - 6699760*d*y^3*z + 3604440*d^2*y^3*z - 958776*d^3*y^3*z + 
    126042*d^4*y^3*z - 6551*d^5*y^3*z - 4546560*y^4*z + 6176192*d*y^4*z - 
    3324008*d^2*y^4*z + 885524*d^3*y^4*z - 116722*d^4*y^4*z + 
    6089*d^5*y^4*z - 921600*y*z^2 + 1233600*d*y*z^2 - 647496*d^2*y*z^2 + 
    166368*d^3*y*z^2 - 20898*d^4*y*z^2 + 1026*d^5*y*z^2 + 7599360*y^2*z^2 - 
    10705248*d*y^2*z^2 + 5930000*d^2*y^2*z^2 - 1614596*d^3*y^2*z^2 + 
    216112*d^4*y^2*z^2 - 11383*d^5*y^2*z^2 - 17251200*y^3*z^2 + 
    23594960*d*y^3*z^2 - 12770480*d^2*y^3*z^2 + 3416800*d^3*y^3*z^2 - 
    451696*d^4*y^3*z^2 + 23601*d^5*y^3*z^2 + 6117120*y^4*z^2 - 
    8150944*d*y^4*z^2 + 4305184*d^2*y^4*z^2 - 1126216*d^3*y^4*z^2 + 
    145856*d^4*y^4*z^2 - 7480*d^5*y^4*z^2 - 432000*z^3 + 579600*d*z^3 - 
    304920*d^2*z^3 + 78516*d^3*z^3 - 9882*d^4*z^3 + 486*d^5*z^3 + 
    8860800*y*z^3 - 12161520*d*y*z^3 + 6576984*d^2*y*z^3 - 
    1751280*d^3*y*z^3 + 229554*d^4*y*z^3 - 11853*d^5*y*z^3 - 
    17078400*y^2*z^3 + 24145200*d*y^2*z^3 - 13429120*d^2*y^2*z^3 + 
    3672616*d^3*y^2*z^3 - 493892*d^4*y^2*z^3 + 26141*d^5*y^2*z^3 + 
    13616640*y^3*z^3 - 18457408*d*y^3*z^3 + 9903616*d^2*y^3*z^3 - 
    2627600*d^3*y^3*z^3 + 344528*d^4*y^3*z^3 - 17856*d^5*y^3*z^3 - 
    1935360*y^4*z^3 + 2499072*d*y^4*z^3 - 1280000*d^2*y^4*z^3 + 
    325120*d^3*y^4*z^3 - 40960*d^4*y^4*z^3 + 2048*d^5*y^4*z^3 + 2304000*z^4 - 
    3139200*d*z^4 + 1682640*d^2*z^4 - 443232*d^3*z^4 + 57348*d^4*z^4 - 
    2916*d^5*z^4 - 15427200*y*z^4 + 21262320*d*y*z^4 - 11553168*d^2*y*z^4 + 
    3092736*d^3*y*z^4 - 407808*d^4*y*z^4 + 21195*d^5*y*z^4 + 
    9676800*y^2*z^4 - 13662720*d*y^2*z^4 + 7589312*d^2*y^2*z^4 - 
    2072768*d^3*y^2*z^4 + 278320*d^4*y^2*z^4 - 14704*d^5*y^2*z^4 - 
    1935360*y^3*z^4 + 2499072*d*y^3*z^4 - 1280000*d^2*y^3*z^4 + 
    325120*d^3*y^3*z^4 - 40960*d^4*y^3*z^4 + 2048*d^5*y^3*z^4 - 3312000*z^5 + 
    4539600*d*z^5 - 2450520*d^2*z^5 + 650916*d^3*z^5 - 85050*d^4*z^5 + 
    4374*d^5*z^5 + 7488000*y*z^5 - 10334400*d*y*z^5 + 5623680*d^2*y*z^5 - 
    1507824*d^3*y*z^5 + 199152*d^4*y*z^5 - 10368*d^5*y*z^5 + 1440000*z^6 - 
    1980000*d*z^6 + 1072800*d^2*z^6 - 286200*d^3*z^6 + 37584*d^4*z^6 - 
    1944*d^5*z^6)/(256*(-5 + d)*(-4 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-5 + 2*d)*(-8 + 3*d)*y^2*(-1 + z)*z*(-1 + y + z)*(y + z)^2), 
  (-3840*y^3 + 4512*d*y^3 - 1968*d^2*y^3 + 378*d^3*y^3 - 27*d^4*y^3 - 
    19200*y^4 + 21920*d*y^4 - 9248*d^2*y^4 + 1710*d^3*y^4 - 117*d^4*y^4 + 
    103680*y^5 - 115776*d*y^5 + 47968*d^2*y^5 - 8744*d^3*y^5 + 592*d^4*y^5 - 
    129024*y^6 + 142144*d*y^6 - 58192*d^2*y^6 + 10496*d^3*y^6 - 704*d^4*y^6 + 
    48384*y^7 - 52800*d*y^7 + 21440*d^2*y^7 - 3840*d^3*y^7 + 256*d^4*y^7 - 
    36480*y^2*z + 44304*d*y^2*z - 20028*d^2*y^2*z + 3996*d^3*y^2*z - 
    297*d^4*y^2*z - 178176*y^3*z + 203648*d*y^3*z - 86504*d^2*y^3*z + 
    16160*d^3*y^3*z - 1118*d^4*y^3*z + 615552*y^4*z - 694736*d*y^4*z + 
    291284*d^2*y^4*z - 53772*d^3*y^4*z + 3687*d^4*y^4*z - 771840*y^5*z + 
    852928*d*y^5*z - 350144*d^2*y^5*z + 63312*d^3*y^5*z - 4256*d^4*y^5*z + 
    322560*y^6*z - 353344*d*y^6*z + 143952*d^2*y^6*z - 25856*d^3*y^6*z + 
    1728*d^4*y^6*z + 48384*y^7*z - 52800*d*y^7*z + 21440*d^2*y^7*z - 
    3840*d^3*y^7*z + 256*d^4*y^7*z - 61440*y*z^2 + 75072*d*y*z^2 - 
    34152*d^2*y*z^2 + 6858*d^3*y*z^2 - 513*d^4*y*z^2 + 13440*y^2*z^2 - 
    8016*d*y^2*z^2 + 1028*d^2*y^2*z^2 + 62*d^3*y^2*z^2 - 4*d^4*y^2*z^2 + 
    1226112*y^3*z^2 - 1404752*d*y^3*z^2 + 598172*d^2*y^3*z^2 - 
    112118*d^3*y^3*z^2 + 7796*d^4*y^3*z^2 - 1963776*y^4*z^2 + 
    2192832*d*y^4*z^2 - 910104*d^2*y^4*z^2 + 166414*d^3*y^4*z^2 - 
    11311*d^4*y^4*z^2 + 861696*y^5*z^2 - 948352*d*y^5*z^2 + 
    387936*d^2*y^5*z^2 - 69928*d^3*y^5*z^2 + 4688*d^4*y^5*z^2 + 
    193536*y^6*z^2 - 211200*d*y^6*z^2 + 85760*d^2*y^6*z^2 - 
    15360*d^3*y^6*z^2 + 1024*d^4*y^6*z^2 - 28800*z^3 + 35280*d*z^3 - 
    16092*d^2*z^3 + 3240*d^3*z^3 - 243*d^4*z^3 + 65280*y*z^3 - 
    84384*d*y*z^3 + 40800*d^2*y*z^3 - 8748*d^3*y*z^3 + 702*d^4*y*z^3 + 
    514560*y^2*z^3 - 631680*d*y^2*z^3 + 285368*d^2*y^2*z^3 - 
    56176*d^3*y^2*z^3 + 4058*d^4*y^2*z^3 - 2257152*y^3*z^3 + 
    2570400*d*y^3*z^3 - 1088224*d^2*y^3*z^3 + 202916*d^3*y^3*z^3 - 
    14050*d^4*y^3*z^3 + 1415808*y^4*z^3 - 1572816*d*y^4*z^3 + 
    649508*d^2*y^4*z^3 - 118192*d^3*y^4*z^3 + 7997*d^4*y^4*z^3 + 
    290304*y^5*z^3 - 316800*d*y^5*z^3 + 128640*d^2*y^5*z^3 - 
    23040*d^3*y^5*z^3 + 1536*d^4*y^5*z^3 + 86400*z^4 - 105840*d*z^4 + 
    48276*d^2*z^4 - 9720*d^3*z^4 + 729*d^4*z^4 + 197760*y*z^4 - 
    228048*d*y*z^4 + 96636*d^2*y*z^4 - 17766*d^3*y*z^4 + 1188*d^4*y*z^4 - 
    923520*y^2*z^4 + 1110192*d*y^2*z^4 - 493708*d^2*y^2*z^4 + 
    96182*d^3*y^2*z^4 - 6916*d^4*y^2*z^4 + 1213056*y^3*z^4 - 
    1373808*d*y^3*z^4 + 578524*d^2*y^3*z^4 - 107336*d^3*y^3*z^4 + 
    7399*d^4*y^3*z^4 + 145152*y^4*z^4 - 158400*d*y^4*z^4 + 
    64320*d^2*y^4*z^4 - 11520*d^3*y^4*z^4 + 768*d^4*y^4*z^4 - 86400*z^5 + 
    105840*d*z^5 - 48276*d^2*z^5 + 9720*d^3*z^5 - 729*d^4*z^5 - 
    345600*y*z^5 + 408960*d*y*z^5 - 179064*d^2*y*z^5 + 34344*d^3*y*z^5 - 
    2430*d^4*y*z^5 + 432000*y^2*z^5 - 514800*d*y^2*z^5 + 227340*d^2*y^2*z^5 - 
    44064*d^3*y^2*z^5 + 3159*d^4*y^2*z^5 + 28800*z^6 - 35280*d*z^6 + 
    16092*d^2*z^6 - 3240*d^3*z^6 + 243*d^4*z^6 + 144000*y*z^6 - 
    171600*d*y*z^6 + 75780*d^2*y*z^6 - 14688*d^3*y*z^6 + 1053*d^4*y*z^6)/
   (64*(-4 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*y^2*
    (-1 + z)^2*z*(-1 + y + z)*(y + z)^2), 0, 
  -((-4 + d)*(1920*y^2 - 2096*d*y^2 + 836*d^2*y^2 - 144*d^3*y^2 + 9*d^4*y^2 + 
      52416*y*z - 61032*d*y*z + 26284*d^2*y*z - 4958*d^3*y*z + 345*d^4*y*z - 
      52416*y^2*z + 61032*d*y^2*z - 26284*d^2*y^2*z + 4958*d^3*y^2*z - 
      345*d^4*y^2*z + 48384*z^2 - 52800*d*z^2 + 21440*d^2*z^2 - 
      3840*d^3*z^2 + 256*d^4*z^2 - 149184*y*z^2 + 166632*d*y*z^2 - 
      69164*d^2*y*z^2 + 12638*d^3*y*z^2 - 857*d^4*y*z^2 + 48384*y^2*z^2 - 
      52800*d*y^2*z^2 + 21440*d^2*y^2*z^2 - 3840*d^3*y^2*z^2 + 
      256*d^4*y^2*z^2 - 96768*z^3 + 105600*d*z^3 - 42880*d^2*z^3 + 
      7680*d^3*z^3 - 512*d^4*z^3 + 96768*y*z^3 - 105600*d*y*z^3 + 
      42880*d^2*y*z^3 - 7680*d^3*y*z^3 + 512*d^4*y*z^3 + 48384*z^4 - 
      52800*d*z^4 + 21440*d^2*z^4 - 3840*d^3*z^4 + 256*d^4*z^4))/
   (64*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*y*z*
    (-1 + y + z)), 0, 
  -((-4 + d)*(21120*y - 24336*d*y + 10380*d^2*y - 1944*d^3*y + 135*d^4*y + 
      69120*y^2 - 79296*d*y^2 + 33648*d^2*y^2 - 6264*d^3*y^2 + 432*d^4*y^2 - 
      414720*y^3 + 463104*d*y^3 - 191872*d^2*y^3 + 34976*d^3*y^3 - 
      2368*d^4*y^3 + 516096*y^4 - 568576*d*y^4 + 232768*d^2*y^4 - 
      41984*d^3*y^4 + 2816*d^4*y^4 - 193536*y^5 + 211200*d*y^5 - 
      85760*d^2*y^5 + 15360*d^3*y^5 - 1024*d^4*y^5 + 158400*z - 190440*d*z + 
      84996*d^2*z - 16686*d^3*z + 1215*d^4*z - 248640*y*z + 294072*d*y*z - 
      129024*d^2*y*z + 24894*d^3*y*z - 1782*d^4*y*z - 207360*y^2*z + 
      237888*d*y^2*z - 100944*d^2*y^2*z + 18792*d^3*y^2*z - 1296*d^4*y^2*z + 
      152064*y^3*z - 150720*d*y^3*z + 53056*d^2*y^3*z - 7744*d^3*y^3*z + 
      384*d^4*y^3*z + 741888*y^4*z - 864704*d*y^4*z + 375552*d^2*y^4*z - 
      71936*d^3*y^4*z + 5120*d^4*y^4*z - 580608*y^5*z + 657792*d*y^5*z - 
      277632*d^2*y^5*z + 51712*d^3*y^5*z - 3584*d^4*y^5*z - 835200*z^2 + 
      1001520*d*z^2 - 445608*d^2*z^2 + 87156*d^3*z^2 - 6318*d^4*z^2 + 
      820800*y*z^2 - 975960*d*y*z^2 + 430416*d^2*y*z^2 - 83430*d^3*y*z^2 + 
      5994*d^4*y*z^2 + 207360*y^2*z^2 - 237888*d*y^2*z^2 + 
      100944*d^2*y^2*z^2 - 18792*d^3*y^2*z^2 + 1296*d^4*y^2*z^2 + 
      1036800*y^3*z^2 - 1193472*d*y^3*z^2 + 512384*d^2*y^3*z^2 - 
      97120*d^3*y^3*z^2 + 6848*d^4*y^3*z^2 - 1451520*y^4*z^2 + 
      1644480*d*y^4*z^2 - 694080*d^2*y^4*z^2 + 129280*d^3*y^4*z^2 - 
      8960*d^4*y^4*z^2 + 96768*y^5*z^2 - 105600*d*y^5*z^2 + 
      42880*d^2*y^5*z^2 - 7680*d^3*y^5*z^2 + 512*d^4*y^5*z^2 + 1756800*z^3 - 
      2101680*d*z^3 + 932472*d^2*z^3 - 181764*d^3*z^3 + 13122*d^4*z^3 - 
      1181760*y*z^3 + 1406808*d*y*z^3 - 620904*d^2*y*z^3 + 120366*d^3*y*z^3 - 
      8640*d^4*y*z^3 - 69120*y^2*z^3 + 79296*d*y^2*z^3 - 33648*d^2*y^2*z^3 + 
      6264*d^3*y^2*z^3 - 432*d^4*y^2*z^3 - 870912*y^3*z^3 + 
      986688*d*y^3*z^3 - 416448*d^2*y^3*z^3 + 77568*d^3*y^3*z^3 - 
      5376*d^4*y^3*z^3 + 193536*y^4*z^3 - 211200*d*y^4*z^3 + 
      85760*d^2*y^4*z^3 - 15360*d^3*y^4*z^3 + 1024*d^4*y^4*z^3 - 
      1843200*z^4 + 2200320*d*z^4 - 973728*d^2*z^4 + 189216*d^3*z^4 - 
      13608*d^4*z^4 + 790080*y*z^4 - 940344*d*y*z^4 + 414756*d^2*y*z^4 - 
      80298*d^3*y*z^4 + 5751*d^4*y*z^4 + 96768*y^3*z^4 - 105600*d*y^3*z^4 + 
      42880*d^2*y^3*z^4 - 7680*d^3*y^3*z^4 + 512*d^4*y^3*z^4 + 964800*z^5 - 
      1149480*d*z^5 + 507492*d^2*z^5 - 98334*d^3*z^5 + 7047*d^4*z^5 - 
      201600*y*z^5 + 239760*d*y*z^5 - 105624*d^2*y*z^5 + 20412*d^3*y*z^5 - 
      1458*d^4*y*z^5 - 201600*z^6 + 239760*d*z^6 - 105624*d^2*z^6 + 
      20412*d^3*z^6 - 1458*d^4*z^6))/(128*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*
    (-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*y^2*(-1 + z)^2*z*(-1 + y + z)), 0, 
  -(-5760*y + 6608*d*y - 2804*d^2*y + 522*d^3*y - 36*d^4*y - 17280*y^2 + 
     19824*d*y^2 - 8412*d^2*y^2 + 1566*d^3*y^2 - 108*d^4*y^2 + 103680*y^3 - 
     115776*d*y^3 + 47968*d^2*y^3 - 8744*d^3*y^3 + 592*d^4*y^3 - 129024*y^4 + 
     142144*d*y^4 - 58192*d^2*y^4 + 10496*d^3*y^4 - 704*d^4*y^4 + 48384*y^5 - 
     52800*d*y^5 + 21440*d^2*y^5 - 3840*d^3*y^5 + 256*d^4*y^5 - 43200*z + 
     51720*d*z - 22968*d^2*z + 4482*d^3*z - 324*d^4*z + 76800*y*z - 
     90880*d*y*z + 39872*d^2*y*z - 7686*d^3*y*z + 549*d^4*y*z + 43200*y^2*z - 
     48840*d*y^2*z + 20384*d^2*y^2*z - 3726*d^3*y^2*z + 252*d^4*y^2*z - 
     158976*y^3*z + 178752*d*y^3*z - 74496*d^2*y^3*z + 13648*d^3*y^3*z - 
     928*d^4*y^3*z + 32256*y^4*z - 36544*d*y^4*z + 15312*d^2*y^4*z - 
     2816*d^3*y^4*z + 192*d^4*y^4*z + 48384*y^5*z - 52800*d*y^5*z + 
     21440*d^2*y^5*z - 3840*d^3*y^5*z + 256*d^4*y^5*z + 187200*z^2 - 
     223320*d*z^2 + 98748*d^2*z^2 - 19170*d^3*z^2 + 1377*d^4*z^2 - 
     208320*y*z^2 + 247336*d*y*z^2 - 108832*d^2*y*z^2 + 21024*d^3*y*z^2 - 
     1503*d^4*y*z^2 - 34560*y^2*z^2 + 38208*d*y^2*z^2 - 15532*d^2*y^2*z^2 + 
     2754*d^3*y^2*z^2 - 180*d^4*y^2*z^2 + 6912*y^3*z^2 - 10176*d*y^3*z^2 + 
     5088*d^2*y^3*z^2 - 1064*d^3*y^3*z^2 + 80*d^4*y^3*z^2 + 96768*y^4*z^2 - 
     105600*d*y^4*z^2 + 42880*d^2*y^4*z^2 - 7680*d^3*y^4*z^2 + 
     512*d^4*y^4*z^2 - 302400*z^3 + 359640*d*z^3 - 158436*d^2*z^3 + 
     30618*d^3*z^3 - 2187*d^4*z^3 + 209280*y*z^3 - 248464*d*y*z^3 + 
     109264*d^2*y*z^3 - 21078*d^3*y*z^3 + 1503*d^4*y*z^3 + 8640*y^2*z^3 - 
     9192*d*y^2*z^3 + 3560*d^2*y^2*z^3 - 594*d^3*y^2*z^3 + 36*d^4*y^2*z^3 + 
     48384*y^3*z^3 - 52800*d*y^3*z^3 + 21440*d^2*y^3*z^3 - 3840*d^3*y^3*z^3 + 
     256*d^4*y^3*z^3 + 216000*z^4 - 256200*d*z^4 + 112500*d^2*z^4 - 
     21654*d^3*z^4 + 1539*d^4*z^4 - 72000*y*z^4 + 85400*d*y*z^4 - 
     37500*d^2*y*z^4 + 7218*d^3*y*z^4 - 513*d^4*y*z^4 - 57600*z^5 + 
     68160*d*z^5 - 29844*d^2*z^5 + 5724*d^3*z^5 - 405*d^4*z^5)/
   (32*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*y^2*
    (-1 + z)^2*z), 0, 0, 0, 0, 0, 
  -((-4 + d)*(-5760*y^4 + 6288*d*y^4 - 2508*d^2*y^4 + 432*d^3*y^4 - 
      27*d^4*y^4 + 3840*y^5 - 4192*d*y^5 + 1672*d^2*y^5 - 288*d^3*y^5 + 
      18*d^4*y^5 - 60480*y^3*z + 68184*d*y^3*z - 28152*d^2*y^3*z + 
      5022*d^3*y^3*z - 324*d^4*y^3*z + 149568*y^4*z - 174136*d*y^4*z + 
      74716*d^2*y^4*z - 13970*d^3*y^4*z + 957*d^4*y^4*z - 104832*y^5*z + 
      122064*d*y^5*z - 52568*d^2*y^5*z + 9916*d^3*y^5*z - 690*d^4*y^5*z - 
      146880*y^2*z^2 + 166824*d*y^2*z^2 - 69408*d^2*y^2*z^2 + 
      12474*d^3*y^2*z^2 - 810*d^4*y^2*z^2 + 352512*y^3*z^2 - 
      444960*d*y^3*z^2 + 203600*d^2*y^3*z^2 - 40096*d^3*y^3*z^2 + 
      2864*d^4*y^3*z^2 - 427392*y^4*z^2 + 516816*d*y^4*z^2 - 
      230136*d^2*y^4*z^2 + 44716*d^3*y^4*z^2 - 3194*d^4*y^4*z^2 + 
      96768*y^5*z^2 - 105600*d*y^5*z^2 + 42880*d^2*y^5*z^2 - 
      7680*d^3*y^5*z^2 + 512*d^4*y^5*z^2 - 135360*y*z^3 + 154248*d*y*z^3 - 
      64392*d^2*y*z^3 + 11610*d^3*y*z^3 - 756*d^4*y*z^3 + 1645440*y^2*z^3 - 
      1936272*d*y^2*z^3 + 842712*d^2*y^2*z^3 - 160596*d^3*y^2*z^3 + 
      11286*d^4*y^2*z^3 - 1532160*y^3*z^3 + 1833312*d*y^3*z^3 - 
      811312*d^2*y^3*z^3 + 157272*d^3*y^3*z^3 - 11252*d^4*y^3*z^3 + 
      193536*y^4*z^3 - 211200*d*y^4*z^3 + 85760*d^2*y^4*z^3 - 
      15360*d^3*y^4*z^3 + 1024*d^4*y^4*z^3 - 43200*z^4 + 49320*d*z^4 - 
      20628*d^2*z^4 + 3726*d^3*z^4 - 243*d^4*z^4 + 1006080*y*z^4 - 
      1186944*d*y*z^4 + 517896*d^2*y*z^4 - 98928*d^3*y*z^4 + 6966*d^4*y*z^4 - 
      2016000*y^2*z^4 + 2397600*d*y^2*z^4 - 1056240*d^2*y^2*z^4 + 
      204120*d^3*y^2*z^4 - 14580*d^4*y^2*z^4 + 96768*y^3*z^4 - 
      105600*d*y^3*z^4 + 42880*d^2*y^3*z^4 - 7680*d^3*y^3*z^4 + 
      512*d^4*y^3*z^4 + 244800*z^5 - 289080*d*z^5 + 126252*d^2*z^5 - 
      24138*d^3*z^5 + 1701*d^4*z^5 - 1008000*y*z^5 + 1198800*d*y*z^5 - 
      528120*d^2*y*z^5 + 102060*d^3*y*z^5 - 7290*d^4*y*z^5 - 201600*z^6 + 
      239760*d*z^6 - 105624*d^2*z^6 + 20412*d^3*z^6 - 1458*d^4*z^6))/
   (128*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*
    y^2*z*(-1 + y + z)*(y + z)^2), 
  -(-1920*y^3 + 2096*d*y^3 - 836*d^2*y^3 + 144*d^3*y^3 - 9*d^4*y^3 + 
     1920*y^4 - 2096*d*y^4 + 836*d^2*y^4 - 144*d^3*y^4 + 9*d^4*y^4 - 
     18240*y^2*z + 20632*d*y^2*z - 8548*d^2*y^2*z + 1530*d^3*y^2*z - 
     99*d^4*y^2*z + 69120*y^3*z - 80256*d*y^3*z + 34376*d^2*y^3*z - 
     6426*d^3*y^3*z + 441*d^4*y^3*z - 52416*y^4*z + 61032*d*y^4*z - 
     26284*d^2*y^4*z + 4958*d^3*y^4*z - 345*d^4*y^4*z - 30720*y*z^2 + 
     34976*d*y*z^2 - 14588*d^2*y*z^2 + 2628*d^3*y*z^2 - 171*d^4*y*z^2 + 
     204480*y^2*z^2 - 238824*d*y^2*z^2 + 102964*d^2*y^2*z^2 - 
     19386*d^3*y^2*z^2 + 1341*d^4*y^2*z^2 - 270144*y^3*z^2 + 
     310200*d*y^3*z^2 - 132168*d^2*y^3*z^2 + 24734*d^3*y^3*z^2 - 
     1712*d^4*y^3*z^2 + 48384*y^4*z^2 - 52800*d*y^4*z^2 + 21440*d^2*y^4*z^2 - 
     3840*d^3*y^4*z^2 + 256*d^4*y^4*z^2 - 14400*z^3 + 16440*d*z^3 - 
     6876*d^2*z^3 + 1242*d^3*z^3 - 81*d^4*z^3 + 209280*y*z^3 - 
     245264*d*y*z^3 + 106144*d^2*y*z^3 - 20070*d^3*y*z^3 + 1395*d^4*y*z^3 - 
     279360*y^2*z^3 + 330808*d*y^2*z^3 - 144880*d^2*y^2*z^3 + 
     27774*d^3*y^2*z^3 - 1962*d^4*y^2*z^3 + 48384*y^3*z^3 - 52800*d*y^3*z^3 + 
     21440*d^2*y^3*z^3 - 3840*d^3*y^3*z^3 + 256*d^4*y^3*z^3 + 72000*z^4 - 
     84600*d*z^4 + 36720*d^2*z^4 - 6966*d^3*z^4 + 486*d^4*z^4 - 
     216000*y*z^4 + 255400*d*y*z^4 - 111720*d^2*y*z^4 + 21402*d^3*y*z^4 - 
     1512*d^4*y*z^4 - 57600*z^5 + 68160*d*z^5 - 29844*d^2*z^5 + 
     5724*d^3*z^5 - 405*d^4*z^5)/(32*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*
    (-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*y^2*(-1 + y + z)*(y + z)^2), 0, 
  (24*y^2 - 10*d*y^2 + d^2*y^2 + 612*y*z - 312*d*y*z + 39*d^2*y*z - 
    612*y^2*z + 312*d*y^2*z - 39*d^2*y^2*z + 840*z^2 - 432*d*z^2 + 
    54*d^2*z^2 - 2292*y*z^2 + 1176*d*y*z^2 - 147*d^2*y*z^2 + 840*y^2*z^2 - 
    432*d*y^2*z^2 + 54*d^2*y^2*z^2 - 1680*z^3 + 864*d*z^3 - 108*d^2*z^3 + 
    1680*y*z^3 - 864*d*y*z^3 + 108*d^2*y*z^3 + 840*z^4 - 432*d*z^4 + 
    54*d^2*z^4)/(128*(-3 + d)^2*(-7 + 2*d)*(-5 + 2*d)*y*z*(-1 + y + z)), 0, 
  0, 0, -((-6 + d)*(4*y - d*y + 30*z - 9*d*z - 30*y*z + 9*d*y*z - 30*z^2 + 
      9*d*z^2))/(128*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*z*
    (-1 + y + z)), 0, 0, 0}, 
 {0, 0, (-1792 + 2080*d - 896*d^2 + 170*d^3 - 12*d^4 + 448*y - 464*d*y + 
    180*d^2*y - 31*d^3*y + 2*d^4*y + 720*y^2 - 966*d*y^2 + 485*d^2*y^2 - 
    108*d^3*y^2 + 9*d^4*y^2 + 448*z - 464*d*z + 180*d^2*z - 31*d^3*z + 
    2*d^4*z + 1440*y*z - 1932*d*y*z + 970*d^2*y*z - 216*d^3*y*z + 
    18*d^4*y*z + 720*z^2 - 966*d*z^2 + 485*d^2*z^2 - 108*d^3*z^2 + 9*d^4*z^2)/
   ((-4 + d)^2*(-3 + d)*(-2 + d)*(-7 + 2*d)*(-5 + 2*d)*(y + z)^2), 
  (1792 - 2080*d + 896*d^2 - 170*d^3 + 12*d^4 - 3136*y + 3696*d*y - 
    1612*d^2*y + 309*d^3*y - 22*d^4*y + 624*y^2 - 650*d*y^2 + 231*d^2*y^2 - 
    31*d^3*y^2 + d^4*y^2 - 3136*z + 3696*d*z - 1612*d^2*z + 309*d^3*z - 
    22*d^4*z + 1248*y*z - 1300*d*y*z + 462*d^2*y*z - 62*d^3*y*z + 2*d^4*y*z + 
    624*z^2 - 650*d*z^2 + 231*d^2*z^2 - 31*d^3*z^2 + d^4*z^2)/
   ((-4 + d)^2*(-3 + d)*(-2 + d)*(-7 + 2*d)*(-5 + 2*d)*(-1 + y + z)*
    (y + z)^2), (-2*(-448 + 408*d - 122*d^2 + 12*d^3 + 560*y - 496*d*y + 
     145*d^2*y - 14*d^3*y - 240*y^2 + 242*d*y^2 - 81*d^2*y^2 + 9*d^3*y^2 + 
     560*z - 496*d*z + 145*d^2*z - 14*d^3*z - 480*y*z + 484*d*y*z - 
     162*d^2*y*z + 18*d^3*y*z - 240*z^2 + 242*d*z^2 - 81*d^2*z^2 + 
     9*d^3*z^2))/((-4 + d)*(-2 + d)*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*
    (y + z)^2), 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-448 + 408*d - 122*d^2 + 12*d^3 + 336*y - 320*d*y + 99*d^2*y - 
     10*d^3*y - 128*y^2 + 154*d*y^2 - 58*d^2*y^2 + 7*d^3*y^2 + 336*z - 
     320*d*z + 99*d^2*z - 10*d^3*z - 256*y*z + 308*d*y*z - 116*d^2*y*z + 
     14*d^3*y*z - 128*z^2 + 154*d*z^2 - 58*d^2*z^2 + 7*d^3*z^2))/
   ((-4 + d)*(-2 + d)*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*(y + z)^2), 
  (2*(56 - 30*d + 4*d^2 - 56*y + 30*d*y - 4*d^2*y + 9*y^2 - 6*d*y^2 + 
     d^2*y^2 - 56*z + 30*d*z - 4*d^2*z + 18*y*z - 12*d*y*z + 2*d^2*y*z + 
     9*z^2 - 6*d*z^2 + d^2*z^2))/((-4 + d)*(-2 + d)*(-7 + 2*d)*(-5 + 2*d)*
    (y + z)^2), 0, 0, ((-4 + d)*(-2 + y + z)*(14 - 4*d - 14*y + 4*d*y - 
     3*y^2 + d*y^2 - 14*z + 4*d*z - 6*y*z + 2*d*y*z - 3*z^2 + d*z^2))/
   (2*(-3 + d)*(-2 + d)*(-7 + 2*d)*(-5 + 2*d)*(y + z)^2), 0, 0, 0, 0, 
  -((-4 + d)*(y + z)^2)/(4*(-2 + d)*(-7 + 2*d)*(-5 + 2*d)), 0, 0, 0, 0, 0, 
  0}, {0, -(-8 + 3*d + 10*y - 3*d*y - 6*y^2 + 2*d*y^2 + 16*z - 6*d*z - 
     8*y*z + 3*d*y*z - 6*y^2*z + 2*d*y^2*z - 8*z^2 + 3*d*z^2 - 2*y*z^2)/
   (2*(-4 + d)*(-3 + d)*(-2 + d)*y*(-1 + z)^2*z), 
  ((-10 + 3*d)*(-8 + 3*d)*(-1 + y))/(4*(-4 + d)^2*(-3 + d)*(-2 + d)*y*z), 
  -(80 - 54*d + 9*d^2 - 144*y + 94*d*y - 15*d^2*y + 16*y^2 - 12*d*y^2 + 
     2*d^2*y^2 + 48*y^3 - 28*d*y^3 + 4*d^2*y^3 - 160*z + 108*d*z - 18*d^2*z + 
     320*y*z - 204*d*y*z + 32*d^2*y*z - 96*y^2*z + 56*d*y^2*z - 8*d^2*y^2*z + 
     48*y^3*z - 28*d*y^3*z + 4*d^2*y^3*z + 80*z^2 - 54*d*z^2 + 9*d^2*z^2 - 
     208*y*z^2 + 126*d*y*z^2 - 19*d^2*y*z^2 + 80*y^2*z^2 - 44*d*y^2*z^2 + 
     6*d^2*y^2*z^2 + 32*y*z^3 - 16*d*y*z^3 + 2*d^2*y*z^3)/
   (2*(-4 + d)^2*(-3 + d)*(-2 + d)*y*(-1 + z)^2*z*(-1 + y + z)), 
  (8 - 3*d - 2*y + d*y - 6*y^2 + 2*d*y^2 - 18*z + 7*d*z - 4*y*z + d*y*z - 
    6*y^2*z + 2*d*y^2*z + 10*z^2 - 4*d*z^2 - 6*y*z^2 + 2*d*y*z^2)/
   ((-3 + d)*(-2 + d)*(-8 + 3*d)*(-1 + z)^2*z), 0, 
  -(-80 + 54*d - 9*d^2 + 16*y - 14*d*y + 3*d^2*y + 16*y^2 - 12*d*y^2 + 
     2*d^2*y^2 + 48*y^3 - 28*d*y^3 + 4*d^2*y^3 + 160*z - 108*d*z + 18*d^2*z + 
     4*d*y*z - 2*d^2*y*z + 128*y^2*z - 72*d*y^2*z + 10*d^2*y^2*z + 48*y^3*z - 
     28*d*y^3*z + 4*d^2*y^3*z - 80*z^2 + 54*d*z^2 - 9*d^2*z^2 - 16*y*z^2 + 
     10*d*y*z^2 - d^2*y*z^2 + 48*y^2*z^2 - 28*d*y^2*z^2 + 4*d^2*y^2*z^2)/
   (4*(-4 + d)*(-3 + d)*(-2 + d)*(-8 + 3*d)*y*(-1 + z)^2*z), 0, 0, 0, 
  ((-4 + d)*(-80 + 54*d - 9*d^2 + 208*y - 134*d*y + 21*d^2*y - 32*y^2 + 
     24*d*y^2 - 4*d^2*y^2 - 96*y^3 + 56*d*y^3 - 8*d^2*y^3 + 240*z - 162*d*z + 
     27*d^2*z - 560*y*z + 362*d*y*z - 57*d^2*y*z + 224*y^2*z - 136*d*y^2*z + 
     20*d^2*y^2*z - 288*y^3*z + 180*d*y^3*z - 28*d^2*y^3*z - 240*z^2 + 
     162*d*z^2 - 27*d^2*z^2 + 496*y*z^2 - 322*d*y*z^2 + 51*d^2*y*z^2 - 
     240*y^2*z^2 + 140*d*y^2*z^2 - 20*d^2*y^2*z^2 + 48*y^3*z^2 - 
     28*d*y^3*z^2 + 4*d^2*y^3*z^2 + 80*z^3 - 54*d*z^3 + 9*d^2*z^3 - 
     144*y*z^3 + 94*d*y*z^3 - 15*d^2*y*z^3 + 48*y^2*z^3 - 28*d*y^2*z^3 + 
     4*d^2*y^2*z^3))/(4*(-3 + d)^2*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*y*
    (-1 + z)^2*z), 0, ((-1 + y + z)*(80 - 54*d + 9*d^2 - 144*y + 94*d*y - 
     15*d^2*y + 16*y^2 - 12*d*y^2 + 2*d^2*y^2 + 48*y^3 - 28*d*y^3 + 
     4*d^2*y^3 - 160*z + 108*d*z - 18*d^2*z + 288*y*z - 188*d*y*z + 
     30*d^2*y*z - 64*y^2*z + 40*d*y^2*z - 6*d^2*y^2*z + 48*y^3*z - 
     28*d*y^3*z + 4*d^2*y^3*z + 80*z^2 - 54*d*z^2 + 9*d^2*z^2 - 144*y*z^2 + 
     94*d*y*z^2 - 15*d^2*y*z^2 + 48*y^2*z^2 - 28*d*y^2*z^2 + 4*d^2*y^2*z^2))/
   (2*(-3 + d)^2*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*y*(-1 + z)^2*z), 
  (8 - 3*d - 6*y + 2*d*y - 6*z + 2*d*z)/((-3 + d)*(-2 + d)*(-8 + 3*d)*z), 
  -((-1 + y)/((-4 + d)*(-2 + d)*y*z)), 
  -((80 - 54*d + 9*d^2 - 144*y + 94*d*y - 15*d^2*y + 48*y^2 - 28*d*y^2 + 
      4*d^2*y^2)*(-1 + y + z))/(2*(-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*y*
    z), 0, -((-4 + d)*(-y + y^2 + z + y*z))/(4*(-3 + d)^2*(-2 + d)*y*z), 0, 
  0, 0, 0, 0, ((-4 + d)*(-1 + y)^2*(-1 + y + z))/(4*(-3 + d)^2*(-2 + d)*y*z), 
  0, 0, 0, 0, 0}, 
 {-(-547200*y^3 + 749520*d*y^3 - 404568*d^2*y^3 + 107568*d^3*y^3 - 
     14094*d^4*y^3 + 729*d^5*y^3 + 3369600*y^4 - 4638960*d*y^4 + 
     2517984*d^2*y^4 - 673488*d^3*y^4 + 88776*d^4*y^4 - 4617*d^5*y^4 - 
     6825600*y^5 + 9419760*d*y^5 - 5126544*d^2*y^5 + 1375056*d^3*y^5 - 
     181764*d^4*y^5 + 9477*d^5*y^5 + 5731200*y^6 - 7920720*d*y^6 + 
     4317408*d^2*y^6 - 1159920*d^3*y^6 + 153576*d^4*y^6 - 8019*d^5*y^6 - 
     1728000*y^7 + 2390400*d*y^7 - 1304280*d^2*y^7 + 350784*d^3*y^7 - 
     46494*d^4*y^7 + 2430*d^5*y^7 - 1167360*y^2*z + 1595328*d*y^2*z - 
     859176*d^2*y^2*z + 227952*d^3*y^2*z - 29808*d^4*y^2*z + 1539*d^5*y^2*z + 
     8526720*y^3*z - 11710416*d*y^3*z + 6340080*d^2*y^3*z - 
     1691268*d^3*y^3*z + 222318*d^4*y^3*z - 11529*d^5*y^3*z - 
     19599360*y^4*z + 26989248*d*y^4*z - 14653512*d^2*y^4*z + 
     3920304*d^3*y^4*z - 516780*d^4*y^4*z + 26865*d^5*y^4*z + 
     18288000*y^5*z - 25228560*d*y^5*z + 13723488*d^2*y^5*z - 
     3678612*d^3*y^5*z + 485838*d^4*y^5*z - 25299*d^5*y^5*z - 6048000*y^6*z + 
     8354400*d*y^6*z - 4550880*d^2*y^6*z + 1221624*d^3*y^6*z - 
     161568*d^4*y^6*z + 8424*d^5*y^6*z - 693120*y*z^2 + 942096*d*y*z^2 - 
     504648*d^2*y*z^2 + 133200*d^3*y*z^2 - 17334*d^4*y*z^2 + 891*d^5*y*z^2 + 
     6829440*y^2*z^2 - 9345552*d*y^2*z^2 + 5040096*d^2*y^2*z^2 - 
     1338924*d^3*y^2*z^2 + 175230*d^4*y^2*z^2 - 9045*d^5*y^2*z^2 - 
     18664320*y^3*z^2 + 25654416*d*y^3*z^2 - 13898136*d^2*y^3*z^2 + 
     3708480*d^3*y^3*z^2 - 487350*d^4*y^3*z^2 + 25245*d^5*y^3*z^2 + 
     19612800*y^4*z^2 - 27040560*d*y^4*z^2 + 14694576*d^2*y^4*z^2 - 
     3932988*d^3*y^4*z^2 + 518346*d^4*y^4*z^2 - 26919*d^5*y^4*z^2 - 
     7084800*y^5*z^2 + 9789600*d*y^5*z^2 - 5331888*d^2*y^5*z^2 + 
     1430232*d^3*y^5*z^2 - 188892*d^4*y^5*z^2 + 9828*d^5*y^5*z^2 - 
     72960*z^3 + 96288*d*z^3 - 50040*d^2*z^3 + 12816*d^3*z^3 - 1620*d^4*z^3 + 
     81*d^5*z^3 + 1557120*y*z^3 - 2115696*d*y*z^3 + 1131888*d^2*y*z^3 - 
     297996*d^3*y*z^3 + 38610*d^4*y*z^3 - 1971*d^5*y*z^3 - 6731520*y^2*z^3 + 
     9234720*d*y^2*z^3 - 4987928*d^2*y^2*z^3 + 1325600*d^3*y^2*z^3 - 
     173320*d^4*y^2*z^3 + 8923*d^5*y^2*z^3 + 10535040*y^3*z^3 - 
     14381808*d*y^3*z^3 + 7740352*d^2*y^3*z^3 - 2052316*d^3*y^3*z^3 + 
     268010*d^4*y^3*z^3 - 13793*d^5*y^3*z^3 - 6739200*y^4*z^3 + 
     9040800*d*y^4*z^3 - 4794272*d^2*y^4*z^3 + 1255736*d^3*y^4*z^3 - 
     162400*d^4*y^4*z^3 + 8296*d^5*y^4*z^3 + 1451520*y^5*z^3 - 
     1874304*d*y^5*z^3 + 960000*d^2*y^5*z^3 - 243840*d^3*y^5*z^3 + 
     30720*d^4*y^5*z^3 - 1536*d^5*y^5*z^3 - 115200*z^4 + 158400*d*z^4 - 
     86112*d^2*z^4 + 23148*d^3*z^4 - 3078*d^4*z^4 + 162*d^5*z^4 + 
     2131200*y*z^4 - 2714400*d*y*z^4 + 1374472*d^2*y*z^4 - 346128*d^3*y*z^4 + 
     43382*d^4*y*z^4 - 2166*d^5*y*z^4 - 3271680*y^2*z^4 + 4134016*d*y^2*z^4 - 
     2076816*d^2*y^2*z^4 + 519036*d^3*y^2*z^4 - 64602*d^4*y^2*z^4 + 
     3206*d^5*y^2*z^4 - 2292480*y^3*z^4 + 2949856*d*y^3*z^4 - 
     1506712*d^2*y^3*z^4 + 381608*d^3*y^3*z^4 - 47894*d^4*y^3*z^4 + 
     2382*d^5*y^3*z^4 + 3548160*y^4*z^4 - 4527872*d*y^4*z^4 + 
     2295168*d^2*y^4*z^4 - 577664*d^3*y^4*z^4 + 72192*d^4*y^4*z^4 - 
     3584*d^5*y^4*z^4 + 1036800*z^5 - 1365120*d*z^5 + 711232*d^2*z^5 - 
     183376*d^3*z^5 + 23408*d^4*z^5 - 1184*d^5*z^5 - 4170240*y*z^5 + 
     5464448*d*y*z^5 - 2834880*d^2*y*z^5 + 728160*d^3*y*z^5 - 
     92640*d^4*y*z^5 + 4672*d^5*y*z^5 - 92160*y^2*z^5 - 41728*d*y^2*z^5 + 
     93312*d^2*y^2*z^5 - 39696*d^3*y^2*z^5 + 6768*d^4*y^2*z^5 - 
     416*d^5*y^2*z^5 + 4193280*y^3*z^5 - 5307136*d*y^3*z^5 + 
     2670336*d^2*y^3*z^5 - 667648*d^3*y^3*z^5 + 82944*d^4*y^3*z^5 - 
     4096*d^5*y^3*z^5 - 1290240*z^6 + 1679488*d*z^6 - 866208*d^2*z^6 + 
     221344*d^3*z^6 - 28032*d^4*z^6 + 1408*d^5*z^6 + 645120*y*z^6 - 
     900224*d*y*z^6 + 491040*d^2*y*z^6 - 131360*d^3*y*z^6 + 17280*d^4*y*z^6 - 
     896*d^5*y*z^6 + 2580480*y^2*z^6 - 3278336*d*y^2*z^6 + 
     1655168*d^2*y^2*z^6 - 415104*d^3*y^2*z^6 + 51712*d^4*y^2*z^6 - 
     2560*d^5*y^2*z^6 + 483840*z^7 - 624768*d*z^7 + 320000*d^2*z^7 - 
     81280*d^3*z^7 + 10240*d^4*z^7 - 512*d^5*z^7 + 483840*y*z^7 - 
     624768*d*y*z^7 + 320000*d^2*y*z^7 - 81280*d^3*y*z^7 + 10240*d^4*y*z^7 - 
     512*d^5*y*z^7)/(128*(-5 + d)*(-4 + d)^2*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-5 + 2*d)*(-1 + y)^2*y*z^3*(-1 + y + z)*(y + z)^2), 
  (-43200*y^3 + 49320*d*y^3 - 20628*d^2*y^3 + 3726*d^3*y^3 - 243*d^4*y^3 + 
    509760*y^4 - 527512*d*y^4 + 204404*d^2*y^4 - 35066*d^3*y^4 + 
    2239*d^4*y^4 - 789120*y^5 + 787184*d*y^5 - 294112*d^2*y^5 + 
    48748*d^3*y^5 - 3020*d^4*y^5 + 322560*y^6 - 308992*d*y^6 + 
    110336*d^2*y^6 - 17408*d^3*y^6 + 1024*d^4*y^6 - 92160*y^2*z + 
    104928*d*y^2*z - 43764*d^2*y^2*z + 7884*d^3*y^2*z - 513*d^4*y^2*z + 
    874560*y^3*z - 943352*d*y^3*z + 378964*d^2*y^3*z - 66998*d^3*y^3*z + 
    4381*d^4*y^3*z - 1514880*y^4*z + 1560976*d*y^4*z - 602240*d^2*y^4*z + 
    102948*d^3*y^4*z - 6564*d^4*y^4*z + 645120*y^5*z - 617984*d*y^5*z + 
    220672*d^2*y^5*z - 34816*d^3*y^5*z + 2048*d^4*y^5*z - 54720*y*z^2 + 
    61896*d*y*z^2 - 25644*d^2*y*z^2 + 4590*d^3*y*z^2 - 297*d^4*y*z^2 - 
    102720*y^2*z^2 + 65304*d*y^2*z^2 - 8436*d^2*y^2*z^2 - 1406*d^3*y^2*z^2 + 
    253*d^4*y^2*z^2 - 97920*y^3*z^2 + 139024*d*y^3*z^2 - 71968*d^2*y^3*z^2 + 
    15876*d^3*y^3*z^2 - 1252*d^4*y^3*z^2 + 80640*y^4*z^2 - 57088*d*y^4*z^2 + 
    13312*d^2*y^4*z^2 - 1024*d^3*y^4*z^2 - 5760*z^3 + 6288*d*z^3 - 
    2508*d^2*z^3 + 432*d^3*z^3 - 27*d^4*z^3 + 16320*y*z^3 - 22664*d*y*z^3 + 
    11052*d^2*y*z^3 - 2242*d^3*y*z^3 + 159*d^4*y*z^3 + 144000*y^2*z^3 - 
    130960*d*y^2*z^3 + 42112*d^2*y^2*z^3 - 5556*d^3*y^2*z^3 + 
    244*d^4*y^2*z^3 - 241920*y^3*z^3 + 251904*d*y^3*z^3 - 97024*d^2*y^3*z^3 + 
    16384*d^3*y^3*z^3 - 1024*d^4*y^3*z^3)/(256*(-5 + d)*(-4 + d)*(-3 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-1 + y)*y^2*z*(-1 + y + z)*(y + z)^2), 
  ((-2 + d)*(32480*y - 26036*d*y + 6892*d^2*y - 601*d^3*y - 32480*y^2 + 
     26036*d*y^2 - 6892*d^2*y^2 + 601*d^3*y^2 + 320*z - 296*d*z + 90*d^2*z - 
     9*d^3*z - 32480*y*z + 26036*d*y*z - 6892*d^2*y*z + 601*d^3*y*z))/
   (64*(-5 + d)*(-4 + d)^2*(-3 + d)*(-7 + 2*d)*(-5 + 2*d)*y*z*(-1 + y + z)), 
  (2592000*y^2 - 3621600*d*y^2 + 1998720*d^2*y^2 - 544536*d^3*y^2 + 
    73224*d^4*y^2 - 3888*d^5*y^2 - 11232000*y^3 + 15645600*d*y^3 - 
    8604720*d^2*y^3 + 2335176*d^3*y^3 - 312660*d^4*y^3 + 16524*d^5*y^3 + 
    18144000*y^4 - 25207200*d*y^4 + 13821840*d^2*y^4 - 3738312*d^3*y^4 + 
    498636*d^4*y^4 - 26244*d^5*y^4 - 12960000*y^5 + 17964000*d*y^5 - 
    9824400*d^2*y^5 + 2649240*d^3*y^5 - 352188*d^4*y^5 + 18468*d^5*y^5 + 
    3456000*y^6 - 4780800*d*y^6 + 2608560*d^2*y^6 - 701568*d^3*y^6 + 
    92988*d^4*y^6 - 4860*d^5*y^6 + 2534400*y*z - 3506880*d*y*z + 
    1915128*d^2*y*z - 515868*d^3*y*z + 68526*d^4*y*z - 3591*d^5*y*z - 
    15344640*y^2*z + 21016768*d*y^2*z - 11381592*d^2*y^2*z + 
    3044692*d^3*y^2*z - 402150*d^4*y^2*z + 20977*d^5*y^2*z + 32866560*y^3*z - 
    44577952*d*y^3*z + 23938872*d^2*y^3*z - 6357196*d^3*y^3*z + 
    834294*d^4*y^3*z - 43273*d^5*y^3*z - 31127040*y^4*z + 41691648*d*y^4*z - 
    22143816*d^2*y^4*z + 5823756*d^3*y^4*z - 757746*d^4*y^4*z + 
    39003*d^5*y^4*z + 12360960*y^5*z - 16182112*d*y^5*z + 8421744*d^2*y^5*z - 
    2175352*d^3*y^5*z + 278580*d^4*y^5*z - 14140*d^5*y^5*z - 1290240*y^6*z + 
    1558528*d*y^6*z - 750336*d^2*y^6*z + 179968*d^3*y^6*z - 21504*d^4*y^6*z + 
    1024*d^5*y^6*z + 291840*z^2 - 390912*d*z^2 + 206448*d^2*z^2 - 
    53772*d^3*z^2 + 6912*d^4*z^2 - 351*d^5*z^2 - 4158720*y*z^2 + 
    5500832*d*y*z^2 - 2886984*d^2*y*z^2 + 750684*d^3*y*z^2 - 
    96618*d^4*y*z^2 + 4921*d^5*y*z^2 + 17003520*y^2*z^2 - 
    21933568*d*y^2*z^2 + 11261328*d^2*y^2*z^2 - 2872900*d^3*y^2*z^2 + 
    363720*d^4*y^2*z^2 - 18265*d^5*y^2*z^2 - 27859200*y^3*z^2 + 
    35162400*d*y^3*z^2 - 17688840*d^2*y^3*z^2 + 4428708*d^3*y^3*z^2 - 
    551250*d^4*y^3*z^2 + 27267*d^5*y^3*z^2 + 19883520*y^4*z^2 - 
    24572864*d*y^4*z^2 + 12109392*d^2*y^4*z^2 - 2972592*d^3*y^4*z^2 + 
    363252*d^4*y^4*z^2 - 17668*d^5*y^4*z^2 - 5160960*y^5*z^2 + 
    6234112*d*y^5*z^2 - 3001344*d^2*y^5*z^2 + 719872*d^3*y^5*z^2 - 
    86016*d^4*y^5*z^2 + 4096*d^5*y^5*z^2 + 652800*z^3 - 881600*d*z^3 + 
    469968*d^2*z^3 - 123712*d^3*z^3 + 16092*d^4*z^3 - 828*d^5*z^3 - 
    2215680*y*z^3 + 3403296*d*y*z^3 - 1990672*d^2*y*z^3 + 561928*d^3*y*z^3 - 
    77180*d^4*y*z^3 + 4148*d^5*y*z^3 - 7203840*y^2*z^3 + 7688448*d*y^2*z^3 - 
    3210576*d^2*y^2*z^3 + 652208*d^3*y^2*z^3 - 63900*d^4*y^2*z^3 + 
    2380*d^5*y^2*z^3 + 18443520*y^3*z^3 - 22060384*d*y^3*z^3 + 
    10513296*d^2*y^3*z^3 - 2495352*d^3*y^3*z^3 + 294972*d^4*y^3*z^3 - 
    13892*d^5*y^3*z^3 - 9676800*y^4*z^3 + 11850240*d*y^4*z^3 - 
    5782016*d^2*y^4*z^3 + 1404928*d^3*y^4*z^3 - 169984*d^4*y^4*z^3 + 
    8192*d^5*y^4*z^3 - 4147200*z^4 + 5460480*d*z^4 - 2844928*d^2*z^4 + 
    733504*d^3*z^4 - 93632*d^4*z^4 + 4736*d^5*z^4 + 7649280*y*z^4 - 
    10464256*d*y*z^4 + 5623680*d^2*y*z^4 - 1487360*d^3*y*z^4 + 
    193920*d^4*y*z^4 - 9984*d^5*y*z^4 + 7464960*y^2*z^4 - 8727552*d*y^2*z^4 + 
    4062592*d^2*y^2*z^4 - 941376*d^3*y^2*z^4 + 108608*d^4*y^2*z^4 - 
    4992*d^5*y^2*z^4 - 10967040*y^3*z^4 + 13731328*d*y^3*z^4 - 
    6841344*d^2*y^3*z^4 + 1695232*d^3*y^3*z^4 - 208896*d^4*y^3*z^4 + 
    10240*d^5*y^3*z^4 + 5160960*z^5 - 6717952*d*z^5 + 3464832*d^2*z^5 - 
    885376*d^3*z^5 + 112128*d^4*z^5 - 5632*d^5*z^5 - 1935360*y*z^5 + 
    2660352*d*y*z^5 - 1434496*d^2*y*z^5 + 380288*d^3*y*z^5 - 
    49664*d^4*y*z^5 + 2560*d^5*y*z^5 - 7096320*y^2*z^5 + 9055744*d*y^2*z^5 - 
    4590336*d^2*y^2*z^5 + 1155328*d^3*y^2*z^5 - 144384*d^4*y^2*z^5 + 
    7168*d^5*y^2*z^5 - 1935360*z^6 + 2499072*d*z^6 - 1280000*d^2*z^6 + 
    325120*d^3*z^6 - 40960*d^4*z^6 + 2048*d^5*z^6 - 1935360*y*z^6 + 
    2499072*d*y*z^6 - 1280000*d^2*y*z^6 + 325120*d^3*y*z^6 - 
    40960*d^4*y*z^6 + 2048*d^5*y*z^6)/(256*(-5 + d)*(-4 + d)^2*(-3 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-1 + y)^2*y*z^2*(-1 + y + z)^2*
    (y + z)), (-1008000*y^2 + 1400400*d*y^2 - 767880*d^2*y^2 + 
    207684*d^3*y^2 - 27702*d^4*y^2 + 1458*d^5*y^2 + 4464000*y^3 - 
    6181200*d*y^3 + 3376440*d^2*y^3 - 909252*d^3*y^3 + 120690*d^4*y^3 - 
    6318*d^5*y^3 - 7344000*y^4 + 10141200*d*y^4 - 5522040*d^2*y^4 + 
    1481652*d^3*y^4 - 195858*d^4*y^4 + 10206*d^5*y^4 + 5328000*y^5 - 
    7340400*d*y^5 + 3986280*d^2*y^5 - 1066284*d^3*y^5 + 140454*d^4*y^5 - 
    7290*d^5*y^5 - 1440000*y^6 + 1980000*d*y^6 - 1072800*d^2*y^6 + 
    286200*d^3*y^6 - 37584*d^4*y^6 + 1944*d^5*y^6 - 1545600*y*z + 
    2160720*d*y*z - 1194072*d^2*y*z + 326088*d^3*y*z - 44010*d^4*y*z + 
    2349*d^5*y*z + 5414400*y^2*z - 7522560*d*y^2*z + 4128072*d^2*y^2*z - 
    1118460*d^3*y^2*z + 149634*d^4*y^2*z - 7911*d^5*y^2*z - 7344000*y^3*z + 
    10108560*d*y^3*z - 5487048*d^2*y^3*z + 1468032*d^3*y^3*z - 
    193590*d^4*y^3*z + 10071*d^5*y^3*z + 4627200*y^4*z - 6292320*d*y^4*z + 
    3366168*d^2*y^4*z - 885036*d^3*y^4*z + 114318*d^4*y^4*z - 
    5805*d^5*y^4*z - 1152000*y^5*z + 1545600*d*y^5*z - 813120*d^2*y^5*z + 
    209376*d^3*y^5*z - 26352*d^4*y^5*z + 1296*d^5*y^5*z - 188160*z^2 + 
    254688*d*z^2 - 136152*d^2*z^2 + 35964*d^3*z^2 - 4698*d^4*z^2 + 
    243*d^5*z^2 - 439680*y*z^2 + 601104*d*y*z^2 - 323520*d^2*y*z^2 + 
    85608*d^3*y*z^2 - 11124*d^4*y*z^2 + 567*d^5*y*z^2 + 7607040*y^2*z^2 - 
    10275552*d*y^2*z^2 + 5492584*d^2*y^2*z^2 - 1452460*d^3*y^2*z^2 + 
    190022*d^4*y^2*z^2 - 9839*d^5*y^2*z^2 - 13142400*y^3*z^2 + 
    17729040*d*y^3*z^2 - 9470000*d^2*y^3*z^2 + 2504240*d^3*y^3*z^2 - 
    327880*d^4*y^3*z^2 + 17005*d^5*y^3*z^2 + 6163200*y^4*z^2 - 
    8309280*d*y^4*z^2 + 4437088*d^2*y^4*z^2 - 1173352*d^3*y^4*z^2 + 
    153680*d^4*y^4*z^2 - 7976*d^5*y^4*z^2 - 691200*z^3 + 931200*d*z^3 - 
    495072*d^2*z^3 + 129936*d^3*z^3 - 16848*d^4*z^3 + 864*d^5*z^3 + 
    11404800*y*z^3 - 15197760*d*y*z^3 + 8012480*d^2*y*z^3 - 
    2089904*d^3*y*z^3 + 269776*d^4*y*z^3 - 13792*d^5*y*z^3 - 
    25896960*y^2*z^3 + 34319872*d*y^2*z^3 - 18004576*d^2*y^2*z^3 + 
    4675376*d^3*y^2*z^3 - 601136*d^4*y^2*z^3 + 30624*d^5*y^2*z^3 + 
    13248000*y^3*z^3 - 17554240*d*y^3*z^3 + 9207168*d^2*y^3*z^3 - 
    2390288*d^3*y^3*z^3 + 307248*d^4*y^3*z^3 - 15648*d^5*y^3*z^3 + 
    1935360*y^4*z^3 - 2499072*d*y^4*z^3 + 1280000*d^2*y^4*z^3 - 
    325120*d^3*y^4*z^3 + 40960*d^4*y^4*z^3 - 2048*d^5*y^4*z^3 + 4147200*z^4 - 
    5460480*d*z^4 + 2844928*d^2*z^4 - 733504*d^3*z^4 + 93632*d^4*z^4 - 
    4736*d^5*z^4 - 18616320*y*z^4 + 24356864*d*y*z^4 - 12619520*d^2*y*z^4 + 
    3237760*d^3*y*z^4 - 411520*d^4*y*z^4 + 20736*d^5*y*z^4 + 
    12533760*y^2*z^4 - 16397312*d*y^2*z^4 + 8494592*d^2*y^2*z^4 - 
    2179136*d^3*y^2*z^4 + 276928*d^4*y^2*z^4 - 13952*d^5*y^2*z^4 + 
    5806080*y^3*z^4 - 7497216*d*y^3*z^4 + 3840000*d^2*y^3*z^4 - 
    975360*d^3*y^3*z^4 + 122880*d^4*y^3*z^4 - 6144*d^5*y^3*z^4 - 
    5160960*z^5 + 6717952*d*z^5 - 3464832*d^2*z^5 + 885376*d^3*z^5 - 
    112128*d^4*z^5 + 5632*d^5*z^5 + 7096320*y*z^5 - 9217024*d*y*z^5 + 
    4744832*d^2*y*z^5 - 1210496*d^3*y*z^5 + 153088*d^4*y*z^5 - 
    7680*d^5*y*z^5 + 5806080*y^2*z^5 - 7497216*d*y^2*z^5 + 
    3840000*d^2*y^2*z^5 - 975360*d^3*y^2*z^5 + 122880*d^4*y^2*z^5 - 
    6144*d^5*y^2*z^5 + 1935360*z^6 - 2499072*d*z^6 + 1280000*d^2*z^6 - 
    325120*d^3*z^6 + 40960*d^4*z^6 - 2048*d^5*z^6 + 1935360*y*z^6 - 
    2499072*d*y*z^6 + 1280000*d^2*y*z^6 - 325120*d^3*y*z^6 + 
    40960*d^4*y*z^6 - 2048*d^5*y*z^6)/(256*(-5 + d)*(-4 + d)*(-3 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*(-1 + y)^2*y*z^2*(-1 + y + z)*
    (y + z)), -(72000*y^3 - 84600*d*y^3 + 36720*d^2*y^3 - 6966*d^3*y^3 + 
     486*d^4*y^3 - 388800*y^4 + 458280*d*y^4 - 199692*d^2*y^4 + 
     38070*d^3*y^4 - 2673*d^4*y^4 + 734400*y^5 - 867240*d*y^5 + 
     378756*d^2*y^5 - 72414*d^3*y^5 + 5103*d^4*y^5 - 590400*y^6 + 
     698040*d*y^6 - 305316*d^2*y^6 + 58482*d^3*y^6 - 4131*d^4*y^6 + 
     172800*y^7 - 204480*d*y^7 + 89532*d^2*y^7 - 17172*d^3*y^7 + 
     1215*d^4*y^7 + 153600*y^2*z - 180000*d*y^2*z + 77916*d^2*y^2*z - 
     14742*d^3*y^2*z + 1026*d^4*y^2*z - 877440*y^3*z + 1030032*d*y^3*z - 
     446760*d^2*y^3*z + 84726*d^3*y^3*z - 5913*d^4*y^3*z + 1798080*y^4*z - 
     2114664*d*y^4*z + 919152*d^2*y^4*z - 174744*d^3*y^4*z + 
     12231*d^4*y^4*z - 1578240*y^5*z + 1859232*d*y^5*z - 809688*d^2*y^5*z + 
     154278*d^3*y^5*z - 10827*d^4*y^5*z + 504000*y^6*z - 594600*d*y^6*z + 
     259380*d^2*y^6*z - 49518*d^3*y^6*z + 3483*d^4*y^6*z + 91200*y*z^2 - 
     106200*d*y*z^2 + 45672*d^2*y*z^2 - 8586*d^3*y*z^2 + 594*d^4*y*z^2 - 
     736320*y^2*z^2 + 848280*d*y^2*z^2 - 361208*d^2*y^2*z^2 + 
     67276*d^3*y^2*z^2 - 4613*d^4*y^2*z^2 + 1605120*y^3*z^2 - 
     1855584*d*y^3*z^2 + 792700*d^2*y^3*z^2 - 148052*d^3*y^3*z^2 + 
     10171*d^4*y^3*z^2 - 1366080*y^4*z^2 + 1591128*d*y^4*z^2 - 
     684464*d^2*y^4*z^2 + 128620*d^3*y^4*z^2 - 8879*d^4*y^4*z^2 + 
     406080*y^5*z^2 - 477624*d*y^5*z^2 + 207300*d^2*y^5*z^2 - 
     39258*d^3*y^5*z^2 + 2727*d^4*y^5*z^2 + 9600*z^3 - 10800*d*z^3 + 
     4476*d^2*z^3 - 810*d^3*z^3 + 54*d^4*z^3 - 40704*y*z^3 + 49696*d*y*z^3 - 
     21640*d^2*y*z^3 + 3982*d^3*y*z^3 - 259*d^4*y*z^3 + 4800*y^2*z^3 - 
     13672*d*y^2*z^3 + 7096*d^2*y^2*z^3 - 1072*d^3*y^2*z^3 + 13*d^4*y^2*z^3 + 
     283776*y^3*z^3 - 310032*d*y^3*z^3 + 127768*d^2*y^3*z^3 - 
     23714*d^3*y^3*z^3 + 1687*d^4*y^3*z^3 - 112320*y^4*z^3 + 
     126408*d*y^4*z^3 - 53380*d^2*y^4*z^3 + 10094*d^3*y^4*z^3 - 
     727*d^4*y^4*z^3 - 145152*y^5*z^3 + 158400*d*y^5*z^3 - 
     64320*d^2*y^5*z^3 + 11520*d^3*y^5*z^3 - 768*d^4*y^5*z^3 + 13440*z^4 - 
     15632*d*z^4 + 6740*d^2*z^4 - 1278*d^3*z^4 + 90*d^4*z^4 - 446784*y*z^4 + 
     499064*d*y*z^4 - 207416*d^2*y*z^4 + 38034*d^3*y*z^4 - 2598*d^4*y*z^4 + 
     1498368*y^2*z^4 - 1661952*d*y^2*z^4 + 685572*d^2*y^2*z^4 - 
     124714*d^3*y^2*z^4 + 8446*d^4*y^2*z^4 - 968256*y^3*z^4 + 
     1072920*d*y^3*z^4 - 442016*d^2*y^3*z^4 + 80278*d^3*y^3*z^4 - 
     5426*d^4*y^3*z^4 - 290304*y^4*z^4 + 316800*d*y^4*z^4 - 
     128640*d^2*y^4*z^4 + 23040*d^3*y^4*z^4 - 1536*d^4*y^4*z^4 - 103680*z^5 + 
     115776*d*z^5 - 47968*d^2*z^5 + 8744*d^3*z^5 - 592*d^4*z^5 + 
     771840*y*z^5 - 852928*d*y*z^5 + 350144*d^2*y*z^5 - 63312*d^3*y*z^5 + 
     4256*d^4*y*z^5 - 861696*y^2*z^5 + 948352*d*y^2*z^5 - 
     387936*d^2*y^2*z^5 + 69928*d^3*y^2*z^5 - 4688*d^4*y^2*z^5 - 
     290304*y^3*z^5 + 316800*d*y^3*z^5 - 128640*d^2*y^3*z^5 + 
     23040*d^3*y^3*z^5 - 1536*d^4*y^3*z^5 + 129024*z^6 - 142144*d*z^6 + 
     58192*d^2*z^6 - 10496*d^3*z^6 + 704*d^4*z^6 - 322560*y*z^6 + 
     353344*d*y*z^6 - 143952*d^2*y*z^6 + 25856*d^3*y*z^6 - 1728*d^4*y*z^6 - 
     193536*y^2*z^6 + 211200*d*y^2*z^6 - 85760*d^2*y^2*z^6 + 
     15360*d^3*y^2*z^6 - 1024*d^4*y^2*z^6 - 48384*z^7 + 52800*d*z^7 - 
     21440*d^2*z^7 + 3840*d^3*z^7 - 256*d^4*z^7 - 48384*y*z^7 + 
     52800*d*y*z^7 - 21440*d^2*y*z^7 + 3840*d^3*y*z^7 - 256*d^4*y*z^7)/
   (64*(-4 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*
    (-1 + y)^2*y*z^2*(-1 + y + z)*(y + z)^2), 
  (432000*y^3 - 579600*d*y^3 + 304920*d^2*y^3 - 78516*d^3*y^3 + 
    9882*d^4*y^3 - 486*d^5*y^3 - 2880000*y^4 + 3960000*d*y^4 - 
    2145600*d^2*y^4 + 572400*d^3*y^4 - 75168*d^4*y^4 + 3888*d^5*y^4 + 
    4464000*y^5 - 6181200*d*y^5 + 3376440*d^2*y^5 - 909252*d^3*y^5 + 
    120690*d^4*y^5 - 6318*d^5*y^5 - 2016000*y^6 + 2800800*d*y^6 - 
    1535760*d^2*y^6 + 415368*d^3*y^6 - 55404*d^4*y^6 + 2916*d^5*y^6 + 
    921600*y^2*z - 1233600*d*y^2*z + 647496*d^2*y^2*z - 166368*d^3*y^2*z + 
    20898*d^4*y^2*z - 1026*d^5*y^2*z - 5539200*y^3*z + 7532880*d*y^3*z - 
    4029816*d^2*y^3*z + 1059384*d^3*y^3*z - 136782*d^4*y^3*z + 
    6939*d^5*y^3*z + 10089600*y^4*z - 13880880*d*y^4*z + 7526640*d^2*y^4*z - 
    2009952*d^3*y^4*z + 264276*d^4*y^4*z - 13689*d^5*y^4*z - 5472000*y^5*z + 
    7581600*d*y^5*z - 4144320*d^2*y^5*z + 1116936*d^3*y^5*z - 
    148392*d^4*y^5*z + 7776*d^5*y^5*z + 547200*y*z^2 - 728400*d*y*z^2 + 
    380232*d^2*y*z^2 - 97188*d^3*y*z^2 + 12150*d^4*y*z^2 - 594*d^5*y*z^2 - 
    5763840*y^2*z^2 + 7534752*d*y^2*z^2 - 3874192*d^2*y^2*z^2 + 
    978508*d^3*y^2*z^2 - 121280*d^4*y^2*z^2 + 5897*d^5*y^2*z^2 + 
    11952000*y^3*z^2 - 15838800*d*y^3*z^2 + 8277104*d^2*y^3*z^2 - 
    2131112*d^3*y^3*z^2 + 270208*d^4*y^3*z^2 - 13495*d^5*y^3*z^2 - 
    7084800*y^4*z^2 + 9538080*d*y^4*z^2 - 5073184*d^2*y^4*z^2 + 
    1332232*d^3*y^4*z^2 - 172688*d^4*y^4*z^2 + 8840*d^5*y^4*z^2 + 57600*z^3 - 
    74400*d*z^3 + 37656*d^2*z^3 - 9336*d^3*z^3 + 1134*d^4*z^3 - 54*d^5*z^3 + 
    666240*y*z^3 - 906160*d*y*z^3 + 503496*d^2*y*z^3 - 142032*d^3*y*z^3 + 
    20202*d^4*y*z^3 - 1151*d^5*y*z^3 + 3104640*y^2*z^3 - 3903568*d*y^2*z^3 + 
    1907632*d^2*y^2*z^3 - 451328*d^3*y^2*z^3 + 51404*d^4*y^2*z^3 - 
    2235*d^5*y^2*z^3 - 5495040*y^3*z^3 + 7144928*d*y^3*z^3 - 
    3668864*d^2*y^3*z^3 + 930136*d^3*y^3*z^3 - 116440*d^4*y^3*z^3 + 
    5760*d^5*y^3*z^3 + 967680*y^4*z^3 - 1249536*d*y^4*z^3 + 
    640000*d^2*y^4*z^3 - 162560*d^3*y^4*z^3 + 20480*d^4*y^4*z^3 - 
    1024*d^5*y^4*z^3 - 99840*z^4 + 130112*d*z^4 - 66528*d^2*z^4 + 
    16684*d^3*z^4 - 2052*d^4*z^4 + 99*d^5*z^4 - 1286400*y*z^4 + 
    1736480*d*y*z^4 - 939272*d^2*y*z^4 + 253964*d^3*y*z^4 - 34258*d^4*y*z^4 + 
    1841*d^5*y*z^4 + 69120*y^2*z^4 - 111424*d*y^2*z^4 + 75760*d^2*y^2*z^4 - 
    25648*d^3*y^2*z^4 + 4220*d^4*y^2*z^4 - 268*d^5*y^2*z^4 + 967680*y^3*z^4 - 
    1249536*d*y^3*z^4 + 640000*d^2*y^3*z^4 - 162560*d^3*y^3*z^4 + 
    20480*d^4*y^3*z^4 - 1024*d^5*y^3*z^4)/(256*(-5 + d)*(-4 + d)*(-3 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*(-1 + y)*y*z^2*(-1 + y + z)*
    (y + z)^2), -((-4 + d)*(48384*y^2 - 52800*d*y^2 + 21440*d^2*y^2 - 
      3840*d^3*y^2 + 256*d^4*y^2 - 96768*y^3 + 105600*d*y^3 - 42880*d^2*y^3 + 
      7680*d^3*y^3 - 512*d^4*y^3 + 48384*y^4 - 52800*d*y^4 + 21440*d^2*y^4 - 
      3840*d^3*y^4 + 256*d^4*y^4 + 52416*y*z - 61032*d*y*z + 26284*d^2*y*z - 
      4958*d^3*y*z + 345*d^4*y*z - 149184*y^2*z + 166632*d*y^2*z - 
      69164*d^2*y^2*z + 12638*d^3*y^2*z - 857*d^4*y^2*z + 96768*y^3*z - 
      105600*d*y^3*z + 42880*d^2*y^3*z - 7680*d^3*y^3*z + 512*d^4*y^3*z + 
      1920*z^2 - 2096*d*z^2 + 836*d^2*z^2 - 144*d^3*z^2 + 9*d^4*z^2 - 
      52416*y*z^2 + 61032*d*y*z^2 - 26284*d^2*y*z^2 + 4958*d^3*y*z^2 - 
      345*d^4*y*z^2 + 48384*y^2*z^2 - 52800*d*y^2*z^2 + 21440*d^2*y^2*z^2 - 
      3840*d^3*y^2*z^2 + 256*d^4*y^2*z^2))/(64*(-3 + d)^2*(-9 + 2*d)*
    (-7 + 2*d)*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*y*z*(-1 + y + z)), 0, 
  ((-4 + d)*(-158400*y + 190440*d*y - 84996*d^2*y + 16686*d^3*y - 
     1215*d^4*y + 835200*y^2 - 1001520*d*y^2 + 445608*d^2*y^2 - 
     87156*d^3*y^2 + 6318*d^4*y^2 - 1756800*y^3 + 2101680*d*y^3 - 
     932472*d^2*y^3 + 181764*d^3*y^3 - 13122*d^4*y^3 + 1843200*y^4 - 
     2200320*d*y^4 + 973728*d^2*y^4 - 189216*d^3*y^4 + 13608*d^4*y^4 - 
     964800*y^5 + 1149480*d*y^5 - 507492*d^2*y^5 + 98334*d^3*y^5 - 
     7047*d^4*y^5 + 201600*y^6 - 239760*d*y^6 + 105624*d^2*y^6 - 
     20412*d^3*y^6 + 1458*d^4*y^6 - 21120*z + 24336*d*z - 10380*d^2*z + 
     1944*d^3*z - 135*d^4*z + 248640*y*z - 294072*d*y*z + 129024*d^2*y*z - 
     24894*d^3*y*z + 1782*d^4*y*z - 820800*y^2*z + 975960*d*y^2*z - 
     430416*d^2*y^2*z + 83430*d^3*y^2*z - 5994*d^4*y^2*z + 1181760*y^3*z - 
     1406808*d*y^3*z + 620904*d^2*y^3*z - 120366*d^3*y^3*z + 8640*d^4*y^3*z - 
     790080*y^4*z + 940344*d*y^4*z - 414756*d^2*y^4*z + 80298*d^3*y^4*z - 
     5751*d^4*y^4*z + 201600*y^5*z - 239760*d*y^5*z + 105624*d^2*y^5*z - 
     20412*d^3*y^5*z + 1458*d^4*y^5*z - 69120*z^2 + 79296*d*z^2 - 
     33648*d^2*z^2 + 6264*d^3*z^2 - 432*d^4*z^2 + 207360*y*z^2 - 
     237888*d*y*z^2 + 100944*d^2*y*z^2 - 18792*d^3*y*z^2 + 1296*d^4*y*z^2 - 
     207360*y^2*z^2 + 237888*d*y^2*z^2 - 100944*d^2*y^2*z^2 + 
     18792*d^3*y^2*z^2 - 1296*d^4*y^2*z^2 + 69120*y^3*z^2 - 79296*d*y^3*z^2 + 
     33648*d^2*y^3*z^2 - 6264*d^3*y^3*z^2 + 432*d^4*y^3*z^2 + 414720*z^3 - 
     463104*d*z^3 + 191872*d^2*z^3 - 34976*d^3*z^3 + 2368*d^4*z^3 - 
     152064*y*z^3 + 150720*d*y*z^3 - 53056*d^2*y*z^3 + 7744*d^3*y*z^3 - 
     384*d^4*y*z^3 - 1036800*y^2*z^3 + 1193472*d*y^2*z^3 - 
     512384*d^2*y^2*z^3 + 97120*d^3*y^2*z^3 - 6848*d^4*y^2*z^3 + 
     870912*y^3*z^3 - 986688*d*y^3*z^3 + 416448*d^2*y^3*z^3 - 
     77568*d^3*y^3*z^3 + 5376*d^4*y^3*z^3 - 96768*y^4*z^3 + 
     105600*d*y^4*z^3 - 42880*d^2*y^4*z^3 + 7680*d^3*y^4*z^3 - 
     512*d^4*y^4*z^3 - 516096*z^4 + 568576*d*z^4 - 232768*d^2*z^4 + 
     41984*d^3*z^4 - 2816*d^4*z^4 - 741888*y*z^4 + 864704*d*y*z^4 - 
     375552*d^2*y*z^4 + 71936*d^3*y*z^4 - 5120*d^4*y*z^4 + 1451520*y^2*z^4 - 
     1644480*d*y^2*z^4 + 694080*d^2*y^2*z^4 - 129280*d^3*y^2*z^4 + 
     8960*d^4*y^2*z^4 - 193536*y^3*z^4 + 211200*d*y^3*z^4 - 
     85760*d^2*y^3*z^4 + 15360*d^3*y^3*z^4 - 1024*d^4*y^3*z^4 + 193536*z^5 - 
     211200*d*z^5 + 85760*d^2*z^5 - 15360*d^3*z^5 + 1024*d^4*z^5 + 
     580608*y*z^5 - 657792*d*y*z^5 + 277632*d^2*y*z^5 - 51712*d^3*y*z^5 + 
     3584*d^4*y*z^5 - 96768*y^2*z^5 + 105600*d*y^2*z^5 - 42880*d^2*y^2*z^5 + 
     7680*d^3*y^2*z^5 - 512*d^4*y^2*z^5))/(128*(-3 + d)^2*(-9 + 2*d)*
    (-7 + 2*d)*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*(-1 + y)^2*y*z^2*
    (-1 + y + z)), 0, (43200*y - 51720*d*y + 22968*d^2*y - 4482*d^3*y + 
    324*d^4*y - 187200*y^2 + 223320*d*y^2 - 98748*d^2*y^2 + 19170*d^3*y^2 - 
    1377*d^4*y^2 + 302400*y^3 - 359640*d*y^3 + 158436*d^2*y^3 - 
    30618*d^3*y^3 + 2187*d^4*y^3 - 216000*y^4 + 256200*d*y^4 - 
    112500*d^2*y^4 + 21654*d^3*y^4 - 1539*d^4*y^4 + 57600*y^5 - 68160*d*y^5 + 
    29844*d^2*y^5 - 5724*d^3*y^5 + 405*d^4*y^5 + 5760*z - 6608*d*z + 
    2804*d^2*z - 522*d^3*z + 36*d^4*z - 76800*y*z + 90880*d*y*z - 
    39872*d^2*y*z + 7686*d^3*y*z - 549*d^4*y*z + 208320*y^2*z - 
    247336*d*y^2*z + 108832*d^2*y^2*z - 21024*d^3*y^2*z + 1503*d^4*y^2*z - 
    209280*y^3*z + 248464*d*y^3*z - 109264*d^2*y^3*z + 21078*d^3*y^3*z - 
    1503*d^4*y^3*z + 72000*y^4*z - 85400*d*y^4*z + 37500*d^2*y^4*z - 
    7218*d^3*y^4*z + 513*d^4*y^4*z + 17280*z^2 - 19824*d*z^2 + 8412*d^2*z^2 - 
    1566*d^3*z^2 + 108*d^4*z^2 - 43200*y*z^2 + 48840*d*y*z^2 - 
    20384*d^2*y*z^2 + 3726*d^3*y*z^2 - 252*d^4*y*z^2 + 34560*y^2*z^2 - 
    38208*d*y^2*z^2 + 15532*d^2*y^2*z^2 - 2754*d^3*y^2*z^2 + 
    180*d^4*y^2*z^2 - 8640*y^3*z^2 + 9192*d*y^3*z^2 - 3560*d^2*y^3*z^2 + 
    594*d^3*y^3*z^2 - 36*d^4*y^3*z^2 - 103680*z^3 + 115776*d*z^3 - 
    47968*d^2*z^3 + 8744*d^3*z^3 - 592*d^4*z^3 + 158976*y*z^3 - 
    178752*d*y*z^3 + 74496*d^2*y*z^3 - 13648*d^3*y*z^3 + 928*d^4*y*z^3 - 
    6912*y^2*z^3 + 10176*d*y^2*z^3 - 5088*d^2*y^2*z^3 + 1064*d^3*y^2*z^3 - 
    80*d^4*y^2*z^3 - 48384*y^3*z^3 + 52800*d*y^3*z^3 - 21440*d^2*y^3*z^3 + 
    3840*d^3*y^3*z^3 - 256*d^4*y^3*z^3 + 129024*z^4 - 142144*d*z^4 + 
    58192*d^2*z^4 - 10496*d^3*z^4 + 704*d^4*z^4 - 32256*y*z^4 + 
    36544*d*y*z^4 - 15312*d^2*y*z^4 + 2816*d^3*y*z^4 - 192*d^4*y*z^4 - 
    96768*y^2*z^4 + 105600*d*y^2*z^4 - 42880*d^2*y^2*z^4 + 7680*d^3*y^2*z^4 - 
    512*d^4*y^2*z^4 - 48384*z^5 + 52800*d*z^5 - 21440*d^2*z^5 + 
    3840*d^3*z^5 - 256*d^4*z^5 - 48384*y*z^5 + 52800*d*y*z^5 - 
    21440*d^2*y*z^5 + 3840*d^3*y*z^5 - 256*d^4*y*z^5)/
   (32*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*
    (-1 + y)^2*y*z^2), 0, 0, 0, 0, 0, 0, 
  ((-4 + d)*(43200*y^4 - 49320*d*y^4 + 20628*d^2*y^4 - 3726*d^3*y^4 + 
     243*d^4*y^4 - 244800*y^5 + 289080*d*y^5 - 126252*d^2*y^5 + 
     24138*d^3*y^5 - 1701*d^4*y^5 + 201600*y^6 - 239760*d*y^6 + 
     105624*d^2*y^6 - 20412*d^3*y^6 + 1458*d^4*y^6 + 135360*y^3*z - 
     154248*d*y^3*z + 64392*d^2*y^3*z - 11610*d^3*y^3*z + 756*d^4*y^3*z - 
     1006080*y^4*z + 1186944*d*y^4*z - 517896*d^2*y^4*z + 98928*d^3*y^4*z - 
     6966*d^4*y^4*z + 1008000*y^5*z - 1198800*d*y^5*z + 528120*d^2*y^5*z - 
     102060*d^3*y^5*z + 7290*d^4*y^5*z + 146880*y^2*z^2 - 166824*d*y^2*z^2 + 
     69408*d^2*y^2*z^2 - 12474*d^3*y^2*z^2 + 810*d^4*y^2*z^2 - 
     1645440*y^3*z^2 + 1936272*d*y^3*z^2 - 842712*d^2*y^3*z^2 + 
     160596*d^3*y^3*z^2 - 11286*d^4*y^3*z^2 + 2016000*y^4*z^2 - 
     2397600*d*y^4*z^2 + 1056240*d^2*y^4*z^2 - 204120*d^3*y^4*z^2 + 
     14580*d^4*y^4*z^2 + 60480*y*z^3 - 68184*d*y*z^3 + 28152*d^2*y*z^3 - 
     5022*d^3*y*z^3 + 324*d^4*y*z^3 - 352512*y^2*z^3 + 444960*d*y^2*z^3 - 
     203600*d^2*y^2*z^3 + 40096*d^3*y^2*z^3 - 2864*d^4*y^2*z^3 + 
     1532160*y^3*z^3 - 1833312*d*y^3*z^3 + 811312*d^2*y^3*z^3 - 
     157272*d^3*y^3*z^3 + 11252*d^4*y^3*z^3 - 96768*y^4*z^3 + 
     105600*d*y^4*z^3 - 42880*d^2*y^4*z^3 + 7680*d^3*y^4*z^3 - 
     512*d^4*y^4*z^3 + 5760*z^4 - 6288*d*z^4 + 2508*d^2*z^4 - 432*d^3*z^4 + 
     27*d^4*z^4 - 149568*y*z^4 + 174136*d*y*z^4 - 74716*d^2*y*z^4 + 
     13970*d^3*y*z^4 - 957*d^4*y*z^4 + 427392*y^2*z^4 - 516816*d*y^2*z^4 + 
     230136*d^2*y^2*z^4 - 44716*d^3*y^2*z^4 + 3194*d^4*y^2*z^4 - 
     193536*y^3*z^4 + 211200*d*y^3*z^4 - 85760*d^2*y^3*z^4 + 
     15360*d^3*y^3*z^4 - 1024*d^4*y^3*z^4 - 3840*z^5 + 4192*d*z^5 - 
     1672*d^2*z^5 + 288*d^3*z^5 - 18*d^4*z^5 + 104832*y*z^5 - 
     122064*d*y*z^5 + 52568*d^2*y*z^5 - 9916*d^3*y*z^5 + 690*d^4*y*z^5 - 
     96768*y^2*z^5 + 105600*d*y^2*z^5 - 42880*d^2*y^2*z^5 + 
     7680*d^3*y^2*z^5 - 512*d^4*y^2*z^5))/(128*(-3 + d)^2*(-9 + 2*d)*
    (-7 + 2*d)*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*y*z^2*(-1 + y + z)*
    (y + z)^2), (14400*y^3 - 16440*d*y^3 + 6876*d^2*y^3 - 1242*d^3*y^3 + 
    81*d^4*y^3 - 72000*y^4 + 84600*d*y^4 - 36720*d^2*y^4 + 6966*d^3*y^4 - 
    486*d^4*y^4 + 57600*y^5 - 68160*d*y^5 + 29844*d^2*y^5 - 5724*d^3*y^5 + 
    405*d^4*y^5 + 30720*y^2*z - 34976*d*y^2*z + 14588*d^2*y^2*z - 
    2628*d^3*y^2*z + 171*d^4*y^2*z - 209280*y^3*z + 245264*d*y^3*z - 
    106144*d^2*y^3*z + 20070*d^3*y^3*z - 1395*d^4*y^3*z + 216000*y^4*z - 
    255400*d*y^4*z + 111720*d^2*y^4*z - 21402*d^3*y^4*z + 1512*d^4*y^4*z + 
    18240*y*z^2 - 20632*d*y*z^2 + 8548*d^2*y*z^2 - 1530*d^3*y*z^2 + 
    99*d^4*y*z^2 - 204480*y^2*z^2 + 238824*d*y^2*z^2 - 102964*d^2*y^2*z^2 + 
    19386*d^3*y^2*z^2 - 1341*d^4*y^2*z^2 + 279360*y^3*z^2 - 
    330808*d*y^3*z^2 + 144880*d^2*y^3*z^2 - 27774*d^3*y^3*z^2 + 
    1962*d^4*y^3*z^2 + 1920*z^3 - 2096*d*z^3 + 836*d^2*z^3 - 144*d^3*z^3 + 
    9*d^4*z^3 - 69120*y*z^3 + 80256*d*y*z^3 - 34376*d^2*y*z^3 + 
    6426*d^3*y*z^3 - 441*d^4*y*z^3 + 270144*y^2*z^3 - 310200*d*y^2*z^3 + 
    132168*d^2*y^2*z^3 - 24734*d^3*y^2*z^3 + 1712*d^4*y^2*z^3 - 
    48384*y^3*z^3 + 52800*d*y^3*z^3 - 21440*d^2*y^3*z^3 + 3840*d^3*y^3*z^3 - 
    256*d^4*y^3*z^3 - 1920*z^4 + 2096*d*z^4 - 836*d^2*z^4 + 144*d^3*z^4 - 
    9*d^4*z^4 + 52416*y*z^4 - 61032*d*y*z^4 + 26284*d^2*y*z^4 - 
    4958*d^3*y*z^4 + 345*d^4*y*z^4 - 48384*y^2*z^4 + 52800*d*y^2*z^4 - 
    21440*d^2*y^2*z^4 + 3840*d^3*y^2*z^4 - 256*d^4*y^2*z^4)/
   (32*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*y*z*
    (-1 + y + z)*(y + z)^2), 0, 0, 0, 0, 
  (840*y^2 - 432*d*y^2 + 54*d^2*y^2 - 1680*y^3 + 864*d*y^3 - 108*d^2*y^3 + 
    840*y^4 - 432*d*y^4 + 54*d^2*y^4 + 612*y*z - 312*d*y*z + 39*d^2*y*z - 
    2292*y^2*z + 1176*d*y^2*z - 147*d^2*y^2*z + 1680*y^3*z - 864*d*y^3*z + 
    108*d^2*y^3*z + 24*z^2 - 10*d*z^2 + d^2*z^2 - 612*y*z^2 + 312*d*y*z^2 - 
    39*d^2*y*z^2 + 840*y^2*z^2 - 432*d*y^2*z^2 + 54*d^2*y^2*z^2)/
   (128*(-3 + d)^2*(-7 + 2*d)*(-5 + 2*d)*y*z*(-1 + y + z)), 0, 
  -((-6 + d)*(30*y - 9*d*y - 30*y^2 + 9*d*y^2 + 4*z - d*z - 30*y*z + 
      9*d*y*z))/(128*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-5 + 2*d)*y*
    (-1 + y + z)), 0, 0}, 
 {((-8 + 3*d)*(-28800*y^2 + 30000*d*y^2 - 11328*d^2*y^2 + 1836*d^3*y^2 - 
     108*d^4*y^2 + 34560*y^3 - 36288*d*y^3 + 13836*d^2*y^3 - 2268*d^3*y^3 + 
     135*d^4*y^3 - 50400*y*z + 55200*d*y*z - 21624*d^2*y*z + 3600*d^3*y*z - 
     216*d^4*y*z + 269280*y^2*z - 299544*d*y^2*z + 120528*d^2*y^2*z - 
     20850*d^3*y^2*z + 1314*d^4*y^2*z - 209280*y^3*z + 231368*d*y^3*z - 
     92892*d^2*y^3*z + 16114*d^3*y^3*z - 1023*d^4*y^3*z - 21600*z^2 + 
     25200*d*z^2 - 10296*d^2*z^2 + 1764*d^3*z^2 - 108*d^4*z^2 + 
     364320*y*z^2 - 418056*d*y*z^2 + 172068*d^2*y*z^2 - 30282*d^3*y*z^2 + 
     1935*d^4*y*z^2 - 742080*y^2*z^2 + 819520*d*y^2*z^2 - 
     329560*d^2*y^2*z^2 + 57320*d^3*y^2*z^2 - 3650*d^4*y^2*z^2 + 
     171360*y^3*z^2 - 192512*d*y^3*z^2 + 78408*d^2*y^3*z^2 - 
     13792*d^3*y^3*z^2 + 888*d^4*y^3*z^2 + 129600*z^3 - 154800*d*z^3 + 
     65376*d^2*z^3 - 11700*d^3*z^3 + 756*d^4*z^3 - 565920*y*z^3 + 
     667656*d*y*z^3 - 281364*d^2*y*z^3 + 50610*d^3*y*z^3 - 3303*d^4*y*z^3 + 
     498240*y^2*z^3 - 547408*d*y^2*z^3 + 219712*d^2*y^2*z^3 - 
     38252*d^3*y^2*z^3 + 2444*d^4*y^2*z^3 - 194400*z^4 + 234000*d*z^4 - 
     99864*d^2*z^4 + 18108*d^3*z^4 - 1188*d^4*z^4 + 252000*y*z^4 - 
     304800*d*y*z^4 + 130920*d^2*y*z^4 - 23928*d^3*y*z^4 + 1584*d^4*y*z^4 + 
     86400*z^5 - 104400*d*z^5 + 44784*d^2*z^5 - 8172*d^3*z^5 + 540*d^4*z^5))/
   (256*(-5 + d)*(-4 + d)^2*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*y^2*(-1 + z)*z^2*
    (-1 + y + z)*(y + z)), 
  ((-8 + 3*d)*(-3840*y^2 + 4512*d*y^2 - 1968*d^2*y^2 + 378*d^3*y^2 - 
     27*d^4*y^2 + 77760*y^3 - 78552*d*y^3 + 29420*d^2*y^3 - 4844*d^3*y^3 + 
     296*d^4*y^3 - 103680*y^4 + 101376*d*y^4 - 36848*d^2*y^4 + 5904*d^3*y^4 - 
     352*d^4*y^4 + 40320*y^5 - 38624*d*y^5 + 13792*d^2*y^5 - 2176*d^3*y^5 + 
     128*d^4*y^5 - 6720*y*z + 8256*d*y*z - 3732*d^2*y*z + 738*d^3*y*z - 
     54*d^4*y*z + 73680*y^2*z - 73608*d*y^2*z + 27404*d^2*y^2*z - 
     4514*d^3*y^2*z + 278*d^4*y^2*z - 210960*y^3*z + 205352*d*y^3*z - 
     74312*d^2*y^3*z + 11856*d^3*y^3*z - 704*d^4*y^3*z + 144000*y^4*z - 
     140000*d*y^4*z + 50640*d^2*y^4*z - 8080*d^3*y^4*z + 480*d^4*y^4*z - 
     2880*z^2 + 3744*d*z^2 - 1764*d^2*z^2 + 360*d^3*z^2 - 27*d^4*z^2 + 
     1680*y*z^2 - 2544*d*y*z^2 + 1512*d^2*y*z^2 - 390*d^3*y*z^2 + 
     36*d^4*y*z^2 - 48240*y^2*z^2 + 42696*d*y^2*z^2 - 13940*d^2*y^2*z^2 + 
     2000*d^3*y^2*z^2 - 107*d^4*y^2*z^2 + 133200*y^3*z^2 - 126800*d*y^3*z^2 + 
     44892*d^2*y^3*z^2 - 7012*d^3*y^3*z^2 + 408*d^4*y^3*z^2 + 5760*z^3 - 
     7488*d*z^3 + 3528*d^2*z^3 - 720*d^3*z^3 + 54*d^4*z^3 + 15840*y*z^3 - 
     18912*d*y*z^3 + 7968*d^2*y*z^3 - 1416*d^3*y*z^3 + 90*d^4*y*z^3 - 
     21600*y^2*z^3 + 26400*d*y^2*z^3 - 11496*d^2*y^2*z^3 + 2136*d^3*y^2*z^3 - 
     144*d^4*y^2*z^3 - 2880*z^4 + 3744*d*z^4 - 1764*d^2*z^4 + 360*d^3*z^4 - 
     27*d^4*z^4 - 10800*y*z^4 + 13200*d*y*z^4 - 5748*d^2*y*z^4 + 
     1068*d^3*y*z^4 - 72*d^4*y*z^4))/(128*(-5 + d)*(-4 + d)^2*(-3 + d)*
    (-9 + 2*d)*(-7 + 2*d)*y^3*(-1 + z)*z*(-1 + y + z)*(y + z)), 
  -((-2 + d)*(-10 + 3*d)*(-8 + 3*d)*(8*y - 3*d*y + 126*z - 27*d*z - 126*y*z + 
      27*d*y*z - 126*z^2 + 27*d*z^2))/(64*(-5 + d)*(-4 + d)^2*(-3 + d)*
    (-7 + 2*d)*y*z*(-1 + y + z)), 
  ((-8 + 3*d)*(-72960*y^2 + 79488*d*y^2 - 31740*d^2*y^2 + 5508*d^3*y^2 - 
     351*d^4*y^2 + 320640*y^3 - 324208*d*y^3 + 121456*d^2*y^3 - 
     19988*d^3*y^3 + 1220*d^4*y^3 - 414720*y^4 + 405504*d*y^4 - 
     147392*d^2*y^4 + 23616*d^3*y^4 - 1408*d^4*y^4 + 161280*y^5 - 
     154496*d*y^5 + 55168*d^2*y^5 - 8704*d^3*y^5 + 512*d^4*y^5 - 141120*y*z + 
     161256*d*y*z - 66876*d^2*y*z + 11970*d^3*y*z - 783*d^4*y*z + 
     570720*y^2*z - 603352*d*y^2*z + 234832*d^2*y^2*z - 39890*d^3*y^2*z + 
     2498*d^4*y^2*z - 996000*y^3*z + 989120*d*y^3*z - 364504*d^2*y^3*z + 
     59104*d^3*y^3*z - 3560*d^4*y^3*z + 576000*y^4*z - 560000*d*y^4*z + 
     202560*d^2*y^4*z - 32320*d^3*y^4*z + 1920*d^4*y^4*z - 64800*z^2 + 
     79200*d*z^2 - 34488*d^2*z^2 + 6408*d^3*z^2 - 432*d^4*z^2 + 
     469440*y*z^2 - 544512*d*y*z^2 + 227784*d^2*y*z^2 - 40944*d^3*y*z^2 + 
     2682*d^4*y*z^2 - 852000*y^2*z^2 + 896072*d*y^2*z^2 - 
     346964*d^2*y^2*z^2 + 58642*d^3*y^2*z^2 - 3655*d^4*y^2*z^2 + 
     675360*y^3*z^2 - 664912*d*y^3*z^2 + 243048*d^2*y^3*z^2 - 
     39116*d^3*y^3*z^2 + 2340*d^4*y^3*z^2 + 216000*z^3 - 262800*d*z^3 + 
     113760*d^2*z^3 - 20988*d^3*z^3 + 1404*d^4*z^3 - 508320*y*z^3 + 
     600456*d*y*z^3 - 253908*d^2*y*z^3 + 45906*d^3*y*z^3 - 3015*d^4*y*z^3 + 
     354240*y^2*z^3 - 372208*d*y^2*z^3 + 143872*d^2*y^2*z^3 - 
     24260*d^3*y^2*z^3 + 1508*d^4*y^2*z^3 - 237600*z^4 + 288000*d*z^4 - 
     124056*d^2*z^4 + 22752*d^3*z^4 - 1512*d^4*z^4 + 180000*y*z^4 - 
     217200*d*y*z^4 + 93000*d^2*y*z^4 - 16932*d^3*y*z^4 + 1116*d^4*y*z^4 + 
     86400*z^5 - 104400*d*z^5 + 44784*d^2*z^5 - 8172*d^3*z^5 + 540*d^4*z^5))/
   (256*(-5 + d)*(-4 + d)^2*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*y^2*(-1 + z)*z*
    (-1 + y + z)^2*(y + z)), 
  -(-47040*y^2 + 51912*d*y^2 - 21060*d^2*y^2 + 3726*d^3*y^2 - 243*d^4*y^2 + 
     311040*y^3 - 314208*d*y^3 + 117680*d^2*y^3 - 19376*d^3*y^3 + 
     1184*d^4*y^3 - 414720*y^4 + 405504*d*y^4 - 147392*d^2*y^4 + 
     23616*d^3*y^4 - 1408*d^4*y^4 + 161280*y^5 - 154496*d*y^5 + 
     55168*d^2*y^5 - 8704*d^3*y^5 + 512*d^4*y^5 - 68880*y*z + 79944*d*y*z - 
     33624*d^2*y*z + 6102*d^3*y*z - 405*d^4*y*z + 398160*y^2*z - 
     408264*d*y^2*z + 155036*d^2*y^2*z - 25850*d^3*y^2*z + 1598*d^4*y^2*z - 
     1097280*y^3*z + 1072416*d*y^3*z - 389472*d^2*y^3*z + 62336*d^3*y^3*z - 
     3712*d^4*y^3*z + 737280*y^4*z - 714496*d*y^4*z + 257728*d^2*y^4*z - 
     41024*d^3*y^4*z + 2432*d^4*y^4*z - 25200*z^2 + 30600*d*z^2 - 
     13212*d^2*z^2 + 2430*d^3*z^2 - 162*d^4*z^2 + 170160*y*z^2 - 
     195888*d*y*z^2 + 81492*d^2*y*z^2 - 14592*d^3*y*z^2 + 954*d^4*y*z^2 - 
     715440*y^2*z^2 + 699456*d*y^2*z^2 - 253744*d^2*y^2*z^2 + 
     40508*d^3*y^2*z^2 - 2403*d^4*y^2*z^2 + 947520*y^3*z^2 - 
     912704*d*y^3*z^2 + 326960*d^2*y^3*z^2 - 51664*d^3*y^3*z^2 + 
     3040*d^4*y^3*z^2 + 86400*z^3 - 104400*d*z^3 + 44784*d^2*z^3 - 
     8172*d^3*z^3 + 540*d^4*z^3 - 130080*y*z^3 + 149544*d*y*z^3 - 
     61596*d^2*y*z^3 + 10842*d^3*y*z^3 - 693*d^4*y*z^3 + 364320*y^2*z^3 - 
     343104*d*y^2*z^3 + 119768*d^2*y^2*z^3 - 18384*d^3*y^2*z^3 + 
     1048*d^4*y^2*z^3 - 97200*z^4 + 117000*d*z^4 - 49932*d^2*z^4 + 
     9054*d^3*z^4 - 594*d^4*z^4 + 28800*y*z^4 - 33600*d*y*z^4 + 
     13728*d^2*y*z^4 - 2352*d^3*y*z^4 + 144*d^4*y*z^4 + 36000*z^5 - 
     43200*d*z^5 + 18360*d^2*z^5 - 3312*d^3*z^5 + 216*d^4*z^5)/
   (256*(-5 + d)*(-4 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*y^2*(-1 + z)*z*
    (-1 + y + z)*(y + z)), (-14400*y^2 + 15000*d*y^2 - 5664*d^2*y^2 + 
    918*d^3*y^2 - 54*d^4*y^2 + 3840*y^3 - 3712*d*y^3 + 1268*d^2*y^3 - 
    180*d^3*y^3 + 9*d^4*y^3 - 25200*y*z + 27600*d*y*z - 10812*d^2*y*z + 
    1800*d^3*y*z - 108*d^4*y*z + 327600*y^2*z - 346152*d*y^2*z + 
    134676*d^2*y^2*z - 22858*d^3*y^2*z + 1430*d^4*y^2*z - 333120*y^3*z + 
    348152*d*y^3*z - 134196*d^2*y^3*z + 22622*d^3*y^3*z - 1409*d^4*y^3*z - 
    10800*z^2 + 12600*d*z^2 - 5148*d^2*z^2 + 882*d^3*z^2 - 54*d^4*z^2 + 
    220080*y*z^2 - 256344*d*y*z^2 + 106896*d^2*y*z^2 - 19050*d^3*y*z^2 + 
    1233*d^4*y*z^2 - 918960*y^2*z^2 + 969288*d*y^2*z^2 - 376820*d^2*y^2*z^2 + 
    63982*d^3*y^2*z^2 - 4008*d^4*y^2*z^2 + 332640*y^3*z^2 - 
    347008*d*y^3*z^2 + 133576*d^2*y^3*z^2 - 22496*d^3*y^3*z^2 + 
    1400*d^4*y^3*z^2 + 57600*z^3 - 68400*d*z^3 + 28656*d^2*z^3 - 
    5076*d^3*z^3 + 324*d^4*z^3 - 346080*y*z^3 + 411144*d*y*z^3 - 
    174156*d^2*y*z^3 + 31458*d^3*y*z^3 - 2061*d^4*y*z^3 + 609120*y^2*z^3 - 
    640704*d*y^2*z^3 + 248456*d^2*y^2*z^3 - 42096*d^3*y^2*z^3 + 
    2632*d^4*y^2*z^3 - 82800*z^4 + 99000*d*z^4 - 41868*d^2*z^4 + 
    7506*d^3*z^4 - 486*d^4*z^4 + 151200*y*z^4 - 182400*d*y*z^4 + 
    78072*d^2*y*z^4 - 14208*d^3*y*z^4 + 936*d^4*y*z^4 + 36000*z^5 - 
    43200*d*z^5 + 18360*d^2*z^5 - 3312*d^3*z^5 + 216*d^4*z^5)/
   (256*(-5 + d)*(-4 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*y^2*(-1 + z)*z*
    (-1 + y + z)*(y + z)), (960*y^2 - 888*d*y^2 + 270*d^2*y^2 - 27*d^3*y^2 - 
    7296*y^3 + 5896*d*y^3 - 1574*d^2*y^3 + 139*d^3*y^3 + 10368*y^4 - 
    8064*d*y^4 + 2072*d^2*y^4 - 176*d^3*y^4 - 4032*y^5 + 3056*d*y^5 - 
    768*d^2*y^5 + 64*d^3*y^5 + 1680*y*z - 1644*d*y*z + 522*d^2*y*z - 
    54*d^3*y*z + 2688*y^2*z - 2232*d*y^2*z + 604*d^2*y^2*z - 52*d^3*y^2*z + 
    18096*y^3*z - 13356*d*y^3*z + 3250*d^2*y^3*z - 262*d^3*y^3*z - 
    22464*y^4*z + 17232*d*y^4*z - 4376*d^2*y^4*z + 368*d^3*y^4*z + 720*z^2 - 
    756*d*z^2 + 252*d^2*z^2 - 27*d^3*z^2 + 480*y*z^2 - 504*d*y*z^2 + 
    138*d^2*y*z^2 - 9*d^3*y*z^2 - 10848*y^2*z^2 + 10440*d*y^2*z^2 - 
    3202*d^2*y^2*z^2 + 313*d^3*y^2*z^2 - 18864*y^3*z^2 + 13572*d*y^3*z^2 - 
    3212*d^2*y^3*z^2 + 251*d^3*y^3*z^2 - 1440*z^3 + 1512*d*z^3 - 
    504*d^2*z^3 + 54*d^3*z^3 - 5760*y*z^3 + 5808*d*y*z^3 - 1824*d^2*y*z^3 + 
    180*d^3*y*z^3 + 7200*y^2*z^3 - 7320*d*y^2*z^3 + 2328*d^2*y^2*z^3 - 
    234*d^3*y^2*z^3 + 720*z^4 - 756*d*z^4 + 252*d^2*z^4 - 27*d^3*z^4 + 
    3600*y*z^4 - 3660*d*y*z^4 + 1164*d^2*y*z^4 - 117*d^3*y*z^4)/
   (64*(-4 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*y^2*(-1 + z)*z*(-1 + y + z)*
    (y + z)), 0, -((-4 + d)*(480*y - 404*d*y + 108*d^2*y - 9*d^3*y + 3384*z - 
      3036*d*z + 874*d^2*z - 81*d^3*z - 3384*y*z + 3036*d*y*z - 874*d^2*y*z + 
      81*d^3*y*z - 3384*z^2 + 3036*d*z^2 - 874*d^2*z^2 + 81*d^3*z^2))/
   (64*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*z*(-1 + y + z)), 0, 
  ((-4 + d)*(5280*y - 4764*d*y + 1404*d^2*y - 135*d^3*y - 31104*y^2 + 
     25200*d*y^2 - 6728*d^2*y^2 + 592*d^3*y^2 + 41472*y^3 - 32256*d*y^3 + 
     8288*d^2*y^3 - 704*d^3*y^3 - 16128*y^4 + 12224*d*y^4 - 3072*d^2*y^4 + 
     256*d^3*y^4 + 3960*z - 4068*d*z + 1314*d^2*z - 135*d^3*z - 21240*y*z + 
     19572*d*y*z - 5850*d^2*y*z + 567*d^3*y*z + 51840*y^2*z - 41184*d*y^2*z + 
     10768*d^2*y^2*z - 928*d^3*y^2*z - 19008*y^3*z + 12864*d*y^3*z - 
     2784*d^2*y^3*z + 192*d^3*y^3*z - 12096*y^4*z + 10176*d*y^4*z - 
     2816*d^2*y^4*z + 256*d^3*y^4*z - 16920*z^2 + 17316*d*z^2 - 
     5562*d^2*z^2 + 567*d^3*z^2 + 31680*y*z^2 - 29964*d*y*z^2 + 
     9108*d^2*y*z^2 - 891*d^3*y*z^2 - 10368*y^2*z^2 + 6768*d*y^2*z^2 - 
     1352*d^2*y^2*z^2 + 80*d^3*y^2*z^2 - 22464*y^3*z^2 + 19392*d*y^3*z^2 - 
     5504*d^2*y^3*z^2 + 512*d^3*y^3*z^2 + 27000*z^3 - 27540*d*z^3 + 
     8802*d^2*z^3 - 891*d^3*z^3 - 20760*y*z^3 + 20268*d*y*z^3 - 
     6282*d^2*y*z^3 + 621*d^3*y*z^3 - 10368*y^2*z^3 + 9216*d*y^2*z^3 - 
     2688*d^2*y^2*z^3 + 256*d^3*y^2*z^3 - 19080*z^4 + 19404*d*z^4 - 
     6174*d^2*z^4 + 621*d^3*z^4 + 5040*y*z^4 - 5112*d*y*z^4 + 
     1620*d^2*y*z^4 - 162*d^3*y*z^4 + 5040*z^5 - 5112*d*z^5 + 1620*d^2*z^5 - 
     162*d^3*z^5))/(128*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*y^2*
    (-1 + z)*z*(-1 + y + z)), 0, 
  -(1440*y - 1292*d*y + 378*d^2*y - 36*d^3*y - 7776*y^2 + 6300*d*y^2 - 
     1682*d^2*y^2 + 148*d^3*y^2 + 10368*y^3 - 8064*d*y^3 + 2072*d^2*y^3 - 
     176*d^3*y^3 - 4032*y^4 + 3056*d*y^4 - 768*d^2*y^4 + 64*d^3*y^4 + 
     1080*z - 1104*d*z + 354*d^2*z - 36*d^3*z - 4800*y*z + 4460*d*y*z - 
     1336*d^2*y*z + 129*d^3*y*z + 14472*y^2*z - 11676*d*y^2*z + 
     3104*d^2*y^2*z - 272*d^3*y^2*z - 10368*y^3*z + 8064*d*y^3*z - 
     2072*d^2*y^3*z + 176*d^3*y^3*z - 3600*z^2 + 3660*d*z^2 - 1164*d^2*z^2 + 
     117*d^3*z^2 + 5160*y*z^2 - 4988*d*y*z^2 + 1532*d^2*y*z^2 - 
     150*d^3*y*z^2 - 6696*y^2*z^2 + 5376*d*y^2*z^2 - 1422*d^2*y^2*z^2 + 
     124*d^3*y^2*z^2 + 3960*z^3 - 4008*d*z^3 + 1266*d^2*z^3 - 126*d^3*z^3 - 
     1800*y*z^3 + 1820*d*y*z^3 - 574*d^2*y*z^3 + 57*d^3*y*z^3 - 1440*z^4 + 
     1452*d*z^4 - 456*d^2*z^4 + 45*d^3*z^4)/(32*(-3 + d)^2*(-9 + 2*d)*
    (-7 + 2*d)*(-10 + 3*d)*y^2*(-1 + z)*z), 0, 0, 0, 0, 0, 
  -((-4 + d)*(-1440*y^3 + 1212*d*y^3 - 324*d^2*y^3 + 27*d^3*y^3 + 960*y^4 - 
      808*d*y^4 + 216*d^2*y^4 - 18*d^3*y^4 - 3960*y^2*z + 3468*d*y^2*z - 
      954*d^2*y^2*z + 81*d^3*y^2*z + 7272*y^3*z - 6900*d*y^3*z + 
      2070*d^2*y^3*z - 195*d^3*y^3*z - 6768*y^4*z + 6072*d*y^4*z - 
      1748*d^2*y^4*z + 162*d^3*y^4*z - 3600*y*z^2 + 3300*d*y*z^2 - 
      936*d^2*y*z^2 + 81*d^3*y*z^2 - 2952*y^2*z^2 - 1980*d*y^2*z^2 + 
      1546*d^2*y^2*z^2 - 205*d^3*y^2*z^2 - 11520*y^3*z^2 + 12192*d*y^3*z^2 - 
      3920*d^2*y^3*z^2 + 392*d^3*y^3*z^2 - 1080*z^3 + 1044*d*z^3 - 
      306*d^2*z^3 + 27*d^3*z^3 + 25080*y*z^3 - 24444*d*y*z^3 + 
      7506*d^2*y*z^3 - 729*d^3*y*z^3 - 19872*y^2*z^3 + 21456*d*y^2*z^3 - 
      7032*d^2*y^2*z^3 + 716*d^3*y^2*z^3 + 6120*z^4 - 6156*d*z^4 + 
      1926*d^2*z^4 - 189*d^3*z^4 - 20160*y*z^4 + 20448*d*y*z^4 - 
      6480*d^2*y*z^4 + 648*d^3*y*z^4 - 5040*z^5 + 5112*d*z^5 - 1620*d^2*z^5 + 
      162*d^3*z^5))/(128*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*y^2*z*
    (-1 + y + z)*(y + z)), -(-480*y^2 + 404*d*y^2 - 108*d^2*y^2 + 9*d^3*y^2 + 
     480*y^3 - 404*d*y^3 + 108*d^2*y^3 - 9*d^3*y^3 - 840*y*z + 752*d*y*z - 
     210*d^2*y*z + 18*d^3*y*z + 3840*y^2*z - 3532*d*y^2*z + 1034*d^2*y^2*z - 
     96*d^3*y^2*z - 3384*y^3*z + 3036*d*y^3*z - 874*d^2*y^3*z + 
     81*d^3*y^3*z - 360*z^2 + 348*d*z^2 - 102*d^2*z^2 + 9*d^3*z^2 + 
     5160*y*z^2 - 4928*d*y*z^2 + 1484*d^2*y*z^2 - 141*d^3*y*z^2 - 
     9936*y^2*z^2 + 8628*d*y^2*z^2 - 2436*d^2*y^2*z^2 + 223*d^3*y^2*z^2 + 
     1800*z^3 - 1800*d*z^3 + 558*d^2*z^3 - 54*d^3*z^3 - 3960*y*z^3 + 
     3988*d*y*z^3 - 1250*d^2*y*z^3 + 123*d^3*y*z^3 - 1440*z^4 + 1452*d*z^4 - 
     456*d^2*z^4 + 45*d^3*z^4)/(32*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*
    (-10 + 3*d)*y^2*(-1 + y + z)*(y + z)), 0, 
  -(48*y^2 - 26*d*y^2 + 3*d^2*y^2 + 324*y*z - 204*d*y*z + 29*d^2*y*z - 
     324*y^2*z + 204*d*y^2*z - 29*d^2*y^2*z + 168*z^2 - 120*d*z^2 + 
     18*d^2*z^2 - 660*y*z^2 + 444*d*y*z^2 - 65*d^2*y*z^2 + 168*y^2*z^2 - 
     120*d*y^2*z^2 + 18*d^2*y^2*z^2 - 336*z^3 + 240*d*z^3 - 36*d^2*z^3 + 
     336*y*z^3 - 240*d*y*z^3 + 36*d^2*y*z^3 + 168*z^4 - 120*d*z^4 + 
     18*d^2*z^4)/(128*(-3 + d)^2*(-7 + 2*d)*y*z*(-1 + y + z)), 0, 0, 0, 
  ((-6 + d)*(8*y - 3*d*y + 6*z - 3*d*z - 6*y*z + 3*d*y*z - 6*z^2 + 3*d*z^2))/
   (128*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*z*(-1 + y + z)), 0, 0, 0}, 
 {((-8 + 3*d)*(-13680*y^2 + 16344*d*y^2 - 6912*d^2*y^2 + 1242*d^3*y^2 - 
     81*d^4*y^2 + 70560*y^3 - 84888*d*y^3 + 36216*d^2*y^3 - 6570*d^3*y^3 + 
     432*d^4*y^3 - 100080*y^4 + 120744*d*y^4 - 51696*d^2*y^4 + 9414*d^3*y^4 - 
     621*d^4*y^4 + 43200*y^5 - 52200*d*y^5 + 22392*d^2*y^5 - 4086*d^3*y^5 + 
     270*d^4*y^5 - 31920*y*z + 35856*d*y*z - 14544*d^2*y*z + 2538*d^3*y*z - 
     162*d^4*y*z + 181680*y^2*z - 208944*d*y^2*z + 86412*d^2*y^2*z - 
     15324*d^3*y^2*z + 990*d^4*y^2*z - 257760*y^3*z + 303288*d*y^3*z - 
     127548*d^2*y^3*z + 22908*d^3*y^3*z - 1494*d^4*y^3*z + 108000*y^4*z - 
     130200*d*y^4*z + 55680*d^2*y^4*z - 10122*d^3*y^4*z + 666*d^4*y^4*z - 
     18240*z^2 + 19512*d*z^2 - 7632*d^2*z^2 + 1296*d^3*z^2 - 81*d^4*z^2 + 
     203280*y*z^2 - 217608*d*y*z^2 + 85280*d^2*y*z^2 - 14516*d^3*y*z^2 + 
     908*d^4*y*z^2 - 461520*y^2*z^2 + 490152*d*y^2*z^2 - 191000*d^2*y^2*z^2 + 
     32390*d^3*y^2*z^2 - 2021*d^4*y^2*z^2 + 276480*y^3*z^2 - 
     292056*d*y^3*z^2 + 113352*d^2*y^3*z^2 - 19170*d^3*y^3*z^2 + 
     1194*d^4*y^3*z^2 + 92160*z^3 - 93552*d*z^3 + 35084*d^2*z^3 - 
     5762*d^3*z^3 + 350*d^4*z^3 - 326880*y*z^3 + 331736*d*y*z^3 - 
     124412*d^2*y*z^3 + 20448*d^3*y*z^3 - 1244*d^4*y*z^3 + 234720*y^2*z^3 - 
     238184*d*y^2*z^3 + 89328*d^2*y^2*z^3 - 14686*d^3*y^2*z^3 + 
     894*d^4*y^2*z^3 - 103680*z^4 + 101376*d*z^4 - 36848*d^2*z^4 + 
     5904*d^3*z^4 - 352*d^4*z^4 + 144000*y*z^4 - 140000*d*y*z^4 + 
     50640*d^2*y*z^4 - 8080*d^3*y*z^4 + 480*d^4*y*z^4 + 40320*z^5 - 
     38624*d*z^5 + 13792*d^2*z^5 - 2176*d^3*z^5 + 128*d^4*z^5))/
   (128*(-5 + d)*(-4 + d)^2*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*(-1 + y)*y*z^3*
    (-1 + y + z)*(y + z)), 
  ((-8 + 3*d)*(-1080*y^2 + 1044*d*y^2 - 306*d^2*y^2 + 27*d^3*y^2 + 4680*y^3 - 
     4644*d*y^3 + 1422*d^2*y^3 - 135*d^3*y^3 - 3600*y^4 + 3600*d*y^4 - 
     1116*d^2*y^4 + 108*d^3*y^4 - 2520*y*z + 2256*d*y*z - 630*d^2*y*z + 
     54*d^3*y*z - 21120*y^2*z + 13568*d*y^2*z - 2748*d^2*y^2*z + 
     178*d^3*y^2*z + 24480*y^3*z - 16256*d*y^3*z + 3432*d^2*y^3*z - 
     232*d^3*y^3*z - 1440*z^2 + 1212*d*z^2 - 324*d^2*z^2 + 27*d^3*z^2 - 
     5640*y*z^2 + 3940*d*y*z^2 - 842*d^2*y*z^2 + 57*d^3*y*z^2 + 
     7920*y^2*z^2 - 5584*d*y^2*z^2 + 1220*d^2*y^2*z^2 - 84*d^3*y^2*z^2))/
   (256*(-5 + d)*(-4 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*(-1 + y)*y^2*z*
    (-1 + y + z)*(y + z)), 
  -((-2 + d)*(-10 + 3*d)*(-8 + 3*d)*(126*y - 27*d*y - 126*y^2 + 27*d*y^2 + 
      8*z - 3*d*z - 126*y*z + 27*d*y*z))/(64*(-5 + d)*(-4 + d)^2*(-3 + d)*
    (-7 + 2*d)*y*z*(-1 + y + z)), 
  ((-8 + 3*d)*(-64800*y^2 + 79200*d*y^2 - 34488*d^2*y^2 + 6408*d^3*y^2 - 
     432*d^4*y^2 + 216000*y^3 - 262800*d*y^3 + 113760*d^2*y^3 - 
     20988*d^3*y^3 + 1404*d^4*y^3 - 237600*y^4 + 288000*d*y^4 - 
     124056*d^2*y^4 + 22752*d^3*y^4 - 1512*d^4*y^4 + 86400*y^5 - 
     104400*d*y^5 + 44784*d^2*y^5 - 8172*d^3*y^5 + 540*d^4*y^5 - 141120*y*z + 
     161256*d*y*z - 66876*d^2*y*z + 11970*d^3*y*z - 783*d^4*y*z + 
     469440*y^2*z - 544512*d*y^2*z + 227784*d^2*y^2*z - 40944*d^3*y^2*z + 
     2682*d^4*y^2*z - 508320*y^3*z + 600456*d*y^3*z - 253908*d^2*y^3*z + 
     45906*d^3*y^3*z - 3015*d^4*y^3*z + 180000*y^4*z - 217200*d*y^4*z + 
     93000*d^2*y^4*z - 16932*d^3*y^4*z + 1116*d^4*y^4*z - 72960*z^2 + 
     79488*d*z^2 - 31740*d^2*z^2 + 5508*d^3*z^2 - 351*d^4*z^2 + 
     570720*y*z^2 - 603352*d*y*z^2 + 234832*d^2*y*z^2 - 39890*d^3*y*z^2 + 
     2498*d^4*y*z^2 - 852000*y^2*z^2 + 896072*d*y^2*z^2 - 
     346964*d^2*y^2*z^2 + 58642*d^3*y^2*z^2 - 3655*d^4*y^2*z^2 + 
     354240*y^3*z^2 - 372208*d*y^3*z^2 + 143872*d^2*y^3*z^2 - 
     24260*d^3*y^3*z^2 + 1508*d^4*y^3*z^2 + 320640*z^3 - 324208*d*z^3 + 
     121456*d^2*z^3 - 19988*d^3*z^3 + 1220*d^4*z^3 - 996000*y*z^3 + 
     989120*d*y*z^3 - 364504*d^2*y*z^3 + 59104*d^3*y*z^3 - 3560*d^4*y*z^3 + 
     675360*y^2*z^3 - 664912*d*y^2*z^3 + 243048*d^2*y^2*z^3 - 
     39116*d^3*y^2*z^3 + 2340*d^4*y^2*z^3 - 414720*z^4 + 405504*d*z^4 - 
     147392*d^2*z^4 + 23616*d^3*z^4 - 1408*d^4*z^4 + 576000*y*z^4 - 
     560000*d*y*z^4 + 202560*d^2*y*z^4 - 32320*d^3*y*z^4 + 1920*d^4*y*z^4 + 
     161280*z^5 - 154496*d*z^5 + 55168*d^2*z^5 - 8704*d^3*z^5 + 512*d^4*z^5))/
   (256*(-5 + d)*(-4 + d)^2*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*(-1 + y)*y*z^2*
    (-1 + y + z)^2*(y + z)), 
  -(-25200*y^2 + 30600*d*y^2 - 13212*d^2*y^2 + 2430*d^3*y^2 - 162*d^4*y^2 + 
     86400*y^3 - 104400*d*y^3 + 44784*d^2*y^3 - 8172*d^3*y^3 + 540*d^4*y^3 - 
     97200*y^4 + 117000*d*y^4 - 49932*d^2*y^4 + 9054*d^3*y^4 - 594*d^4*y^4 + 
     36000*y^5 - 43200*d*y^5 + 18360*d^2*y^5 - 3312*d^3*y^5 + 216*d^4*y^5 - 
     68880*y*z + 79944*d*y*z - 33624*d^2*y*z + 6102*d^3*y*z - 405*d^4*y*z + 
     170160*y^2*z - 195888*d*y^2*z + 81492*d^2*y^2*z - 14592*d^3*y^2*z + 
     954*d^4*y^2*z - 130080*y^3*z + 149544*d*y^3*z - 61596*d^2*y^3*z + 
     10842*d^3*y^3*z - 693*d^4*y^3*z + 28800*y^4*z - 33600*d*y^4*z + 
     13728*d^2*y^4*z - 2352*d^3*y^4*z + 144*d^4*y^4*z - 47040*z^2 + 
     51912*d*z^2 - 21060*d^2*z^2 + 3726*d^3*z^2 - 243*d^4*z^2 + 
     398160*y*z^2 - 408264*d*y*z^2 + 155036*d^2*y*z^2 - 25850*d^3*y*z^2 + 
     1598*d^4*y*z^2 - 715440*y^2*z^2 + 699456*d*y^2*z^2 - 
     253744*d^2*y^2*z^2 + 40508*d^3*y^2*z^2 - 2403*d^4*y^2*z^2 + 
     364320*y^3*z^2 - 343104*d*y^3*z^2 + 119768*d^2*y^3*z^2 - 
     18384*d^3*y^3*z^2 + 1048*d^4*y^3*z^2 + 311040*z^3 - 314208*d*z^3 + 
     117680*d^2*z^3 - 19376*d^3*z^3 + 1184*d^4*z^3 - 1097280*y*z^3 + 
     1072416*d*y*z^3 - 389472*d^2*y*z^3 + 62336*d^3*y*z^3 - 3712*d^4*y*z^3 + 
     947520*y^2*z^3 - 912704*d*y^2*z^3 + 326960*d^2*y^2*z^3 - 
     51664*d^3*y^2*z^3 + 3040*d^4*y^2*z^3 - 414720*z^4 + 405504*d*z^4 - 
     147392*d^2*z^4 + 23616*d^3*z^4 - 1408*d^4*z^4 + 737280*y*z^4 - 
     714496*d*y*z^4 + 257728*d^2*y*z^4 - 41024*d^3*y*z^4 + 2432*d^4*y*z^4 + 
     161280*z^5 - 154496*d*z^5 + 55168*d^2*z^5 - 8704*d^3*z^5 + 512*d^4*z^5)/
   (256*(-5 + d)*(-4 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*(-1 + y)*y*z^2*
    (-1 + y + z)*(y + z)), (1800*y^2 - 1800*d*y^2 + 558*d^2*y^2 - 
    54*d^3*y^2 - 7920*y^3 + 7956*d*y^3 - 2484*d^2*y^3 + 243*d^3*y^3 + 
    10440*y^4 - 10512*d*y^4 + 3294*d^2*y^4 - 324*d^3*y^4 - 4320*y^5 + 
    4356*d*y^5 - 1368*d^2*y^5 + 135*d^3*y^5 + 4200*y*z - 3900*d*y*z + 
    1152*d^2*y*z - 108*d^3*y*z - 17520*y^2*z + 16536*d*y^2*z - 
    4944*d^2*y^2*z + 468*d^3*y^2*z + 21600*y^3*z - 20940*d*y^3*z + 
    6378*d^2*y^3*z - 612*d^3*y^3*z - 8280*y^4*z + 8304*d*y^4*z - 
    2586*d^2*y^4*z + 252*d^3*y^4*z + 2400*z^2 - 2100*d*z^2 + 594*d^2*z^2 - 
    54*d^3*z^2 - 10272*y*z^2 + 9576*d*y*z^2 - 2822*d^2*y*z^2 + 
    263*d^3*y*z^2 + 30480*y^2*z^2 - 26040*d*y^2*z^2 + 7208*d^2*y^2*z^2 - 
    644*d^3*y^2*z^2 - 22608*y^3*z^2 + 18564*d*y^3*z^2 - 4980*d^2*y^3*z^2 + 
    435*d^3*y^3*z^2 - 8736*z^3 + 7108*d*z^3 - 1898*d^2*z^3 + 166*d^3*z^3 + 
    29688*y*z^3 - 23676*d*y*z^3 + 6196*d^2*y*z^3 - 532*d^3*y*z^3 - 
    29016*y^2*z^3 + 22680*d*y^2*z^3 - 5834*d^2*y^2*z^3 + 494*d^3*y^2*z^3 + 
    10368*z^4 - 8064*d*z^4 + 2072*d^2*z^4 - 176*d^3*z^4 - 22464*y*z^4 + 
    17232*d*y*z^4 - 4376*d^2*y*z^4 + 368*d^3*y*z^4 - 4032*z^5 + 3056*d*z^5 - 
    768*d^2*z^5 + 64*d^3*z^5)/(64*(-4 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-1 + y)*y*z^2*(-1 + y + z)*(y + z)), 
  -(-10800*y^2 + 12600*d*y^2 - 5148*d^2*y^2 + 882*d^3*y^2 - 54*d^4*y^2 + 
     72000*y^3 - 86400*d*y^3 + 36720*d^2*y^3 - 6624*d^3*y^3 + 432*d^4*y^3 - 
     111600*y^4 + 135000*d*y^4 - 57996*d^2*y^4 + 10602*d^3*y^4 - 
     702*d^4*y^4 + 50400*y^5 - 61200*d*y^5 + 26424*d^2*y^5 - 4860*d^3*y^5 + 
     324*d^4*y^5 - 25200*y*z + 27600*d*y*z - 10812*d^2*y*z + 1800*d^3*y*z - 
     108*d^4*y*z + 139920*y^2*z - 156456*d*y^2*z + 62904*d^2*y^2*z - 
     10818*d^3*y^2*z + 675*d^4*y^2*z - 201120*y^3*z + 233256*d*y^3*z - 
     96876*d^2*y^3*z + 17190*d^3*y^3*z - 1107*d^4*y^3*z + 86400*y^4*z - 
     104400*d*y^4*z + 44784*d^2*y^4*z - 8172*d^3*y^4*z + 540*d^4*y^4*z - 
     14400*z^2 + 15000*d*z^2 - 5664*d^2*z^2 + 918*d^3*z^2 - 54*d^4*z^2 - 
     68400*y*z^2 + 58152*d*y*z^2 - 18924*d^2*y*z^2 + 2854*d^3*y*z^2 - 
     170*d^4*y*z^2 + 92400*y^2*z^2 - 74376*d*y^2*z^2 + 22700*d^2*y^2*z^2 - 
     3202*d^3*y^2*z^2 + 180*d^4*y^2*z^2 - 12960*y^3*z^2 + 3792*d*y^3*z^2 + 
     1240*d^2*y^3*z^2 - 516*d^3*y^3*z^2 + 44*d^4*y^3*z^2 + 24960*z^3 - 
     26288*d*z^3 + 10060*d^2*z^3 - 1656*d^3*z^3 + 99*d^4*z^3 + 101280*y*z^3 - 
     95384*d*y*z^3 + 33996*d^2*y*z^3 - 5438*d^3*y*z^3 + 329*d^4*y*z^3 - 
     129600*y^2*z^3 + 124240*d*y^2*z^3 - 44704*d^2*y^2*z^3 + 
     7148*d^3*y^2*z^3 - 428*d^4*y^2*z^3)/(256*(-5 + d)*(-4 + d)*(-3 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-1 + y)*y*z^2*(-1 + y + z)*(y + z)), 
  -((-4 + d)*(3384*y - 3036*d*y + 874*d^2*y - 81*d^3*y - 3384*y^2 + 
      3036*d*y^2 - 874*d^2*y^2 + 81*d^3*y^2 + 480*z - 404*d*z + 108*d^2*z - 
      9*d^3*z - 3384*y*z + 3036*d*y*z - 874*d^2*y*z + 81*d^3*y*z))/
   (64*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*y*(-1 + y + z)), 0, 
  -((-4 + d)*(-3960*y + 4068*d*y - 1314*d^2*y + 135*d^3*y + 16920*y^2 - 
      17316*d*y^2 + 5562*d^2*y^2 - 567*d^3*y^2 - 27000*y^3 + 27540*d*y^3 - 
      8802*d^2*y^3 + 891*d^3*y^3 + 19080*y^4 - 19404*d*y^4 + 6174*d^2*y^4 - 
      621*d^3*y^4 - 5040*y^5 + 5112*d*y^5 - 1620*d^2*y^5 + 162*d^3*y^5 - 
      5280*z + 4764*d*z - 1404*d^2*z + 135*d^3*z + 21240*y*z - 19572*d*y*z + 
      5850*d^2*y*z - 567*d^3*y*z - 31680*y^2*z + 29964*d*y^2*z - 
      9108*d^2*y^2*z + 891*d^3*y^2*z + 20760*y^3*z - 20268*d*y^3*z + 
      6282*d^2*y^3*z - 621*d^3*y^3*z - 5040*y^4*z + 5112*d*y^4*z - 
      1620*d^2*y^4*z + 162*d^3*y^4*z + 31104*z^2 - 25200*d*z^2 + 
      6728*d^2*z^2 - 592*d^3*z^2 - 51840*y*z^2 + 41184*d*y*z^2 - 
      10768*d^2*y*z^2 + 928*d^3*y*z^2 + 10368*y^2*z^2 - 6768*d*y^2*z^2 + 
      1352*d^2*y^2*z^2 - 80*d^3*y^2*z^2 + 10368*y^3*z^2 - 9216*d*y^3*z^2 + 
      2688*d^2*y^3*z^2 - 256*d^3*y^3*z^2 - 41472*z^3 + 32256*d*z^3 - 
      8288*d^2*z^3 + 704*d^3*z^3 + 19008*y*z^3 - 12864*d*y*z^3 + 
      2784*d^2*y*z^3 - 192*d^3*y*z^3 + 22464*y^2*z^3 - 19392*d*y^2*z^3 + 
      5504*d^2*y^2*z^3 - 512*d^3*y^2*z^3 + 16128*z^4 - 12224*d*z^4 + 
      3072*d^2*z^4 - 256*d^3*z^4 + 12096*y*z^4 - 10176*d*y*z^4 + 
      2816*d^2*y*z^4 - 256*d^3*y*z^4))/(128*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*
    (-10 + 3*d)*(-1 + y)*y*z^2*(-1 + y + z)), 0, 
  -(1080*y - 1104*d*y + 354*d^2*y - 36*d^3*y - 3600*y^2 + 3660*d*y^2 - 
     1164*d^2*y^2 + 117*d^3*y^2 + 3960*y^3 - 4008*d*y^3 + 1266*d^2*y^3 - 
     126*d^3*y^3 - 1440*y^4 + 1452*d*y^4 - 456*d^2*y^4 + 45*d^3*y^4 + 
     1440*z - 1292*d*z + 378*d^2*z - 36*d^3*z - 4800*y*z + 4460*d*y*z - 
     1336*d^2*y*z + 129*d^3*y*z + 5160*y^2*z - 4988*d*y^2*z + 
     1532*d^2*y^2*z - 150*d^3*y^2*z - 1800*y^3*z + 1820*d*y^3*z - 
     574*d^2*y^3*z + 57*d^3*y^3*z - 7776*z^2 + 6300*d*z^2 - 1682*d^2*z^2 + 
     148*d^3*z^2 + 14472*y*z^2 - 11676*d*y*z^2 + 3104*d^2*y*z^2 - 
     272*d^3*y*z^2 - 6696*y^2*z^2 + 5376*d*y^2*z^2 - 1422*d^2*y^2*z^2 + 
     124*d^3*y^2*z^2 + 10368*z^3 - 8064*d*z^3 + 2072*d^2*z^3 - 176*d^3*z^3 - 
     10368*y*z^3 + 8064*d*y*z^3 - 2072*d^2*y*z^3 + 176*d^3*y*z^3 - 4032*z^4 + 
     3056*d*z^4 - 768*d^2*z^4 + 64*d^3*z^4)/(32*(-3 + d)^2*(-9 + 2*d)*
    (-7 + 2*d)*(-10 + 3*d)*(-1 + y)*y*z^2), 0, 0, 0, 0, 0, 0, 
  -((-4 + d)*(-1080*y^3 + 1044*d*y^3 - 306*d^2*y^3 + 27*d^3*y^3 + 6120*y^4 - 
      6156*d*y^4 + 1926*d^2*y^4 - 189*d^3*y^4 - 5040*y^5 + 5112*d*y^5 - 
      1620*d^2*y^5 + 162*d^3*y^5 - 3600*y^2*z + 3300*d*y^2*z - 
      936*d^2*y^2*z + 81*d^3*y^2*z + 25080*y^3*z - 24444*d*y^3*z + 
      7506*d^2*y^3*z - 729*d^3*y^3*z - 20160*y^4*z + 20448*d*y^4*z - 
      6480*d^2*y^4*z + 648*d^3*y^4*z - 3960*y*z^2 + 3468*d*y*z^2 - 
      954*d^2*y*z^2 + 81*d^3*y*z^2 - 2952*y^2*z^2 - 1980*d*y^2*z^2 + 
      1546*d^2*y^2*z^2 - 205*d^3*y^2*z^2 - 19872*y^3*z^2 + 21456*d*y^3*z^2 - 
      7032*d^2*y^3*z^2 + 716*d^3*y^3*z^2 - 1440*z^3 + 1212*d*z^3 - 
      324*d^2*z^3 + 27*d^3*z^3 + 7272*y*z^3 - 6900*d*y*z^3 + 2070*d^2*y*z^3 - 
      195*d^3*y*z^3 - 11520*y^2*z^3 + 12192*d*y^2*z^3 - 3920*d^2*y^2*z^3 + 
      392*d^3*y^2*z^3 + 960*z^4 - 808*d*z^4 + 216*d^2*z^4 - 18*d^3*z^4 - 
      6768*y*z^4 + 6072*d*y*z^4 - 1748*d^2*y*z^4 + 162*d^3*y*z^4))/
   (128*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*y*z^2*(-1 + y + z)*
    (y + z)), -(-360*y^2 + 348*d*y^2 - 102*d^2*y^2 + 9*d^3*y^2 + 1800*y^3 - 
     1800*d*y^3 + 558*d^2*y^3 - 54*d^3*y^3 - 1440*y^4 + 1452*d*y^4 - 
     456*d^2*y^4 + 45*d^3*y^4 - 840*y*z + 752*d*y*z - 210*d^2*y*z + 
     18*d^3*y*z + 5160*y^2*z - 4928*d*y^2*z + 1484*d^2*y^2*z - 
     141*d^3*y^2*z - 3960*y^3*z + 3988*d*y^3*z - 1250*d^2*y^3*z + 
     123*d^3*y^3*z - 480*z^2 + 404*d*z^2 - 108*d^2*z^2 + 9*d^3*z^2 + 
     3840*y*z^2 - 3532*d*y*z^2 + 1034*d^2*y*z^2 - 96*d^3*y*z^2 - 
     9936*y^2*z^2 + 8628*d*y^2*z^2 - 2436*d^2*y^2*z^2 + 223*d^3*y^2*z^2 + 
     480*z^3 - 404*d*z^3 + 108*d^2*z^3 - 9*d^3*z^3 - 3384*y*z^3 + 
     3036*d*y*z^3 - 874*d^2*y*z^3 + 81*d^3*y*z^3)/
   (32*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*y*z*(-1 + y + z)*
    (y + z)), 0, 0, 0, 0, -(168*y^2 - 120*d*y^2 + 18*d^2*y^2 - 336*y^3 + 
     240*d*y^3 - 36*d^2*y^3 + 168*y^4 - 120*d*y^4 + 18*d^2*y^4 + 324*y*z - 
     204*d*y*z + 29*d^2*y*z - 660*y^2*z + 444*d*y^2*z - 65*d^2*y^2*z + 
     336*y^3*z - 240*d*y^3*z + 36*d^2*y^3*z + 48*z^2 - 26*d*z^2 + 3*d^2*z^2 - 
     324*y*z^2 + 204*d*y*z^2 - 29*d^2*y*z^2 + 168*y^2*z^2 - 120*d*y^2*z^2 + 
     18*d^2*y^2*z^2)/(128*(-3 + d)^2*(-7 + 2*d)*y*z*(-1 + y + z)), 0, 
  ((-6 + d)*(6*y - 3*d*y - 6*y^2 + 3*d*y^2 + 8*z - 3*d*z - 6*y*z + 3*d*y*z))/
   (128*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*y*(-1 + y + z)), 0, 0}, 
 {((-8 + 3*d)*(2736000*y^2 - 3268800*d*y^2 + 1546560*d^2*y^2 - 
     362448*d^3*y^2 + 42120*d^4*y^2 - 1944*d^5*y^2 - 12744000*y^3 + 
     15343200*d*y^3 - 7316640*d^2*y^3 + 1728072*d^3*y^3 - 202284*d^4*y^3 + 
     9396*d^5*y^3 + 12628800*y^4 - 15115680*d*y^4 + 7157232*d^2*y^4 - 
     1676016*d^3*y^4 + 194184*d^4*y^4 - 8910*d^5*y^4 - 1900800*y^5 + 
     2141280*d*y^5 - 940752*d^2*y^5 + 200592*d^3*y^5 - 20628*d^4*y^5 + 
     810*d^5*y^5 + 288000*y^6 - 374400*d*y^6 + 193680*d^2*y^6 - 
     49824*d^3*y^6 + 6372*d^4*y^6 - 324*d^5*y^6 + 652800*y*z - 739200*d*y*z + 
     331968*d^2*y*z - 73968*d^3*y*z + 8184*d^4*y*z - 360*d^5*y*z - 
     11947200*y^2*z + 14157600*d*y^2*z - 6647232*d^2*y^2*z + 
     1546440*d^3*y^2*z - 178404*d^4*y^2*z + 8172*d^5*y^2*z + 28274880*y^3*z - 
     33768624*d*y^3*z + 15967368*d^2*y^3*z - 3737316*d^3*y^3*z + 
     433218*d^4*y^3*z - 19908*d^5*y^3*z - 16620480*y^4*z + 19683024*d*y^4*z - 
     9203664*d^2*y^4*z + 2123160*d^3*y^4*z - 241584*d^4*y^4*z + 
     10845*d^5*y^4*z + 4464000*y^5*z - 5322720*d*y^5*z + 2506296*d^2*y^5*z - 
     582252*d^3*y^5*z + 66714*d^4*y^5*z - 3015*d^5*y^5*z - 288000*y^6*z + 
     374400*d*y^6*z - 193680*d^2*y^6*z + 49824*d^3*y^6*z - 6372*d^4*y^6*z + 
     324*d^5*y^6*z + 2160000*z^2 - 2520000*d*z^2 + 1159200*d^2*z^2 - 
     262800*d^3*z^2 + 29376*d^4*z^2 - 1296*d^5*z^2 - 9172800*y*z^2 + 
     10876480*d*y*z^2 - 5101264*d^2*y*z^2 + 1183296*d^3*y*z^2 - 
     135824*d^4*y*z^2 + 6176*d^5*y*z^2 + 16221120*y^2*z^2 - 
     19314176*d*y^2*z^2 + 9106192*d^2*y^2*z^2 - 2125672*d^3*y^2*z^2 + 
     245816*d^4*y^2*z^2 - 11274*d^5*y^2*z^2 - 15693120*y^3*z^2 + 
     18680656*d*y^3*z^2 - 8793504*d^2*y^3*z^2 + 2045272*d^3*y^3*z^2 - 
     234996*d^4*y^3*z^2 + 10669*d^5*y^3*z^2 + 10845120*y^4*z^2 - 
     13006656*d*y^4*z^2 + 6164976*d^2*y^4*z^2 - 1442472*d^3*y^4*z^2 + 
     166488*d^4*y^4*z^2 - 7578*d^5*y^4*z^2 - 2764800*y^5*z^2 + 
     3446400*d*y^5*z^2 - 1704288*d^2*y^5*z^2 + 417840*d^3*y^5*z^2 - 
     50784*d^4*y^5*z^2 + 2448*d^5*y^5*z^2 - 14040000*z^3 + 16740000*d*z^3 - 
     7894800*d^2*z^3 + 1841400*d^3*z^3 - 212544*d^4*z^3 + 9720*d^5*z^3 + 
     26481600*y*z^3 - 32039760*d*y*z^3 + 15346280*d^2*y*z^3 - 
     3638972*d^3*y*z^3 + 427490*d^4*y*z^3 - 19920*d^5*y*z^3 - 
     6556800*y^2*z^3 + 8312560*d*y^2*z^3 - 4165216*d^2*y^2*z^3 + 
     1031848*d^3*y^2*z^3 - 126504*d^4*y^2*z^3 + 6147*d^5*y^2*z^3 + 
     5352000*y^3*z^3 - 6613120*d*y^3*z^3 + 3229824*d^2*y^3*z^3 - 
     778336*d^3*y^3*z^3 + 92436*d^4*y^3*z^3 - 4324*d^5*y^3*z^3 - 
     7142400*y^4*z^3 + 8808000*d*y^4*z^3 - 4305744*d^2*y^4*z^3 + 
     1042608*d^3*y^4*z^3 - 125028*d^4*y^4*z^3 + 5940*d^5*y^4*z^3 + 
     23760000*z^4 - 28512000*d*z^4 + 13546800*d^2*z^4 - 3186720*d^3*z^4 + 
     371412*d^4*z^4 - 17172*d^5*z^4 - 17976000*y*z^4 + 22075440*d*y*z^4 - 
     10739488*d^2*y*z^4 + 2589472*d^3*y*z^4 - 309820*d^4*y*z^4 + 
     14733*d^5*y*z^4 - 4729920*y^2*z^4 + 5390656*d*y^2*z^4 - 
     2423664*d^2*y^2*z^4 + 536568*d^3*y^2*z^4 - 58376*d^4*y^2*z^4 + 
     2490*d^5*y^2*z^4 - 5068800*y^3*z^4 + 6201600*d*y^3*z^4 - 
     3006528*d^2*y^3*z^4 + 721632*d^3*y^3*z^4 - 85728*d^4*y^3*z^4 + 
     4032*d^5*y^3*z^4 - 10584000*z^5 + 12607200*d*z^5 - 5948640*d^2*z^5 + 
     1391112*d^3*z^5 - 161460*d^4*z^5 + 7452*d^5*z^5 - 7819200*y*z^5 + 
     9475040*d*y*z^5 - 4548312*d^2*y*z^5 + 1079644*d^3*y*z^5 - 
     126542*d^4*y*z^5 + 5851*d^5*y*z^5 + 3974400*y^2*z^5 - 
     4905600*d*y^2*z^5 + 2402064*d^2*y^2*z^5 - 583104*d^3*y^2*z^5 + 
     70164*d^4*y^2*z^5 - 3348*d^5*y^2*z^5 - 4752000*z^6 + 5961600*d*z^6 - 
     2959920*d^2*z^6 + 726336*d^3*z^6 - 88020*d^4*z^6 + 4212*d^5*z^6 + 
     7833600*y*z^6 - 9648000*d*y*z^6 + 4710816*d^2*y*z^6 - 
     1139472*d^3*y*z^6 + 136512*d^4*y*z^6 - 6480*d^5*y*z^6 + 3456000*z^7 - 
     4276800*d*z^7 + 2097360*d^2*z^7 - 509328*d^3*z^7 + 61236*d^4*z^7 - 
     2916*d^5*z^7))/(1024*(-5 + d)^2*(-4 + d)^2*(-3 + d)^2*(-9 + 2*d)*
    (-7 + 2*d)*y^2*(-1 + z)*z^3*(-1 + y + z)^2), 
  -((-8 + 3*d)*(76800*y - 96000*d*y + 47808*d^2*y - 11856*d^3*y + 
      1464*d^4*y - 72*d^5*y + 2064000*y^2 - 2383520*d*y^2 + 1096544*d^2*y^2 - 
      251400*d^3*y^2 + 28744*d^4*y^2 - 1312*d^5*y^2 + 393600*y^3 - 
      835280*d*y^3 + 561304*d^2*y^3 - 169052*d^3*y^3 + 23850*d^4*y^3 - 
      1288*d^5*y^3 - 1713600*y^4 + 2257120*d*y^4 - 1163064*d^2*y^4 + 
      293780*d^3*y^4 - 36454*d^4*y^4 + 1781*d^5*y^4 - 115200*y^5 + 
      155520*d*y^5 - 83808*d^2*y^5 + 22536*d^3*y^5 - 3024*d^4*y^5 + 
      162*d^5*y^5 + 576000*z - 748800*d*z + 387360*d^2*z - 99648*d^3*z + 
      12744*d^4*z - 648*d^5*z + 1449600*y*z - 1728000*d*y*z + 
      812976*d^2*y*z - 188592*d^3*y*z + 21564*d^4*y*z - 972*d^5*y*z - 
      2686080*y^2*z + 3188864*d*y^2*z - 1504848*d^2*y^2*z + 
      352712*d^3*y^2*z - 41052*d^4*y^2*z + 1898*d^5*y^2*z + 1800960*y^3*z - 
      2171168*d*y^3*z + 1047720*d^2*y^3*z - 252908*d^3*y^3*z + 
      30534*d^4*y^3*z - 1475*d^5*y^3*z - 616320*y^4*z + 772896*d*y^4*z - 
      385200*d^2*y^4*z + 95400*d^3*y^4*z - 11748*d^4*y^4*z + 576*d^5*y^4*z - 
      288000*z^2 + 374400*d*z^2 - 193680*d^2*z^2 + 49824*d^3*z^2 - 
      6372*d^4*z^2 + 324*d^5*z^2 - 933120*y*z^2 + 1124976*d*y*z^2 - 
      536712*d^2*y*z^2 + 126660*d^3*y*z^2 - 14790*d^4*y*z^2 + 684*d^5*y*z^2 + 
      1769280*y^2*z^2 - 2177664*d*y^2*z^2 + 1063944*d^2*y^2*z^2 - 
      257964*d^3*y^2*z^2 + 31050*d^4*y^2*z^2 - 1485*d^5*y^2*z^2 - 
      259200*y^3*z^2 + 309600*d*y^3*z^2 - 146352*d^2*y^3*z^2 + 
      34200*d^3*y^3*z^2 - 3948*d^4*y^3*z^2 + 180*d^5*y^3*z^2 - 115200*z^3 + 
      155520*d*z^3 - 83808*d^2*z^3 + 22536*d^3*z^3 - 3024*d^4*z^3 + 
      162*d^5*z^3 - 771840*y*z^3 + 978912*d*y*z^3 - 494808*d^2*y*z^3 + 
      124620*d^3*y*z^3 - 15642*d^4*y*z^3 + 783*d^5*y*z^3 + 443520*y^2*z^3 - 
      556896*d*y^2*z^3 + 278832*d^2*y^2*z^3 - 69624*d^3*y^2*z^3 + 
      8676*d^4*y^2*z^3 - 432*d^5*y^2*z^3 - 950400*z^4 + 1211040*d*z^4 - 
      614016*d^2*z^4 + 154872*d^3*z^4 - 19440*d^4*z^4 + 972*d^5*z^4 + 
      547200*y*z^4 - 681120*d*y*z^4 + 336528*d^2*y*z^4 - 82512*d^3*y*z^4 + 
      10044*d^4*y*z^4 - 486*d^5*y*z^4))/(1024*(-5 + d)^2*(-4 + d)^2*
    (-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-1 + y)*y^3*z*(-1 + y + z)), 
  -((-10 + 3*d)*(-8 + 3*d)*(25200*y^5 - 24300*d*y^5 + 8712*d^2*y^5 - 
      1377*d^3*y^5 + 81*d^4*y^5 - 100800*y*z + 91520*d*y*z - 30912*d^2*y*z + 
      4608*d^3*y*z - 256*d^4*y*z - 26640*y^2*z + 31048*d*y^2*z - 
      12784*d^2*y^2*z + 2248*d^3*y^2*z - 144*d^4*y^2*z + 221040*y^3*z - 
      209968*d*y^3*z + 74012*d^2*y^3*z - 11492*d^3*y^3*z + 664*d^4*y^3*z - 
      88800*y^4*z + 84952*d*y^4*z - 30292*d^2*y^4*z + 4780*d^3*y^4*z - 
      282*d^4*y^4*z + 12720*y^5*z - 14196*d*y^5*z + 5874*d^2*y^5*z - 
      1068*d^3*y^5*z + 72*d^4*y^5*z - 26640*y*z^2 + 31048*d*y*z^2 - 
      12784*d^2*y*z^2 + 2248*d^3*y*z^2 - 144*d^4*y*z^2 + 416160*y^2*z^2 - 
      393872*d*y^2*z^2 + 138328*d^2*y^2*z^2 - 21400*d^3*y^2*z^2 + 
      1232*d^4*y^2*z^2 - 283392*y^3*z^2 + 264520*d*y^3*z^2 - 
      91810*d^2*y^3*z^2 + 14063*d^3*y^3*z^2 - 803*d^4*y^3*z^2 + 
      27552*y^4*z^2 - 29744*d*y^4*z^2 + 11942*d^2*y^4*z^2 - 
      2113*d^3*y^4*z^2 + 139*d^4*y^4*z^2 + 221040*y*z^3 - 209968*d*y*z^3 + 
      74012*d^2*y*z^3 - 11492*d^3*y*z^3 + 664*d^4*y*z^3 - 278208*y^2*z^3 + 
      257720*d*y^2*z^3 - 88634*d^2*y^2*z^3 + 13429*d^3*y^2*z^3 - 
      757*d^4*y^2*z^3 + 11520*y^3*z^3 - 11424*d*y^3*z^3 + 4224*d^2*y^3*z^3 - 
      690*d^3*y^3*z^3 + 42*d^4*y^3*z^3 - 78960*y*z^4 + 71380*d*y*z^4 - 
      23794*d^2*y*z^4 + 3466*d^3*y*z^4 - 186*d^4*y*z^4 - 20352*y^2*z^4 + 
      22544*d*y^2*z^4 - 9260*d^2*y^2*z^4 + 1672*d^3*y^2*z^4 - 
      112*d^4*y^2*z^4 + 7200*z^5 - 7200*d*z^5 + 2682*d^2*z^5 - 441*d^3*z^5 + 
      27*d^4*z^5 - 24240*y*z^5 + 25620*d*y*z^5 - 10098*d^2*y*z^5 + 
      1758*d^3*y*z^5 - 114*d^4*y*z^5 - 7200*z^6 + 7200*d*z^6 - 2682*d^2*z^6 + 
      441*d^3*z^6 - 27*d^4*z^6))/(256*(-5 + d)^2*(-4 + d)^2*(-3 + d)^2*
    (-9 + 2*d)*(-7 + 2*d)*y^2*z^2*(-1 + y + z)^2), 
  ((-8 + 3*d)*(-3240000*y^3 + 3960000*d*y^3 - 1918800*d^2*y^3 + 
     460800*d^3*y^3 - 54864*d^4*y^3 + 2592*d^5*y^3 + 9180000*y^4 - 
     11160000*d*y^4 + 5376600*d^2*y^4 - 1283400*d^3*y^4 + 151848*d^4*y^4 - 
     7128*d^5*y^4 - 7452000*y^5 + 8985600*d*y^5 - 4290120*d^2*y^5 + 
     1013976*d^3*y^5 - 118692*d^4*y^5 + 5508*d^5*y^5 + 2160000*y^6 - 
     2610000*d*y^6 + 1249200*d^2*y^6 - 296100*d^3*y^6 + 34776*d^4*y^6 - 
     1620*d^5*y^6 - 144000*y^7 + 187200*d*y^7 - 96840*d^2*y^7 + 
     24912*d^3*y^7 - 3186*d^4*y^7 + 162*d^5*y^7 - 7564800*y^2*z + 
     9124400*d*y^2*z - 4365888*d^2*y^2*z + 1036020*d^3*y^2*z - 
     121960*d^4*y^2*z + 5700*d^5*y^2*z + 22233600*y^3*z - 26784320*d*y^3*z + 
     12799320*d^2*y^3*z - 3033160*d^3*y^3*z + 356570*d^4*y^3*z - 
     16642*d^5*y^3*z - 19216800*y^4*z + 23028240*d*y^4*z - 
     10943216*d^2*y^4*z + 2578108*d^3*y^4*z - 301222*d^4*y^4*z + 
     13970*d^5*y^4*z + 5760000*y^5*z - 6879840*d*y^5*z + 3255560*d^2*y^5*z - 
     762708*d^3*y^5*z + 88458*d^4*y^5*z - 4063*d^5*y^5*z - 2236800*y^6*z + 
     2795040*d*y^6*z - 1385760*d^2*y^6*z + 340668*d^3*y^6*z - 
     41520*d^4*y^6*z + 2007*d^5*y^6*z - 7564800*y*z^2 + 9124400*d*y*z^2 - 
     4365888*d^2*y*z^2 + 1036020*d^3*y*z^2 - 121960*d^4*y*z^2 + 
     5700*d^5*y*z^2 + 26308800*y^2*z^2 - 31510240*d*y^2*z^2 + 
     14979936*d^2*y^2*z^2 - 3533768*d^3*y^2*z^2 + 413764*d^4*y^2*z^2 - 
     19244*d^5*y^2*z^2 - 24163200*y^3*z^2 + 28834320*d*y^3*z^2 - 
     13667016*d^2*y^3*z^2 + 3216516*d^3*y^3*z^2 - 375966*d^4*y^3*z^2 + 
     17466*d^5*y^3*z^2 + 6664320*y^4*z^2 - 7945936*d*y^4*z^2 + 
     3760344*d^2*y^4*z^2 - 882188*d^3*y^4*z^2 + 102530*d^4*y^4*z^2 - 
     4720*d^5*y^4*z^2 - 7448640*y^5*z^2 + 9242192*d*y^5*z^2 - 
     4548560*d^2*y^5*z^2 + 1109584*d^3*y^5*z^2 - 134140*d^4*y^5*z^2 + 
     6429*d^5*y^5*z^2 - 3240000*z^3 + 3960000*d*z^3 - 1918800*d^2*z^3 + 
     460800*d^3*z^3 - 54864*d^4*z^3 + 2592*d^5*z^3 + 22233600*y*z^3 - 
     26784320*d*y*z^3 + 12799320*d^2*y*z^3 - 3033160*d^3*y*z^3 + 
     356570*d^4*y*z^3 - 16642*d^5*y*z^3 - 24163200*y^2*z^3 + 
     28834320*d*y^2*z^3 - 13667016*d^2*y^2*z^3 + 3216516*d^3*y^2*z^3 - 
     375966*d^4*y^2*z^3 + 17466*d^5*y^2*z^3 + 3801600*y^3*z^3 - 
     4523520*d*y^3*z^3 + 2147520*d^2*y^3*z^3 - 507816*d^3*y^3*z^3 + 
     59748*d^4*y^3*z^3 - 2796*d^5*y^3*z^3 - 8927040*y^4*z^3 + 
     11045552*d*y^4*z^3 - 5421512*d^2*y^4*z^3 + 1319164*d^3*y^4*z^3 - 
     159094*d^4*y^4*z^3 + 7608*d^5*y^4*z^3 + 9180000*z^4 - 11160000*d*z^4 + 
     5376600*d^2*z^4 - 1283400*d^3*z^4 + 151848*d^4*z^4 - 7128*d^5*z^4 - 
     19216800*y*z^4 + 23028240*d*y*z^4 - 10943216*d^2*y*z^4 + 
     2578108*d^3*y*z^4 - 301222*d^4*y*z^4 + 13970*d^5*y*z^4 + 
     574080*y^2*z^4 - 546224*d*y^2*z^4 + 204592*d^2*y^2*z^4 - 
     38260*d^3*y^2*z^4 + 3688*d^4*y^2*z^4 - 154*d^5*y^2*z^4 - 
     447360*y^3*z^4 + 552448*d*y^3*z^4 - 270952*d^2*y^3*z^4 + 
     65984*d^3*y^3*z^4 - 7982*d^4*y^3*z^4 + 384*d^5*y^3*z^4 - 7452000*z^5 + 
     8985600*d*z^5 - 4290120*d^2*z^5 + 1013976*d^3*z^5 - 118692*d^4*z^5 + 
     5508*d^5*z^5 + 268800*y*z^5 - 170400*d*y*z^5 + 11576*d^2*y*z^5 + 
     12540*d^3*y*z^5 - 3054*d^4*y*z^5 + 203*d^5*y*z^5 + 8787840*y^2*z^5 - 
     10877792*d*y^2*z^5 + 5341712*d^2*y^2*z^5 - 1300444*d^3*y^2*z^5 + 
     156928*d^4*y^2*z^5 - 7509*d^5*y^2*z^5 + 432000*z^6 - 471600*d*z^6 + 
     200520*d^2*z^6 - 41436*d^3*z^6 + 4158*d^4*z^6 - 162*d^5*z^6 + 
     8040000*y*z^6 - 9981840*d*y*z^6 + 4916352*d^2*y*z^6 - 
     1200480*d^3*y*z^6 + 145308*d^4*y*z^6 - 6975*d^5*y*z^6 + 2376000*z^7 - 
     2962800*d*z^7 + 1465560*d^2*z^7 - 359388*d^3*z^7 + 43686*d^4*z^7 - 
     2106*d^5*z^7))/(512*(-5 + d)^2*(-4 + d)^2*(-3 + d)^2*(-9 + 2*d)*
    (-7 + 2*d)*y^2*z^2*(-1 + y + z)^3*(y + z)), 
  -(-1260000*y^3 + 1530000*d*y^3 - 736200*d^2*y^3 + 175500*d^3*y^3 - 
     20736*d^4*y^3 + 972*d^5*y^3 + 3690000*y^4 - 4455000*d*y^4 + 
     2130300*d^2*y^4 - 504450*d^3*y^4 + 59184*d^4*y^4 - 2754*d^5*y^4 - 
     3078000*y^5 + 3686400*d*y^5 - 1747080*d^2*y^5 + 409644*d^3*y^5 - 
     47547*d^4*y^5 + 2187*d^5*y^5 + 792000*y^6 - 948600*d*y^6 + 
     449820*d^2*y^6 - 105606*d^3*y^6 + 12285*d^4*y^6 - 567*d^5*y^6 - 
     144000*y^7 + 187200*d*y^7 - 96840*d^2*y^7 + 24912*d^3*y^7 - 
     3186*d^4*y^7 + 162*d^5*y^7 - 2167200*y^2*z + 2640000*d*y^2*z - 
     1276632*d^2*y^2*z + 306384*d^3*y^2*z - 36504*d^4*y^2*z + 
     1728*d^5*y^2*z + 4812000*y^3*z - 5738720*d*y^3*z + 2717024*d^2*y^3*z - 
     638472*d^3*y^3*z + 74494*d^4*y^3*z - 3454*d^5*y^3*z - 2384400*y^4*z + 
     2659040*d*y^4*z - 1170472*d^2*y^4*z + 254028*d^3*y^4*z - 
     27169*d^4*y^4*z + 1145*d^5*y^4*z - 129600*y^5*z + 265440*d*y^5*z - 
     178720*d^2*y^5*z + 54660*d^3*y^5*z - 7884*d^4*y^5*z + 437*d^5*y^5*z - 
     988800*y^6*z + 1244640*d*y^6*z - 622080*d^2*y^6*z + 154284*d^3*y^6*z - 
     18984*d^4*y^6*z + 927*d^5*y^6*z - 2167200*y*z^2 + 2640000*d*y*z^2 - 
     1276632*d^2*y*z^2 + 306384*d^3*y*z^2 - 36504*d^4*y*z^2 + 
     1728*d^5*y*z^2 + 2042400*y^2*z^2 - 2305840*d*y^2*z^2 + 
     1038952*d^2*y^2*z^2 - 233796*d^3*y^2*z^2 + 26300*d^4*y^2*z^2 - 
     1184*d^5*y^2*z^2 + 8121600*y^3*z^2 - 10351680*d*y^3*z^2 + 
     5195472*d^2*y^3*z^2 - 1285200*d^3*y^3*z^2 + 156900*d^4*y^3*z^2 - 
     7572*d^5*y^3*z^2 - 7536960*y^4*z^2 + 9444568*d*y^4*z^2 - 
     4676612*d^2*y^4*z^2 + 1144838*d^3*y^4*z^2 - 138695*d^4*y^4*z^2 + 
     6659*d^5*y^4*z^2 - 2907840*y^5*z^2 + 3614992*d*y^5*z^2 - 
     1782712*d^2*y^5*z^2 + 435776*d^3*y^5*z^2 - 52790*d^4*y^5*z^2 + 
     2535*d^5*y^5*z^2 - 1260000*z^3 + 1530000*d*z^3 - 736200*d^2*z^3 + 
     175500*d^3*z^3 - 20736*d^4*z^3 + 972*d^5*z^3 + 4812000*y*z^3 - 
     5738720*d*y*z^3 + 2717024*d^2*y*z^3 - 638472*d^3*y*z^3 + 
     74494*d^4*y*z^3 - 3454*d^5*y*z^3 + 8121600*y^2*z^3 - 
     10351680*d*y^2*z^3 + 5195472*d^2*y^2*z^3 - 1285200*d^3*y^2*z^3 + 
     156900*d^4*y^2*z^3 - 7572*d^5*y^2*z^3 - 13968000*y^3*z^3 + 
     17354880*d*y^3*z^3 - 8524656*d^2*y^3*z^3 + 2070600*d^3*y^3*z^3 - 
     248904*d^4*y^3*z^3 + 11856*d^5*y^3*z^3 - 3560640*y^4*z^3 + 
     4405552*d*y^4*z^3 - 2162128*d^2*y^4*z^3 + 525956*d^3*y^4*z^3 - 
     63404*d^4*y^4*z^3 + 3030*d^5*y^4*z^3 + 3690000*z^4 - 4455000*d*z^4 + 
     2130300*d^2*z^4 - 504450*d^3*z^4 + 59184*d^4*z^4 - 2754*d^5*z^4 - 
     2384400*y*z^4 + 2659040*d*y*z^4 - 1170472*d^2*y*z^4 + 254028*d^3*y*z^4 - 
     27169*d^4*y*z^4 + 1145*d^5*y*z^4 - 9464640*y^2*z^4 + 
     11778872*d*y^2*z^4 - 5793852*d^2*y^2*z^4 + 1408750*d^3*y^2*z^4 - 
     169429*d^4*y^2*z^4 + 8069*d^5*y^2*z^4 - 370560*y^3*z^4 + 
     453248*d*y^3*z^4 - 219944*d^2*y^3*z^4 + 52936*d^3*y^3*z^4 - 
     6322*d^4*y^3*z^4 + 300*d^5*y^3*z^4 - 3078000*z^5 + 3686400*d*z^5 - 
     1747080*d^2*z^5 + 409644*d^3*z^5 - 47547*d^4*z^5 + 2187*d^5*z^5 - 
     1896000*y*z^5 + 2418720*d*y*z^5 - 1217008*d^2*y*z^5 + 302004*d^3*y*z^5 - 
     36972*d^4*y*z^5 + 1787*d^5*y*z^5 + 3469440*y^2*z^5 - 4300192*d*y^2*z^5 + 
     2114608*d^2*y^2*z^5 - 515540*d^3*y^2*z^5 + 62300*d^4*y^2*z^5 - 
     2985*d^5*y^2*z^5 + 216000*z^6 - 235800*d*z^6 + 100260*d^2*z^6 - 
     20718*d^3*z^6 + 2079*d^4*z^6 - 81*d^5*z^6 + 3422400*y*z^6 - 
     4255440*d*y*z^6 + 2099496*d^2*y*z^6 - 513624*d^3*y*z^6 + 
     62298*d^4*y*z^6 - 2997*d^5*y*z^6 + 1080000*z^7 - 1350000*d*z^7 + 
     669600*d^2*z^7 - 164700*d^3*z^7 + 20088*d^4*z^7 - 972*d^5*z^7)/
   (512*(-5 + d)^2*(-4 + d)*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*y^2*z^2*
    (-1 + y + z)^2*(y + z)), (-3600000*y^2 + 4320000*d*y^2 - 
    2052000*d^2*y^2 + 482400*d^3*y^2 - 56160*d^4*y^2 + 2592*d^5*y^2 + 
    10440000*y^3 - 12600000*d*y^3 + 6022800*d^2*y^3 - 1425600*d^3*y^3 + 
    167184*d^4*y^3 - 7776*d^5*y^3 - 3024000*y^4 + 3571200*d*y^4 - 
    1664640*d^2*y^4 + 382752*d^3*y^4 - 43416*d^4*y^4 + 1944*d^5*y^4 + 
    288000*y^5 - 374400*d*y^5 + 193680*d^2*y^5 - 49824*d^3*y^5 + 
    6372*d^4*y^5 - 324*d^5*y^5 + 1392000*y*z - 1722400*d*y*z + 
    844320*d^2*y*z - 204984*d^3*y*z + 24656*d^4*y*z - 1176*d^5*y*z + 
    3794400*y^2*z - 4401200*d*y^2*z + 2016664*d^2*y^2*z - 456340*d^3*y^2*z + 
    51020*d^4*y^2*z - 2256*d^5*y^2*z - 9686400*y^3*z + 11544000*d*y^3*z - 
    5443584*d^2*y^3*z + 1269648*d^3*y^3*z - 146520*d^4*y^3*z + 
    6696*d^5*y^3*z + 6422400*y^4*z - 7808160*d*y^4*z + 3760392*d^2*y^4*z - 
    896748*d^3*y^4*z + 105918*d^4*y^4*z - 4959*d^5*y^4*z - 288000*y^5*z + 
    374400*d*y^5*z - 193680*d^2*y^5*z + 49824*d^3*y^5*z - 6372*d^4*y^5*z + 
    324*d^5*y^5*z - 1080000*z^2 + 1260000*d*z^2 - 579600*d^2*z^2 + 
    131400*d^3*z^2 - 14688*d^4*z^2 + 648*d^5*z^2 + 5044800*y*z^2 - 
    6018720*d*y*z^2 + 2850592*d^2*y*z^2 - 670088*d^3*y*z^2 + 
    78212*d^4*y*z^2 - 3628*d^5*y*z^2 + 2685600*y^2*z^2 - 3379040*d*y^2*z^2 + 
    1678624*d^2*y^2*z^2 - 412048*d^3*y^2*z^2 + 50030*d^4*y^2*z^2 - 
    2406*d^5*y^2*z^2 + 2760960*y^3*z^2 - 3253488*d*y^3*z^2 + 
    1516320*d^2*y^3*z^2 - 349008*d^3*y^3*z^2 + 39624*d^4*y^3*z^2 - 
    1773*d^5*y^3*z^2 - 3196800*y^4*z^2 + 3972000*d*y^4*z^2 - 
    1957008*d^2*y^4*z^2 + 477816*d^3*y^4*z^2 - 57804*d^4*y^4*z^2 + 
    2772*d^5*y^4*z^2 + 5220000*z^3 - 6210000*d*z^3 + 2921400*d^2*z^3 - 
    679500*d^3*z^3 + 78192*d^4*z^3 - 3564*d^5*z^3 - 6201600*y*z^3 + 
    7407840*d*y*z^3 - 3517904*d^2*y*z^3 + 830440*d^3*y*z^3 - 
    97492*d^4*y*z^3 + 4556*d^5*y*z^3 - 4152960*y^2*z^3 + 5051728*d*y^2*z^3 - 
    2434928*d^2*y^2*z^3 + 581816*d^3*y^2*z^3 - 68980*d^4*y^2*z^3 + 
    3249*d^5*y^2*z^3 - 3225600*y^3*z^3 + 3940800*d*y^3*z^3 - 
    1908336*d^2*y^3*z^3 + 457680*d^3*y^3*z^3 - 54348*d^4*y^3*z^3 + 
    2556*d^5*y^3*z^3 - 4860000*z^4 + 5796000*d*z^4 - 2736000*d^2*z^4 + 
    639360*d^3*z^4 - 74034*d^4*z^4 + 3402*d^5*z^4 - 3907200*y*z^4 + 
    4861840*d*y*z^4 - 2391776*d^2*y*z^4 + 581416*d^3*y*z^4 - 
    69840*d^4*y*z^4 + 3317*d^5*y*z^4 + 1152000*y^2*z^4 - 1435200*d*y^2*z^4 + 
    711120*d^2*y^2*z^4 - 175152*d^3*y^2*z^4 + 21444*d^4*y^2*z^4 - 
    1044*d^5*y^2*z^4 - 864000*z^5 + 1105200*d*z^5 - 557640*d^2*z^5 + 
    138492*d^3*z^5 - 16902*d^4*z^5 + 810*d^5*z^5 + 3974400*y*z^5 - 
    4900800*d*y*z^5 + 2396064*d^2*y*z^5 - 580416*d^3*y*z^5 + 
    69648*d^4*y*z^5 - 3312*d^5*y*z^5 + 1584000*z^6 - 1951200*d*z^6 + 
    951840*d^2*z^6 - 229752*d^3*z^6 + 27432*d^4*z^6 - 1296*d^5*z^6)/
   (1024*(-5 + d)^2*(-4 + d)*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*y^2*(-1 + z)*
    z^2*(-1 + y + z)), -(1080000*y^2 - 1260000*d*y^2 + 579600*d^2*y^2 - 
     131400*d^3*y^2 + 14688*d^4*y^2 - 648*d^5*y^2 - 7740000*y^3 + 
     9270000*d*y^3 - 4393800*d^2*y^3 + 1030500*d^3*y^3 - 119664*d^4*y^3 + 
     5508*d^5*y^3 + 13968000*y^4 - 16808400*d*y^4 + 8007480*d^2*y^4 - 
     1888164*d^3*y^4 + 220482*d^4*y^4 - 10206*d^5*y^4 - 9036000*y^5 + 
     10846800*d*y^5 - 5151960*d^2*y^5 + 1210428*d^3*y^5 - 140724*d^4*y^5 + 
     6480*d^5*y^5 + 1728000*y^6 - 2048400*d*y^6 + 958680*d^2*y^6 - 
     221364*d^3*y^6 + 25218*d^4*y^6 - 1134*d^5*y^6 + 1968000*y*z - 
     2365600*d*y*z + 1128480*d^2*y*z - 267096*d^3*y*z + 31376*d^4*y*z - 
     1464*d^5*y*z - 6427200*y^2*z + 7607680*d*y^2*z - 3564128*d^2*y^2*z + 
     826336*d^3*y^2*z - 94860*d^4*y^2*z + 4316*d^5*y^2*z + 12146400*y^3*z - 
     14431440*d*y^3*z + 6777672*d^2*y^3*z - 1573068*d^3*y^3*z + 
     180504*d^4*y^3*z - 8196*d^5*y^3*z - 11680800*y^4*z + 14014000*d*y^4*z - 
     6644784*d^2*y^4*z + 1556520*d^3*y^4*z - 180170*d^4*y^4*z + 
     8247*d^5*y^4*z + 5980800*y^5*z - 7305760*d*y^5*z + 3532088*d^2*y^5*z - 
     844804*d^3*y^5*z + 99978*d^4*y^5*z - 4685*d^5*y^5*z - 1987200*y^6*z + 
     2481120*d*y^6*z - 1229328*d^2*y^6*z + 302112*d^3*y^6*z - 
     36828*d^4*y^6*z + 1782*d^5*y^6*z - 1440000*z^2 + 1800000*d*z^2 - 
     892800*d^2*z^2 + 219600*d^3*z^2 - 26784*d^4*z^2 + 1296*d^5*z^2 - 
     6741600*y*z^2 + 8042000*d*y*z^2 - 3800696*d^2*y*z^2 + 889772*d^3*y*z^2 - 
     103236*d^4*y*z^2 + 4752*d^5*y*z^2 + 16267200*y^2*z^2 - 
     19573680*d*y^2*z^2 + 9331928*d^2*y^2*z^2 - 2203996*d^3*y^2*z^2 + 
     257974*d^4*y^2*z^2 - 11978*d^5*y^2*z^2 - 9766560*y^3*z^2 + 
     11820048*d*y^3*z^2 - 5662048*d^2*y^3*z^2 + 1342016*d^3*y^3*z^2 - 
     157430*d^4*y^3*z^2 + 7315*d^5*y^3*z^2 + 3982080*y^4*z^2 - 
     4910624*d*y^4*z^2 + 2396752*d^2*y^4*z^2 - 578640*d^3*y^4*z^2 + 
     69100*d^4*y^4*z^2 - 3266*d^5*y^4*z^2 - 3006720*y^5*z^2 + 
     3724416*d*y^5*z^2 - 1831920*d^2*y^5*z^2 + 447240*d^3*y^5*z^2 - 
     54204*d^4*y^5*z^2 + 2610*d^5*y^5*z^2 + 2160000*z^3 - 2700000*d*z^3 + 
     1339200*d^2*z^3 - 329400*d^3*z^3 + 40176*d^4*z^3 - 1944*d^5*z^3 + 
     5988000*y*z^3 - 7222000*d*y*z^3 + 3454280*d^2*y*z^3 - 819380*d^3*y*z^3 + 
     96460*d^4*y*z^3 - 4512*d^5*y*z^3 - 7403040*y^2*z^3 + 9097712*d*y^2*z^3 - 
     4436320*d^2*y^2*z^3 + 1073344*d^3*y^2*z^3 - 128918*d^4*y^2*z^3 + 
     6153*d^5*y^2*z^3 - 1545600*y^3*z^3 + 1858400*d*y^3*z^3 - 
     888736*d^2*y^3*z^3 + 211336*d^3*y^3*z^3 - 24992*d^4*y^3*z^3 + 
     1176*d^5*y^3*z^3 + 276480*y^4*z^3 - 347904*d*y^4*z^3 + 
     173568*d^2*y^4*z^3 - 42864*d^3*y^4*z^3 + 5232*d^4*y^4*z^3 - 
     252*d^5*y^4*z^3 - 1296000*z^4 + 1576800*d*z^4 - 758160*d^2*z^4 + 
     179928*d^3*z^4 - 21060*d^4*z^4 + 972*d^5*z^4 + 3163200*y*z^4 - 
     3828960*d*y*z^4 + 1830840*d^2*y*z^4 - 431772*d^3*y*z^4 + 
     50166*d^4*y*z^4 - 2295*d^5*y*z^4 - 5335680*y^2*z^4 + 6564144*d*y^2*z^4 - 
     3201672*d^2*y^2*z^4 + 773652*d^3*y^2*z^4 - 92598*d^4*y^2*z^4 + 
     4392*d^5*y^2*z^4 + 3179520*y^3*z^4 - 3943296*d*y^3*z^4 + 
     1941792*d^2*y^3*z^4 - 474528*d^3*y^3*z^4 + 57552*d^4*y^3*z^4 - 
     2772*d^5*y^3*z^4 + 1296000*z^5 - 1576800*d*z^5 + 758160*d^2*z^5 - 
     179928*d^3*z^5 + 21060*d^4*z^5 - 972*d^5*z^5 - 2563200*y*z^5 + 
     3132480*d*y*z^5 - 1514136*d^2*y*z^5 + 361644*d^3*y*z^5 - 
     42666*d^4*y*z^5 + 1989*d^5*y*z^5 + 1710720*y^2*z^5 - 2133216*d*y^2*z^5 + 
     1055760*d^2*y^2*z^5 - 259248*d^3*y^2*z^5 + 31596*d^4*y^2*z^5 - 
     1530*d^5*y^2*z^5 + 576000*z^6 - 748800*d*z^6 + 387360*d^2*z^6 - 
     99648*d^3*z^6 + 12744*d^4*z^6 - 648*d^5*z^6 - 172800*y*z^6 + 
     218880*d*y*z^6 - 109872*d^2*y*z^6 + 27288*d^3*y*z^6 - 3348*d^4*y*z^6 + 
     162*d^5*y*z^6)/(1024*(-5 + d)^2*(-4 + d)*(-3 + d)^2*(-9 + 2*d)*
    (-7 + 2*d)*(-1 + y)*y^2*z^2*(-1 + y + z)^2), 
  -((-4 + d)*(131040*y^2 - 129648*d*y^2 + 47608*d^2*y^2 - 7684*d^3*y^2 + 
      460*d^4*y^2 - 5040*y^3 + 1848*d*y^3 + 452*d^2*y^3 - 254*d^3*y^3 + 
      26*d^4*y^3 + 4800*y*z - 4400*d*y*z + 1488*d^2*y*z - 220*d^3*y*z + 
      12*d^4*y*z - 13440*y^2*z + 11648*d*y^2*z - 3752*d^2*y^2*z + 
      532*d^3*y^2*z - 28*d^4*y^2*z + 21600*y^3*z - 21960*d*y^3*z + 
      8244*d^2*y^3*z - 1350*d^3*y^3*z + 81*d^4*y^3*z + 6000*y*z^2 - 
      5800*d*y*z^2 + 2060*d^2*y*z^2 - 318*d^3*y*z^2 + 18*d^4*y*z^2 + 
      12960*y^2*z^2 - 12888*d*y^2*z^2 + 4740*d^2*y^2*z^2 - 762*d^3*y^2*z^2 + 
      45*d^4*y^2*z^2 - 12960*y*z^3 + 12888*d*y*z^3 - 4740*d^2*y*z^3 + 
      762*d^3*y*z^3 - 45*d^4*y*z^3 - 21600*z^4 + 21960*d*z^4 - 8244*d^2*z^4 + 
      1350*d^3*z^4 - 81*d^4*z^4))/(256*(-5 + d)*(-3 + d)^3*(-9 + 2*d)*
    (-7 + 2*d)*(-10 + 3*d)*y^2*(-1 + y + z)), 
  ((-4 + d)*(50400*y^4 - 53640*d*y^4 + 21276*d^2*y^4 - 3726*d^3*y^4 + 
     243*d^4*y^4 + 4800*y*z - 4400*d*y*z + 1488*d^2*y*z - 220*d^3*y*z + 
     12*d^4*y*z + 1200*y^2*z - 1400*d*y^2*z + 572*d^2*y^2*z - 98*d^3*y^2*z + 
     6*d^4*y^2*z + 96240*y^3*z - 101312*d*y^3*z + 39712*d^2*y^3*z - 
     6864*d^3*y^3*z + 441*d^4*y^3*z - 72000*y^4*z + 75600*d*y^4*z - 
     29520*d^2*y^4*z + 5076*d^3*y^4*z - 324*d^4*y^4*z + 131040*z^2 - 
     129648*d*z^2 + 47608*d^2*z^2 - 7684*d^3*z^2 + 460*d^4*z^2 - 
     149280*y*z^2 + 145696*d*y*z^2 - 52848*d^2*y*z^2 + 8436*d^3*y*z^2 - 
     500*d^4*y*z^2 + 20400*y^2*z^2 - 18736*d*y^2*z^2 + 6432*d^2*y^2*z^2 - 
     976*d^3*y^2*z^2 + 55*d^4*y^2*z^2 - 115200*y^3*z^2 + 120000*d*y^3*z^2 - 
     46512*d^2*y^3*z^2 + 7944*d^3*y^3*z^2 - 504*d^4*y^3*z^2 - 136080*z^3 + 
     131496*d*z^3 - 47156*d^2*z^3 + 7430*d^3*z^3 - 434*d^4*z^3 - 
     75120*y*z^3 + 84544*d*y*z^3 - 34968*d^2*y*z^3 + 6316*d^3*y*z^3 - 
     421*d^4*y*z^3 - 66960*z^4 + 73752*d*z^4 - 29972*d^2*z^4 + 5330*d^3*z^4 - 
     350*d^4*z^4 + 115200*y*z^4 - 120000*d*y*z^4 + 46512*d^2*y*z^4 - 
     7944*d^3*y*z^4 + 504*d^4*y*z^4 + 72000*z^5 - 75600*d*z^5 + 
     29520*d^2*z^5 - 5076*d^3*z^5 + 324*d^4*z^5))/
   (256*(-5 + d)*(-3 + d)^3*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*z^2*
    (-1 + y + z)^2), -((-4 + d)*(396000*y - 406800*d*y + 155160*d^2*y - 
      26028*d^3*y + 1620*d^4*y - 1098000*y^2 + 1121400*d*y^2 - 
      424980*d^2*y^2 + 70794*d^3*y^2 - 4374*d^4*y^2 + 874800*y^3 - 
      884880*d*y^3 + 331632*d^2*y^3 - 54540*d^3*y^3 + 3321*d^4*y^3 - 
      172800*y^4 + 170280*d*y^4 - 61812*d^2*y^4 + 9774*d^3*y^4 - 
      567*d^4*y^4 + 254400*z - 254800*d*z + 94864*d^2*z - 15556*d^3*z + 
      948*d^4*z - 432000*y*z + 427200*d*y*z - 157120*d^2*y*z + 
      25472*d^3*y*z - 1536*d^4*y*z + 161280*y^2*z - 150264*d*y^2*z + 
      51764*d^2*y^2*z - 7810*d^3*y^2*z + 435*d^4*y^2*z - 98880*y^3*z + 
      97384*d*y^3*z - 35516*d^2*y^3*z + 5670*d^3*y^3*z - 333*d^4*y^3*z + 
      115200*y^4*z - 119520*d*y^4*z + 46008*d^2*y^4*z - 7776*d^3*y^4*z + 
      486*d^4*y^4*z - 429360*z^2 + 423592*d*z^2 - 155644*d^2*z^2 + 
      25230*d^3*z^2 - 1522*d^4*z^2 + 438960*y*z^2 - 431024*d*y*z^2 + 
      158024*d^2*y*z^2 - 25628*d^3*y*z^2 + 1551*d^4*y*z^2 - 78720*y^2*z^2 + 
      77608*d*y^2*z^2 - 28852*d^2*y^2*z^2 + 4790*d^3*y^2*z^2 - 
      299*d^4*y^2*z^2 + 69120*y^3*z^2 - 70176*d*y^3*z^2 + 26472*d^2*y^3*z^2 - 
      4392*d^3*y^3*z^2 + 270*d^4*y^3*z^2 - 80640*z^3 + 87288*d*z^3 - 
      34100*d^2*z^3 + 5714*d^3*z^3 - 347*d^4*z^3 - 92160*y*z^3 + 
      94440*d*y*z^3 - 36452*d^2*y*z^3 + 6278*d^3*y*z^3 - 407*d^4*y*z^3 - 
      69120*y^2*z^3 + 70176*d*y^2*z^3 - 26472*d^2*y^2*z^3 + 
      4392*d^3*y^2*z^3 - 270*d^4*y^2*z^3 + 115200*z^4 - 119520*d*z^4 + 
      46008*d^2*z^4 - 7776*d^3*z^4 + 486*d^4*z^4 - 115200*y*z^4 + 
      119520*d*y*z^4 - 46008*d^2*y*z^4 + 7776*d^3*y*z^4 - 486*d^4*y*z^4))/
   (512*(-5 + d)*(-3 + d)^3*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*y*z^2*
    (-1 + y + z)), -((-4 + d)*(-254400*y + 254800*d*y - 94864*d^2*y + 
      15556*d^3*y - 948*d^4*y + 683760*y^2 - 678392*d*y^2 + 250508*d^2*y^2 - 
      40786*d^3*y^2 + 2470*d^4*y^2 - 348720*y^3 + 336304*d*y^3 - 
      121544*d^2*y^3 + 19516*d^3*y^3 - 1175*d^4*y^3 - 109440*y^4 + 
      118968*d*y^4 - 47132*d^2*y^4 + 8090*d^3*y^4 - 509*d^4*y^4 - 396000*z + 
      406800*d*z - 155160*d^2*z + 26028*d^3*z - 1620*d^4*z + 1082400*y*z - 
      1088800*d*y*z + 407144*d^2*y*z - 67056*d^3*y*z + 4104*d^4*y*z - 
      1300320*y^2*z + 1281816*d*y^2*z - 470788*d^2*y^2*z + 76330*d^3*y^2*z - 
      4609*d^4*y^2*z + 588720*y^3*z - 577568*d*y^3*z + 212312*d^2*y^3*z - 
      34640*d^3*y^3*z + 2115*d^4*y^3*z - 348480*y^4*z + 359736*d*y^4*z - 
      138452*d^2*y^4*z + 23522*d^3*y^4*z - 1487*d^4*y^4*z + 1494000*z^2 - 
      1528200*d*z^2 + 580140*d^2*z^2 - 96822*d^3*z^2 + 5994*d^4*z^2 - 
      1691280*y*z^2 + 1698864*d*y*z^2 - 633864*d^2*y*z^2 + 104076*d^3*y*z^2 - 
      6345*d^4*y*z^2 + 678960*y^2*z^2 - 658896*d*y^2*z^2 + 
      238640*d^2*y^2*z^2 - 38228*d^3*y^2*z^2 + 2285*d^4*y^2*z^2 - 
      585600*y^3*z^2 + 601264*d*y^3*z^2 - 230304*d^2*y^3*z^2 + 
      38956*d^3*y^3*z^2 - 2452*d^4*y^3*z^2 + 216000*y^4*z^2 - 
      226800*d*y^4*z^2 + 88560*d^2*y^4*z^2 - 15228*d^3*y^4*z^2 + 
      972*d^4*y^4*z^2 - 1972800*z^3 + 2006280*d*z^3 - 756612*d^2*z^3 + 
      125334*d^3*z^3 - 7695*d^4*z^3 + 996720*y*z^3 - 993136*d*y*z^3 + 
      366976*d^2*y*z^3 - 59572*d^3*y*z^3 + 3585*d^4*y*z^3 - 62400*y^2*z^3 + 
      55472*d*y^2*z^3 - 18360*d^2*y^2*z^3 + 2684*d^3*y^2*z^3 - 
      146*d^4*y^2*z^3 + 345600*y^3*z^3 - 360000*d*y^3*z^3 + 
      139536*d^2*y^3*z^3 - 23832*d^3*y^3*z^3 + 1512*d^4*y^3*z^3 + 
      961200*z^4 - 967320*d*z^4 + 360468*d^2*z^4 - 58914*d^3*z^4 + 
      3564*d^4*z^4 + 212160*y*z^4 - 231728*d*y*z^4 + 94144*d^2*y*z^4 - 
      16836*d^3*y*z^4 + 1116*d^4*y*z^4 + 129600*z^5 - 144360*d*z^5 + 
      59724*d^2*z^5 - 10854*d^3*z^5 + 729*d^4*z^5 - 345600*y*z^5 + 
      360000*d*y*z^5 - 139536*d^2*y*z^5 + 23832*d^3*y*z^5 - 1512*d^4*y*z^5 - 
      216000*z^6 + 226800*d*z^6 - 88560*d^2*z^6 + 15228*d^3*z^6 - 
      972*d^4*z^6))/(512*(-5 + d)*(-3 + d)^3*(-9 + 2*d)*(-7 + 2*d)*
    (-10 + 3*d)*y^2*z*(-1 + y + z)^2), 
  -(-108000*y + 110400*d*y - 41880*d^2*y + 6984*d^3*y - 432*d^4*y + 
     198000*y^2 - 200400*d*y^2 + 75180*d^2*y^2 - 12384*d^3*y^2 + 
     756*d^4*y^2 - 50400*y^3 + 49440*d*y^3 - 17856*d^2*y^3 + 2808*d^3*y^3 - 
     162*d^4*y^3 + 4800*y^4 - 5280*d*y^4 + 2172*d^2*y^4 - 396*d^3*y^4 + 
     27*d^4*y^4 - 115200*z + 115600*d*z - 43112*d^2*z + 7080*d^3*z - 
     432*d^4*z + 98400*y*z - 97200*d*y*z + 35704*d^2*y*z - 5780*d^3*y*z + 
     348*d^4*y*z - 6240*y^2*z + 4792*d*y^2*z - 1216*d^2*y^2*z + 
     102*d^3*y^2*z + 41280*y^3*z - 42944*d*y^3*z + 16588*d^2*y^3*z - 
     2816*d^3*y^3*z + 177*d^4*y^3*z + 192240*z^2 - 192048*d*z^2 + 
     71380*d^2*z^2 - 11692*d^3*z^2 + 712*d^4*z^2 + 2400*y*z^2 - 
     3344*d*y*z^2 + 1440*d^2*y*z^2 - 244*d^3*y*z^2 + 14*d^4*y*z^2 + 
     20160*y^2*z^2 - 20288*d*y^2*z^2 + 7572*d^2*y^2*z^2 - 1240*d^3*y^2*z^2 + 
     75*d^4*y^2*z^2 - 8640*z^3 + 7608*d*z^3 - 2632*d^2*z^3 + 430*d^3*z^3 - 
     28*d^4*z^3 - 27840*y*z^3 + 28672*d*y*z^3 - 10996*d^2*y*z^3 + 
     1860*d^3*y*z^3 - 117*d^4*y*z^3 - 38400*z^4 + 39840*d*z^4 - 
     15336*d^2*z^4 + 2592*d^3*z^4 - 162*d^4*z^4)/
   (128*(-5 + d)*(-3 + d)^3*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*y*z^2), 
  -(115200*y - 115600*d*y + 43112*d^2*y - 7080*d^3*y + 432*d^4*y - 
     307440*y^2 + 307648*d*y^2 - 114492*d^2*y^2 + 18772*d^3*y^2 - 
     1144*d^4*y^2 + 200880*y^3 - 199656*d*y^3 + 74012*d^2*y^3 - 
     12122*d^3*y^3 + 740*d^4*y^3 - 3840*y^4 + 2328*d*y^4 - 460*d^2*y^4 + 
     34*d^3*y^4 - d^4*y^4 + 108000*z - 110400*d*z + 41880*d^2*z - 
     6984*d^3*z + 432*d^4*z - 321600*y*z + 323200*d*y*z - 120696*d^2*y*z + 
     19844*d^3*y*z - 1212*d^4*y*z + 288240*y^2*z - 285904*d*y^2*z + 
     105644*d^2*y^2*z - 17228*d^3*y^2*z + 1046*d^4*y^2*z - 32160*y^3*z + 
     30440*d*y^3*z - 10932*d^2*y^3*z + 1762*d^3*y^3*z - 107*d^4*y^3*z + 
     72000*y^4*z - 75600*d*y^4*z + 29520*d^2*y^4*z - 5076*d^3*y^4*z + 
     324*d^4*y^4*z - 306000*z^2 + 310800*d*z^2 - 117060*d^2*z^2 + 
     19368*d^3*z^2 - 1188*d^4*z^2 + 302640*y*z^2 - 302392*d*y*z^2 + 
     112100*d^2*y*z^2 - 18266*d^3*y*z^2 + 1104*d^4*y*z^2 - 24000*y^2*z^2 + 
     21736*d*y^2*z^2 - 7348*d^2*y^2*z^2 + 1098*d^3*y^2*z^2 - 61*d^4*y^2*z^2 + 
     115200*y^3*z^2 - 120000*d*y^3*z^2 + 46512*d^2*y^3*z^2 - 
     7944*d^3*y^3*z^2 + 504*d^4*y^3*z^2 + 248400*z^3 - 249840*d*z^3 + 
     93036*d^2*z^3 - 15192*d^3*z^3 + 918*d^4*z^3 - 44160*y*z^3 + 
     42328*d*y*z^3 - 14924*d^2*y*z^3 + 2290*d^3*y*z^3 - 129*d^4*y*z^3 - 
     21600*z^4 + 20160*d*z^4 - 6864*d^2*z^4 + 1008*d^3*z^4 - 54*d^4*z^4 - 
     115200*y*z^4 + 120000*d*y*z^4 - 46512*d^2*y*z^4 + 7944*d^3*y*z^4 - 
     504*d^4*y*z^4 - 72000*z^5 + 75600*d*z^5 - 29520*d^2*z^5 + 5076*d^3*z^5 - 
     324*d^4*z^5)/(128*(-5 + d)*(-3 + d)^3*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*
    y^2*z*(-1 + y + z)), -(-161280*y^2 + 154496*d*y^2 - 55168*d^2*y^2 + 
     8704*d^3*y^2 - 512*d^4*y^2 + 34560*y^3 - 14592*d*y^3 - 1344*d^2*y^3 + 
     1216*d^3*y^3 - 128*d^4*y^3 + 95520*y^4 - 107384*d*y^4 + 43924*d^2*y^4 - 
     7778*d^3*y^4 + 505*d^4*y^4 + 40800*y^5 - 43080*d*y^5 + 16932*d^2*y^5 - 
     2934*d^3*y^5 + 189*d^4*y^5 - 161280*y*z + 154496*d*y*z - 55168*d^2*y*z + 
     8704*d^3*y*z - 512*d^4*y*z + 69120*y^2*z - 29184*d*y^2*z - 
     2688*d^2*y^2*z + 2432*d^3*y^2*z - 256*d^4*y^2*z + 325440*y^3*z - 
     362816*d*y^3*z + 147532*d^2*y^3*z - 26012*d^3*y^3*z + 1683*d^4*y^3*z + 
     101280*y^4*z - 106184*d*y^4*z + 41440*d^2*y^4*z - 7130*d^3*y^4*z + 
     456*d^4*y^4*z + 34560*y*z^2 - 14592*d*y*z^2 - 1344*d^2*y*z^2 + 
     1216*d^3*y*z^2 - 128*d^4*y*z^2 + 377280*y^2*z^2 - 416608*d*y^2*z^2 + 
     168284*d^2*y^2*z^2 - 29536*d^3*y^2*z^2 + 1905*d^4*y^2*z^2 + 
     57600*y^3*z^2 - 60000*d*y^3*z^2 + 23256*d^2*y^3*z^2 - 3972*d^3*y^3*z^2 + 
     252*d^4*y^3*z^2 + 179520*y*z^3 - 194624*d*y*z^3 + 77596*d^2*y*z^3 - 
     13496*d^3*y*z^3 + 865*d^4*y*z^3 - 65280*y^2*z^3 + 68384*d*y^2*z^3 - 
     26680*d^2*y^2*z^3 + 4592*d^3*y^2*z^3 - 294*d^4*y^2*z^3 + 36000*z^4 - 
     37800*d*z^4 + 14760*d^2*z^4 - 2538*d^3*z^4 + 162*d^4*z^4 - 98400*y*z^4 + 
     103080*d*y*z^4 - 40188*d^2*y*z^4 + 6906*d^3*y*z^4 - 441*d^4*y*z^4 - 
     36000*z^5 + 37800*d*z^5 - 14760*d^2*z^5 + 2538*d^3*z^5 - 162*d^4*z^5)/
   (256*(-5 + d)*(-4 + d)*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*y^2*z*
    (-1 + y + z)^2), (20160 - 14272*d + 3328*d^2 - 256*d^3 - 40320*y + 
    28544*d*y - 6656*d^2*y + 512*d^3*y + 23760*y^2 - 16872*d*y^2 + 
    3944*d^2*y^2 - 304*d^3*y^2 - 3600*y^3 + 2600*d*y^3 - 616*d^2*y^3 + 
    48*d^3*y^3 - 480*y^4 + 384*d*y^4 - 102*d^2*y^4 + 9*d^3*y^4 - 40320*z + 
    28544*d*z - 6656*d^2*z + 512*d^3*z + 51840*y*z - 37008*d*y*z + 
    8688*d^2*y*z - 672*d^3*y*z - 15120*y^2*z + 11064*d*y^2*z - 
    2648*d^2*y^2*z + 208*d^3*y^2*z - 768*y^3*z + 608*d*y^3*z - 
    160*d^2*y^3*z + 14*d^3*y^3*z + 23760*z^2 - 16872*d*z^2 + 3944*d^2*z^2 - 
    304*d^3*z^2 - 15120*y*z^2 + 11064*d*y*z^2 - 2648*d^2*y*z^2 + 
    208*d^3*y*z^2 - 3600*z^3 + 2600*d*z^3 - 616*d^2*z^3 + 48*d^3*z^3 + 
    768*y*z^3 - 608*d*y*z^3 + 160*d^2*y*z^3 - 14*d^3*y*z^3 + 480*z^4 - 
    384*d*z^4 + 102*d^2*z^4 - 9*d^3*z^4)/(64*(-5 + d)*(-4 + d)*(-3 + d)*
    (-9 + 2*d)*(-7 + 2*d)*y*z*(-1 + y + z)^2), 
  (10080*y - 8144*d*y + 2176*d^2*y - 192*d^3*y - 25344*y^2 + 20176*d*y^2 - 
    5320*d^2*y^2 + 464*d^3*y^2 - 936*y^3 + 1288*d*y^3 - 474*d^2*y^3 + 
    52*d^3*y^3 - 2880*y*z + 2224*d*y*z - 568*d^2*y*z + 48*d^3*y*z + 
    3744*y^2*z - 2776*d*y^2*z + 684*d^2*y^2*z - 56*d^3*y^2*z - 3600*y^3*z + 
    3060*d*y^3*z - 864*d^2*y^3*z + 81*d^3*y^3*z - 1800*y*z^2 + 1480*d*y*z^2 - 
    402*d^2*y*z^2 + 36*d^3*y*z^2 - 2160*y^2*z^2 + 1788*d*y^2*z^2 - 
    492*d^2*y^2*z^2 + 45*d^3*y^2*z^2 + 2160*y*z^3 - 1788*d*y*z^3 + 
    492*d^2*y*z^3 - 45*d^3*y*z^3 + 3600*z^4 - 3060*d*z^4 + 864*d^2*z^4 - 
    81*d^3*z^4)/(64*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*y^2*z), 
  (10080 - 8144*d + 2176*d^2 - 192*d^3 - 2880*y + 2224*d*y - 568*d^2*y + 
    48*d^3*y - 1800*y^2 + 1480*d*y^2 - 402*d^2*y^2 + 36*d^3*y^2 - 3600*y^3 + 
    3060*d*y^3 - 864*d^2*y^3 + 81*d^3*y^3 - 25344*z + 20176*d*z - 
    5320*d^2*z + 464*d^3*z + 3744*y*z - 2776*d*y*z + 684*d^2*y*z - 
    56*d^3*y*z - 2160*y^2*z + 1788*d*y^2*z - 492*d^2*y^2*z + 45*d^3*y^2*z - 
    936*z^2 + 1288*d*z^2 - 474*d^2*z^2 + 52*d^3*z^2 + 2160*y*z^2 - 
    1788*d*y*z^2 + 492*d^2*y*z^2 - 45*d^3*y*z^2 + 3600*z^3 - 3060*d*z^3 + 
    864*d^2*z^3 - 81*d^3*z^3)/(64*(-3 + d)^2*(-9 + 2*d)*(-7 + 2*d)*
    (-10 + 3*d)*y*z), -((-4 + d)*(-2 + y + z)*(y + z)*
     (-7200*y + 5200*d*y - 1232*d^2*y + 96*d^3*y + 7200*y^2 - 5200*d*y^2 + 
      1232*d^2*y^2 - 96*d^3*y^2 - 480*y^3 + 384*d*y^3 - 102*d^2*y^3 + 
      9*d^3*y^3 - 7200*z + 5200*d*z - 1232*d^2*z + 96*d^3*z + 14400*y*z - 
      10400*d*y*z + 2464*d^2*y*z - 192*d^3*y*z - 288*y^2*z + 224*d*y^2*z - 
      58*d^2*y^2*z + 5*d^3*y^2*z + 7200*z^2 - 5200*d*z^2 + 1232*d^2*z^2 - 
      96*d^3*z^2 + 288*y*z^2 - 224*d*y*z^2 + 58*d^2*y*z^2 - 5*d^3*y*z^2 + 
      480*z^3 - 384*d*z^3 + 102*d^2*z^3 - 9*d^3*z^3))/
   (256*(-5 + d)*(-3 + d)^3*(-9 + 2*d)*(-7 + 2*d)*y*z*(-1 + y + z)^2), 
  -((-4 + d)*(-108000*y^3 + 104400*d*y^3 - 37080*d^2*y^3 + 5724*d^3*y^3 - 
      324*d^4*y^3 + 558000*y^4 - 563400*d*y^4 + 210780*d^2*y^4 - 
      34614*d^3*y^4 + 2106*d^4*y^4 - 172800*y^5 + 170280*d*y^5 - 
      61812*d^2*y^5 + 9774*d^3*y^5 - 567*d^4*y^5 - 136800*y^2*z + 
      130800*d*y^2*z - 46008*d^2*y^2*z + 7044*d^3*y^2*z - 396*d^4*y^2*z + 
      1135200*y^3*z - 1144000*d*y^3*z + 427512*d^2*y^3*z - 70184*d^3*y^3*z + 
      4272*d^4*y^3*z - 324480*y^4*z + 317944*d*y^4*z - 114740*d^2*y^4*z + 
      18018*d^3*y^4*z - 1035*d^4*y^4*z + 187200*y^5*z - 195120*d*y^5*z + 
      75528*d^2*y^5*z - 12852*d^3*y^5*z + 810*d^4*y^5*z - 136800*y*z^2 + 
      130800*d*y*z^2 - 46008*d^2*y*z^2 + 7044*d^3*y*z^2 - 396*d^4*y*z^2 + 
      1050720*y^2*z^2 - 1048304*d*y^2*z^2 + 388152*d^2*y^2*z^2 - 
      63204*d^3*y^2*z^2 + 3820*d^4*y^2*z^2 - 46080*y^3*z^2 + 
      39936*d*y^3*z^2 - 12408*d^2*y^3*z^2 + 1576*d^3*y^3*z^2 - 
      62*d^4*y^3*z^2 + 486720*y^4*z^2 - 504816*d*y^4*z^2 + 
      194520*d^2*y^4*z^2 - 32964*d^3*y^4*z^2 + 2070*d^4*y^4*z^2 - 
      108000*z^3 + 104400*d*z^3 - 37080*d^2*z^3 + 5724*d^3*z^3 - 
      324*d^4*z^3 + 1135200*y*z^3 - 1144000*d*y*z^3 + 427512*d^2*y*z^3 - 
      70184*d^3*y*z^3 + 4272*d^4*y*z^3 + 1152*d*y^2*z^3 - 1560*d^2*y^2*z^3 + 
      568*d^3*y^2*z^3 - 62*d^4*y^2*z^3 + 299520*y^3*z^3 - 309696*d*y^3*z^3 + 
      118992*d^2*y^3*z^3 - 20112*d^3*y^3*z^3 + 1260*d^4*y^3*z^3 + 
      558000*z^4 - 563400*d*z^4 + 210780*d^2*z^4 - 34614*d^3*z^4 + 
      2106*d^4*z^4 - 249600*y*z^4 + 254680*d*y*z^4 - 96980*d^2*y*z^4 + 
      16362*d^3*y*z^4 - 1035*d^4*y*z^4 - 299520*y^2*z^4 + 309696*d*y^2*z^4 - 
      118992*d^2*y^2*z^4 + 20112*d^3*y^2*z^4 - 1260*d^4*y^2*z^4 - 
      144000*z^5 + 145800*d*z^5 - 54900*d^2*z^5 + 9126*d^3*z^5 - 
      567*d^4*z^5 - 486720*y*z^5 + 504816*d*y*z^5 - 194520*d^2*y*z^5 + 
      32964*d^3*y*z^5 - 2070*d^4*y*z^5 - 187200*z^6 + 195120*d*z^6 - 
      75528*d^2*z^6 + 12852*d^3*z^6 - 810*d^4*z^6))/
   (512*(-5 + d)*(-3 + d)^3*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*y^2*z^2*
    (-1 + y + z)), (36000*y^2 - 34800*d*y^2 + 12360*d^2*y^2 - 1908*d^3*y^2 + 
    108*d^4*y^2 - 162000*y^3 + 162600*d*y^3 - 60420*d^2*y^3 + 9846*d^3*y^3 - 
    594*d^4*y^3 + 45600*y^4 - 44160*d*y^4 + 15684*d^2*y^4 - 2412*d^3*y^4 + 
    135*d^4*y^4 + 4800*y^5 - 5280*d*y^5 + 2172*d^2*y^5 - 396*d^3*y^5 + 
    27*d^4*y^5 + 9600*y*z - 8800*d*y*z + 2976*d^2*y*z - 440*d^3*y*z + 
    24*d^4*y*z - 130800*y^2*z + 129800*d*y^2*z - 47748*d^2*y^2*z + 
    7714*d^3*y^2*z - 462*d^4*y^2*z + 15360*y^3*z - 13088*d*y^3*z + 
    3864*d^2*y^3*z - 436*d^3*y^3*z + 12*d^4*y^3*z - 49920*y^4*z + 
    51376*d*y^4*z - 19580*d^2*y^4*z + 3268*d^3*y^4*z - 201*d^4*y^4*z + 
    36000*z^2 - 34800*d*z^2 + 12360*d^2*z^2 - 1908*d^3*z^2 + 108*d^4*z^2 - 
    130800*y*z^2 + 129800*d*y*z^2 - 47748*d^2*y*z^2 + 7714*d^3*y*z^2 - 
    462*d^4*y*z^2 - 64320*y^2*z^2 + 64160*d*y^2*z^2 - 23672*d^2*y^2*z^2 + 
    3832*d^3*y^2*z^2 - 230*d^4*y^2*z^2 - 92160*y^3*z^2 + 94848*d*y^3*z^2 - 
    36240*d^2*y^3*z^2 + 6084*d^3*y^3*z^2 - 378*d^4*y^3*z^2 - 162000*z^3 + 
    162600*d*z^3 - 60420*d^2*z^3 + 9846*d^3*z^3 - 594*d^4*z^3 - 160*d*y*z^3 + 
    248*d^2*y*z^3 - 100*d^3*y*z^3 + 12*d^4*y*z^3 - 7680*y^2*z^3 + 
    8384*d*y^2*z^3 - 3424*d^2*y^2*z^3 + 620*d^3*y^2*z^3 - 42*d^4*y^2*z^3 + 
    36000*z^4 - 36000*d*z^4 + 13380*d^2*z^4 - 2196*d^3*z^4 + 135*d^4*z^4 + 
    87360*y*z^4 - 89568*d*y*z^4 + 34068*d^2*y*z^4 - 5688*d^3*y*z^4 + 
    351*d^4*y*z^4 + 57600*z^5 - 59760*d*z^5 + 23004*d^2*z^5 - 3888*d^3*z^5 + 
    243*d^4*z^5)/(128*(-5 + d)*(-3 + d)^3*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*
    y^2*z*(-1 + y + z)), ((-4 + d)*(-1 + z)*(-1008 + 512*d - 64*d^2 + 288*y - 
     136*d*y + 16*d^2*y + 180*y^2 - 94*d*y^2 + 12*d^2*y^2 + 120*y^3 - 
     66*d*y^3 + 9*d^2*y^3 + 1728*z - 888*d*z + 112*d^2*z - 144*y*z + 
     68*d*y*z - 8*d^2*y*z + 72*y^2*z - 38*d*y^2*z + 5*d^2*y^2*z - 540*z^2 + 
     282*d*z^2 - 36*d^2*z^2 - 72*y*z^2 + 38*d*y*z^2 - 5*d^2*y*z^2 - 120*z^3 + 
     66*d*z^3 - 9*d^2*z^3))/(128*(-3 + d)^3*(-9 + 2*d)*(-7 + 2*d)*y*z), 
  -(480*y^2 - 296*d*y^2 + 60*d^2*y^2 - 4*d^3*y^2 + 600*y^3 - 400*d*y^3 + 
     86*d^2*y^3 - 6*d^3*y^3 + 4080*y^4 - 3084*d*y^4 + 768*d^2*y^4 - 
     63*d^3*y^4 + 12240*y*z - 8688*d*y*z + 2028*d^2*y*z - 156*d^3*y*z - 
     1200*y^2*z + 680*d*y^2*z - 128*d^2*y^2*z + 8*d^3*y^2*z + 6048*y^3*z - 
     4596*d*y^3*z + 1152*d^2*y^3*z - 95*d^3*y^3*z - 4800*y^4*z + 
     3600*d*y^4*z - 888*d^2*y^4*z + 72*d^3*y^4*z + 16800*z^2 - 12000*d*z^2 + 
     2808*d^2*z^2 - 216*d^3*z^2 - 26280*y*z^2 + 18576*d*y*z^2 - 
     4314*d^2*y*z^2 + 330*d^3*y*z^2 + 1152*y^2*z^2 - 684*d*y^2*z^2 + 
     136*d^2*y^2*z^2 - 9*d^3*y^2*z^2 - 7680*y^3*z^2 + 5696*d*y^3*z^2 - 
     1392*d^2*y^3*z^2 + 112*d^3*y^3*z^2 - 25200*z^3 + 18000*d*z^3 - 
     4212*d^2*z^3 + 324*d^3*z^3 + 5280*y*z^3 - 3508*d*y*z^3 + 756*d^2*y*z^3 - 
     53*d^3*y*z^3 + 3600*z^4 - 2400*d*z^4 + 516*d^2*z^4 - 36*d^3*z^4 + 
     7680*y*z^4 - 5696*d*y*z^4 + 1392*d^2*y*z^4 - 112*d^3*y*z^4 + 4800*z^5 - 
     3600*d*z^5 + 888*d^2*z^5 - 72*d^3*z^5)/(512*(-5 + d)*(-3 + d)^3*
    (-7 + 2*d)*y*z*(-1 + y + z)), 
  -((-4 + d)*(y + z)*(420*y^3 - 216*d*y^3 + 27*d^2*y^3 + 1092*y^2*z - 
      552*d*y^2*z + 67*d^2*y^2*z + 948*y*z^2 - 476*d*y*z^2 + 57*d^2*y*z^2 + 
      180*z^3 - 84*d*z^3 + 9*d^2*z^3))/(256*(-5 + d)*(-3 + d)^3*(-7 + 2*d)*y*
    z*(-1 + y + z)), ((-4 + d)*(1008 - 512*d + 64*d^2 - 2736*y + 1400*d*y - 
     176*d^2*y + 2268*y^2 - 1170*d*y^2 + 148*d^2*y^2 - 420*y^3 + 216*d*y^3 - 
     27*d^2*y^3 - 288*z + 136*d*z - 16*d^2*z + 432*y*z - 204*d*y*z + 
     24*d^2*y*z - 72*y^2*z + 30*d*y^2*z - 3*d^2*y^2*z + 120*y^3*z - 
     66*d*y^3*z + 9*d^2*y^3*z - 180*z^2 + 94*d*z^2 - 12*d^2*z^2 + 108*y*z^2 - 
     56*d*y*z^2 + 7*d^2*y*z^2 + 72*y^2*z^2 - 38*d*y^2*z^2 + 5*d^2*y^2*z^2 - 
     120*z^3 + 66*d*z^3 - 9*d^2*z^3 - 72*y*z^3 + 38*d*y*z^3 - 5*d^2*y*z^3 - 
     120*z^4 + 66*d*z^4 - 9*d^2*z^4))/(128*(-3 + d)^3*(-9 + 2*d)*(-7 + 2*d)*y*
    z), -(16800*y^2 - 12000*d*y^2 + 2808*d^2*y^2 - 216*d^3*y^2 - 25200*y^3 + 
     18000*d*y^3 - 4212*d^2*y^3 + 324*d^3*y^3 + 8400*y^4 - 6000*d*y^4 + 
     1404*d^2*y^4 - 108*d^3*y^4 + 12240*y*z - 8688*d*y*z + 2028*d^2*y*z - 
     156*d^3*y*z - 26280*y^2*z + 18576*d*y^2*z - 4314*d^2*y^2*z + 
     330*d^3*y^2*z + 12960*y^3*z - 9204*d*y^3*z + 2148*d^2*y^3*z - 
     165*d^3*y^3*z - 1440*y^4*z + 1032*d*y^4*z - 240*d^2*y^4*z + 
     18*d^3*y^4*z + 480*z^2 - 296*d*z^2 + 60*d^2*z^2 - 4*d^3*z^2 - 
     1200*y*z^2 + 680*d*y*z^2 - 128*d^2*y*z^2 + 8*d^3*y*z^2 + 1152*y^2*z^2 - 
     684*d*y^2*z^2 + 136*d^2*y^2*z^2 - 9*d^3*y^2*z^2 - 2304*y^3*z^2 + 
     1632*d*y^3*z^2 - 376*d^2*y^3*z^2 + 28*d^3*y^3*z^2 + 600*z^3 - 
     400*d*z^3 + 86*d^2*z^3 - 6*d^3*z^3 - 1632*y*z^3 + 1100*d*y*z^3 - 
     240*d^2*y*z^3 + 17*d^3*y*z^3 - 720*z^4 + 516*d*z^4 - 120*d^2*z^4 + 
     9*d^3*z^4 + 2304*y*z^4 - 1632*d*y*z^4 + 376*d^2*y*z^4 - 28*d^3*y*z^4 + 
     1440*z^5 - 1032*d*z^5 + 240*d^2*z^5 - 18*d^3*z^5)/
   (512*(-5 + d)*(-3 + d)^3*(-7 + 2*d)*y*z*(-1 + y + z)), 
  -((-6 + d)*(-80*y + 36*d*y - 4*d^2*y - 100*y^2 + 50*d*y^2 - 6*d^2*y^2 - 
      120*y^3 + 66*d*y^3 - 9*d^2*y^3 - 600*z + 300*d*z - 36*d^2*z + 80*y*z - 
      36*d*y*z + 4*d^2*y*z - 72*y^2*z + 38*d*y^2*z - 5*d^2*y^2*z + 300*z^2 - 
      150*d*z^2 + 18*d^2*z^2 + 72*y*z^2 - 38*d*y*z^2 + 5*d^2*y*z^2 + 
      120*z^3 - 66*d*z^3 + 9*d^2*z^3))/(512*(-5 + d)*(-3 + d)^3*(-9 + 2*d)*
    (-7 + 2*d)*z*(-1 + y + z)), 
  ((-6 + d)*(600*y - 300*d*y + 36*d^2*y - 300*y^2 + 150*d*y^2 - 18*d^2*y^2 - 
     120*y^3 + 66*d*y^3 - 9*d^2*y^3 + 240*y^4 - 132*d*y^4 + 18*d^2*y^4 + 
     80*z - 36*d*z + 4*d^2*z - 80*y*z + 36*d*y*z - 4*d^2*y*z - 72*y^2*z + 
     38*d*y^2*z - 5*d^2*y^2*z + 384*y^3*z - 208*d*y^3*z + 28*d^2*y^3*z + 
     100*z^2 - 50*d*z^2 + 6*d^2*z^2 + 72*y*z^2 - 38*d*y*z^2 + 5*d^2*y*z^2 + 
     120*z^3 - 66*d*z^3 + 9*d^2*z^3 - 384*y*z^3 + 208*d*y*z^3 - 
     28*d^2*y*z^3 - 240*z^4 + 132*d*z^4 - 18*d^2*z^4))/
   (512*(-5 + d)*(-3 + d)^3*(-9 + 2*d)*(-7 + 2*d)*y*(-1 + y + z)), 
  ((-4 + d)*(420*y^4 - 216*d*y^4 + 27*d^2*y^4 + 792*y^3*z - 396*d*y^3*z + 
     48*d^2*y^3*z + 144*y^2*z^2 - 60*d*y^2*z^2 + 6*d^2*y^2*z^2 - 168*y*z^3 + 
     76*d*y*z^3 - 8*d^2*y*z^3 - 180*z^4 + 84*d*z^4 - 9*d^2*z^4))/
   (256*(-3 + d)^3*(-9 + 2*d)*(-7 + 2*d)*y*z), 
  ((-6 + d)*(-4 + d)*(y - z)*(y + z)*(-30*y^2 + 9*d*y^2 - 48*y*z + 14*d*y*z - 
     30*z^2 + 9*d*z^2))/(256*(-5 + d)*(-3 + d)^3*(-9 + 2*d)*(-7 + 2*d)*y)}, 
 {-((-10 + 3*d)*(-8 + 3*d)*(-54720*y^2 + 46224*d*y^2 - 14616*d^2*y^2 + 
      2052*d^3*y^2 - 108*d^4*y^2 + 295488*y^3 - 257904*d*y^3 + 
      84312*d^2*y^3 - 12240*d^3*y^3 + 666*d^4*y^3 - 269568*y^4 + 
      237600*d*y^4 - 78408*d^2*y^4 + 11484*d^3*y^4 - 630*d^4*y^4 - 
      11520*y^5 + 10944*d*y^5 - 3888*d^2*y^5 + 612*d^3*y^5 - 36*d^4*y^5 - 
      60000*y*z + 52560*d*y*z - 17112*d^2*y*z + 2460*d^3*y*z - 132*d^4*y*z + 
      469536*y^2*z - 404352*d*y^2*z + 129828*d^2*y^2*z - 18438*d^3*y^2*z + 
      978*d^4*y^2*z - 737856*y^3*z + 640752*d*y^3*z - 208092*d^2*y^3*z + 
      29976*d^3*y^3*z - 1617*d^4*y^3*z + 179712*y^4*z - 158592*d*y^4*z + 
      52536*d^2*y^4*z - 7746*d^3*y^4*z + 429*d^4*y^4*z + 11520*y^5*z - 
      10944*d*y^5*z + 3888*d^2*y^5*z - 612*d^3*y^5*z + 36*d^4*y^5*z - 
      108000*z^2 + 93600*d*z^2 - 29880*d^2*z^2 + 4176*d^3*z^2 - 216*d^4*z^2 + 
      576480*y*z^2 - 499304*d*y*z^2 + 159248*d^2*y*z^2 - 22190*d^3*y*z^2 + 
      1140*d^4*y*z^2 - 901920*y^2*z^2 + 773624*d*y^2*z^2 - 
      245552*d^2*y^2*z^2 + 34202*d^3*y^2*z^2 - 1764*d^4*y^2*z^2 + 
      295296*y^3*z^2 - 259776*d*y^3*z^2 + 85548*d^2*y^3*z^2 - 
      12516*d^3*y^3*z^2 + 687*d^4*y^3*z^2 + 97920*y^4*z^2 - 86784*d*y^4*z^2 + 
      28680*d^2*y^4*z^2 - 4188*d^3*y^4*z^2 + 228*d^4*y^4*z^2 + 864000*z^3 - 
      777600*d*z^3 + 258840*d^2*z^3 - 37836*d^3*z^3 + 2052*d^4*z^3 - 
      1842720*y*z^3 + 1648984*d*y*z^3 - 545044*d^2*y*z^3 + 78958*d^3*y*z^3 - 
      4233*d^4*y*z^3 + 753504*y^2*z^3 - 677600*d*y^2*z^3 + 
      225128*d^2*y^2*z^3 - 32786*d^3*y^2*z^3 + 1767*d^4*y^2*z^3 + 
      149760*y^3*z^3 - 124992*d*y^3*z^3 + 38688*d^2*y^3*z^3 - 
      5256*d^3*y^3*z^3 + 264*d^4*y^3*z^3 - 1749600*z^4 + 1598400*d*z^4 - 
      540576*d^2*z^4 + 80316*d^3*z^4 - 4428*d^4*z^4 + 1971360*y*z^4 - 
      1809344*d*y*z^4 + 614444*d^2*y*z^4 - 91592*d^3*y*z^4 + 5061*d^4*y*z^4 - 
      236160*y^2*z^4 + 233952*d*y^2*z^4 - 85104*d^2*y^2*z^4 + 
      13512*d^3*y^2*z^4 - 792*d^4*y^2*z^4 + 1339200*z^5 - 1238400*d*z^5 + 
      424152*d^2*z^5 - 63828*d^3*z^5 + 3564*d^4*z^5 - 645120*y*z^5 + 
      607104*d*y*z^5 - 211536*d^2*y*z^5 + 32364*d^3*y*z^5 - 1836*d^4*y*z^5 - 
      345600*z^6 + 324000*d*z^6 - 112536*d^2*z^6 + 17172*d^3*z^6 - 
      972*d^4*z^6))/(256*(-5 + d)^2*(-4 + d)^3*(-9 + 2*d)*(-7 + 2*d)*y^2*
    (-1 + z)*z^3*(-1 + y + z)^2), 
  ((-10 + 3*d)*(-8 + 3*d)*(-3840*y + 3648*d*y - 1296*d^2*y + 204*d^3*y - 
     12*d^4*y - 150528*y^2 + 131632*d*y^2 - 43076*d^2*y^2 + 6254*d^3*y^2 - 
     340*d^4*y^2 + 121536*y^3 - 104464*d*y^3 + 33536*d^2*y^3 - 4766*d^3*y^3 + 
     253*d^4*y^3 + 4608*y^4 - 4608*d*y^4 + 1728*d^2*y^4 - 288*d^3*y^4 + 
     18*d^4*y^4 - 28800*z + 28800*d*z - 10728*d^2*z + 1764*d^3*z - 
     108*d^4*z - 69696*y*z + 61704*d*y*z - 20112*d^2*y*z + 2862*d^3*y*z - 
     150*d^4*y*z + 50016*y^2*z - 45888*d*y^2*z + 15516*d^2*y^2*z - 
     2298*d^3*y^2*z + 126*d^4*y^2*z + 19584*y^3*z - 17088*d*y^3*z + 
     5544*d^2*y^3*z - 792*d^3*y^3*z + 42*d^4*y^3*z + 11520*z^2 - 
     12096*d*z^2 + 4752*d^2*z^2 - 828*d^3*z^2 + 54*d^4*z^2 + 39168*y*z^2 - 
     39600*d*y*z^2 + 14892*d^2*y*z^2 - 2472*d^3*y*z^2 + 153*d^4*y*z^2 - 
     22464*y^2*z^2 + 22800*d*y^2*z^2 - 8616*d^2*y^2*z^2 + 1440*d^3*y^2*z^2 - 
     90*d^4*y^2*z^2 + 95040*z^3 - 92592*d*z^3 + 33624*d^2*z^3 - 
     5400*d^3*z^3 + 324*d^4*z^3 - 54720*y*z^3 + 51696*d*y*z^3 - 
     18144*d^2*y*z^3 + 2808*d^3*y*z^3 - 162*d^4*y*z^3))/
   (256*(-5 + d)^2*(-4 + d)^3*(-9 + 2*d)*(-7 + 2*d)*(-1 + y)*y^3*z*
    (-1 + y + z)), ((-10 + 3*d)*(-8 + 3*d)*(10080*y^4 - 9216*d*y^4 + 
     3150*d^2*y^4 - 477*d^3*y^4 + 27*d^4*y^4 - 50400*y*z + 45760*d*y*z - 
     15456*d^2*y*z + 2304*d^3*y*z - 128*d^4*y*z + 47520*y^2*z - 
     44184*d*y^2*z + 15176*d^2*y^2*z - 2288*d^3*y^2*z + 128*d^4*y^2*z - 
     6288*y^3*z + 7964*d*y^3*z - 3392*d^2*y^3*z + 605*d^3*y^3*z - 
     39*d^4*y^3*z + 5088*y^4*z - 5424*d*y^4*z + 2142*d^2*y^4*z - 
     372*d^3*y^4*z + 24*d^4*y^4*z - 32400*y*z^2 + 33480*d*y*z^2 - 
     12680*d^2*y*z^2 + 2096*d^3*y*z^2 - 128*d^4*y*z^2 + 59664*y^2*z^2 - 
     56208*d*y^2*z^2 + 19786*d^2*y^2*z^2 - 3086*d^3*y^2*z^2 + 
     180*d^4*y^2*z^2 + 5424*y^3*z^2 - 5236*d*y^3*z^2 + 1870*d^2*y^3*z^2 - 
     293*d^3*y^3*z^2 + 17*d^4*y^3*z^2 + 94560*y*z^3 - 92524*d*y*z^3 + 
     33686*d^2*y*z^3 - 5417*d^3*y*z^3 + 325*d^4*y*z^3 - 13824*y^2*z^3 + 
     15872*d*y^2*z^3 - 6716*d^2*y^2*z^3 + 1243*d^3*y^2*z^3 - 85*d^4*y^2*z^3 + 
     7200*z^4 - 7200*d*z^4 + 2682*d^2*z^4 - 441*d^3*z^4 + 27*d^4*z^4 - 
     21360*y*z^4 + 22884*d*y*z^4 - 9126*d^2*y*z^4 + 1605*d^3*y*z^4 - 
     105*d^4*y*z^4 - 7200*z^5 + 7200*d*z^5 - 2682*d^2*z^5 + 441*d^3*z^5 - 
     27*d^4*z^5))/(64*(-5 + d)^2*(-4 + d)^3*(-9 + 2*d)*(-7 + 2*d)*y^2*z^2*
    (-1 + y + z)^2), -((-10 + 3*d)*(-8 + 3*d)*(64800*y^3 - 56520*d*y^3 + 
      18432*d^2*y^3 - 2664*d^3*y^3 + 144*d^4*y^3 - 177120*y^4 + 
      154584*d*y^4 - 50472*d^2*y^4 + 7308*d^3*y^4 - 396*d^4*y^4 + 86400*y^5 - 
      74160*d*y^5 + 23796*d^2*y^5 - 3384*d^3*y^5 + 180*d^4*y^5 + 5760*y^6 - 
      5472*d*y^6 + 1944*d^2*y^6 - 306*d^3*y^6 + 18*d^4*y^6 + 328560*y^2*z - 
      295912*d*y^2*z + 99240*d^2*y^2*z - 14700*d^3*y^2*z + 812*d^4*y^2*z - 
      793200*y^3*z + 707520*d*y^3*z - 235136*d^2*y^3*z + 34532*d^3*y^3*z - 
      1892*d^4*y^3*z + 444672*y^4*z - 395144*d*y^4*z + 130988*d^2*y^4*z - 
      19214*d^3*y^4*z + 1053*d^4*y^4*z + 83136*y^5*z - 74304*d*y^5*z + 
      24780*d^2*y^5*z - 3654*d^3*y^5*z + 201*d^4*y^5*z + 405600*y*z^2 - 
      368680*d*y*z^2 + 124512*d^2*y*z^2 - 18540*d^3*y*z^2 + 1028*d^4*y*z^2 - 
      1332240*y^2*z^2 + 1199808*d*y^2*z^2 - 401712*d^2*y^2*z^2 + 
      59328*d^3*y^2*z^2 - 3264*d^4*y^2*z^2 + 1005216*y^3*z^2 - 
      907600*d*y^3*z^2 + 304836*d^2*y^3*z^2 - 45190*d^3*y^3*z^2 + 
      2497*d^4*y^3*z^2 + 192384*y^4*z^2 - 166768*d*y^4*z^2 + 
      53908*d^2*y^4*z^2 - 7700*d^3*y^4*z^2 + 410*d^4*y^4*z^2 + 162000*z^3 - 
      149400*d*z^3 + 51120*d^2*z^3 - 7704*d^3*z^3 + 432*d^4*z^3 - 
      1158960*y*z^3 + 1055472*d*y*z^3 - 357016*d^2*y*z^3 + 53236*d^3*y*z^3 - 
      2956*d^4*y*z^3 + 1396224*y^2*z^3 - 1269184*d*y^2*z^3 + 
      428156*d^2*y^2*z^3 - 63600*d^3*y^2*z^3 + 3513*d^4*y^2*z^3 - 
      75360*y^3*z^3 + 89224*d*y^3*z^3 - 36628*d^2*y^3*z^3 + 
      6350*d^3*y^3*z^3 - 398*d^4*y^3*z^3 - 442800*z^4 + 408600*d*z^4 - 
      139968*d^2*z^4 + 21132*d^3*z^4 - 1188*d^4*z^4 + 1138080*y*z^4 - 
      1040768*d*y*z^4 + 352840*d^2*y*z^4 - 52618*d^3*y*z^4 + 2915*d^4*y*z^4 - 
      661728*y^2*z^4 + 633896*d*y^2*z^4 - 224636*d^2*y^2*z^4 + 
      34936*d^3*y^2*z^4 - 2014*d^4*y^2*z^4 + 388800*z^5 - 358200*d*z^5 + 
      122328*d^2*z^5 - 18378*d^3*z^5 + 1026*d^4*z^5 - 708960*y*z^5 + 
      671736*d*y*z^5 - 235992*d^2*y*z^5 + 36456*d^3*y*z^5 - 2091*d^4*y*z^5 - 
      237600*z^6 + 225000*d*z^6 - 79056*d^2*z^6 + 12222*d^3*z^6 - 
      702*d^4*z^6))/(128*(-5 + d)^2*(-4 + d)^3*(-9 + 2*d)*(-7 + 2*d)*y^2*z^2*
    (-1 + y + z)^3*(y + z)), 
  ((-10 + 3*d)*(25200*y^3 - 21780*d*y^3 + 7038*d^2*y^3 - 1008*d^3*y^3 + 
     54*d^4*y^3 - 71280*y^4 + 61596*d*y^4 - 19908*d^2*y^4 + 2853*d^3*y^4 - 
     153*d^4*y^4 + 40320*y^5 - 34344*d*y^5 + 10926*d^2*y^5 - 1539*d^3*y^5 + 
     81*d^4*y^5 + 5760*y^6 - 5472*d*y^6 + 1944*d^2*y^6 - 306*d^3*y^6 + 
     18*d^4*y^6 + 68040*y^2*z - 60528*d*y^2*z + 20094*d^2*y^2*z - 
     2952*d^3*y^2*z + 162*d^4*y^2*z - 183000*y^3*z + 160000*d*y^3*z - 
     52190*d^2*y^3*z + 7532*d^3*y^3*z - 406*d^4*y^3*z + 116064*y^4*z - 
     100516*d*y^4*z + 32516*d^2*y^4*z - 4661*d^3*y^4*z + 250*d^4*y^4*z + 
     33216*y^5*z - 29760*d*y^5*z + 9948*d^2*y^5*z - 1470*d^3*y^5*z + 
     81*d^4*y^5*z + 126000*y*z^2 - 116460*d*y*z^2 + 40002*d^2*y*z^2 - 
     6060*d^3*y*z^2 + 342*d^4*y*z^2 - 301560*y^2*z^2 + 272192*d*y^2*z^2 - 
     91386*d^2*y^2*z^2 + 13542*d^3*y^2*z^2 - 748*d^4*y^2*z^2 + 
     188832*y^3*z^2 - 168752*d*y^3*z^2 + 56152*d^2*y^3*z^2 - 
     8256*d^3*y^3*z^2 + 453*d^4*y^3*z^2 + 65664*y^4*z^2 - 55664*d*y^4*z^2 + 
     17516*d^2*y^4*z^2 - 2422*d^3*y^4*z^2 + 124*d^4*y^4*z^2 + 63000*z^3 - 
     57600*d*z^3 + 19530*d^2*z^3 - 2916*d^3*z^3 + 162*d^4*z^3 - 
     368040*y*z^3 + 336688*d*y*z^3 - 114346*d^2*y*z^3 + 17116*d^3*y*z^3 - 
     954*d^4*y*z^3 + 343008*y^2*z^3 - 311768*d*y^2*z^3 + 105036*d^2*y^2*z^3 - 
     15566*d^3*y^2*z^3 + 857*d^4*y^2*z^3 - 28320*y^3*z^3 + 34856*d*y^3*z^3 - 
     14696*d^2*y^3*z^3 + 2602*d^3*y^3*z^3 - 166*d^4*y^3*z^3 - 178200*z^4 + 
     162900*d*z^4 - 55242*d^2*z^4 + 8253*d^3*z^4 - 459*d^4*z^4 + 
     388320*y*z^4 - 354088*d*y*z^4 + 119578*d^2*y*z^4 - 17749*d^3*y*z^4 + 
     978*d^4*y*z^4 - 257568*y^2*z^4 + 247624*d*y^2*z^4 - 88048*d^2*y^2*z^4 + 
     13736*d^3*y^2*z^4 - 794*d^4*y^2*z^4 + 158400*z^5 - 144900*d*z^5 + 
     49104*d^2*z^5 - 7317*d^3*z^5 + 405*d^4*z^5 - 299040*y*z^5 + 
     283992*d*y*z^5 - 100020*d^2*y*z^5 + 15492*d^3*y*z^5 - 891*d^4*y*z^5 - 
     108000*z^6 + 102600*d*z^6 - 36180*d^2*z^6 + 5616*d^3*z^6 - 324*d^4*z^6))/
   (128*(-5 + d)^2*(-4 + d)^2*(-9 + 2*d)*(-7 + 2*d)*y^2*z^2*(-1 + y + z)^2*
    (y + z)), -((-10 + 3*d)*(72000*y^2 - 61200*d*y^2 + 19440*d^2*y^2 - 
      2736*d^3*y^2 + 144*d^4*y^2 - 224640*y^3 + 196128*d*y^3 - 
      64080*d^2*y^3 + 9288*d^3*y^3 - 504*d^4*y^3 - 11520*y^4 + 10944*d*y^4 - 
      3888*d^2*y^4 + 612*d^3*y^4 - 36*d^4*y^4 + 9600*y*z - 9640*d*y*z + 
      3404*d^2*y*z - 512*d^3*y*z + 28*d^4*y*z - 206400*y^2*z + 
      178560*d*y^2*z - 57456*d^2*y^2*z + 8160*d^3*y^2*z - 432*d^4*y^2*z + 
      101376*y^3*z - 86592*d*y^3*z + 27768*d^2*y^3*z - 3966*d^3*y^3*z + 
      213*d^4*y^3*z + 11520*y^4*z - 10944*d*y^4*z + 3888*d^2*y^4*z - 
      612*d^3*y^4*z + 36*d^4*y^4*z + 54000*z^2 - 46800*d*z^2 + 
      14940*d^2*z^2 - 2088*d^3*z^2 + 108*d^4*z^2 - 698400*y*z^2 + 
      636920*d*y*z^2 - 214888*d^2*y*z^2 + 31858*d^3*y*z^2 - 1754*d^4*y*z^2 + 
      157632*y^2*z^2 - 147264*d*y^2*z^2 + 51048*d^2*y^2*z^2 - 
      7800*d^3*y^2*z^2 + 444*d^4*y^2*z^2 + 115200*y^3*z^2 - 
      101760*d*y^3*z^2 + 33504*d^2*y^3*z^2 - 4872*d^3*y^3*z^2 + 
      264*d^4*y^3*z^2 - 342000*z^3 + 307800*d*z^3 - 102420*d^2*z^3 + 
      14958*d^3*z^3 - 810*d^4*z^3 + 992640*y*z^3 - 914104*d*y*z^3 + 
      311792*d^2*y*z^3 - 46760*d^3*y*z^3 + 2605*d^4*y*z^3 - 25920*y^2*z^3 + 
      31824*d*y^2*z^3 - 13488*d^2*y^2*z^3 + 2412*d^3*y^2*z^3 - 
      156*d^4*y^2*z^3 + 446400*z^4 - 408600*d*z^4 + 138384*d^2*z^4 - 
      20574*d^3*z^4 + 1134*d^4*z^4 - 334080*y*z^4 + 314976*d*y*z^4 - 
      109992*d^2*y*z^4 + 16872*d^3*y*z^4 - 960*d^4*y*z^4 - 158400*z^5 + 
      147600*d*z^5 - 50904*d^2*z^5 + 7704*d^3*z^5 - 432*d^4*z^5))/
   (256*(-5 + d)^2*(-4 + d)^2*(-9 + 2*d)*(-7 + 2*d)*y^2*(-1 + z)*z^2*
    (-1 + y + z)), ((-10 + 3*d)*(-21600*y^2 + 17640*d*y^2 - 5364*d^2*y^2 + 
     720*d^3*y^2 - 36*d^4*y^2 + 175680*y^3 - 151776*d*y^3 + 49068*d^2*y^3 - 
     7038*d^3*y^3 + 378*d^4*y^3 - 286560*y^4 + 250632*d*y^4 - 82044*d^2*y^4 + 
     11916*d^3*y^4 - 648*d^4*y^4 + 132480*y^5 - 116496*d*y^5 + 
     38340*d^2*y^5 - 5598*d^3*y^5 + 306*d^4*y^5 - 152400*y*z + 139760*d*y*z - 
     47516*d^2*y*z + 7112*d^3*y*z - 396*d^4*y*z + 500160*y^2*z - 
     456432*d*y^2*z + 154500*d^2*y^2*z - 23034*d^3*y^2*z + 1278*d^4*y^2*z - 
     591216*y^3*z + 536280*d*y^3*z - 180672*d^2*y^3*z + 26838*d^3*y^3*z - 
     1485*d^4*y^3*z + 163968*y^4*z - 148184*d*y^4*z + 49712*d^2*y^4*z - 
     7352*d^3*y^4*z + 405*d^4*y^4*z + 79488*y^5*z - 71424*d*y^5*z + 
     23976*d^2*y^5*z - 3564*d^3*y^5*z + 198*d^4*y^5*z + 72000*z^2 - 
     68400*d*z^2 + 24120*d^2*z^2 - 3744*d^3*z^2 + 216*d^4*z^2 + 
     583920*y*z^2 - 525824*d*y*z^2 + 175148*d^2*y*z^2 - 25628*d^3*y*z^2 + 
     1392*d^4*y*z^2 - 1434672*y^2*z^2 + 1307392*d*y^2*z^2 - 
     441112*d^2*y^2*z^2 + 65434*d^3*y^2*z^2 - 3606*d^4*y^2*z^2 + 
     774144*y^3*z^2 - 713312*d*y^3*z^2 + 243272*d^2*y^3*z^2 - 
     36470*d^3*y^3*z^2 + 2031*d^4*y^3*z^2 + 32832*y^4*z^2 - 26064*d*y^4*z^2 + 
     7680*d^2*y^4*z^2 - 996*d^3*y^4*z^2 + 48*d^4*y^4*z^2 - 14400*z^3 + 
     18000*d*z^3 - 8064*d^2*z^3 + 1548*d^3*z^3 - 108*d^4*z^3 - 840480*y*z^3 + 
     766272*d*y*z^3 - 258372*d^2*y*z^3 + 38232*d^3*y*z^3 - 2097*d^4*y*z^3 + 
     1125696*y^2*z^3 - 1042200*d*y^2*z^3 + 357624*d^2*y^2*z^3 - 
     53976*d^3*y^2*z^3 + 3027*d^4*y^2*z^3 - 241920*y^3*z^3 + 
     230400*d*y^3*z^3 - 81408*d^2*y^3*z^3 + 12660*d^3*y^3*z^3 - 
     732*d^4*y^3*z^3 - 129600*z^4 + 118800*d*z^4 - 40176*d^2*z^4 + 
     5940*d^3*z^4 - 324*d^4*z^4 + 279360*y*z^4 - 258240*d*y*z^4 + 
     88284*d^2*y*z^4 - 13236*d^3*y*z^4 + 735*d^4*y*z^4 - 177984*y^2*z^4 + 
     168336*d*y^2*z^4 - 59136*d^2*y^2*z^4 + 9156*d^3*y^2*z^4 - 
     528*d^4*y^2*z^4 - 57600*z^5 + 57600*d*z^5 - 21456*d^2*z^5 + 
     3528*d^3*z^5 - 216*d^4*z^5 + 17280*y*z^5 - 16704*d*y*z^5 + 
     5976*d^2*y*z^5 - 936*d^3*y*z^5 + 54*d^4*y*z^5))/
   (256*(-5 + d)^2*(-4 + d)^2*(-9 + 2*d)*(-7 + 2*d)*(-1 + y)*y^2*z^2*
    (-1 + y + z)^2), (-5040*y^2 + 3348*d*y^2 - 738*d^2*y^2 + 54*d^3*y^2 - 
    600*y*z + 400*d*y*z - 86*d^2*y*z + 6*d^3*y*z - 864*y^2*z + 576*d*y^2*z - 
    126*d^2*y^2*z + 9*d^3*y^2*z + 432*y*z^2 - 324*d*y*z^2 + 78*d^2*y*z^2 - 
    6*d^3*y*z^2 + 2160*z^3 - 1548*d*z^3 + 360*d^2*z^3 - 27*d^3*z^3)/
   (64*(-5 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*y^2*(-1 + y + z)), 
  -(-2016*y^3 + 1440*d*y^3 - 342*d^2*y^3 + 27*d^3*y^3 - 240*y*z + 148*d*y*z - 
     30*d^2*y*z + 2*d^3*y*z - 1632*y^2*z + 1064*d*y^2*z - 228*d^2*y^2*z + 
     16*d^3*y^2*z + 2880*y^3*z - 2016*d*y^3*z + 468*d^2*y^3*z - 
     36*d^3*y^3*z - 12600*z^2 + 9000*d*z^2 - 2106*d^2*z^2 + 162*d^3*z^2 + 
     19320*y*z^2 - 14128*d*y*z^2 + 3396*d^2*y*z^2 - 269*d^3*y*z^2 + 
     1440*y^2*z^2 - 888*d*y^2*z^2 + 180*d^2*y^2*z^2 - 12*d^3*y^2*z^2 + 
     19800*z^3 - 14400*d*z^3 + 3438*d^2*z^3 - 270*d^3*z^3 - 8640*y*z^3 + 
     6528*d*y*z^3 - 1620*d^2*y*z^3 + 132*d^3*y*z^3 - 7200*z^4 + 5400*d*z^4 - 
     1332*d^2*z^4 + 108*d^3*z^4)/(64*(-5 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*
    z^2*(-1 + y + z)^2), ((-1 + y)*(7920*y - 5364*d*y + 1206*d^2*y - 
     90*d^3*y - 13248*y^2 + 9000*d*y^2 - 2034*d^2*y^2 + 153*d^3*y^2 + 
     12360*z - 8672*d*z + 2010*d^2*z - 154*d^3*z - 8256*y*z + 5684*d*y*z - 
     1278*d^2*y*z + 94*d^3*y*z - 4608*y^2*z + 3168*d*y^2*z - 720*d^2*y^2*z + 
     54*d^3*y^2*z - 37440*z^2 + 26316*d*z^2 - 6056*d^2*z^2 + 457*d^3*z^2 + 
     2304*y*z^2 - 1776*d*y*z^2 + 444*d^2*y*z^2 - 36*d^3*y*z^2 + 11520*z^3 - 
     8496*d*z^3 + 2052*d^2*z^3 - 162*d^3*z^3))/(128*(-5 + d)*(-3 + d)*
    (-9 + 2*d)*(-7 + 2*d)*y*z^2*(-1 + y + z)), 
  ((-1 + z)*(-17040*y + 12188*d*y - 2866*d^2*y + 222*d^3*y + 44112*y^2 - 
     30932*d*y^2 + 7148*d^2*y^2 - 545*d^3*y^2 - 28224*y^3 + 19608*d*y^3 - 
     4498*d^2*y^3 + 341*d^3*y^3 - 19800*z + 14400*d*z - 3438*d^2*z + 
     270*d^3*z + 45384*y*z - 32704*d*y*z + 7754*d^2*y*z - 606*d^3*y*z - 
     31584*y^2*z + 22076*d*y^2*z - 5096*d^2*y^2*z + 389*d^3*y^2*z - 
     8640*y^3*z + 6048*d*y^3*z - 1404*d^2*y^3*z + 108*d^3*y^3*z + 52920*z^2 - 
     38556*d*z^2 + 9234*d^2*z^2 - 729*d^3*z^2 - 40512*y*z^2 + 29264*d*y*z^2 - 
     6946*d^2*y*z^2 + 543*d^3*y*z^2 - 4320*y^2*z^2 + 2664*d*y^2*z^2 - 
     540*d^2*y^2*z^2 + 36*d^3*y^2*z^2 - 41760*z^3 + 30348*d*z^3 - 
     7236*d^2*z^3 + 567*d^3*z^3 + 25920*y*z^3 - 19584*d*y*z^3 + 
     4860*d^2*y*z^3 - 396*d^3*y*z^3 + 21600*z^4 - 16200*d*z^4 + 
     3996*d^2*z^4 - 324*d^3*z^4))/(128*(-5 + d)*(-3 + d)*(-9 + 2*d)*
    (-7 + 2*d)*y^2*z*(-1 + y + z)^2), 
  (2160*y - 1452*d*y + 324*d^2*y - 24*d^3*y - 3744*y^2 + 2520*d*y^2 - 
    564*d^2*y^2 + 42*d^3*y^2 - 192*y^3 + 144*d*y^3 - 36*d^2*y^3 + 3*d^3*y^3 + 
    4680*z - 3236*d*z + 740*d^2*z - 56*d^3*z - 3408*y*z + 2320*d*y*z - 
    518*d^2*y*z + 38*d^3*y*z - 1440*y^2*z + 976*d*y^2*z - 218*d^2*y^2*z + 
    16*d^3*y^2*z - 11520*z^2 + 8068*d*z^2 - 1854*d^2*z^2 + 140*d^3*z^2 + 
    1248*y*z^2 - 976*d*y*z^2 + 250*d^2*y*z^2 - 21*d^3*y*z^2 + 3840*z^3 - 
    2832*d*z^3 + 684*d^2*z^3 - 54*d^3*z^3)/(32*(-5 + d)*(-4 + d)*(-3 + d)*
    (-9 + 2*d)*(-7 + 2*d)*y*z^2), (-7920*y + 5684*d*y - 1340*d^2*y + 
    104*d^3*y + 18576*y^2 - 13164*d*y^2 + 3070*d^2*y^2 - 236*d^3*y^2 - 
    10848*y^3 + 7624*d*y^3 - 1766*d^2*y^3 + 135*d^3*y^3 - 5400*z + 3900*d*z - 
    924*d^2*z + 72*d^3*z + 18312*y*z - 13164*d*y*z + 3110*d^2*y*z - 
    242*d^3*y*z - 14400*y^2*z + 10212*d*y^2*z - 2386*d^2*y^2*z + 
    184*d^3*y^2*z - 2880*y^3*z + 2016*d*y^3*z - 468*d^2*y^3*z + 
    36*d^3*y^3*z + 14760*z^2 - 10668*d*z^2 + 2532*d^2*z^2 - 198*d^3*z^2 - 
    14448*y*z^2 + 10396*d*y*z^2 - 2456*d^2*y*z^2 + 191*d^3*y*z^2 - 
    1440*y^2*z^2 + 888*d*y^2*z^2 - 180*d^2*y^2*z^2 + 12*d^3*y^2*z^2 - 
    12240*z^3 + 8832*d*z^3 - 2088*d^2*z^3 + 162*d^3*z^3 + 8640*y*z^3 - 
    6528*d*y*z^3 + 1620*d^2*y*z^3 - 132*d^3*y*z^3 + 7200*z^4 - 5400*d*z^4 + 
    1332*d^2*z^4 - 108*d^3*z^4)/(32*(-5 + d)*(-4 + d)*(-3 + d)*(-9 + 2*d)*
    (-7 + 2*d)*y^2*z*(-1 + y + z)), 
  ((-10 + 3*d)*(11520*y^2 - 7744*d*y^2 + 1728*d^2*y^2 - 128*d^3*y^2 - 
     10272*y^3 + 6880*d*y^3 - 1530*d^2*y^3 + 113*d^3*y^3 - 1632*y^4 + 
     1152*d*y^4 - 270*d^2*y^4 + 21*d^3*y^4 + 28800*y*z - 20800*d*y*z + 
     4928*d^2*y*z - 384*d^3*y*z - 39504*y^2*z + 28020*d*y^2*z - 
     6544*d^2*y^2*z + 504*d^3*y^2*z - 2256*y^3*z + 1516*d*y^3*z - 
     338*d^2*y^3*z + 25*d^3*y^3*z - 32640*y*z^2 + 23680*d*y*z^2 - 
     5636*d^2*y*z^2 + 441*d^3*y*z^2 + 4176*y^2*z^2 - 3284*d*y^2*z^2 + 
     844*d^2*y^2*z^2 - 71*d^3*y^2*z^2 - 3600*z^3 + 2700*d*z^3 - 666*d^2*z^3 + 
     54*d^3*z^3 + 8400*y*z^3 - 6348*d*y*z^3 + 1578*d^2*y*z^3 - 
     129*d^3*y*z^3 + 3600*z^4 - 2700*d*z^4 + 666*d^2*z^4 - 54*d^3*z^4))/
   (64*(-5 + d)*(-4 + d)^2*(-9 + 2*d)*(-7 + 2*d)*y^2*z*(-1 + y + z)^2), 
  -((-3 + d)*(10080 - 7136*d + 1664*d^2 - 128*d^3 - 18720*y + 13304*d*y - 
      3112*d^2*y + 240*d^3*y + 8640*y^2 - 6168*d*y^2 + 1448*d^2*y^2 - 
      112*d^3*y^2 - 192*y^3 + 144*d*y^3 - 36*d^2*y^3 + 3*d^3*y^3 - 16560*z + 
      11672*d*z - 2712*d^2*z + 208*d^3*z + 15120*y*z - 10704*d*y*z + 
      2496*d^2*y*z - 192*d^3*y*z - 96*y^2*z + 64*d*y^2*z - 14*d^2*y^2*z + 
      d^3*y^2*z + 6480*z^2 - 4536*d*z^2 + 1048*d^2*z^2 - 80*d^3*z^2 + 
      576*y*z^2 - 464*d*y*z^2 + 124*d^2*y*z^2 - 11*d^3*y*z^2 + 480*z^3 - 
      384*d*z^3 + 102*d^2*z^3 - 9*d^3*z^3))/(16*(-5 + d)*(-4 + d)^2*
    (-9 + 2*d)*(-7 + 2*d)*y*z*(-1 + y + z)^2), 
  -(-720*y + 376*d*y - 48*d^2*y + 1368*y^2 - 682*d*y^2 + 84*d^2*y^2 + 
     180*y*z - 94*d*y*z + 12*d^2*y*z + 144*y^2*z - 72*d*y^2*z + 9*d^2*y^2*z - 
     72*y*z^2 + 42*d*y*z^2 - 6*d^2*y*z^2 - 360*z^3 + 198*d*z^3 - 27*d^2*z^3)/
   (16*(-4 + d)*(-9 + 2*d)*(-7 + 2*d)*y^2*z), 
  -(-288 + 136*d - 16*d^2 + 72*y - 34*d*y + 4*d^2*y + 144*y^2 - 72*d*y^2 + 
     9*d^2*y^2 + 1908*z - 982*d*z + 124*d^2*z - 72*y*z + 42*d*y*z - 
     6*d^2*y*z - 360*z^2 + 198*d*z^2 - 27*d^2*z^2)/
   (16*(-4 + d)*(-9 + 2*d)*(-7 + 2*d)*y*z), 
  (-4320*y + 3264*d*y - 800*d^2*y + 64*d^3*y + 11520*y^2 - 8464*d*y^2 + 
    2032*d^2*y^2 - 160*d^3*y^2 - 6816*y^3 + 4912*d*y^3 - 1160*d^2*y^3 + 
    90*d^3*y^3 - 192*y^4 + 144*d*y^4 - 36*d^2*y^4 + 3*d^3*y^4 + 4320*z - 
    3264*d*z + 800*d^2*z - 64*d^3*z + 10080*y*z - 7136*d*y*z + 1664*d^2*y*z - 
    128*d^3*y*z - 17088*y^2*z + 12208*d*y^2*z - 2868*d^2*y^2*z + 
    222*d^3*y^2*z - 288*y^3*z + 208*d*y^3*z - 50*d^2*y^3*z + 4*d^3*y^3*z - 
    1440*z^2 + 1328*d*z^2 - 368*d^2*z^2 + 32*d^3*z^2 - 14112*y*z^2 + 
    10000*d*y*z^2 - 2344*d^2*y*z^2 + 182*d^3*y*z^2 + 480*y^2*z^2 - 
    400*d*y^2*z^2 + 110*d^2*y^2*z^2 - 10*d^3*y^2*z^2 - 3840*z^3 + 
    2704*d*z^3 - 636*d^2*z^3 + 50*d^3*z^3 + 1056*y*z^3 - 848*d*y*z^3 + 
    226*d^2*y*z^3 - 20*d^3*y*z^3 + 480*z^4 - 384*d*z^4 + 102*d^2*z^4 - 
    9*d^3*z^4)/(64*(-5 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*y*z*
    (-1 + y + z)^2), ((y + z)*(2160*y^2 - 1332*d*y^2 + 270*d^2*y^2 - 
     18*d^3*y^2 - 13248*y^3 + 9000*d*y^3 - 2034*d^2*y^3 + 153*d^3*y^3 + 
     2520*y*z - 1644*d*y*z + 348*d^2*y*z - 24*d^3*y*z - 21696*y^2*z + 
     14636*d*y^2*z - 3264*d^2*y^2*z + 241*d^3*y^2*z - 7488*y^3*z + 
     5184*d*y^3*z - 1188*d^2*y^3*z + 90*d^3*y^3*z + 5400*z^2 - 3600*d*z^2 + 
     774*d^2*z^2 - 54*d^3*z^2 - 45600*y*z^2 + 32096*d*y*z^2 - 
     7378*d^2*y*z^2 + 555*d^3*y*z^2 - 3744*y^2*z^2 + 2280*d*y^2*z^2 - 
     456*d^2*y^2*z^2 + 30*d^3*y^2*z^2 - 36000*z^3 + 25740*d*z^3 - 
     6012*d^2*z^3 + 459*d^3*z^3 + 22464*y*z^3 - 16800*d*y*z^3 + 
     4116*d^2*y*z^3 - 330*d^3*y*z^3 + 18720*z^4 - 13896*d*z^4 + 
     3384*d^2*z^4 - 270*d^3*z^4))/(128*(-5 + d)*(-3 + d)*(-9 + 2*d)*
    (-7 + 2*d)*y^2*z^2*(-1 + y + z)), 
  -(-720*y^2 + 444*d*y^2 - 90*d^2*y^2 + 6*d^3*y^2 + 3936*y^3 - 2664*d*y^3 + 
     600*d^2*y^3 - 45*d^3*y^3 - 192*y^4 + 144*d*y^4 - 36*d^2*y^4 + 
     3*d^3*y^4 - 840*y*z + 548*d*y*z - 116*d^2*y*z + 8*d^3*y*z + 5712*y^2*z - 
     3808*d*y^2*z + 838*d^2*y^2*z - 61*d^3*y^2*z + 2208*y^3*z - 
     1520*d*y^3*z + 346*d^2*y^3*z - 26*d^3*y^3*z - 1800*z^2 + 1200*d*z^2 - 
     258*d^2*z^2 + 18*d^3*z^2 + 12240*y*z^2 - 8520*d*y*z^2 + 1932*d^2*y*z^2 - 
     143*d^3*y*z^2 + 1728*y^2*z^2 - 1160*d*y^2*z^2 + 262*d^2*y^2*z^2 - 
     20*d^3*y^2*z^2 + 10800*z^3 - 7680*d*z^3 + 1782*d^2*z^3 - 135*d^3*z^3 - 
     6432*y*z^3 + 4752*d*y*z^3 - 1146*d^2*y*z^3 + 90*d^3*y*z^3 - 5760*z^4 + 
     4248*d*z^4 - 1026*d^2*z^4 + 81*d^3*z^4)/(32*(-5 + d)*(-4 + d)*(-3 + d)*
    (-9 + 2*d)*(-7 + 2*d)*y^2*z*(-1 + y + z)), 
  -((-1 + z)*(-288 + 136*d - 16*d^2 + 72*y - 34*d*y + 4*d^2*y + 48*y^2 - 
      24*d*y^2 + 3*d^2*y^2 + 468*z - 230*d*z + 28*d^2*z - 24*y*z + 14*d*y*z - 
      2*d^2*y*z - 120*z^2 + 66*d*z^2 - 9*d^2*z^2))/
   (32*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*y*z), 
  (240*y^2 - 148*d*y^2 + 30*d^2*y^2 - 2*d^3*y^2 + 1632*y^3 - 1152*d*y^3 + 
    270*d^2*y^3 - 21*d^3*y^3 + 6120*y*z - 4344*d*y*z + 1014*d^2*y*z - 
    78*d^3*y*z + 624*y^2*z - 404*d*y^2*z + 86*d^2*y^2*z - 6*d^3*y^2*z - 
    1920*y^3*z + 1344*d*y^3*z - 312*d^2*y^3*z + 24*d^3*y^3*z + 8400*z^2 - 
    6000*d*z^2 + 1404*d^2*z^2 - 108*d^3*z^2 - 12960*y*z^2 + 9380*d*y*z^2 - 
    2232*d^2*y*z^2 + 175*d^3*y*z^2 - 960*y^2*z^2 + 592*d*y^2*z^2 - 
    120*d^2*y^2*z^2 + 8*d^3*y^2*z^2 - 13200*z^3 + 9600*d*z^3 - 2292*d^2*z^3 + 
    180*d^3*z^3 + 5760*y*z^3 - 4352*d*y*z^3 + 1080*d^2*y*z^3 - 88*d^3*y*z^3 + 
    4800*z^4 - 3600*d*z^4 + 888*d^2*z^4 - 72*d^3*z^4)/
   (128*(-5 + d)*(-4 + d)*(-3 + d)*(-7 + 2*d)*y*z*(-1 + y + z)), 
  ((y + z)*(168*y^2 - 78*d*y^2 + 9*d^2*y^2 + 396*y*z - 190*d*y*z + 
     22*d^2*y*z + 180*z^2 - 84*d*z^2 + 9*d^2*z^2))/
   (64*(-5 + d)*(-3 + d)*(-7 + 2*d)*y*z*(-1 + y + z)), 
  -(720 - 376*d + 48*d^2 - 1512*y + 786*d*y - 100*d^2*y + 840*y^2 - 
     434*d*y^2 + 55*d^2*y^2 - 180*z + 94*d*z - 12*d^2*z + 156*y*z - 
     80*d*y*z + 10*d^2*y*z + 48*y^2*z - 24*d*y^2*z + 3*d^2*y^2*z - 120*z^2 + 
     66*d*z^2 - 9*d^2*z^2 - 24*y*z^2 + 14*d*y*z^2 - 2*d^2*y*z^2 - 120*z^3 + 
     66*d*z^3 - 9*d^2*z^3)/(32*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*y*z), 
  (3360*y^2 - 2232*d*y^2 + 492*d^2*y^2 - 36*d^3*y^2 - 3360*y^3 + 2232*d*y^3 - 
    492*d^2*y^3 + 36*d^3*y^3 + 4800*y*z - 3340*d*y*z + 766*d^2*y*z - 
    58*d^3*y*z - 5232*y^2*z + 3592*d*y^2*z - 814*d^2*y^2*z + 61*d^3*y^2*z - 
    576*y^3*z + 384*d*y^3*z - 84*d^2*y^3*z + 6*d^3*y^3*z + 600*z^2 - 
    400*d*z^2 + 86*d^2*z^2 - 6*d^3*z^2 - 1344*y*z^2 + 908*d*y*z^2 - 
    198*d^2*y*z^2 + 14*d^3*y*z^2 - 288*y^2*z^2 + 168*d*y^2*z^2 - 
    32*d^2*y^2*z^2 + 2*d^3*y^2*z^2 - 720*z^3 + 516*d*z^3 - 120*d^2*z^3 + 
    9*d^3*z^3 + 1728*y*z^3 - 1248*d*y*z^3 + 292*d^2*y*z^3 - 22*d^3*y*z^3 + 
    1440*z^4 - 1032*d*z^4 + 240*d^2*z^4 - 18*d^3*z^4)/
   (128*(-5 + d)*(-4 + d)*(-3 + d)*(-7 + 2*d)*y*z*(-1 + y + z)), 
  ((-6 + d)*(-40*y + 18*d*y - 2*d^2*y - 48*y^2 + 24*d*y^2 - 3*d^2*y^2 - 
     300*z + 150*d*z - 18*d^2*z + 24*y*z - 14*d*y*z + 2*d^2*y*z + 120*z^2 - 
     66*d*z^2 + 9*d^2*z^2))/(128*(-5 + d)*(-4 + d)*(-3 + d)*(-9 + 2*d)*
    (-7 + 2*d)*z*(-1 + y + z)), 
  -((-6 + d)*(120*y - 54*d*y + 6*d^2*y - 48*y^2 + 24*d*y^2 - 3*d^2*y^2 + 
      96*y^3 - 48*d*y^3 + 6*d^2*y^3 + 100*z - 50*d*z + 6*d^2*z + 24*y*z - 
      14*d*y*z + 2*d^2*y*z + 48*y^2*z - 20*d*y^2*z + 2*d^2*y^2*z + 120*z^2 - 
      66*d*z^2 + 9*d^2*z^2 - 288*y*z^2 + 160*d*y*z^2 - 22*d^2*y*z^2 - 
      240*z^3 + 132*d*z^3 - 18*d^2*z^3))/(128*(-5 + d)*(-4 + d)*(-3 + d)*
    (-9 + 2*d)*(-7 + 2*d)*y*(-1 + y + z)), 
  -(168*y^3 - 78*d*y^3 + 9*d^2*y^3 + 132*y^2*z - 52*d*y^2*z + 5*d^2*y^2*z - 
     96*y*z^2 + 46*d*y*z^2 - 5*d^2*y*z^2 - 180*z^3 + 84*d*z^3 - 9*d^2*z^3)/
   (64*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*y*z), 
  -((-6 + d)*(y + z)*(-12*y^2 + 3*d*y^2 + 6*y*z - 2*d*y*z + 30*z^2 - 
      9*d*z^2))/(64*(-5 + d)*(-3 + d)*(-9 + 2*d)*(-7 + 2*d)*y)}}


==> anc/1to3/NB.my <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, (1 - 2*eps)/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (1 - 2*eps)/(-1 + y + z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-8 + 3*(4 - 2*eps))/(2*(-1 + y + z)*(y + z)), -(eps/(y + z)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, -(-8 + 3*(4 - 2*eps))/(2*(-1 + y)*y), 0, 0, 0, 0, 
  -(eps/(-1 + y)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*(-1 + y)*y*(-1 + y + z)), 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + 2*y + z))/
   (4*eps^2*(-1 + y)*y*(-1 + y + z)*(y + z)), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*y*(-1 + y + z)*(y + z)), 0, 0, 0, (-2*eps*(-1 + 2*y + z))/
   (y*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*y*z*(-1 + y + z)), 0, 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*y*(-1 + y + z)*(y + z)), 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*y*(-1 + y + z)*(y + z)), 0, 0, 0, 0, 
  -((-1 + 2*eps + y - 3*z + (4 - 2*eps)*z)/(y*(-1 + y + z))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (8*eps^2*(-1 + y)*y*z), 0, 0, 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*(-1 + y)*y*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + 2*y + z))/
   (2*eps*(-1 + y)*y*(-1 + y + z)), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + 3*y + z))/
   (4*eps*(-1 + y)*y*(-1 + y + z)), 0, 0, 0, 
  -((2*eps - 5*y + (4 - 2*eps)*y + y^2 - 4*z + (4 - 2*eps)*z - 3*y*z + 
     (4 - 2*eps)*y*z)/((-1 + y)*y*(-1 + y + z))), 0, 
  (-1 + y + z)/((-1 + y)*y), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, ((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (2*eps*y*(-1 + y + z)), 0, -((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (2*eps*y*(-1 + y + z)), 0, 0, 0, (-2*eps*(-1 + 2*y + z))/(y*(-1 + y + z)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (8*eps*y*z*(-1 + y + z)), 0, 0, 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps*y*(-1 + y + z)^2), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (2*y*(-1 + y + z)), (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*y*(-1 + y + z)), 0, 0, 0, (6*eps^2)/(y*(-1 + y + z)), 0, 
  -(12 - 3*(4 - 2*eps) - 2*y + (4 - 2*eps)*y - 12*z + 3*(4 - 2*eps)*z)/
   (2*y*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (8*eps*(-1 + y)*y*(-1 + y + z)), 0, 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps*y*(-1 + y + z)^2), (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (2*y*(-1 + y + z)), 0, (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-2 + y))/
   (4*(-1 + y)*y*(-1 + y + z)), 0, 0, 0, 0, 0, 
  (2*eps - 9*y + 2*(4 - 2*eps)*y - 4*z + (4 - 2*eps)*z)/(y*(-1 + y + z)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-8 + 3*(4 - 2*eps))/(2*(-1 + y + z)*(y + z)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -((eps*(-1 + 2*y + 2*z))/((-1 + y + z)*(y + z))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(eps/(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps)))/
   (4*eps*(-1 + y)*y*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps)))/
   (4*eps*(-1 + y)*y*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(-10 + 3*(4 - 2*eps))/(2*y*(-1 + y + z)), 0, 
  (8 - 2*(4 - 2*eps) - 14*y + 3*(4 - 2*eps)*y - 8*z + 2*(4 - 2*eps)*z)/
   (2*y*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps)))/(4*eps*y*z*(-1 + y + z)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-10 + 3*(4 - 2*eps))/(2*y*(-1 + y + z)), 
  0, 0, -(2*eps + 2*y - 4*z + (4 - 2*eps)*z)/(2*y*(-1 + y + z)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, ((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (2*eps*(-1 + y + z)*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(2*eps*(-1 + y + z)*(y + z)), 
  -((1 - 2*eps)^2/(eps*(-1 + y + z)*(y + z))), 0, 0, 
  (1 - 2*eps - y - z)/((-1 + y + z)*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {-((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*z*(-1 + y + z)*(y + z)), 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (8*eps^2*y*(-1 + y + z)*(y + z)), 0, 0, 0, 
  -((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + z))/(2*eps*y*(-1 + y + z)*
    (y + z)), ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-2 + y + 2*z))/
   (4*eps*y*(-1 + y + z)*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((3*y - (4 - 2*eps)*y + y^2 - 4*z + (4 - 2*eps)*z + 5*y*z - 
     (4 - 2*eps)*y*z + 4*z^2 - (4 - 2*eps)*z^2)/(y*(-1 + y + z)*(y + z))), 
  z/((-1 + y + z)*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + z))/
   (4*eps*y*z^2*(-1 + y + z)), (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps))/(8*eps*(-1 + y)*y*(-1 + y + z)), 0, 0, 0, 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + z))/(2*y*z*(-1 + y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(2 - 2*y - 2*z + y*z))/
   (4*(-1 + y)*y*z*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-6*eps^2)/(z*(-1 + y + z)), (eps*(2 + y - 2*z))/(y*(-1 + y + z)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, 
 {0, 0, -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (8*eps^2*y*(-1 + y + z)^2), ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps))/(4*eps^2*y*(-1 + y + z)^3), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(eps*y*(-1 + y + z)^2), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(4*eps*y*(-1 + y + z)^2), 0, 0, 0, 
  (3*eps*(-1 + y))/(y*(-1 + y + z)^2), 0, -(1/(y*(-1 + y + z))), 0, 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(2*eps*y*(-1 + y + z)^2), 
  -((1 - 2*eps)^2/(eps*y*(-1 + y + z)^2)), 0, 0, 
  -((eps*(y + z))/(y*(-1 + y + z)^2)), 0, 0, 
  -(2*eps + 2*y - 4*z + (4 - 2*eps)*z)/(2*y*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 
  0, 0}, {(3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (120 - 44*(4 - 2*eps) + 4*(4 - 2*eps)^2 - 504*y + 206*(4 - 2*eps)*y - 
     21*(4 - 2*eps)^2*y - 600*z + 240*(4 - 2*eps)*z - 24*(4 - 2*eps)^2*z + 
     560*y*z - 232*(4 - 2*eps)*y*z + 24*(4 - 2*eps)^2*y*z + 480*z^2 - 
     196*(4 - 2*eps)*z^2 + 20*(4 - 2*eps)^2*z^2))/
   (32*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps^2*y^2*(-1 + z)*z*(-1 + y + z)*
    (y + z)), (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*y^3*(-1 + y + z)*(y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*(-1 - 2*eps)*eps*y*(-1 + y + z)*(y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-304*y + 126*(4 - 2*eps)*y - 13*(4 - 2*eps)^2*y + 640*y^2 - 
     268*(4 - 2*eps)*y^2 + 28*(4 - 2*eps)^2*y^2 - 360*z + 152*(4 - 2*eps)*z - 
     16*(4 - 2*eps)^2*z + 1120*y*z - 464*(4 - 2*eps)*y*z + 
     48*(4 - 2*eps)^2*y*z + 480*z^2 - 196*(4 - 2*eps)*z^2 + 
     20*(4 - 2*eps)^2*z^2))/(32*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps^2*y^2*
    (-1 + y + z)^2*(y + z)^2), (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-196*y + 84*(4 - 2*eps)*y - 9*(4 - 2*eps)^2*y + 360*y^2 - 
     152*(4 - 2*eps)*y^2 + 16*(4 - 2*eps)^2*y^2 - 140*z + 58*(4 - 2*eps)*z - 
     6*(4 - 2*eps)^2*z + 560*y*z - 232*(4 - 2*eps)*y*z + 
     24*(4 - 2*eps)^2*y*z + 200*z^2 - 80*(4 - 2*eps)*z^2 + 
     8*(4 - 2*eps)^2*z^2))/(16*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps*y^2*
    (-1 + y + z)*(y + z)^2), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (60 - 22*(4 - 2*eps) + 2*(4 - 2*eps)^2 - 256*y + 106*(4 - 2*eps)*y - 
     11*(4 - 2*eps)^2*y - 260*z + 102*(4 - 2*eps)*z - 10*(4 - 2*eps)^2*z + 
     200*y*z - 80*(4 - 2*eps)*y*z + 8*(4 - 2*eps)^2*y*z + 200*z^2 - 
     80*(4 - 2*eps)*z^2 + 8*(4 - 2*eps)^2*z^2))/(16*(-9 + 2*(4 - 2*eps))*
    (-1 - 2*eps)*eps*y^2*(-1 + z)*(-1 + y + z)*(y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + y))/(2*(-9 + 2*(4 - 2*eps))*y^2*
    (-1 + y + z)*(y + z)), 0, (6*eps^2)/((-9 + 2*(4 - 2*eps))*(-1 + y + z)*
    (y + z)), 0, (3*eps*(-1 + z)*(22 - 5*(4 - 2*eps) - 36*y + 
     8*(4 - 2*eps)*y - 28*z + 6*(4 - 2*eps)*z))/(2*(-9 + 2*(4 - 2*eps))*y^2*
    (-1 + y + z)*(y + z)), 0, 
  -((18 - 4*(4 - 2*eps) - 36*y + 8*(4 - 2*eps)*y - 24*z + 5*(4 - 2*eps)*z)/
    ((-9 + 2*(4 - 2*eps))*y^2*(y + z))), 0, 0, 0, 0, 0, 
  (3*eps*(2 + 2*eps - 28*y + 6*(4 - 2*eps)*y - 28*z + 6*(4 - 2*eps)*z))/
   (2*(-9 + 2*(4 - 2*eps))*y^2*(-1 + y + z)), 
  -((z*(2 + 2*eps - 24*y + 5*(4 - 2*eps)*y - 24*z + 5*(4 - 2*eps)*z))/
    ((-9 + 2*(4 - 2*eps))*y^2*(-1 + y + z)*(y + z))), 0, 
  -(2*y - (4 - 2*eps)*y + 4*y^2 + 8*z - 2*(4 - 2*eps)*z - 4*y*z + 
     2*(4 - 2*eps)*y*z - 8*z^2 + 2*(4 - 2*eps)*z^2)/
   (4*y*(-1 + y + z)*(y + z)), 0, 0, 0, 
  (-2 - 2*eps)/(4*(-9 + 2*(4 - 2*eps))*(-1 + y + z)*(y + z)), 0, 0, 0}, 
 {0, 0, -(((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
    (eps^2*(-1 + y + z)*(y + z)^2)), 
  -(((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
    (eps^2*(-1 + y + z)^2*(y + z)^2)), 
  -(((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(eps*(-1 + y + z)*(y + z)^2)), 0, 0, 
  0, 0, 0, 0, 0, 0, ((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (eps*(-1 + y + z)*(y + z)^2), 0, 0, 0, (4*eps)/((-1 + y + z)*(y + z)), 0, 
  0, 0, 0, (-2 - 2*eps)/(y + z), 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-1 + 2*y + z))/(8*eps^2*(-1 + y)*y*(-1 + y + z)^2), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*(-4 + 5*y + 4*z))/
   (4*eps^2*(-1 + y)*y*(-1 + y + z)^3), 
  -(((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + 2*y + z))/
    (eps*(-1 + y)*y*(-1 + y + z)^2)), 0, 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + 2*y + z))/
   (4*eps*(-1 + y)*y*(-1 + y + z)^2), 0, 0, 0, 
  (-3*eps*(-1 + z)*(-1 + 2*y + z))/((-1 + y)*y*(-1 + y + z)^2), 0, 
  (-3 + 4*y + 3*z)/((-1 + y)*y*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + 2*y + z))/
   (2*eps*(-1 + y)*y*(-1 + y + z)^2), 
  -(((1 - 2*eps)^2*(-1 + z))/(eps*(-1 + y)*y*(-1 + y + z)^2)), 
  (-3*(1 - 2*eps))/((-1 + y)*y), 0, (eps*(y + z)*(-1 + 2*y + z))/
   ((-1 + y)*y*(-1 + y + z)^2), 0, 0, 0, 0, 0, 
  (2*eps + 8*y - (4 - 2*eps)*y - 12*y^2 + 2*(4 - 2*eps)*y^2 - 4*z + 
    (4 - 2*eps)*z - 6*y*z + (4 - 2*eps)*y*z)/(2*(-1 + y)*y*(-1 + y + z)), 0, 
  0, 0, 0, 0}, {(-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (76 - 30*(4 - 2*eps) + 3*(4 - 2*eps)^2 - 32*y + 6*(4 - 2*eps)*y + 
     120*y^2 - 44*(4 - 2*eps)*y^2 + 4*(4 - 2*eps)^2*y^2 + 44*z - 
     24*(4 - 2*eps)*z + 3*(4 - 2*eps)^2*z + 10*(4 - 2*eps)*y*z - 
     2*(4 - 2*eps)^2*y*z - 120*z^2 + 54*(4 - 2*eps)*z^2 - 
     6*(4 - 2*eps)^2*z^2))/(16*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps^2*
    (-1 + y)*y*z^2*(-1 + y + z)*(y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (2 + 2*eps - 20*y + 4*(4 - 2*eps)*y)*(-1 + 2*y + z))/
   (16*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps*(-1 + y)^2*y^2*(-1 + y + z)*
    (y + z)), (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-1 + 2*y + z))/(4*(-1 - 2*eps)*eps*(-1 + y)*y*(-1 + y + z)*(y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (360*y - 152*(4 - 2*eps)*y + 16*(4 - 2*eps)^2*y - 480*y^2 + 
     196*(4 - 2*eps)*y^2 - 20*(4 - 2*eps)^2*y^2 + 240*y^3 - 
     88*(4 - 2*eps)*y^3 + 8*(4 - 2*eps)^2*y^3 + 304*z - 126*(4 - 2*eps)*z + 
     13*(4 - 2*eps)^2*z - 648*y*z + 260*(4 - 2*eps)*y*z - 
     26*(4 - 2*eps)^2*y*z + 560*y^2*z - 212*(4 - 2*eps)*y^2*z + 
     20*(4 - 2*eps)^2*y^2*z - 224*z^2 + 90*(4 - 2*eps)*z^2 - 
     9*(4 - 2*eps)^2*z^2 + 240*y*z^2 - 88*(4 - 2*eps)*y*z^2 + 
     8*(4 - 2*eps)^2*y*z^2 - 80*z^3 + 36*(4 - 2*eps)*z^3 - 
     4*(4 - 2*eps)^2*z^3))/(32*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps^2*
    (-1 + y)*y*z*(-1 + y + z)^2*(y + z)^2), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(140*y - 58*(4 - 2*eps)*y + 
     6*(4 - 2*eps)^2*y - 120*y^2 + 44*(4 - 2*eps)*y^2 - 4*(4 - 2*eps)^2*y^2 + 
     40*y^3 - 8*(4 - 2*eps)*y^3 + 196*z - 84*(4 - 2*eps)*z + 
     9*(4 - 2*eps)^2*z - 372*y*z + 154*(4 - 2*eps)*y*z - 
     16*(4 - 2*eps)^2*y*z + 240*y^2*z - 88*(4 - 2*eps)*y^2*z + 
     8*(4 - 2*eps)^2*y^2*z - 196*z^2 + 84*(4 - 2*eps)*z^2 - 
     9*(4 - 2*eps)^2*z^2 + 200*y*z^2 - 80*(4 - 2*eps)*y*z^2 + 
     8*(4 - 2*eps)^2*y*z^2))/(16*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps*
    (-1 + y)*y*z*(-1 + y + z)*(y + z)^2), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-10 + 2*(4 - 2*eps) + 8*y - 
     (4 - 2*eps)*y - 12*y^2 + 2*(4 - 2*eps)*y^2 + 2*z - 8*y*z + 
     (4 - 2*eps)*y*z + 8*z^2 - 2*(4 - 2*eps)*z^2))/
   (4*(-9 + 2*(4 - 2*eps))*eps*(-1 + y)*y*z*(-1 + y + z)*(y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-60 + 22*(4 - 2*eps) - 
     2*(4 - 2*eps)^2 + 100*y - 30*(4 - 2*eps)*y + 2*(4 - 2*eps)^2*y - 
     240*y^2 + 88*(4 - 2*eps)*y^2 - 8*(4 - 2*eps)^2*y^2 + 200*y^3 - 
     80*(4 - 2*eps)*y^3 + 8*(4 - 2*eps)^2*y^3 - 76*z + 40*(4 - 2*eps)*z - 
     5*(4 - 2*eps)^2*z + 12*y*z - 22*(4 - 2*eps)*y*z + 4*(4 - 2*eps)^2*y*z + 
     120*y^2*z - 44*(4 - 2*eps)*y^2*z + 4*(4 - 2*eps)^2*y^2*z + 136*z^2 - 
     62*(4 - 2*eps)*z^2 + 7*(4 - 2*eps)^2*z^2 - 80*y*z^2 + 
     36*(4 - 2*eps)*y*z^2 - 4*(4 - 2*eps)^2*y*z^2))/
   (16*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps*(-1 + y)^2*y*z*(-1 + y + z)*
    (y + z)), (-6*eps^2*z*(-1 + 2*y + z))/((-9 + 2*(4 - 2*eps))*(-1 + y)*y*
    (-1 + y + z)*(y + z)), 0, 
  (-3*eps*(-22 + 5*(4 - 2*eps) + 36*y - 8*(4 - 2*eps)*y - 20*y^2 + 
     4*(4 - 2*eps)*y^2 + 22*z - 5*(4 - 2*eps)*z - 28*y*z + 
     6*(4 - 2*eps)*y*z))/(2*(-9 + 2*(4 - 2*eps))*y*z*(-1 + y + z)*(y + z)), 
  0, (-18 + 4*(4 - 2*eps) + 24*y - 5*(4 - 2*eps)*y - 12*y^2 + 
    2*(4 - 2*eps)*y^2 + 18*z - 4*(4 - 2*eps)*z - 24*y*z + 5*(4 - 2*eps)*y*z)/
   ((-9 + 2*(4 - 2*eps))*(-1 + y)*y*z*(y + z)), 0, 0, 0, 0, 0, 0, 
  (-3*eps*(-2 - 2*eps + 4*y - 20*y^2 + 4*(4 - 2*eps)*y^2 - 2*z + 
     (4 - 2*eps)*z - 12*y*z + 2*(4 - 2*eps)*y*z + 8*z^2 - 2*(4 - 2*eps)*z^2))/
   (2*(-9 + 2*(4 - 2*eps))*(-1 + y)*y*z*(-1 + y + z)), 
  (-2 - 2*eps + (4 - 2*eps)*y - 12*y^2 + 2*(4 - 2*eps)*y^2 - 6*z + 
    2*(4 - 2*eps)*z - (4 - 2*eps)*y*z + 12*z^2 - 3*(4 - 2*eps)*z^2)/
   ((-9 + 2*(4 - 2*eps))*(-1 + y)*y*(-1 + y + z)*(y + z)), 0, 0, 0, 0, 
  ((-2 - 2*eps)*(-1 + 2*y + z)*(-2*y + 2*y^2 - z + 2*y*z))/
   (4*(-1 + y)*y*(-1 + y + z)*(y + z)), 0, -((-2 - 2*eps)*z*(-1 + 2*y + z))/
   (4*(-9 + 2*(4 - 2*eps))*(-1 + y)*y*(-1 + y + z)*(y + z)), 0, 0}, 
 {(-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-120 + 44*(4 - 2*eps) - 4*(4 - 2*eps)^2 - 136*y + 62*(4 - 2*eps)*y - 
     7*(4 - 2*eps)^2*y - 40*z + 28*(4 - 2*eps)*z - 4*(4 - 2*eps)^2*z + 
     80*y*z - 36*(4 - 2*eps)*y*z + 4*(4 - 2*eps)^2*y*z + 160*z^2 - 
     72*(4 - 2*eps)*z^2 + 8*(4 - 2*eps)^2*z^2))/(32*(-1 - 2*eps)*eps^2*y^2*
    (-1 + z)*z*(-1 + y + z)*(y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-2*eps - 10*y + 2*(4 - 2*eps)*y - 10*z + 2*(4 - 2*eps)*z))/
   (8*(-1 - 2*eps)*eps*y^3*(-1 + y + z)*(y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(26 - 15*(4 - 2*eps) + 
     2*(4 - 2*eps)^2)*(1 - 2*eps))/(4*(-2 - 2*eps)*(-1 - 2*eps)*eps*y*
    (-1 + y + z)*(y + z)), (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps)*(192*y - 74*(4 - 2*eps)*y + 7*(4 - 2*eps)^2*y + 48*y^2 - 
     20*(4 - 2*eps)*y^2 + 2*(4 - 2*eps)^2*y^2 + 360*z - 152*(4 - 2*eps)*z + 
     16*(4 - 2*eps)^2*z + 288*y*z - 128*(4 - 2*eps)*y*z + 
     14*(4 - 2*eps)^2*y*z + 240*z^2 - 108*(4 - 2*eps)*z^2 + 
     12*(4 - 2*eps)^2*z^2))/(32*(-1 - 2*eps)*eps^2*y^2*(-1 + y + z)^2*
    (y + z)^2), (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-308*y + 136*(4 - 2*eps)*y - 15*(4 - 2*eps)^2*y + 32*y^2 - 
     16*(4 - 2*eps)*y^2 + 2*(4 - 2*eps)^2*y^2 - 140*z + 58*(4 - 2*eps)*z - 
     6*(4 - 2*eps)^2*z - 128*y*z + 56*(4 - 2*eps)*y*z - 6*(4 - 2*eps)^2*y*z - 
     160*z^2 + 72*(4 - 2*eps)*z^2 - 8*(4 - 2*eps)^2*z^2))/
   (16*(-1 - 2*eps)*eps*y^2*(-1 + y + z)*(y + z)^2), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-60 + 22*(4 - 2*eps) - 
     2*(4 - 2*eps)^2 - 24*y + 10*(4 - 2*eps)*y - (4 - 2*eps)^2*y - 20*z + 
     14*(4 - 2*eps)*z - 2*(4 - 2*eps)^2*z + 80*y*z - 36*(4 - 2*eps)*y*z + 
     4*(4 - 2*eps)^2*y*z + 80*z^2 - 36*(4 - 2*eps)*z^2 + 
     4*(4 - 2*eps)^2*z^2))/(16*(-1 - 2*eps)*eps*y^2*(-1 + z)*(-1 + y + z)*
    (y + z)), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(1 + z))/
   (2*y^2*(-1 + y + z)*(y + z)), 0, (6*eps^2)/((-1 + y + z)*(y + z)), 0, 
  (-3*eps*(-1 + z)*(-22 + 5*(4 - 2*eps) - 8*z + 2*(4 - 2*eps)*z))/
   (2*y^2*(-1 + y + z)*(y + z)), 0, 
  (-18 + 4*(4 - 2*eps) - 12*z + 3*(4 - 2*eps)*z)/(y^2*(y + z)), 0, 0, 0, 0, 
  0, (-3*eps*(-2 - 2*eps - 8*y + 2*(4 - 2*eps)*y - 8*z + 2*(4 - 2*eps)*z))/
   (2*y^2*(-1 + y + z)), (z*(-2 - 2*eps - 8*y + 2*(4 - 2*eps)*y - 8*z + 
     2*(4 - 2*eps)*z))/(y^2*(-1 + y + z)*(y + z)), 0, 
  ((-9 + 2*(4 - 2*eps))*(14*y - 3*(4 - 2*eps)*y + 8*z - 2*(4 - 2*eps)*z - 
     8*y*z + 2*(4 - 2*eps)*y*z - 8*z^2 + 2*(4 - 2*eps)*z^2))/
   (4*y*(-1 + y + z)*(y + z)), 0, 0, 0, 
  -(-18*y + 3*(4 - 2*eps)*y + 4*y^2 - 24*z + 4*(4 - 2*eps)*z + 28*y*z - 
     4*(4 - 2*eps)*y*z + 24*z^2 - 4*(4 - 2*eps)*z^2)/
   (4*y*(-1 + y + z)*(y + z)), 0, 0, 0}, 
 {(-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-320*y + 134*(4 - 2*eps)*y - 14*(4 - 2*eps)^2*y + 280*y^2 - 
     116*(4 - 2*eps)*y^2 + 12*(4 - 2*eps)^2*y^2 + 40*y^3 - 
     18*(4 - 2*eps)*y^3 + 2*(4 - 2*eps)^2*y^3 - 244*z + 104*(4 - 2*eps)*z - 
     11*(4 - 2*eps)^2*z + 568*y*z - 244*(4 - 2*eps)*y*z + 
     26*(4 - 2*eps)^2*y*z - 160*y^2*z + 72*(4 - 2*eps)*y^2*z - 
     8*(4 - 2*eps)^2*y^2*z + 364*z^2 - 158*(4 - 2*eps)*z^2 + 
     17*(4 - 2*eps)^2*z^2 - 320*y*z^2 + 144*(4 - 2*eps)*y*z^2 - 
     16*(4 - 2*eps)^2*y*z^2 - 120*z^3 + 54*(4 - 2*eps)*z^3 - 
     6*(4 - 2*eps)^2*z^3))/(16*(-1 - 2*eps)*eps^2*(-1 + y)*y*z^3*(-1 + y + z)*
    (y + z)), (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-36*y + 8*(4 - 2*eps)*y + 44*y^2 - 10*(4 - 2*eps)*y^2 - 8*y^3 + 
     2*(4 - 2*eps)*y^3 - 30*z + 7*(4 - 2*eps)*z + 48*y*z - 
     12*(4 - 2*eps)*y*z + 24*y^2*z - 4*(4 - 2*eps)*y^2*z + 30*z^2 - 
     7*(4 - 2*eps)*z^2 + 12*y*z^2 - 2*(4 - 2*eps)*y*z^2))/
   (16*(-1 - 2*eps)*eps*(-1 + y)^2*y^2*z*(-1 + y + z)*(y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(26 - 15*(4 - 2*eps) + 
     2*(4 - 2*eps)^2)*(1 - 2*eps)*(-1 + 2*y + z))/
   (4*(-2 - 2*eps)*(-1 - 2*eps)*eps*(-1 + y)*y*(-1 + y + z)*(y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-640*y^2 + 268*(4 - 2*eps)*y^2 - 28*(4 - 2*eps)^2*y^2 + 560*y^3 - 
     232*(4 - 2*eps)*y^3 + 24*(4 - 2*eps)^2*y^3 + 80*y^4 - 
     36*(4 - 2*eps)*y^4 + 4*(4 - 2*eps)^2*y^4 - 808*y*z + 
     332*(4 - 2*eps)*y*z - 34*(4 - 2*eps)^2*y*z + 1200*y^2*z - 
     500*(4 - 2*eps)*y^2*z + 52*(4 - 2*eps)^2*y^2*z - 272*y^3*z + 
     124*(4 - 2*eps)*y^3*z - 14*(4 - 2*eps)^2*y^3*z - 336*z^2 + 
     142*(4 - 2*eps)*z^2 - 15*(4 - 2*eps)^2*z^2 + 1224*y*z^2 - 
     524*(4 - 2*eps)*y*z^2 + 56*(4 - 2*eps)^2*y*z^2 - 672*y^2*z^2 + 
     304*(4 - 2*eps)*y^2*z^2 - 34*(4 - 2*eps)^2*y^2*z^2 + 416*z^3 - 
     178*(4 - 2*eps)*z^3 + 19*(4 - 2*eps)^2*z^3 - 400*y*z^3 + 
     180*(4 - 2*eps)*y*z^3 - 20*(4 - 2*eps)^2*y*z^3 - 80*z^4 + 
     36*(4 - 2*eps)*z^4 - 4*(4 - 2*eps)^2*z^4))/(32*(-1 - 2*eps)*eps^2*
    (-1 + y)*y*z^2*(-1 + y + z)^2*(y + z)^2), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-280*y^2 + 116*(4 - 2*eps)*y^2 - 
     12*(4 - 2*eps)^2*y^2 + 200*y^3 - 80*(4 - 2*eps)*y^3 + 
     8*(4 - 2*eps)^2*y^3 + 80*y^4 - 36*(4 - 2*eps)*y^4 + 
     4*(4 - 2*eps)^2*y^4 - 532*y*z + 226*(4 - 2*eps)*y*z - 
     24*(4 - 2*eps)^2*y*z + 704*y^2*z - 300*(4 - 2*eps)*y^2*z + 
     32*(4 - 2*eps)^2*y^2*z - 112*y^3*z + 52*(4 - 2*eps)*y^3*z - 
     6*(4 - 2*eps)^2*y^3*z - 84*z^2 + 32*(4 - 2*eps)*z^2 - 
     3*(4 - 2*eps)^2*z^2 + 420*y*z^2 - 174*(4 - 2*eps)*y*z^2 + 
     18*(4 - 2*eps)^2*y*z^2 - 272*y^2*z^2 + 124*(4 - 2*eps)*y^2*z^2 - 
     14*(4 - 2*eps)^2*y^2*z^2 + 84*z^3 - 32*(4 - 2*eps)*z^3 + 
     3*(4 - 2*eps)^2*z^3 - 80*y*z^3 + 36*(4 - 2*eps)*y*z^3 - 
     4*(4 - 2*eps)^2*y*z^3))/(16*(-1 - 2*eps)*eps*(-1 + y)*y*z^2*(-1 + y + z)*
    (y + z)^2), (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (32*y - 7*(4 - 2*eps)*y - 28*y^2 + 6*(4 - 2*eps)*y^2 - 4*y^3 + 
     (4 - 2*eps)*y^3 + 22*z - 5*(4 - 2*eps)*z - 52*y*z + 12*(4 - 2*eps)*y*z + 
     16*y^2*z - 4*(4 - 2*eps)*y^2*z - 30*z^2 + 7*(4 - 2*eps)*z^2 + 24*y*z^2 - 
     6*(4 - 2*eps)*y*z^2 + 8*z^3 - 2*(4 - 2*eps)*z^3))/
   (4*eps*(-1 + y)*y*z^2*(-1 + y + z)*(y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-360*y + 152*(4 - 2*eps)*y - 
     16*(4 - 2*eps)^2*y + 720*y^2 - 304*(4 - 2*eps)*y^2 + 
     32*(4 - 2*eps)^2*y^2 - 360*y^3 + 152*(4 - 2*eps)*y^3 - 
     16*(4 - 2*eps)^2*y^3 - 300*z + 130*(4 - 2*eps)*z - 14*(4 - 2*eps)^2*z + 
     1060*y*z - 462*(4 - 2*eps)*y*z + 50*(4 - 2*eps)^2*y*z - 888*y^2*z + 
     388*(4 - 2*eps)*y^2*z - 42*(4 - 2*eps)^2*y^2*z + 128*y^3*z - 
     56*(4 - 2*eps)*y^3*z + 6*(4 - 2*eps)^2*y^3*z + 516*z^2 - 
     228*(4 - 2*eps)*z^2 + 25*(4 - 2*eps)^2*z^2 - 860*y*z^2 + 
     382*(4 - 2*eps)*y*z^2 - 42*(4 - 2*eps)^2*y*z^2 + 176*y^2*z^2 - 
     76*(4 - 2*eps)*y^2*z^2 + 8*(4 - 2*eps)^2*y^2*z^2 - 216*z^3 + 
     98*(4 - 2*eps)*z^3 - 11*(4 - 2*eps)^2*z^3 + 48*y*z^3 - 
     20*(4 - 2*eps)*y*z^3 + 2*(4 - 2*eps)^2*y*z^3))/
   (16*(-1 - 2*eps)*eps*(-1 + y)^2*y*z^2*(-1 + y + z)*(y + z)), 
  (-6*eps^2*z*(-1 + 2*y + z))/((-1 + y)*y*(-1 + y + z)*(y + z)), 0, 
  (3*eps*(-36*y + 8*(4 - 2*eps)*y + 36*y^2 - 8*(4 - 2*eps)*y^2 - 14*z + 
     3*(4 - 2*eps)*z + 36*y*z - 8*(4 - 2*eps)*y*z - 16*y^2*z + 
     4*(4 - 2*eps)*y^2*z + 14*z^2 - 3*(4 - 2*eps)*z^2 - 8*y*z^2 + 
     2*(4 - 2*eps)*y*z^2))/(2*y*z^2*(-1 + y + z)*(y + z)), 0, 
  (32*y - 7*(4 - 2*eps)*y - 28*y^2 + 6*(4 - 2*eps)*y^2 - 4*y^3 + 
    (4 - 2*eps)*y^3 + 14*z - 3*(4 - 2*eps)*z - 36*y*z + 8*(4 - 2*eps)*y*z + 
    16*y^2*z - 4*(4 - 2*eps)*y^2*z - 14*z^2 + 3*(4 - 2*eps)*z^2 + 8*y*z^2 - 
    2*(4 - 2*eps)*y*z^2)/((-1 + y)*y*z^2*(y + z)), 0, 0, 0, 0, 0, 0, 
  (3*eps*(-36*y + 8*(4 - 2*eps)*y + 36*y^2 - 8*(4 - 2*eps)*y^2 - 30*z + 
     7*(4 - 2*eps)*z + 68*y*z - 16*(4 - 2*eps)*y*z - 16*y^2*z + 
     4*(4 - 2*eps)*y^2*z + 38*z^2 - 9*(4 - 2*eps)*z^2 - 24*y*z^2 + 
     6*(4 - 2*eps)*y*z^2 - 8*z^3 + 2*(4 - 2*eps)*z^3))/
   (2*(-1 + y)*y*z^2*(-1 + y + z)), 
  -((-36*y + 8*(4 - 2*eps)*y + 40*y^2 - 9*(4 - 2*eps)*y^2 - 4*y^3 + 
     (4 - 2*eps)*y^3 - 30*z + 7*(4 - 2*eps)*z + 76*y*z - 18*(4 - 2*eps)*y*z - 
     28*y^2*z + 7*(4 - 2*eps)*y^2*z + 42*z^2 - 10*(4 - 2*eps)*z^2 - 
     36*y*z^2 + 9*(4 - 2*eps)*y*z^2 - 12*z^3 + 3*(4 - 2*eps)*z^3)/
    ((-1 + y)*y*z*(-1 + y + z)*(y + z))), 0, 0, 0, 0, 
  -((-9 + 2*(4 - 2*eps))*(-1 + 2*y + z)*(8*y - 2*(4 - 2*eps)*y - 8*y^2 + 
      2*(4 - 2*eps)*y^2 + 14*z - 3*(4 - 2*eps)*z - 8*y*z + 
      2*(4 - 2*eps)*y*z))/(4*(-1 + y)*y*(-1 + y + z)*(y + z)), 0, 
  -((-1 + 2*y + z)*(20*y - 4*(4 - 2*eps)*y - 20*y^2 + 4*(4 - 2*eps)*y^2 + 
      14*z - 3*(4 - 2*eps)*z - 20*y*z + 4*(4 - 2*eps)*y*z))/
   (4*(-1 + y)*y*(-1 + y + z)*(y + z)), 0, 0}, 
 {(3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-328*y + 116*(4 - 2*eps)*y - 10*(4 - 2*eps)^2*y - 72*y^2 + 
     44*(4 - 2*eps)*y^2 - 6*(4 - 2*eps)^2*y^2 - 80*y^3 + 36*(4 - 2*eps)*y^3 - 
     4*(4 - 2*eps)^2*y^3 - 600*z + 220*(4 - 2*eps)*z - 20*(4 - 2*eps)^2*z + 
     1840*y*z - 674*(4 - 2*eps)*y*z + 61*(4 - 2*eps)^2*y*z - 592*y^2*z + 
     214*(4 - 2*eps)*y^2*z - 19*(4 - 2*eps)^2*y^2*z + 80*y^3*z - 
     36*(4 - 2*eps)*y^3*z + 4*(4 - 2*eps)^2*y^3*z + 2160*z^2 - 
     812*(4 - 2*eps)*z^2 + 76*(4 - 2*eps)^2*z^2 - 3112*y*z^2 + 
     1178*(4 - 2*eps)*y*z^2 - 111*(4 - 2*eps)^2*y*z^2 + 720*y^2*z^2 - 
     284*(4 - 2*eps)*y^2*z^2 + 28*(4 - 2*eps)^2*y^2*z^2 - 2520*z^3 + 
     964*(4 - 2*eps)*z^3 - 92*(4 - 2*eps)^2*z^3 + 1600*y*z^3 - 
     620*(4 - 2*eps)*y*z^3 + 60*(4 - 2*eps)^2*y*z^3 + 960*z^4 - 
     372*(4 - 2*eps)*z^4 + 36*(4 - 2*eps)^2*z^4))/
   (32*(-1 - 2*eps)^2*eps^2*y^2*(-1 + z)*z^2*(-1 + y + z)^2*(y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (32 - 16*(4 - 2*eps) + 2*(4 - 2*eps)^2 + 224*y - 90*(4 - 2*eps)*y + 
     9*(4 - 2*eps)^2*y - 288*y^2 + 122*(4 - 2*eps)*y^2 - 
     13*(4 - 2*eps)^2*y^2 + 32*y^3 - 16*(4 - 2*eps)*y^3 + 
     2*(4 - 2*eps)^2*y^3 + 232*z - 96*(4 - 2*eps)*z + 10*(4 - 2*eps)^2*z - 
     472*y*z + 198*(4 - 2*eps)*y*z - 21*(4 - 2*eps)^2*y*z + 184*y^2*z - 
     76*(4 - 2*eps)*y^2*z + 8*(4 - 2*eps)^2*y^2*z - 264*z^2 + 
     112*(4 - 2*eps)*z^2 - 12*(4 - 2*eps)^2*z^2 + 152*y*z^2 - 
     60*(4 - 2*eps)*y*z^2 + 6*(4 - 2*eps)^2*y*z^2))/
   (32*(-1 - 2*eps)^2*eps^2*(-1 + y)*y^3*(-1 + y + z)^2*(y + z)), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
     (210*y^2 - 87*(4 - 2*eps)*y^2 + 9*(4 - 2*eps)^2*y^2 - 86*y*z + 
      51*(4 - 2*eps)*y*z - 7*(4 - 2*eps)^2*y*z + 106*y^2*z - 
      60*(4 - 2*eps)*y^2*z + 8*(4 - 2*eps)^2*y^2*z - 60*z^2 + 
      27*(4 - 2*eps)*z^2 - 3*(4 - 2*eps)^2*z^2 + 166*y*z^2 - 
      87*(4 - 2*eps)*y*z^2 + 11*(4 - 2*eps)^2*y*z^2 + 60*z^3 - 
      27*(4 - 2*eps)*z^3 + 3*(4 - 2*eps)^2*z^3))/(8*(-1 - 2*eps)^2*eps^2*y^2*
    z*(-1 + y + z)^2*(y + z)), ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps)*(-540*y + 228*(4 - 2*eps)*y - 24*(4 - 2*eps)^2*y - 1500*y^2 + 
     600*(4 - 2*eps)*y^2 - 60*(4 - 2*eps)^2*y^2 + 120*y^3 - 
     54*(4 - 2*eps)*y^3 + 6*(4 - 2*eps)^2*y^3 + 540*z - 228*(4 - 2*eps)*z + 
     24*(4 - 2*eps)^2*z - 2636*y*z + 1014*(4 - 2*eps)*y*z - 
     97*(4 - 2*eps)^2*y*z + 1672*y^2*z - 660*(4 - 2*eps)*y^2*z + 
     65*(4 - 2*eps)^2*y^2*z - 1440*z^2 + 558*(4 - 2*eps)*z^2 - 
     54*(4 - 2*eps)^2*z^2 + 3532*y*z^2 - 1392*(4 - 2*eps)*y*z^2 + 
     137*(4 - 2*eps)^2*y*z^2 + 1980*z^3 - 786*(4 - 2*eps)*z^3 + 
     78*(4 - 2*eps)^2*z^3))/(16*(-1 - 2*eps)^2*eps^2*y^2*z*(-1 + y + z)^3*
    (y + z)), ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-210*y + 87*(4 - 2*eps)*y - 
     9*(4 - 2*eps)^2*y - 510*y^2 + 207*(4 - 2*eps)*y^2 - 
     21*(4 - 2*eps)^2*y^2 + 120*y^3 - 54*(4 - 2*eps)*y^3 + 
     6*(4 - 2*eps)^2*y^3 + 210*z - 87*(4 - 2*eps)*z + 9*(4 - 2*eps)^2*z - 
     952*y*z + 366*(4 - 2*eps)*y*z - 35*(4 - 2*eps)^2*y*z + 632*y^2*z - 
     252*(4 - 2*eps)*y^2*z + 25*(4 - 2*eps)^2*y^2*z - 570*z^2 + 
     219*(4 - 2*eps)*z^2 - 21*(4 - 2*eps)^2*z^2 + 1412*y*z^2 - 
     558*(4 - 2*eps)*y*z^2 + 55*(4 - 2*eps)^2*y*z^2 + 900*z^3 - 
     360*(4 - 2*eps)*z^3 + 36*(4 - 2*eps)^2*z^3))/
   (8*(-1 - 2*eps)^2*eps*y^2*z*(-1 + y + z)^2*(y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-40*y + 8*(4 - 2*eps)*y + 520*y^2 - 
     204*(4 - 2*eps)*y^2 + 20*(4 - 2*eps)^2*y^2 - 80*y^3 + 
     36*(4 - 2*eps)*y^3 - 4*(4 - 2*eps)^2*y^3 - 300*z + 110*(4 - 2*eps)*z - 
     10*(4 - 2*eps)^2*z + 1276*y*z - 480*(4 - 2*eps)*y*z + 
     45*(4 - 2*eps)^2*y*z - 1496*y^2*z + 594*(4 - 2*eps)*y^2*z - 
     59*(4 - 2*eps)^2*y^2*z + 80*y^3*z - 36*(4 - 2*eps)*y^3*z + 
     4*(4 - 2*eps)^2*y^3*z + 1040*z^2 - 388*(4 - 2*eps)*z^2 + 
     36*(4 - 2*eps)^2*z^2 - 2516*y*z^2 + 968*(4 - 2*eps)*y*z^2 - 
     93*(4 - 2*eps)^2*y*z^2 + 920*y^2*z^2 - 364*(4 - 2*eps)*y^2*z^2 + 
     36*(4 - 2*eps)^2*y^2*z^2 - 1180*z^3 + 446*(4 - 2*eps)*z^3 - 
     42*(4 - 2*eps)^2*z^3 + 1280*y*z^3 - 496*(4 - 2*eps)*y*z^3 + 
     48*(4 - 2*eps)^2*y*z^3 + 440*z^4 - 168*(4 - 2*eps)*z^4 + 
     16*(4 - 2*eps)^2*z^4))/(16*(-1 - 2*eps)^2*eps*y^2*(-1 + z)*z*
    (-1 + y + z)^2*(y + z)), (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-180*y + 66*(4 - 2*eps)*y - 6*(4 - 2*eps)^2*y + 360*y^2 - 
     132*(4 - 2*eps)*y^2 + 12*(4 - 2*eps)^2*y^2 - 180*y^3 + 
     66*(4 - 2*eps)*y^3 - 6*(4 - 2*eps)^2*y^3 - 160*z + 52*(4 - 2*eps)*z - 
     4*(4 - 2*eps)^2*z + 676*y*z - 240*(4 - 2*eps)*y*z + 
     21*(4 - 2*eps)^2*y*z - 1068*y^2*z + 408*(4 - 2*eps)*y^2*z - 
     39*(4 - 2*eps)^2*y^2*z + 552*y^3*z - 220*(4 - 2*eps)*y^3*z + 
     22*(4 - 2*eps)^2*y^3*z + 360*z^2 - 132*(4 - 2*eps)*z^2 + 
     12*(4 - 2*eps)^2*z^2 - 808*y*z^2 + 306*(4 - 2*eps)*y*z^2 - 
     29*(4 - 2*eps)^2*y*z^2 + 504*y^2*z^2 - 200*(4 - 2*eps)*y^2*z^2 + 
     20*(4 - 2*eps)^2*y^2*z^2 + 160*z^3 - 72*(4 - 2*eps)*z^3 + 
     8*(4 - 2*eps)^2*z^3 - 48*y*z^3 + 20*(4 - 2*eps)*y*z^3 - 
     2*(4 - 2*eps)^2*y*z^3))/(16*(-1 - 2*eps)^2*eps*(-1 + y)*y^2*z*
    (-1 + y + z)^2*(y + z)), 
  (3*eps*z*(10*y - 2*(4 - 2*eps)*y + 6*z - (4 - 2*eps)*z - 6*y*z + 
     (4 - 2*eps)*y*z - 6*z^2 + (4 - 2*eps)*z^2))/
   ((-1 - 2*eps)*y^2*(-1 + y + z)^2*(y + z)), 
  (3*eps*(24*y - 5*(4 - 2*eps)*y + 20*z - 4*(4 - 2*eps)*z - 20*y*z + 
     4*(4 - 2*eps)*y*z - 20*z^2 + 4*(4 - 2*eps)*z^2))/
   ((-1 - 2*eps)*z*(-1 + y + z)^2*(y + z)), 
  (3*eps*(-1 + y)*(22 - 5*(4 - 2*eps) + 18*y - 3*(4 - 2*eps)*y + 10*z - 
     (4 - 2*eps)*z - 32*y*z + 6*(4 - 2*eps)*y*z - 32*z^2 + 
     6*(4 - 2*eps)*z^2))/(2*(-1 - 2*eps)*y*z*(-1 + y + z)^2*(y + z)), 
  (3*eps*(-1 + z)*(-22 + 5*(4 - 2*eps) + 54*y - 11*(4 - 2*eps)*y + 46*z - 
     9*(4 - 2*eps)*z - 60*y*z + 12*(4 - 2*eps)*y*z - 60*z^2 + 
     12*(4 - 2*eps)*z^2))/(2*(-1 - 2*eps)*y^2*(-1 + y + z)^2*(y + z)), 
  -((18 - 4*(4 - 2*eps) + 26*y - 5*(4 - 2*eps)*y - 4*y^2 + (4 - 2*eps)*y^2 + 
     14*z - 2*(4 - 2*eps)*z - 36*y*z + 7*(4 - 2*eps)*y*z - 32*z^2 + 
     6*(4 - 2*eps)*z^2)/((-1 - 2*eps)*y*z*(-1 + y + z)*(y + z))), 
  -((-18 + 4*(4 - 2*eps) + 54*y - 11*(4 - 2*eps)*y + 42*z - 8*(4 - 2*eps)*z - 
     60*y*z + 12*(4 - 2*eps)*y*z - 60*z^2 + 12*(4 - 2*eps)*z^2)/
    ((-1 - 2*eps)*y^2*(-1 + y + z)*(y + z))), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(30*y^2 - 6*(4 - 2*eps)*y^2 + 56*y*z - 
     11*(4 - 2*eps)*y*z - 34*y^2*z + 7*(4 - 2*eps)*y^2*z + 30*z^2 - 
     6*(4 - 2*eps)*z^2 - 64*y*z^2 + 13*(4 - 2*eps)*y*z^2 - 30*z^3 + 
     6*(4 - 2*eps)*z^3))/(4*(-1 - 2*eps)*eps*y^2*z*(-1 + y + z)^2*(y + z)), 
  (2*(1 - 2*eps)^2)/((-1 - 2*eps)*y*(-1 + y + z)^2), 
  (6*(1 - 2*eps)*(-1 + z))/(y^2*(-1 + y + z)), (6*(1 - 2*eps)*(-1 + z))/
   (y*z*(-1 + y + z)), (-2*eps^2*(-2 + y + z))/
   ((-1 - 2*eps)*y*(-1 + y + z)^2), 
  (3*eps*(18*y - 3*(4 - 2*eps)*y + 30*z - 5*(4 - 2*eps)*z - 52*y*z + 
     10*(4 - 2*eps)*y*z - 52*z^2 + 10*(4 - 2*eps)*z^2))/
   (2*(-1 - 2*eps)*y^2*z*(-1 + y + z)), 
  (-18*y + 3*(4 - 2*eps)*y - 4*y^2 + (4 - 2*eps)*y^2 - 30*z + 
    5*(4 - 2*eps)*z + 44*y*z - 8*(4 - 2*eps)*y*z + 48*z^2 - 
    9*(4 - 2*eps)*z^2)/((-1 - 2*eps)*y^2*(-1 + y + z)*(y + z)), 
  (-2*eps*(-1 + z))/(y*(-1 + y + z)), 
  -((-9 + 2*(4 - 2*eps))*(34*y - 7*(4 - 2*eps)*y + 40*z - 8*(4 - 2*eps)*z - 
      40*y*z + 8*(4 - 2*eps)*y*z - 40*z^2 + 8*(4 - 2*eps)*z^2))/
   (4*(-1 - 2*eps)*y*(-1 + y + z)*(y + z)), ((-9 + 2*(4 - 2*eps))*eps)/
   ((-1 - 2*eps)*y*(-1 + y + z)), (-2*eps*(-1 + z))/(y*(-1 + y + z)), 
  -((-9 + 2*(4 - 2*eps))*(20*y - 4*(4 - 2*eps)*y + 26*z - 5*(4 - 2*eps)*z - 
      12*y*z + 2*(4 - 2*eps)*y*z - 12*z^2 + 2*(4 - 2*eps)*z^2))/
   (4*(-1 - 2*eps)*y*(-1 + y + z)*(y + z)), 
  (-2 - 2*eps)/(4*(-1 - 2*eps)*(-1 + y + z)*(y + z)), 
  ((-2 - 2*eps)*z*(-1 + 2*y + 2*z))/(4*(-1 - 2*eps)*y*(-1 + y + z)*(y + z)), 
  (16 - 3*(4 - 2*eps) - 18*y + 3*(4 - 2*eps)*y - 16*z + 3*(4 - 2*eps)*z)/
   (2*y*(-1 + y + z)), ((-2 - 2*eps)*z)/(2*(-1 - 2*eps)*y)}, 
 {(3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (216*y - 84*(4 - 2*eps)*y + 8*(4 - 2*eps)^2*y - 352*y^2 + 
     132*(4 - 2*eps)*y^2 - 12*(4 - 2*eps)^2*y^2 + 42*y^3 - 
     9*(4 - 2*eps)*y^3 + 24*y^4 - 10*(4 - 2*eps)*y^4 + (4 - 2*eps)^2*y^4 + 
     240*z - 88*(4 - 2*eps)*z + 8*(4 - 2*eps)^2*z - 984*y*z + 
     374*(4 - 2*eps)*y*z - 35*(4 - 2*eps)^2*y*z + 772*y^2*z - 
     292*(4 - 2*eps)*y^2*z + 27*(4 - 2*eps)^2*y^2*z - 84*y^3*z + 
     32*(4 - 2*eps)*y^3*z - 3*(4 - 2*eps)^2*y^3*z - 720*z^2 + 
     264*(4 - 2*eps)*z^2 - 24*(4 - 2*eps)^2*z^2 + 1320*y*z^2 - 
     496*(4 - 2*eps)*y*z^2 + 46*(4 - 2*eps)^2*y*z^2 - 420*y^2*z^2 + 
     160*(4 - 2*eps)*y^2*z^2 - 15*(4 - 2*eps)^2*y^2*z^2 + 720*z^3 - 
     264*(4 - 2*eps)*z^3 + 24*(4 - 2*eps)^2*z^3 - 552*y*z^3 + 
     206*(4 - 2*eps)*y*z^3 - 19*(4 - 2*eps)^2*y*z^3 - 240*z^4 + 
     88*(4 - 2*eps)*z^4 - 8*(4 - 2*eps)^2*z^4))/(4*(-2 - 2*eps)*eps^2*y^2*z^3*
    (-1 + y + z)^3*(y + z)), (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps)*(-432*y + 276*(4 - 2*eps)*y - 58*(4 - 2*eps)^2*y + 
     4*(4 - 2*eps)^3*y + 528*y^2 - 340*(4 - 2*eps)*y^2 + 
     72*(4 - 2*eps)^2*y^2 - 5*(4 - 2*eps)^3*y^2 - 96*y^3 + 
     64*(4 - 2*eps)*y^3 - 14*(4 - 2*eps)^2*y^3 + (4 - 2*eps)^3*y^3 + 1320*z - 
     824*(4 - 2*eps)*z + 172*(4 - 2*eps)^2*z - 12*(4 - 2*eps)^3*z - 
     1868*y*z + 1164*(4 - 2*eps)*y*z - 243*(4 - 2*eps)^2*y*z + 
     17*(4 - 2*eps)^3*y*z + 524*y^2*z - 310*(4 - 2*eps)*y^2*z + 
     61*(4 - 2*eps)^2*y^2*z - 4*(4 - 2*eps)^3*y^2*z - 1320*z^2 + 
     824*(4 - 2*eps)*z^2 - 172*(4 - 2*eps)^2*z^2 + 12*(4 - 2*eps)^3*z^2 + 
     680*y*z^2 - 396*(4 - 2*eps)*y*z^2 + 77*(4 - 2*eps)^2*y*z^2 - 
     5*(4 - 2*eps)^3*y*z^2))/(8*(-2 - 2*eps)*(-1 - 2*eps)*eps^2*(-1 + y)*y^3*
    z*(-1 + y + z)^2*(y + z)), ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps)*(-420*y^3 + 174*(4 - 2*eps)*y^3 - 18*(4 - 2*eps)^2*y^3 + 
     420*y^4 - 174*(4 - 2*eps)*y^4 + 18*(4 - 2*eps)^2*y^4 - 72*y^2*z + 
     30*(4 - 2*eps)*y^2*z - 3*(4 - 2*eps)^2*y^2*z + 144*y^3*z - 
     60*(4 - 2*eps)*y^3*z + 6*(4 - 2*eps)^2*y^3*z - 72*y^4*z + 
     30*(4 - 2*eps)*y^4*z - 3*(4 - 2*eps)^2*y^4*z - 60*y*z^2 + 
     42*(4 - 2*eps)*y*z^2 - 6*(4 - 2*eps)^2*y*z^2 + 324*y^2*z^2 - 
     198*(4 - 2*eps)*y^2*z^2 + 27*(4 - 2*eps)^2*y^2*z^2 - 452*y^3*z^2 + 
     270*(4 - 2*eps)*y^3*z^2 - 37*(4 - 2*eps)^2*y^3*z^2 + 148*y^4*z^2 - 
     96*(4 - 2*eps)*y^4*z^2 + 14*(4 - 2*eps)^2*y^4*z^2 - 240*z^3 + 
     108*(4 - 2*eps)*z^3 - 12*(4 - 2*eps)^2*z^3 + 912*y*z^3 - 
     450*(4 - 2*eps)*y*z^3 + 54*(4 - 2*eps)^2*y*z^3 - 1288*y^2*z^3 + 
     678*(4 - 2*eps)*y^2*z^3 - 86*(4 - 2*eps)^2*y^2*z^3 + 592*y^3*z^3 - 
     330*(4 - 2*eps)*y^3*z^3 + 44*(4 - 2*eps)^2*y^3*z^3 + 480*z^4 - 
     216*(4 - 2*eps)*z^4 + 24*(4 - 2*eps)^2*z^4 - 1148*y*z^4 + 
     546*(4 - 2*eps)*y*z^4 - 64*(4 - 2*eps)^2*y*z^4 + 740*y^2*z^4 - 
     372*(4 - 2*eps)*y^2*z^4 + 46*(4 - 2*eps)^2*y^2*z^4 - 240*z^5 + 
     108*(4 - 2*eps)*z^5 - 12*(4 - 2*eps)^2*z^5 + 296*y*z^5 - 
     138*(4 - 2*eps)*y*z^5 + 16*(4 - 2*eps)^2*y*z^5))/
   (8*(-2 - 2*eps)*eps^2*(-1 + y)*y^2*z^2*(-1 + y + z)^3*(y + z)^2), 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-5760*y^3 + 3372*(4 - 2*eps)*y^3 - 654*(4 - 2*eps)^2*y^3 + 
     42*(4 - 2*eps)^3*y^3 + 12900*y^4 - 7590*(4 - 2*eps)*y^4 + 
     1482*(4 - 2*eps)^2*y^4 - 96*(4 - 2*eps)^3*y^4 - 6420*y^5 + 
     3774*(4 - 2*eps)*y^5 - 738*(4 - 2*eps)^2*y^5 + 48*(4 - 2*eps)^3*y^5 - 
     720*y^6 + 444*(4 - 2*eps)*y^6 - 90*(4 - 2*eps)^2*y^6 + 
     6*(4 - 2*eps)^3*y^6 - 11952*y^2*z + 6816*(4 - 2*eps)*y^2*z - 
     1290*(4 - 2*eps)^2*y^2*z + 81*(4 - 2*eps)^3*y^2*z + 32892*y^3*z - 
     18834*(4 - 2*eps)*y^3*z + 3576*(4 - 2*eps)^2*y^3*z - 
     225*(4 - 2*eps)^3*y^3*z - 23028*y^4*z + 13230*(4 - 2*eps)*y^4*z - 
     2520*(4 - 2*eps)^2*y^4*z + 159*(4 - 2*eps)^3*y^4*z + 2088*y^5*z - 
     1212*(4 - 2*eps)*y^5*z + 234*(4 - 2*eps)^2*y^5*z - 
     15*(4 - 2*eps)^3*y^5*z - 9000*y*z^2 + 4800*(4 - 2*eps)*y*z^2 - 
     840*(4 - 2*eps)^2*y*z^2 + 48*(4 - 2*eps)^3*y*z^2 + 41220*y^2*z^2 - 
     22824*(4 - 2*eps)*y^2*z^2 + 4176*(4 - 2*eps)^2*y^2*z^2 - 
     252*(4 - 2*eps)^3*y^2*z^2 - 51776*y^3*z^2 + 29524*(4 - 2*eps)*y^3*z^2 - 
     5584*(4 - 2*eps)^2*y^3*z^2 + 350*(4 - 2*eps)^3*y^3*z^2 + 19156*y^4*z^2 - 
     11240*(4 - 2*eps)*y^4*z^2 + 2192*(4 - 2*eps)^2*y^4*z^2 - 
     142*(4 - 2*eps)^3*y^4*z^2 - 1800*z^3 + 720*(4 - 2*eps)*z^3 - 
     72*(4 - 2*eps)^2*z^3 + 34620*y*z^3 - 19104*(4 - 2*eps)*y*z^3 + 
     3486*(4 - 2*eps)^2*y*z^3 - 210*(4 - 2*eps)^3*y*z^3 - 75388*y^2*z^3 + 
     43412*(4 - 2*eps)*y^2*z^3 - 8312*(4 - 2*eps)^2*y^2*z^3 + 
     529*(4 - 2*eps)^3*y^2*z^3 + 40168*y^3*z^3 - 23468*(4 - 2*eps)*y^3*z^3 + 
     4562*(4 - 2*eps)^2*y^3*z^3 - 295*(4 - 2*eps)^3*y^3*z^3 + 14400*z^4 - 
     8160*(4 - 2*eps)*z^4 + 1536*(4 - 2*eps)^2*z^4 - 96*(4 - 2*eps)^3*z^4 - 
     52820*y*z^4 + 30784*(4 - 2*eps)*y*z^4 - 5974*(4 - 2*eps)^2*y*z^4 + 
     386*(4 - 2*eps)^3*y*z^4 + 34820*y^2*z^4 - 20284*(4 - 2*eps)*y^2*z^4 + 
     3934*(4 - 2*eps)^2*y^2*z^4 - 254*(4 - 2*eps)^3*y^2*z^4 - 12600*z^5 + 
     7440*(4 - 2*eps)*z^5 - 1464*(4 - 2*eps)^2*z^5 + 96*(4 - 2*eps)^3*z^5 + 
     11000*y*z^5 - 6400*(4 - 2*eps)*y*z^5 + 1240*(4 - 2*eps)^2*y*z^5 - 
     80*(4 - 2*eps)^3*y*z^5))/(8*(-2 - 2*eps)*(-1 - 2*eps)*eps^2*(-1 + y)*y^2*
    z^2*(-1 + y + z)^4*(y + z)^2), ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-2520*y^3 + 1464*(4 - 2*eps)*y^3 - 282*(4 - 2*eps)^2*y^3 + 
     18*(4 - 2*eps)^3*y^3 + 4320*y^4 - 2484*(4 - 2*eps)*y^4 + 
     474*(4 - 2*eps)^2*y^4 - 30*(4 - 2*eps)^3*y^4 - 1080*y^5 + 
     576*(4 - 2*eps)*y^5 - 102*(4 - 2*eps)^2*y^5 + 6*(4 - 2*eps)^3*y^5 - 
     720*y^6 + 444*(4 - 2*eps)*y^6 - 90*(4 - 2*eps)^2*y^6 + 
     6*(4 - 2*eps)^3*y^6 - 6228*y^2*z + 3630*(4 - 2*eps)*y^2*z - 
     702*(4 - 2*eps)^2*y^2*z + 45*(4 - 2*eps)^3*y^2*z + 16164*y^3*z - 
     9426*(4 - 2*eps)*y^3*z + 1824*(4 - 2*eps)^2*y^3*z - 
     117*(4 - 2*eps)^3*y^3*z - 10404*y^4*z + 6054*(4 - 2*eps)*y^4*z - 
     1170*(4 - 2*eps)^2*y^4*z + 75*(4 - 2*eps)^3*y^4*z + 468*y^5*z - 
     258*(4 - 2*eps)*y^5*z + 48*(4 - 2*eps)^2*y^5*z - 3*(4 - 2*eps)^3*y^5*z - 
     3300*y*z^2 + 1770*(4 - 2*eps)*y*z^2 - 312*(4 - 2*eps)^2*y*z^2 + 
     18*(4 - 2*eps)^3*y*z^2 + 19236*y^2*z^2 - 11016*(4 - 2*eps)*y^2*z^2 + 
     2094*(4 - 2*eps)^2*y^2*z^2 - 132*(4 - 2*eps)^3*y^2*z^2 - 25432*y^3*z^2 + 
     14954*(4 - 2*eps)*y^3*z^2 - 2924*(4 - 2*eps)^2*y^3*z^2 + 
     190*(4 - 2*eps)^3*y^3*z^2 + 8696*y^4*z^2 - 5188*(4 - 2*eps)*y^4*z^2 + 
     1030*(4 - 2*eps)^2*y^4*z^2 - 68*(4 - 2*eps)^3*y^4*z^2 - 600*z^3 + 
     240*(4 - 2*eps)*z^3 - 24*(4 - 2*eps)^2*z^3 + 15000*y*z^3 - 
     8550*(4 - 2*eps)*y*z^3 + 1620*(4 - 2*eps)^2*y*z^3 - 
     102*(4 - 2*eps)^3*y*z^3 - 35108*y^2*z^3 + 20776*(4 - 2*eps)*y^2*z^3 - 
     4096*(4 - 2*eps)^2*y^2*z^3 + 269*(4 - 2*eps)^3*y^2*z^3 + 18308*y^3*z^3 - 
     10906*(4 - 2*eps)*y^3*z^3 + 2164*(4 - 2*eps)^2*y^3*z^3 - 
     143*(4 - 2*eps)^3*y^3*z^3 + 6600*z^4 - 3840*(4 - 2*eps)*z^4 + 
     744*(4 - 2*eps)^2*z^4 - 48*(4 - 2*eps)^3*z^4 - 25000*y*z^4 + 
     14900*(4 - 2*eps)*y*z^4 - 2960*(4 - 2*eps)^2*y*z^4 + 
     196*(4 - 2*eps)^3*y*z^4 + 16000*y^2*z^4 - 9500*(4 - 2*eps)*y^2*z^4 + 
     1880*(4 - 2*eps)^2*y^2*z^4 - 124*(4 - 2*eps)^3*y^2*z^4 - 6000*z^5 + 
     3600*(4 - 2*eps)*z^5 - 720*(4 - 2*eps)^2*z^5 + 48*(4 - 2*eps)^3*z^5 + 
     5200*y*z^5 - 3080*(4 - 2*eps)*y*z^5 + 608*(4 - 2*eps)^2*y*z^5 - 
     40*(4 - 2*eps)^3*y*z^5))/(4*(-2 - 2*eps)*(-1 - 2*eps)*eps*(-1 + y)*y^2*
    z^2*(-1 + y + z)^3*(y + z)^2), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (18*y - 4*(4 - 2*eps)*y - 32*y^2 + 7*(4 - 2*eps)*y^2 - 4*y^3 + 
     (4 - 2*eps)*y^3 + 20*z - 4*(4 - 2*eps)*z - 66*y*z + 14*(4 - 2*eps)*y*z + 
     18*y^2*z - 4*(4 - 2*eps)*y^2*z - 40*z^2 + 8*(4 - 2*eps)*z^2 + 48*y*z^2 - 
     10*(4 - 2*eps)*y*z^2 + 20*z^3 - 4*(4 - 2*eps)*z^3))/
   (2*eps*y^2*z^2*(-1 + y + z)^2*(y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1080*y + 636*(4 - 2*eps)*y - 
     124*(4 - 2*eps)^2*y + 8*(4 - 2*eps)^3*y + 3240*y^2 - 
     1908*(4 - 2*eps)*y^2 + 372*(4 - 2*eps)^2*y^2 - 24*(4 - 2*eps)^3*y^2 - 
     3240*y^3 + 1908*(4 - 2*eps)*y^3 - 372*(4 - 2*eps)^2*y^3 + 
     24*(4 - 2*eps)^3*y^3 + 1080*y^4 - 636*(4 - 2*eps)*y^4 + 
     124*(4 - 2*eps)^2*y^4 - 8*(4 - 2*eps)^3*y^4 - 1200*z + 
     680*(4 - 2*eps)*z - 128*(4 - 2*eps)^2*z + 8*(4 - 2*eps)^3*z + 6540*y*z - 
     3778*(4 - 2*eps)*y*z + 724*(4 - 2*eps)^2*y*z - 46*(4 - 2*eps)^3*y*z - 
     9924*y^2*z + 5770*(4 - 2*eps)*y^2*z - 1112*(4 - 2*eps)^2*y^2*z + 
     71*(4 - 2*eps)^3*y^2*z + 5028*y^3*z - 2926*(4 - 2*eps)*y^3*z + 
     564*(4 - 2*eps)^2*y^3*z - 36*(4 - 2*eps)^3*y^3*z - 444*y^4*z + 
     254*(4 - 2*eps)*y^4*z - 48*(4 - 2*eps)^2*y^4*z + 3*(4 - 2*eps)^3*y^4*z + 
     3400*z^2 - 1960*(4 - 2*eps)*z^2 + 376*(4 - 2*eps)^2*z^2 - 
     24*(4 - 2*eps)^3*z^2 - 10520*y*z^2 + 6094*(4 - 2*eps)*y*z^2 - 
     1173*(4 - 2*eps)^2*y*z^2 + 75*(4 - 2*eps)^3*y*z^2 + 8588*y^2*z^2 - 
     4948*(4 - 2*eps)*y^2*z^2 + 946*(4 - 2*eps)^2*y^2*z^2 - 
     60*(4 - 2*eps)^3*y^2*z^2 - 1668*y^3*z^2 + 944*(4 - 2*eps)*y^3*z^2 - 
     177*(4 - 2*eps)^2*y^3*z^2 + 11*(4 - 2*eps)^3*y^3*z^2 - 1400*z^3 + 
     760*(4 - 2*eps)*z^3 - 136*(4 - 2*eps)^2*z^3 + 8*(4 - 2*eps)^3*z^3 + 
     2240*y*z^3 - 1198*(4 - 2*eps)*y*z^3 + 210*(4 - 2*eps)^2*y*z^3 - 
     12*(4 - 2*eps)^3*y*z^3 - 1104*y^2*z^3 + 616*(4 - 2*eps)*y^2*z^3 - 
     114*(4 - 2*eps)^2*y^2*z^3 + 7*(4 - 2*eps)^3*y^2*z^3 - 800*z^4 + 
     520*(4 - 2*eps)*z^4 - 112*(4 - 2*eps)^2*z^4 + 8*(4 - 2*eps)^3*z^4 + 
     120*y*z^4 - 74*(4 - 2*eps)*y*z^4 + 15*(4 - 2*eps)^2*y*z^4 - 
     (4 - 2*eps)^3*y*z^4))/(4*(-2 - 2*eps)*(-1 - 2*eps)*eps*(-1 + y)*y^2*z^2*
    (-1 + y + z)^3*(y + z)), 
  (-6*eps*z*(10 - 2*(4 - 2*eps) - 9*y + 2*(4 - 2*eps)*y - 10*z + 
     2*(4 - 2*eps)*z))/(y^2*(-1 + y + z)^2*(y + z)), 
  (-6*(-1 - 2*eps)*eps*(14*y^2 - 3*(4 - 2*eps)*y^2 - 12*z + 2*(4 - 2*eps)*z + 
     12*y*z - 2*(4 - 2*eps)*y*z + 24*z^2 - 4*(4 - 2*eps)*z^2 - 12*y*z^2 + 
     2*(4 - 2*eps)*y*z^2 - 12*z^3 + 2*(4 - 2*eps)*z^3))/
   ((-2 - 2*eps)*z^2*(-1 + y + z)^3*(y + z)), 
  (-6*eps*(-1 + y)*(18*y - 4*(4 - 2*eps)*y + 15*z - 3*(4 - 2*eps)*z - 9*y*z + 
     2*(4 - 2*eps)*y*z - 15*z^2 + 3*(4 - 2*eps)*z^2))/
   (y*z^2*(-1 + y + z)^2*(y + z)), 
  (-6*(-1 - 2*eps)*eps*(-1 + z)*(-4 + 2*(4 - 2*eps) + 8*y - 4*(4 - 2*eps)*y + 
     10*y^2 - (4 - 2*eps)*y^2 - 10*y^3 + 2*(4 - 2*eps)*y^3 - 28*z + 
     4*(4 - 2*eps)*z + 74*y*z - 13*(4 - 2*eps)*y*z - 38*y^2*z + 
     7*(4 - 2*eps)*y^2*z + 32*z^2 - 6*(4 - 2*eps)*z^2 - 28*y*z^2 + 
     5*(4 - 2*eps)*y*z^2))/((-2 - 2*eps)*(-1 + y)*y^2*(-1 + y + z)^3*
    (y + z)), (-2*(-32*y + 7*(4 - 2*eps)*y - 4*y^2 + (4 - 2*eps)*y^2 - 30*z + 
     6*(4 - 2*eps)*z + 18*y*z - 4*(4 - 2*eps)*y*z + 30*z^2 - 
     6*(4 - 2*eps)*z^2))/(y*z^2*(-1 + y + z)*(y + z)), 
  (2*(-1 - 2*eps)*(2*(4 - 2*eps) - 4*(4 - 2*eps)*y + 24*y^2 - 
     3*(4 - 2*eps)*y^2 - 20*y^3 + 4*(4 - 2*eps)*y^3 - 72*z + 
     12*(4 - 2*eps)*z + 168*y*z - 31*(4 - 2*eps)*y*z - 80*y^2*z + 
     15*(4 - 2*eps)*y^2*z + 72*z^2 - 14*(4 - 2*eps)*z^2 - 60*y*z^2 + 
     11*(4 - 2*eps)*y*z^2))/((-2 - 2*eps)*(-1 + y)*y^2*(-1 + y + z)^2*
    (y + z)), ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (420*y^3 - 174*(4 - 2*eps)*y^3 + 18*(4 - 2*eps)^2*y^3 - 840*y^4 + 
     348*(4 - 2*eps)*y^4 - 36*(4 - 2*eps)^2*y^4 + 420*y^5 - 
     174*(4 - 2*eps)*y^5 + 18*(4 - 2*eps)^2*y^5 + 768*y^2*z - 
     318*(4 - 2*eps)*y^2*z + 33*(4 - 2*eps)^2*y^2*z - 1956*y^3*z + 
     810*(4 - 2*eps)*y^3*z - 84*(4 - 2*eps)^2*y^3*z + 1188*y^4*z - 
     492*(4 - 2*eps)*y^4*z + 51*(4 - 2*eps)^2*y^4*z + 780*y*z^2 - 
     306*(4 - 2*eps)*y*z^2 + 30*(4 - 2*eps)^2*y*z^2 - 3048*y^2*z^2 + 
     1224*(4 - 2*eps)*y^2*z^2 - 123*(4 - 2*eps)^2*y^2*z^2 + 2908*y^3*z^2 - 
     1176*(4 - 2*eps)*y^3*z^2 + 119*(4 - 2*eps)^2*y^3*z^2 - 560*y^4*z^2 + 
     222*(4 - 2*eps)*y^4*z^2 - 22*(4 - 2*eps)^2*y^4*z^2 + 600*z^3 - 
     240*(4 - 2*eps)*z^3 + 24*(4 - 2*eps)^2*z^3 - 3300*y*z^3 + 
     1320*(4 - 2*eps)*y*z^3 - 132*(4 - 2*eps)^2*y*z^3 + 4580*y^2*z^3 - 
     1836*(4 - 2*eps)*y^2*z^3 + 184*(4 - 2*eps)^2*y^2*z^3 - 1640*y^3*z^3 + 
     648*(4 - 2*eps)*y^3*z^3 - 64*(4 - 2*eps)^2*y^3*z^3 - 1200*z^4 + 
     480*(4 - 2*eps)*z^4 - 48*(4 - 2*eps)^2*z^4 + 3040*y*z^4 - 
     1218*(4 - 2*eps)*y*z^4 + 122*(4 - 2*eps)^2*y*z^4 - 1600*y^2*z^4 + 
     630*(4 - 2*eps)*y^2*z^4 - 62*(4 - 2*eps)^2*y^2*z^4 + 600*z^5 - 
     240*(4 - 2*eps)*z^5 + 24*(4 - 2*eps)^2*z^5 - 520*y*z^5 + 
     204*(4 - 2*eps)*y*z^5 - 20*(4 - 2*eps)^2*y*z^5))/
   (4*(-2 - 2*eps)*eps*(-1 + y)*y^2*z^2*(-1 + y + z)^3*(y + z)^2), 
  (-4*(-1 - 2*eps)*(1 - 2*eps)^2*(-2 + y + z)*(-1 + 2*y + z))/
   ((-2 - 2*eps)*(-1 + y)*y*(-1 + y + z)^3*(y + z)), 
  (-6*(-1 - 2*eps)*(1 - 2*eps)*(-20 + 4*(4 - 2*eps) + 34*y - 
     7*(4 - 2*eps)*y - 10*y^2 + 2*(4 - 2*eps)*y^2 + 20*z - 4*(4 - 2*eps)*z - 
     16*y*z + 3*(4 - 2*eps)*y*z))/((-2 - 2*eps)*(-1 + y)*y^2*(-1 + y + z)*
    (y + z)), (6*(-1 - 2*eps)*(1 - 2*eps)*(-14*y + 3*(4 - 2*eps)*y - 6*z + 
     (4 - 2*eps)*z + 6*z^2 - (4 - 2*eps)*z^2))/((-2 - 2*eps)*y*z^2*
    (-1 + y + z)*(y + z)), (4*(-1 - 2*eps)*eps^2*(y + z)*(-1 + 2*y + z))/
   ((-2 - 2*eps)*(-1 + y)*y*(-1 + y + z)^3), 
  (-6*eps*(18*y - 4*(4 - 2*eps)*y + 20*z - 4*(4 - 2*eps)*z - 9*y*z + 
     2*(4 - 2*eps)*y*z - 20*z^2 + 4*(4 - 2*eps)*z^2))/(y^2*z^2*(-1 + y + z)), 
  (2*(36*y - 8*(4 - 2*eps)*y - 4*y^2 + (4 - 2*eps)*y^2 + 40*z - 
     8*(4 - 2*eps)*z - 22*y*z + 5*(4 - 2*eps)*y*z - 40*z^2 + 
     8*(4 - 2*eps)*z^2))/(y^2*z*(-1 + y + z)*(y + z)), 
  (2*(-1 - 2*eps)*eps*(-1 + z))/(y*(-1 + y + z)*(y + z)), 
  (2*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*(-1 + z))/(y*(-1 + y + z)*(y + z)), 0, 
  (2*(-1 - 2*eps)*eps*(-2 - 2*eps + 6*y - (4 - 2*eps)*y - 10*y^2 + 
     2*(4 - 2*eps)*y^2 + 6*z - (4 - 2*eps)*z - 16*y*z + 3*(4 - 2*eps)*y*z))/
   ((-2 - 2*eps)*(-1 + y)*y*(-1 + y + z)*(y + z)), 
  ((-9 + 2*(4 - 2*eps))*(10 - 2*(4 - 2*eps) - 9*y + 2*(4 - 2*eps)*y - 10*z + 
     2*(4 - 2*eps)*z))/(y*(-1 + y + z)*(y + z)), 0, 
  (-11 + 2*(4 - 2*eps))/((-1 + y + z)*(y + z)), 
  (-2*(-1 - 2*eps)^2)/(y*(y + z)), 
  -((-y + 2*y^2 + 5*z - (4 - 2*eps)*z - 3*y*z + (4 - 2*eps)*y*z - 5*z^2 + 
     (4 - 2*eps)*z^2)/(y*(-1 + y + z)*(y + z)))}}


==> anc/1to3/NB.mz <==
{{(1 - 2*eps)/z, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (1 - 2*eps)/(-1 + y + z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-8 + 3*(4 - 2*eps))/(2*(-1 + y + z)*(y + z)), -(eps/(y + z)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(-8 + 3*(4 - 2*eps))/(2*(-1 + z)*z), 0, 0, 0, 0, -(eps/(-1 + z)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*y*z*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*z*(-1 + y + z)*(y + z)), 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*z*(-1 + y + z)*(y + z)), 0, 0, 0, 
  -((-1 + 2*eps - 3*y + (4 - 2*eps)*y + z)/(z*(-1 + y + z))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*(-1 + z)*z*(-1 + y + z)), 0, 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + y + 2*z))/
   (4*eps^2*(-1 + z)*z*(-1 + y + z)*(y + z)), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*z*(-1 + y + z)*(y + z)), 0, 0, 0, 0, 
  (-2*eps*(-1 + y + 2*z))/(z*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(2*eps*z*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(2*eps*z*(-1 + y + z)), 0, 0, 0, 
  (-2*eps*(-1 + y + 2*z))/(z*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (8*eps^2*y*(-1 + z)*z), 0, 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*(-1 + z)*z*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + y + 2*z))/
   (2*eps*(-1 + z)*z*(-1 + y + z)), 0, 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + y + 3*z))/
   (4*eps*(-1 + z)*z*(-1 + y + z)), 0, 0, 0, 
  -((2*eps - 4*y + (4 - 2*eps)*y - 5*z + (4 - 2*eps)*z - 3*y*z + 
     (4 - 2*eps)*y*z + z^2)/((-1 + z)*z*(-1 + y + z))), 0, 
  (-1 + y + z)/((-1 + z)*z), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (8*eps*(-1 + z)*z*(-1 + y + z)), 0, 0, 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps*z*(-1 + y + z)^2), (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (2*z*(-1 + y + z)), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-2 + z))/
   (4*(-1 + z)*z*(-1 + y + z)), 0, 0, 0, 0, 0, 
  (2*eps - 4*y + (4 - 2*eps)*y - 9*z + 2*(4 - 2*eps)*z)/(z*(-1 + y + z)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (8*eps*y*z*(-1 + y + z)), 0, 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps*z*(-1 + y + z)^2), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (2*z*(-1 + y + z)), 0, (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*z*(-1 + y + z)), 0, 0, 0, (6*eps^2)/(z*(-1 + y + z)), 0, 
  -(12 - 3*(4 - 2*eps) - 12*y + 3*(4 - 2*eps)*y - 2*z + (4 - 2*eps)*z)/
   (2*z*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-8 + 3*(4 - 2*eps))/(2*(-1 + y + z)*(y + z)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -((eps*(-1 + 2*y + 2*z))/((-1 + y + z)*(y + z))), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(eps/(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps)))/(4*eps*y*z*(-1 + y + z)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-10 + 3*(4 - 2*eps))/(2*z*(-1 + y + z)), 
  0, -(2*eps - 4*y + (4 - 2*eps)*y + 2*z)/(2*z*(-1 + y + z)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps)))/
   (4*eps*(-1 + z)*z*(-1 + y + z)), 0, 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps)))/
   (4*eps*(-1 + z)*z*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(-10 + 3*(4 - 2*eps))/(2*z*(-1 + y + z)), 0, 0, 
  (8 - 2*(4 - 2*eps) - 8*y + 2*(4 - 2*eps)*y - 14*z + 3*(4 - 2*eps)*z)/
   (2*z*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, ((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (2*eps*(-1 + y + z)*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(2*eps*(-1 + y + z)*(y + z)), 
  -((1 - 2*eps)^2/(eps*(-1 + y + z)*(y + z))), 0, 0, 
  (1 - 2*eps - y - z)/((-1 + y + z)*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {-((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*z*(-1 + y + z)*(y + z)), 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (8*eps^2*y*(-1 + y + z)*(y + z)), 0, 0, 0, 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + y + 2*z))/
   (2*eps*z*(-1 + y + z)*(y + z)), 
  -((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-2 + 2*y + 3*z))/
   (4*eps*z*(-1 + y + z)*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-4*y + (4 - 2*eps)*y + 4*y^2 - (4 - 2*eps)*y^2 + 3*z - (4 - 2*eps)*z + 
     5*y*z - (4 - 2*eps)*y*z + z^2)/(z*(-1 + y + z)*(y + z))), 
  z/((-1 + y + z)*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps*z^2*(-1 + y + z)), (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps))/(8*eps*y*z*(-1 + y + z)), 0, 0, 0, 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(2*z*(-1 + y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(4*z*(-1 + y + z)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, (-6*eps^2)/(z*(-1 + y + z)), 
  -(-10 + 2*(4 - 2*eps) + 10*y - 2*(4 - 2*eps)*y - 2*z + (4 - 2*eps)*z)/
   (2*z*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-1 + y + 2*z))/(8*eps^2*(-1 + z)*z*(-1 + y + z)^2), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*(-4 + 4*y + 5*z))/
   (4*eps^2*(-1 + z)*z*(-1 + y + z)^3), 
  -(((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + y + 2*z))/
    (eps*(-1 + z)*z*(-1 + y + z)^2)), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + y + 2*z))/
   (4*eps*(-1 + z)*z*(-1 + y + z)^2), 0, 0, 0, 
  (-3*eps*(-1 + y)*(-1 + y + 2*z))/((-1 + z)*z*(-1 + y + z)^2), 0, 
  (-3 + 3*y + 4*z)/((-1 + z)*z*(-1 + y + z)), 0, 
  -((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + y + 2*z))/
   (2*eps*(-1 + z)*z*(-1 + y + z)^2), 
  -(((1 - 2*eps)^2*(-1 + y))/(eps*(-1 + z)*z*(-1 + y + z)^2)), 0, 
  (-3*(1 - 2*eps))/((-1 + z)*z), (eps*(y + z)*(-1 + y + 2*z))/
   ((-1 + z)*z*(-1 + y + z)^2), 0, 0, 
  (2*eps - 4*y + (4 - 2*eps)*y + 8*z - (4 - 2*eps)*z - 6*y*z + 
    (4 - 2*eps)*y*z - 12*z^2 + 2*(4 - 2*eps)*z^2)/
   (2*(-1 + z)*z*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (120 - 44*(4 - 2*eps) + 4*(4 - 2*eps)^2 + 96*y - 54*(4 - 2*eps)*y + 
     7*(4 - 2*eps)^2*y - 216*y^2 + 98*(4 - 2*eps)*y^2 - 
     11*(4 - 2*eps)^2*y^2 - 120*z + 24*(4 - 2*eps)*z + 8*y*z + 
     28*(4 - 2*eps)*y*z - 6*(4 - 2*eps)^2*y*z + 160*y^2*z - 
     72*(4 - 2*eps)*y^2*z + 8*(4 - 2*eps)^2*y^2*z + 240*z^2 - 
     68*(4 - 2*eps)*z^2 + 4*(4 - 2*eps)^2*z^2 - 160*y*z^2 + 
     52*(4 - 2*eps)*y*z^2 - 4*(4 - 2*eps)^2*y*z^2 - 240*z^3 + 
     88*(4 - 2*eps)*z^3 - 8*(4 - 2*eps)^2*z^3))/(32*(-9 + 2*(4 - 2*eps))*
    (-1 - 2*eps)*eps^2*y*(-1 + z)^2*z^2*(-1 + y + z)*(y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + y + 2*z))/
   (4*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*y^2*(-1 + z)*z*(-1 + y + z)*(y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + y + 2*z))/
   (4*(-1 - 2*eps)*eps*(-1 + z)*z*(-1 + y + z)*(y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-304*y + 126*(4 - 2*eps)*y - 13*(4 - 2*eps)^2*y + 224*y^2 - 
     90*(4 - 2*eps)*y^2 + 9*(4 - 2*eps)^2*y^2 + 80*y^3 - 36*(4 - 2*eps)*y^3 + 
     4*(4 - 2*eps)^2*y^3 - 360*z + 152*(4 - 2*eps)*z - 16*(4 - 2*eps)^2*z + 
     648*y*z - 260*(4 - 2*eps)*y*z + 26*(4 - 2*eps)^2*y*z - 240*y^2*z + 
     88*(4 - 2*eps)*y^2*z - 8*(4 - 2*eps)^2*y^2*z + 480*z^2 - 
     196*(4 - 2*eps)*z^2 + 20*(4 - 2*eps)^2*z^2 - 560*y*z^2 + 
     212*(4 - 2*eps)*y*z^2 - 20*(4 - 2*eps)^2*y*z^2 - 240*z^3 + 
     88*(4 - 2*eps)*z^3 - 8*(4 - 2*eps)^2*z^3))/(32*(-9 + 2*(4 - 2*eps))*
    (-1 - 2*eps)*eps^2*y*(-1 + z)*z*(-1 + y + z)^2*(y + z)^2), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(196*y - 84*(4 - 2*eps)*y + 
     9*(4 - 2*eps)^2*y - 196*y^2 + 84*(4 - 2*eps)*y^2 - 9*(4 - 2*eps)^2*y^2 + 
     140*z - 58*(4 - 2*eps)*z + 6*(4 - 2*eps)^2*z - 372*y*z + 
     154*(4 - 2*eps)*y*z - 16*(4 - 2*eps)^2*y*z + 200*y^2*z - 
     80*(4 - 2*eps)*y^2*z + 8*(4 - 2*eps)^2*y^2*z - 120*z^2 + 
     44*(4 - 2*eps)*z^2 - 4*(4 - 2*eps)^2*z^2 + 240*y*z^2 - 
     88*(4 - 2*eps)*y*z^2 + 8*(4 - 2*eps)^2*y*z^2 + 40*z^3 - 
     8*(4 - 2*eps)*z^3))/(16*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps*y*(-1 + z)*
    z*(-1 + y + z)*(y + z)^2), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (60 - 22*(4 - 2*eps) + 2*(4 - 2*eps)^2 + 44*y - 24*(4 - 2*eps)*y + 
     3*(4 - 2*eps)^2*y - 104*y^2 + 46*(4 - 2*eps)*y^2 - 5*(4 - 2*eps)^2*y^2 - 
     20*z - 6*(4 - 2*eps)*z + 2*(4 - 2*eps)^2*z - 108*y*z + 
     62*(4 - 2*eps)*y*z - 8*(4 - 2*eps)^2*y*z + 160*y^2*z - 
     72*(4 - 2*eps)*y^2*z + 8*(4 - 2*eps)^2*y^2*z + 20*(4 - 2*eps)*z^2 - 
     4*(4 - 2*eps)^2*z^2 + 120*y*z^2 - 64*(4 - 2*eps)*y*z^2 + 
     8*(4 - 2*eps)^2*y*z^2 - 40*z^3 + 8*(4 - 2*eps)*z^3))/
   (16*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps*y*(-1 + z)^2*z*(-1 + y + z)*
    (y + z)), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + y)*(-1 + y + 2*z))/
   (2*(-9 + 2*(4 - 2*eps))*y*(-1 + z)*z*(-1 + y + z)*(y + z)), 0, 
  (-6*eps^2*y*(-1 + y + 2*z))/((-9 + 2*(4 - 2*eps))*(-1 + z)*z*(-1 + y + z)*
    (y + z)), 0, (-3*eps*(-22 + 5*(4 - 2*eps) + 22*y - 5*(4 - 2*eps)*y + 
     36*z - 8*(4 - 2*eps)*z - 28*y*z + 6*(4 - 2*eps)*y*z - 20*z^2 + 
     4*(4 - 2*eps)*z^2))/(2*(-9 + 2*(4 - 2*eps))*y*z*(-1 + y + z)*(y + z)), 
  0, (-18 + 4*(4 - 2*eps) + 18*y - 4*(4 - 2*eps)*y + 24*z - 5*(4 - 2*eps)*z - 
    24*y*z + 5*(4 - 2*eps)*y*z - 12*z^2 + 2*(4 - 2*eps)*z^2)/
   ((-9 + 2*(4 - 2*eps))*y*(-1 + z)*z*(y + z)), 0, 0, 0, 0, 0, 
  (3*eps*(2 + 2*eps + 2*y - (4 - 2*eps)*y - 8*y^2 + 2*(4 - 2*eps)*y^2 - 4*z + 
     12*y*z - 2*(4 - 2*eps)*y*z + 20*z^2 - 4*(4 - 2*eps)*z^2))/
   (2*(-9 + 2*(4 - 2*eps))*y*(-1 + z)*z*(-1 + y + z)), 
  -((2 + 2*eps + 6*y - 2*(4 - 2*eps)*y - 12*y^2 + 3*(4 - 2*eps)*y^2 - 
     (4 - 2*eps)*z + (4 - 2*eps)*y*z + 12*z^2 - 2*(4 - 2*eps)*z^2)/
    ((-9 + 2*(4 - 2*eps))*y*(-1 + z)*(-1 + y + z)*(y + z))), 0, 
  ((-2 - 2*eps)*(-1 + y + 2*z)*(-y - 2*z + 2*y*z + 2*z^2))/
   (4*(-1 + z)*z*(-1 + y + z)*(y + z)), 0, 0, 0, 
  -((-2 - 2*eps)*y*(-1 + y + 2*z))/(4*(-9 + 2*(4 - 2*eps))*(-1 + z)*z*
    (-1 + y + z)*(y + z)), 0, 0, 0}, 
 {0, 0, -(((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
    (eps^2*(-1 + y + z)*(y + z)^2)), 
  -(((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
    (eps^2*(-1 + y + z)^2*(y + z)^2)), 
  -(((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(eps*(-1 + y + z)*(y + z)^2)), 0, 0, 
  0, 0, 0, 0, 0, 0, ((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (eps*(-1 + y + z)*(y + z)^2), 0, 0, 0, (4*eps)/((-1 + y + z)*(y + z)), 0, 
  0, 0, 0, (-2 - 2*eps)/(y + z), 0, 0, 0, 0, 0, 0}, 
 {0, 0, -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (8*eps^2*z*(-1 + y + z)^2), ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps))/(4*eps^2*z*(-1 + y + z)^3), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(eps*z*(-1 + y + z)^2), 0, 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(4*eps*z*(-1 + y + z)^2), 0, 0, 0, 
  (3*eps*(-1 + z))/(z*(-1 + y + z)^2), 0, -(1/(z*(-1 + y + z))), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(2*eps*z*(-1 + y + z)^2), 
  -((1 - 2*eps)^2/(eps*z*(-1 + y + z)^2)), 0, 0, 
  -((eps*(y + z))/(z*(-1 + y + z)^2)), 0, 0, 0, 0, 0, 
  -(2*eps - 4*y + (4 - 2*eps)*y + 2*z)/(2*z*(-1 + y + z)), 0, 0, 0, 0, 0}, 
 {(3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-76 + 30*(4 - 2*eps) - 3*(4 - 2*eps)^2 + 240*y - 98*(4 - 2*eps)*y + 
     10*(4 - 2*eps)^2*y + 240*z - 98*(4 - 2*eps)*z + 10*(4 - 2*eps)^2*z))/
   (16*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps^2*z^3*(-1 + y + z)*(y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (2 + 2*eps - 20*y + 4*(4 - 2*eps)*y))/(16*(-9 + 2*(4 - 2*eps))*
    (-1 - 2*eps)*eps*(-1 + y)*y*z*(-1 + y + z)*(y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*(-1 - 2*eps)*eps*z*(-1 + y + z)*(y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-360*y + 152*(4 - 2*eps)*y - 16*(4 - 2*eps)^2*y + 480*y^2 - 
     196*(4 - 2*eps)*y^2 + 20*(4 - 2*eps)^2*y^2 - 304*z + 126*(4 - 2*eps)*z - 
     13*(4 - 2*eps)^2*z + 1120*y*z - 464*(4 - 2*eps)*y*z + 
     48*(4 - 2*eps)^2*y*z + 640*z^2 - 268*(4 - 2*eps)*z^2 + 
     28*(4 - 2*eps)^2*z^2))/(32*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps^2*z^2*
    (-1 + y + z)^2*(y + z)^2), (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-140*y + 58*(4 - 2*eps)*y - 6*(4 - 2*eps)^2*y + 200*y^2 - 
     80*(4 - 2*eps)*y^2 + 8*(4 - 2*eps)^2*y^2 - 196*z + 84*(4 - 2*eps)*z - 
     9*(4 - 2*eps)^2*z + 560*y*z - 232*(4 - 2*eps)*y*z + 
     24*(4 - 2*eps)^2*y*z + 360*z^2 - 152*(4 - 2*eps)*z^2 + 
     16*(4 - 2*eps)^2*z^2))/(16*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps*z^2*
    (-1 + y + z)*(y + z)^2), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (10 - 2*(4 - 2*eps) - 24*y + 5*(4 - 2*eps)*y - 28*z + 6*(4 - 2*eps)*z))/
   (4*(-9 + 2*(4 - 2*eps))*eps*z^2*(-1 + y + z)*(y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(60 - 22*(4 - 2*eps) + 
     2*(4 - 2*eps)^2 - 340*y + 138*(4 - 2*eps)*y - 14*(4 - 2*eps)^2*y + 
     280*y^2 - 116*(4 - 2*eps)*y^2 + 12*(4 - 2*eps)^2*y^2 - 224*z + 
     90*(4 - 2*eps)*z - 9*(4 - 2*eps)^2*z + 280*y*z - 116*(4 - 2*eps)*y*z + 
     12*(4 - 2*eps)^2*y*z))/(16*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*eps*
    (-1 + y)*z^2*(-1 + y + z)*(y + z)), 
  (6*eps^2)/((-9 + 2*(4 - 2*eps))*(-1 + y + z)*(y + z)), 0, 
  (3*eps*(-1 + y)*(22 - 5*(4 - 2*eps) - 28*y + 6*(4 - 2*eps)*y - 36*z + 
     8*(4 - 2*eps)*z))/(2*(-9 + 2*(4 - 2*eps))*z^2*(-1 + y + z)*(y + z)), 0, 
  -((18 - 4*(4 - 2*eps) - 24*y + 5*(4 - 2*eps)*y - 36*z + 8*(4 - 2*eps)*z)/
    ((-9 + 2*(4 - 2*eps))*z^2*(y + z))), 0, 0, 0, 0, 0, 0, 
  (3*eps*(2 + 2*eps - 28*y + 6*(4 - 2*eps)*y - 28*z + 6*(4 - 2*eps)*z))/
   (2*(-9 + 2*(4 - 2*eps))*z^2*(-1 + y + z)), 
  -((2 + 2*eps - 24*y + 5*(4 - 2*eps)*y - 24*z + 5*(4 - 2*eps)*z)/
    ((-9 + 2*(4 - 2*eps))*z*(-1 + y + z)*(y + z))), 0, 0, 0, 0, 
  -(8*y - 2*(4 - 2*eps)*y - 8*y^2 + 2*(4 - 2*eps)*y^2 + 2*z - (4 - 2*eps)*z - 
     4*y*z + 2*(4 - 2*eps)*y*z + 4*z^2)/(4*z*(-1 + y + z)*(y + z)), 0, 
  (-2 - 2*eps)/(4*(-9 + 2*(4 - 2*eps))*(-1 + y + z)*(y + z)), 0, 0}, 
 {(3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-600*y + 260*(4 - 2*eps)*y - 28*(4 - 2*eps)^2*y + 960*y^2 - 
     426*(4 - 2*eps)*y^2 + 47*(4 - 2*eps)^2*y^2 - 360*y^3 + 
     166*(4 - 2*eps)*y^3 - 19*(4 - 2*eps)^2*y^3 - 720*z + 304*(4 - 2*eps)*z - 
     32*(4 - 2*eps)^2*z + 2264*y*z - 992*(4 - 2*eps)*y*z + 
     108*(4 - 2*eps)^2*y*z - 1752*y^2*z + 788*(4 - 2*eps)*y^2*z - 
     88*(4 - 2*eps)^2*y^2*z + 192*y^3*z - 88*(4 - 2*eps)*y^3*z + 
     10*(4 - 2*eps)^2*y^3*z + 1520*z^2 - 644*(4 - 2*eps)*z^2 + 
     68*(4 - 2*eps)^2*z^2 - 2256*y*z^2 + 1000*(4 - 2*eps)*y*z^2 - 
     110*(4 - 2*eps)^2*y*z^2 + 624*y^2*z^2 - 284*(4 - 2*eps)*y^2*z^2 + 
     32*(4 - 2*eps)^2*y^2*z^2 - 880*z^3 + 376*(4 - 2*eps)*z^3 - 
     40*(4 - 2*eps)^2*z^3 + 592*y*z^3 - 268*(4 - 2*eps)*y*z^3 + 
     30*(4 - 2*eps)^2*y*z^3 + 80*z^4 - 36*(4 - 2*eps)*z^4 + 
     4*(4 - 2*eps)^2*z^4))/(32*(-1 - 2*eps)*eps^2*y^2*(-1 + z)^2*z^2*
    (-1 + y + z)*(y + z)), (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps)*(-1 + y + 2*z)*(14*y - 3*(4 - 2*eps)*y + 10*z - 
     2*(4 - 2*eps)*z - 10*y*z + 2*(4 - 2*eps)*y*z - 10*z^2 + 
     2*(4 - 2*eps)*z^2))/(8*(-1 - 2*eps)*eps*y^3*(-1 + z)*z*(-1 + y + z)*
    (y + z)), (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (26 - 15*(4 - 2*eps) + 2*(4 - 2*eps)^2)*(1 - 2*eps)*(-1 + y + 2*z))/
   (4*(-2 - 2*eps)*(-1 - 2*eps)*eps*(-1 + z)*z*(-1 + y + z)*(y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (336*y^2 - 142*(4 - 2*eps)*y^2 + 15*(4 - 2*eps)^2*y^2 - 416*y^3 + 
     178*(4 - 2*eps)*y^3 - 19*(4 - 2*eps)^2*y^3 + 80*y^4 - 
     36*(4 - 2*eps)*y^4 + 4*(4 - 2*eps)^2*y^4 + 808*y*z - 
     332*(4 - 2*eps)*y*z + 34*(4 - 2*eps)^2*y*z - 1224*y^2*z + 
     524*(4 - 2*eps)*y^2*z - 56*(4 - 2*eps)^2*y^2*z + 400*y^3*z - 
     180*(4 - 2*eps)*y^3*z + 20*(4 - 2*eps)^2*y^3*z + 640*z^2 - 
     268*(4 - 2*eps)*z^2 + 28*(4 - 2*eps)^2*z^2 - 1200*y*z^2 + 
     500*(4 - 2*eps)*y*z^2 - 52*(4 - 2*eps)^2*y*z^2 + 672*y^2*z^2 - 
     304*(4 - 2*eps)*y^2*z^2 + 34*(4 - 2*eps)^2*y^2*z^2 - 560*z^3 + 
     232*(4 - 2*eps)*z^3 - 24*(4 - 2*eps)^2*z^3 + 272*y*z^3 - 
     124*(4 - 2*eps)*y*z^3 + 14*(4 - 2*eps)^2*y*z^3 - 80*z^4 + 
     36*(4 - 2*eps)*z^4 - 4*(4 - 2*eps)^2*z^4))/(32*(-1 - 2*eps)*eps^2*y^2*
    (-1 + z)*z*(-1 + y + z)^2*(y + z)^2), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(84*y^2 - 32*(4 - 2*eps)*y^2 + 
     3*(4 - 2*eps)^2*y^2 - 84*y^3 + 32*(4 - 2*eps)*y^3 - 
     3*(4 - 2*eps)^2*y^3 + 532*y*z - 226*(4 - 2*eps)*y*z + 
     24*(4 - 2*eps)^2*y*z - 420*y^2*z + 174*(4 - 2*eps)*y^2*z - 
     18*(4 - 2*eps)^2*y^2*z + 80*y^3*z - 36*(4 - 2*eps)*y^3*z + 
     4*(4 - 2*eps)^2*y^3*z + 280*z^2 - 116*(4 - 2*eps)*z^2 + 
     12*(4 - 2*eps)^2*z^2 - 704*y*z^2 + 300*(4 - 2*eps)*y*z^2 - 
     32*(4 - 2*eps)^2*y*z^2 + 272*y^2*z^2 - 124*(4 - 2*eps)*y^2*z^2 + 
     14*(4 - 2*eps)^2*y^2*z^2 - 200*z^3 + 80*(4 - 2*eps)*z^3 - 
     8*(4 - 2*eps)^2*z^3 + 112*y*z^3 - 52*(4 - 2*eps)*y*z^3 + 
     6*(4 - 2*eps)^2*y*z^3 - 80*z^4 + 36*(4 - 2*eps)*z^4 - 
     4*(4 - 2*eps)^2*z^4))/(16*(-1 - 2*eps)*eps*y^2*(-1 + z)*z*(-1 + y + z)*
    (y + z)^2), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-300*y + 130*(4 - 2*eps)*y - 14*(4 - 2*eps)^2*y + 324*y^2 - 
     140*(4 - 2*eps)*y^2 + 15*(4 - 2*eps)^2*y^2 - 24*y^3 + 
     10*(4 - 2*eps)*y^3 - (4 - 2*eps)^2*y^3 - 360*z + 152*(4 - 2*eps)*z - 
     16*(4 - 2*eps)^2*z + 1060*y*z - 462*(4 - 2*eps)*y*z + 
     50*(4 - 2*eps)^2*y*z - 700*y^2*z + 310*(4 - 2*eps)*y^2*z - 
     34*(4 - 2*eps)^2*y^2*z + 192*y^3*z - 88*(4 - 2*eps)*y^3*z + 
     10*(4 - 2*eps)^2*y^3*z + 800*z^2 - 340*(4 - 2*eps)*z^2 + 
     36*(4 - 2*eps)^2*z^2 - 1192*y*z^2 + 528*(4 - 2*eps)*y*z^2 - 
     58*(4 - 2*eps)^2*y*z^2 + 544*y^2*z^2 - 248*(4 - 2*eps)*y^2*z^2 + 
     28*(4 - 2*eps)^2*y^2*z^2 - 520*z^3 + 224*(4 - 2*eps)*z^3 - 
     24*(4 - 2*eps)^2*z^3 + 432*y*z^3 - 196*(4 - 2*eps)*y*z^3 + 
     22*(4 - 2*eps)^2*y*z^3 + 80*z^4 - 36*(4 - 2*eps)*z^4 + 
     4*(4 - 2*eps)^2*z^4))/(16*(-1 - 2*eps)*eps*y^2*(-1 + z)^2*z*(-1 + y + z)*
    (y + z)), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + y + 2*z)*
    (-2*y + y^2 - z + y*z + z^2))/(2*y^2*(-1 + z)*z*(-1 + y + z)*(y + z)), 0, 
  (-6*eps^2*y*(-1 + y + 2*z))/((-1 + z)*z*(-1 + y + z)*(y + z)), 0, 
  (3*eps*(-14*y + 3*(4 - 2*eps)*y + 14*y^2 - 3*(4 - 2*eps)*y^2 - 36*z + 
     8*(4 - 2*eps)*z + 36*y*z - 8*(4 - 2*eps)*y*z - 8*y^2*z + 
     2*(4 - 2*eps)*y^2*z + 36*z^2 - 8*(4 - 2*eps)*z^2 - 16*y*z^2 + 
     4*(4 - 2*eps)*y*z^2))/(2*y^2*z*(-1 + y + z)*(y + z)), 0, 
  -((-14*y + 3*(4 - 2*eps)*y + 14*y^2 - 3*(4 - 2*eps)*y^2 - 32*z + 
     7*(4 - 2*eps)*z + 36*y*z - 8*(4 - 2*eps)*y*z - 8*y^2*z + 
     2*(4 - 2*eps)*y^2*z + 28*z^2 - 6*(4 - 2*eps)*z^2 - 16*y*z^2 + 
     4*(4 - 2*eps)*y*z^2 + 4*z^3 - (4 - 2*eps)*z^3)/
    (y^2*(-1 + z)*z*(y + z))), 0, 0, 0, 0, 0, 
  (3*eps*(-30*y + 7*(4 - 2*eps)*y + 38*y^2 - 9*(4 - 2*eps)*y^2 - 8*y^3 + 
     2*(4 - 2*eps)*y^3 - 36*z + 8*(4 - 2*eps)*z + 68*y*z - 
     16*(4 - 2*eps)*y*z - 24*y^2*z + 6*(4 - 2*eps)*y^2*z + 36*z^2 - 
     8*(4 - 2*eps)*z^2 - 16*y*z^2 + 4*(4 - 2*eps)*y*z^2))/
   (2*y^2*(-1 + z)*z*(-1 + y + z)), 
  -((-30*y + 7*(4 - 2*eps)*y + 42*y^2 - 10*(4 - 2*eps)*y^2 - 12*y^3 + 
     3*(4 - 2*eps)*y^3 - 36*z + 8*(4 - 2*eps)*z + 76*y*z - 
     18*(4 - 2*eps)*y*z - 36*y^2*z + 9*(4 - 2*eps)*y^2*z + 40*z^2 - 
     9*(4 - 2*eps)*z^2 - 28*y*z^2 + 7*(4 - 2*eps)*y*z^2 - 4*z^3 + 
     (4 - 2*eps)*z^3)/(y^2*(-1 + z)*(-1 + y + z)*(y + z))), 0, 
  -((-9 + 2*(4 - 2*eps))*(-1 + y + 2*z)*(14*y - 3*(4 - 2*eps)*y + 8*z - 
      2*(4 - 2*eps)*z - 8*y*z + 2*(4 - 2*eps)*y*z - 8*z^2 + 
      2*(4 - 2*eps)*z^2))/(4*(-1 + z)*z*(-1 + y + z)*(y + z)), 0, 0, 0, 
  -((-1 + y + 2*z)*(14*y - 3*(4 - 2*eps)*y + 20*z - 4*(4 - 2*eps)*z - 
      20*y*z + 4*(4 - 2*eps)*y*z - 20*z^2 + 4*(4 - 2*eps)*z^2))/
   (4*(-1 + z)*z*(-1 + y + z)*(y + z)), 0, 0, 0}, 
 {(-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (76 - 30*(4 - 2*eps) + 3*(4 - 2*eps)^2 + 120*y - 54*(4 - 2*eps)*y + 
     6*(4 - 2*eps)^2*y + 120*z - 54*(4 - 2*eps)*z + 6*(4 - 2*eps)^2*z))/
   (16*(-1 - 2*eps)*eps^2*z^3*(-1 + y + z)*(y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (2 + 2*eps - 20*y + 4*(4 - 2*eps)*y))/(16*(-1 - 2*eps)*eps*(-1 + y)*y*z*
    (-1 + y + z)*(y + z)), (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (26 - 15*(4 - 2*eps) + 2*(4 - 2*eps)^2)*(1 - 2*eps))/
   (4*(-2 - 2*eps)*(-1 - 2*eps)*eps*z*(-1 + y + z)*(y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (360*y - 152*(4 - 2*eps)*y + 16*(4 - 2*eps)^2*y + 240*y^2 - 
     108*(4 - 2*eps)*y^2 + 12*(4 - 2*eps)^2*y^2 + 192*z - 74*(4 - 2*eps)*z + 
     7*(4 - 2*eps)^2*z + 288*y*z - 128*(4 - 2*eps)*y*z + 
     14*(4 - 2*eps)^2*y*z + 48*z^2 - 20*(4 - 2*eps)*z^2 + 
     2*(4 - 2*eps)^2*z^2))/(32*(-1 - 2*eps)*eps^2*z^2*(-1 + y + z)^2*
    (y + z)^2), (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-140*y + 58*(4 - 2*eps)*y - 6*(4 - 2*eps)^2*y - 160*y^2 + 
     72*(4 - 2*eps)*y^2 - 8*(4 - 2*eps)^2*y^2 - 308*z + 136*(4 - 2*eps)*z - 
     15*(4 - 2*eps)^2*z - 128*y*z + 56*(4 - 2*eps)*y*z - 
     6*(4 - 2*eps)^2*y*z + 32*z^2 - 16*(4 - 2*eps)*z^2 + 
     2*(4 - 2*eps)^2*z^2))/(16*(-1 - 2*eps)*eps*z^2*(-1 + y + z)*(y + z)^2), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-10 + 2*(4 - 2*eps) - 12*y + 
     3*(4 - 2*eps)*y - 8*z + 2*(4 - 2*eps)*z))/(4*eps*z^2*(-1 + y + z)*
    (y + z)), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-60 + 22*(4 - 2*eps) - 2*(4 - 2*eps)^2 - 20*y + 14*(4 - 2*eps)*y - 
     2*(4 - 2*eps)^2*y + 80*y^2 - 36*(4 - 2*eps)*y^2 + 4*(4 - 2*eps)^2*y^2 - 
     136*z + 62*(4 - 2*eps)*z - 7*(4 - 2*eps)^2*z + 80*y*z - 
     36*(4 - 2*eps)*y*z + 4*(4 - 2*eps)^2*y*z))/(16*(-1 - 2*eps)*eps*(-1 + y)*
    z^2*(-1 + y + z)*(y + z)), (6*eps^2)/((-1 + y + z)*(y + z)), 0, 
  (-3*eps*(-1 + y)*(-22 + 5*(4 - 2*eps) - 8*y + 2*(4 - 2*eps)*y))/
   (2*z^2*(-1 + y + z)*(y + z)), 0, 
  (-18 + 4*(4 - 2*eps) - 12*y + 3*(4 - 2*eps)*y)/(z^2*(y + z)), 0, 0, 0, 0, 
  0, 0, (-3*eps*(-2 - 2*eps - 8*y + 2*(4 - 2*eps)*y - 8*z + 2*(4 - 2*eps)*z))/
   (2*z^2*(-1 + y + z)), (-2 - 2*eps - 8*y + 2*(4 - 2*eps)*y - 8*z + 
    2*(4 - 2*eps)*z)/(z*(-1 + y + z)*(y + z)), 0, 0, 0, 0, 
  ((-9 + 2*(4 - 2*eps))*(8*y - 2*(4 - 2*eps)*y - 8*y^2 + 2*(4 - 2*eps)*y^2 + 
     14*z - 3*(4 - 2*eps)*z - 8*y*z + 2*(4 - 2*eps)*y*z))/
   (4*z*(-1 + y + z)*(y + z)), 0, 
  -(-24*y + 4*(4 - 2*eps)*y + 24*y^2 - 4*(4 - 2*eps)*y^2 - 18*z + 
     3*(4 - 2*eps)*z + 28*y*z - 4*(4 - 2*eps)*y*z + 4*z^2)/
   (4*z*(-1 + y + z)*(y + z)), 0, 0}, 
 {(-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (472*y - 204*(4 - 2*eps)*y + 22*(4 - 2*eps)^2*y - 672*y^2 + 
     284*(4 - 2*eps)*y^2 - 30*(4 - 2*eps)^2*y^2 - 80*y^3 + 
     36*(4 - 2*eps)*y^3 - 4*(4 - 2*eps)^2*y^3 + 200*z - 100*(4 - 2*eps)*z + 
     12*(4 - 2*eps)^2*z - 360*y*z + 206*(4 - 2*eps)*y*z - 
     27*(4 - 2*eps)^2*y*z + 8*y^2*z - 26*(4 - 2*eps)*y^2*z + 
     5*(4 - 2*eps)^2*y^2*z + 80*y^3*z - 36*(4 - 2*eps)*y^3*z + 
     4*(4 - 2*eps)^2*y^3*z + 560*z^2 - 172*(4 - 2*eps)*z^2 + 
     12*(4 - 2*eps)^2*z^2 - 1712*y*z^2 + 618*(4 - 2*eps)*y*z^2 - 
     55*(4 - 2*eps)^2*y*z^2 + 720*y^2*z^2 - 284*(4 - 2*eps)*y^2*z^2 + 
     28*(4 - 2*eps)^2*y^2*z^2 - 1720*z^3 + 644*(4 - 2*eps)*z^3 - 
     60*(4 - 2*eps)^2*z^3 + 1600*y*z^3 - 620*(4 - 2*eps)*y*z^3 + 
     60*(4 - 2*eps)^2*y*z^3 + 960*z^4 - 372*(4 - 2*eps)*z^4 + 
     36*(4 - 2*eps)^2*z^4))/(32*(-1 - 2*eps)^2*eps^2*y*(-1 + z)*z^3*
    (-1 + y + z)^2*(y + z)), (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps)*(32 - 16*(4 - 2*eps) + 2*(4 - 2*eps)^2 + 24*y - 
     10*(4 - 2*eps)*y + (4 - 2*eps)^2*y - 88*y^2 + 42*(4 - 2*eps)*y^2 - 
     5*(4 - 2*eps)^2*y^2 + 32*y^3 - 16*(4 - 2*eps)*y^3 + 
     2*(4 - 2*eps)^2*y^3 + 32*z - 16*(4 - 2*eps)*z + 2*(4 - 2*eps)^2*z - 
     272*y*z + 118*(4 - 2*eps)*y*z - 13*(4 - 2*eps)^2*y*z + 184*y^2*z - 
     76*(4 - 2*eps)*y^2*z + 8*(4 - 2*eps)^2*y^2*z - 264*z^2 + 
     112*(4 - 2*eps)*z^2 - 12*(4 - 2*eps)^2*z^2 + 152*y*z^2 - 
     60*(4 - 2*eps)*y*z^2 + 6*(4 - 2*eps)^2*y*z^2))/
   (32*(-1 - 2*eps)^2*eps^2*(-1 + y)*y^2*z*(-1 + y + z)^2*(y + z)), 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (210*y^2 - 87*(4 - 2*eps)*y^2 + 9*(4 - 2*eps)^2*y^2 - 86*y*z + 
     51*(4 - 2*eps)*y*z - 7*(4 - 2*eps)^2*y*z + 106*y^2*z - 
     60*(4 - 2*eps)*y^2*z + 8*(4 - 2*eps)^2*y^2*z - 60*z^2 + 
     27*(4 - 2*eps)*z^2 - 3*(4 - 2*eps)^2*z^2 + 166*y*z^2 - 
     87*(4 - 2*eps)*y*z^2 + 11*(4 - 2*eps)^2*y*z^2 + 60*z^3 - 
     27*(4 - 2*eps)*z^3 + 3*(4 - 2*eps)^2*z^3))/(8*(-1 - 2*eps)^2*eps^2*y*z^2*
    (-1 + y + z)^2*(y + z)), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
     (-540*y + 228*(4 - 2*eps)*y - 24*(4 - 2*eps)^2*y + 120*y^3 - 
      54*(4 - 2*eps)*y^3 + 6*(4 - 2*eps)^2*y^3 + 540*z - 228*(4 - 2*eps)*z + 
      24*(4 - 2*eps)^2*z + 364*y*z - 186*(4 - 2*eps)*y*z + 
      23*(4 - 2*eps)^2*y*z + 1672*y^2*z - 660*(4 - 2*eps)*y^2*z + 
      65*(4 - 2*eps)^2*y^2*z + 60*z^2 - 42*(4 - 2*eps)*z^2 + 
      6*(4 - 2*eps)^2*z^2 + 3532*y*z^2 - 1392*(4 - 2*eps)*y*z^2 + 
      137*(4 - 2*eps)^2*y*z^2 + 1980*z^3 - 786*(4 - 2*eps)*z^3 + 
      78*(4 - 2*eps)^2*z^3))/(16*(-1 - 2*eps)^2*eps^2*y*z^2*(-1 + y + z)^3*
    (y + z)), -((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
     (-210*y + 87*(4 - 2*eps)*y - 9*(4 - 2*eps)^2*y + 90*y^2 - 
      33*(4 - 2*eps)*y^2 + 3*(4 - 2*eps)^2*y^2 + 120*y^3 - 
      54*(4 - 2*eps)*y^3 + 6*(4 - 2*eps)^2*y^3 + 210*z - 87*(4 - 2*eps)*z + 
      9*(4 - 2*eps)^2*z + 248*y*z - 114*(4 - 2*eps)*y*z + 
      13*(4 - 2*eps)^2*y*z + 632*y^2*z - 252*(4 - 2*eps)*y^2*z + 
      25*(4 - 2*eps)^2*y^2*z + 30*z^2 - 21*(4 - 2*eps)*z^2 + 
      3*(4 - 2*eps)^2*z^2 + 1412*y*z^2 - 558*(4 - 2*eps)*y*z^2 + 
      55*(4 - 2*eps)^2*y*z^2 + 900*z^3 - 360*(4 - 2*eps)*z^3 + 
      36*(4 - 2*eps)^2*z^3))/(8*(-1 - 2*eps)^2*eps*y*z^2*(-1 + y + z)^2*
    (y + z)), (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (360*y - 152*(4 - 2*eps)*y + 16*(4 - 2*eps)^2*y - 280*y^2 + 
     116*(4 - 2*eps)*y^2 - 12*(4 - 2*eps)^2*y^2 - 80*y^3 + 
     36*(4 - 2*eps)*y^3 - 4*(4 - 2*eps)^2*y^3 + 100*z - 50*(4 - 2*eps)*z + 
     6*(4 - 2*eps)^2*z - 324*y*z + 160*(4 - 2*eps)*y*z - 
     19*(4 - 2*eps)^2*y*z - 696*y^2*z + 274*(4 - 2*eps)*y^2*z - 
     27*(4 - 2*eps)^2*y^2*z + 80*y^3*z - 36*(4 - 2*eps)*y^3*z + 
     4*(4 - 2*eps)^2*y^3*z + 240*z^2 - 68*(4 - 2*eps)*z^2 + 
     4*(4 - 2*eps)^2*z^2 - 1316*y*z^2 + 488*(4 - 2*eps)*y*z^2 - 
     45*(4 - 2*eps)^2*y*z^2 + 920*y^2*z^2 - 364*(4 - 2*eps)*y^2*z^2 + 
     36*(4 - 2*eps)^2*y^2*z^2 - 780*z^3 + 286*(4 - 2*eps)*z^3 - 
     26*(4 - 2*eps)^2*z^3 + 1280*y*z^3 - 496*(4 - 2*eps)*y*z^3 + 
     48*(4 - 2*eps)^2*y*z^3 + 440*z^4 - 168*(4 - 2*eps)*z^4 + 
     16*(4 - 2*eps)^2*z^4))/(16*(-1 - 2*eps)^2*eps*y*(-1 + z)*z^2*
    (-1 + y + z)^2*(y + z)), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (220*y - 94*(4 - 2*eps)*y + 10*(4 - 2*eps)^2*y - 440*y^2 + 
     188*(4 - 2*eps)*y^2 - 20*(4 - 2*eps)^2*y^2 + 220*y^3 - 
     94*(4 - 2*eps)*y^3 + 10*(4 - 2*eps)^2*y^3 + 240*z - 108*(4 - 2*eps)*z + 
     12*(4 - 2*eps)^2*z - 124*y*z + 80*(4 - 2*eps)*y*z - 
     11*(4 - 2*eps)^2*y*z - 668*y^2*z + 248*(4 - 2*eps)*y^2*z - 
     23*(4 - 2*eps)^2*y^2*z + 552*y^3*z - 220*(4 - 2*eps)*y^3*z + 
     22*(4 - 2*eps)^2*y^3*z + 360*z^2 - 132*(4 - 2*eps)*z^2 + 
     12*(4 - 2*eps)^2*z^2 - 808*y*z^2 + 306*(4 - 2*eps)*y*z^2 - 
     29*(4 - 2*eps)^2*y*z^2 + 504*y^2*z^2 - 200*(4 - 2*eps)*y^2*z^2 + 
     20*(4 - 2*eps)^2*y^2*z^2 + 160*z^3 - 72*(4 - 2*eps)*z^3 + 
     8*(4 - 2*eps)^2*z^3 - 48*y*z^3 + 20*(4 - 2*eps)*y*z^3 - 
     2*(4 - 2*eps)^2*y*z^3))/(16*(-1 - 2*eps)^2*eps*(-1 + y)*y*z^2*
    (-1 + y + z)^2*(y + z)), 
  (-3*eps*z*(-2*eps - 6*y + (4 - 2*eps)*y - 6*z + (4 - 2*eps)*z))/
   ((-1 - 2*eps)*y*(-1 + y + z)^2*(y + z)), 
  (-3*eps*y*(14*y - 3*(4 - 2*eps)*y + 10*z - 2*(4 - 2*eps)*z - 20*y*z + 
     4*(4 - 2*eps)*y*z - 20*z^2 + 4*(4 - 2*eps)*z^2))/
   ((-1 - 2*eps)*z^2*(-1 + y + z)^2*(y + z)), 
  (-3*eps*(-1 + y)*(22 - 5*(4 - 2*eps) - 22*y + 5*(4 - 2*eps)*y - 30*z + 
     7*(4 - 2*eps)*z - 32*y*z + 6*(4 - 2*eps)*y*z - 32*z^2 + 
     6*(4 - 2*eps)*z^2))/(2*(-1 - 2*eps)*z^2*(-1 + y + z)^2*(y + z)), 
  (-3*eps*(-1 + z)*(-22 + 5*(4 - 2*eps) + 14*y - 3*(4 - 2*eps)*y + 6*z - 
     (4 - 2*eps)*z - 60*y*z + 12*(4 - 2*eps)*y*z - 60*z^2 + 
     12*(4 - 2*eps)*z^2))/(2*(-1 - 2*eps)*y*z*(-1 + y + z)^2*(y + z)), 
  (18 - 4*(4 - 2*eps) - 14*y + 3*(4 - 2*eps)*y - 4*y^2 + (4 - 2*eps)*y^2 - 
    26*z + 6*(4 - 2*eps)*z - 36*y*z + 7*(4 - 2*eps)*y*z - 32*z^2 + 
    6*(4 - 2*eps)*z^2)/((-1 - 2*eps)*z^2*(-1 + y + z)*(y + z)), 
  (-18 + 4*(4 - 2*eps) + 14*y - 3*(4 - 2*eps)*y + 2*z - 60*y*z + 
    12*(4 - 2*eps)*y*z - 60*z^2 + 12*(4 - 2*eps)*z^2)/
   ((-1 - 2*eps)*y*z*(-1 + y + z)*(y + z)), 
  -((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-4*y + (4 - 2*eps)*y - 34*y^2 + 
      7*(4 - 2*eps)*y^2 - 64*y*z + 13*(4 - 2*eps)*y*z - 30*z^2 + 
      6*(4 - 2*eps)*z^2))/(4*(-1 - 2*eps)*eps*y*z*(-1 + y + z)^2*(y + z)), 
  (-2*(1 - 2*eps)^2)/((-1 - 2*eps)*z*(-1 + y + z)^2), 
  (-6*(1 - 2*eps))/(y*(-1 + y + z)), (-6*(1 - 2*eps))/(z*(-1 + y + z)), 
  (2*eps^2*(-2 + y + z))/((-1 - 2*eps)*z*(-1 + y + z)^2), 
  (-3*eps*(-22*y + 5*(4 - 2*eps)*y - 10*z + 3*(4 - 2*eps)*z - 52*y*z + 
     10*(4 - 2*eps)*y*z - 52*z^2 + 10*(4 - 2*eps)*z^2))/
   (2*(-1 - 2*eps)*y*z^2*(-1 + y + z)), 
  -((22*y - 5*(4 - 2*eps)*y - 4*y^2 + (4 - 2*eps)*y^2 + 10*z - 
     3*(4 - 2*eps)*z + 44*y*z - 8*(4 - 2*eps)*y*z + 48*z^2 - 
     9*(4 - 2*eps)*z^2)/((-1 - 2*eps)*y*z*(-1 + y + z)*(y + z))), 
  (2*eps)/(-1 + y + z), ((-9 + 2*(4 - 2*eps))*(14*y - 3*(4 - 2*eps)*y + 
     20*z - 4*(4 - 2*eps)*z - 40*y*z + 8*(4 - 2*eps)*y*z - 40*z^2 + 
     8*(4 - 2*eps)*z^2))/(4*(-1 - 2*eps)*z*(-1 + y + z)*(y + z)), 
  -(((-9 + 2*(4 - 2*eps))*eps)/((-1 - 2*eps)*z*(-1 + y + z))), 
  (2*eps)/(-1 + y + z), ((-9 + 2*(4 - 2*eps))*(-2 - 2*eps)*(-1 + 2*y + 2*z))/
   (4*(-1 - 2*eps)*(-1 + y + z)*(y + z)), -((-2 - 2*eps)*y)/
   (4*(-1 - 2*eps)*z*(-1 + y + z)*(y + z)), -((-2 - 2*eps)*(-1 + 2*y + 2*z))/
   (4*(-1 - 2*eps)*(-1 + y + z)*(y + z)), 
  -(2*eps - 4*y + (4 - 2*eps)*y - 2*z + (4 - 2*eps)*z)/(2*z*(-1 + y + z)), 
  -(-2 - 2*eps)/(2*(-1 - 2*eps))}, 
 {(3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-24 + 4*(4 - 2*eps) + 308*y - 110*(4 - 2*eps)*y + 10*(4 - 2*eps)^2*y - 
     558*y^2 + 211*(4 - 2*eps)*y^2 - 20*(4 - 2*eps)^2*y^2 + 204*y^3 - 
     76*(4 - 2*eps)*y^3 + 7*(4 - 2*eps)^2*y^3 + 396*z - 132*(4 - 2*eps)*z + 
     11*(4 - 2*eps)^2*z - 1148*y*z + 412*(4 - 2*eps)*y*z - 
     37*(4 - 2*eps)^2*y*z + 696*y^2*z - 254*(4 - 2*eps)*y^2*z + 
     23*(4 - 2*eps)^2*y^2*z - 720*z^2 + 252*(4 - 2*eps)*z^2 - 
     22*(4 - 2*eps)^2*z^2 + 840*y*z^2 - 302*(4 - 2*eps)*y*z^2 + 
     27*(4 - 2*eps)^2*y*z^2 + 348*z^3 - 124*(4 - 2*eps)*z^3 + 
     11*(4 - 2*eps)^2*z^3))/(4*(-2 - 2*eps)*eps^2*y*z^3*(-1 + y + z)^3*
    (y + z)), (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-1752 + 1100*(4 - 2*eps) - 230*(4 - 2*eps)^2 + 16*(4 - 2*eps)^3 + 
     2528*y - 1560*(4 - 2*eps)*y + 321*(4 - 2*eps)^2*y - 22*(4 - 2*eps)^3*y - 
     776*y^2 + 460*(4 - 2*eps)*y^2 - 91*(4 - 2*eps)^2*y^2 + 
     6*(4 - 2*eps)^3*y^2 + 1452*z - 880*(4 - 2*eps)*z + 178*(4 - 2*eps)^2*z - 
     12*(4 - 2*eps)^3*z - 836*y*z + 482*(4 - 2*eps)*y*z - 
     93*(4 - 2*eps)^2*y*z + 6*(4 - 2*eps)^3*y*z))/
   (8*(-2 - 2*eps)*(-1 - 2*eps)*eps^2*(-1 + y)*y^2*z*(-1 + y + z)^2*(y + z)), 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (600*y^2 - 240*(4 - 2*eps)*y^2 + 24*(4 - 2*eps)^2*y^2 - 360*y^3 + 
     132*(4 - 2*eps)*y^3 - 12*(4 - 2*eps)^2*y^3 + 180*y^4 - 
     66*(4 - 2*eps)*y^4 + 6*(4 - 2*eps)^2*y^4 + 192*y*z - 
     54*(4 - 2*eps)*y*z + 3*(4 - 2*eps)^2*y*z - 576*y^2*z + 
     162*(4 - 2*eps)*y^2*z - 9*(4 - 2*eps)^2*y^2*z + 424*y^3*z - 
     126*(4 - 2*eps)*y^3*z + 8*(4 - 2*eps)^2*y^3*z - 240*z^2 + 
     108*(4 - 2*eps)*z^2 - 12*(4 - 2*eps)^2*z^2 + 288*y*z^2 - 
     192*(4 - 2*eps)*y*z^2 + 27*(4 - 2*eps)^2*y*z^2 + 44*y^2*z^2 + 
     60*(4 - 2*eps)*y^2*z^2 - 14*(4 - 2*eps)^2*y^2*z^2 + 504*z^3 - 
     222*(4 - 2*eps)*z^3 + 24*(4 - 2*eps)^2*z^3 - 464*y*z^3 + 
     234*(4 - 2*eps)*y*z^3 - 28*(4 - 2*eps)^2*y*z^3 - 264*z^4 + 
     114*(4 - 2*eps)*z^4 - 12*(4 - 2*eps)^2*z^4))/
   (8*(-2 - 2*eps)*eps^2*y*z^2*(-1 + y + z)^3*(y + z)^2), 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-1440*y^2 + 708*(4 - 2*eps)*y^2 - 114*(4 - 2*eps)^2*y^2 + 
     6*(4 - 2*eps)^3*y^2 + 7260*y^3 - 3942*(4 - 2*eps)*y^3 + 
     708*(4 - 2*eps)^2*y^3 - 42*(4 - 2*eps)^3*y^3 - 7920*y^4 + 
     4524*(4 - 2*eps)*y^4 - 858*(4 - 2*eps)^2*y^4 + 54*(4 - 2*eps)^3*y^4 - 
     4248*y*z + 2064*(4 - 2*eps)*y*z - 318*(4 - 2*eps)^2*y*z + 
     15*(4 - 2*eps)^3*y*z + 35460*y^2*z - 19842*(4 - 2*eps)*y^2*z + 
     3690*(4 - 2*eps)^2*y^2*z - 228*(4 - 2*eps)^3*y^2*z - 37712*y^3*z + 
     21508*(4 - 2*eps)*y^3*z - 4078*(4 - 2*eps)^2*y^3*z + 
     257*(4 - 2*eps)^3*y^3*z - 1800*z^2 + 720*(4 - 2*eps)*z^2 - 
     72*(4 - 2*eps)^2*z^2 + 51780*y*z^2 - 29376*(4 - 2*eps)*y*z^2 + 
     5544*(4 - 2*eps)^2*y*z^2 - 348*(4 - 2*eps)^3*y*z^2 - 68044*y^2*z^2 + 
     38840*(4 - 2*eps)*y^2*z^2 - 7376*(4 - 2*eps)^2*y^2*z^2 + 
     466*(4 - 2*eps)^3*y^2*z^2 + 23580*z^3 - 13476*(4 - 2*eps)*z^3 + 
     2562*(4 - 2*eps)^2*z^3 - 162*(4 - 2*eps)^3*z^3 - 54632*y*z^3 + 
     31252*(4 - 2*eps)*y*z^3 - 5950*(4 - 2*eps)^2*y*z^3 + 
     377*(4 - 2*eps)^3*y*z^3 - 16380*z^4 + 9396*(4 - 2*eps)*z^4 - 
     1794*(4 - 2*eps)^2*z^4 + 114*(4 - 2*eps)^3*z^4))/
   (8*(-2 - 2*eps)*(-1 - 2*eps)*eps^2*y*z^2*(-1 + y + z)^4*(y + z)^2), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-180*y^2 + 66*(4 - 2*eps)*y^2 - 
     6*(4 - 2*eps)^2*y^2 + 3600*y^3 - 2040*(4 - 2*eps)*y^3 + 
     384*(4 - 2*eps)^2*y^3 - 24*(4 - 2*eps)^3*y^3 - 3420*y^4 + 
     1974*(4 - 2*eps)*y^4 - 378*(4 - 2*eps)^2*y^4 + 24*(4 - 2*eps)^3*y^4 + 
     228*y*z - 330*(4 - 2*eps)*y*z + 102*(4 - 2*eps)^2*y*z - 
     9*(4 - 2*eps)^3*y*z + 12864*y^2*z - 7224*(4 - 2*eps)*y^2*z + 
     1350*(4 - 2*eps)^2*y^2*z - 84*(4 - 2*eps)^3*y^2*z - 15532*y^3*z + 
     8942*(4 - 2*eps)*y^3*z - 1712*(4 - 2*eps)^2*y^3*z + 
     109*(4 - 2*eps)^3*y^3*z - 600*z^2 + 240*(4 - 2*eps)*z^2 - 
     24*(4 - 2*eps)^2*z^2 + 20064*y*z^2 - 11454*(4 - 2*eps)*y*z^2 + 
     2178*(4 - 2*eps)^2*y*z^2 - 138*(4 - 2*eps)^3*y*z^2 - 28304*y^2*z^2 + 
     16312*(4 - 2*eps)*y^2*z^2 - 3130*(4 - 2*eps)^2*y^2*z^2 + 
     200*(4 - 2*eps)^3*y^2*z^2 + 10800*z^3 - 6270*(4 - 2*eps)*z^3 + 
     1212*(4 - 2*eps)^2*z^3 - 78*(4 - 2*eps)^3*z^3 - 23692*y*z^3 + 
     13694*(4 - 2*eps)*y*z^3 - 2636*(4 - 2*eps)^2*y*z^3 + 
     169*(4 - 2*eps)^3*y*z^3 - 7500*z^4 + 4350*(4 - 2*eps)*z^4 - 
     840*(4 - 2*eps)^2*z^4 + 54*(4 - 2*eps)^3*z^4))/
   (4*(-2 - 2*eps)*(-1 - 2*eps)*eps*y*z^2*(-1 + y + z)^3*(y + z)^2), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-2 + 23*y - 4*(4 - 2*eps)*y - 
     39*y^2 + 8*(4 - 2*eps)*y^2 + 29*z - 5*(4 - 2*eps)*z - 72*y*z + 
     14*(4 - 2*eps)*y*z - 27*z^2 + 5*(4 - 2*eps)*z^2))/
   (2*eps*y*z^2*(-1 + y + z)^2*(y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-120 + 44*(4 - 2*eps) - 
     4*(4 - 2*eps)^2 + 1560*y - 812*(4 - 2*eps)*y + 140*(4 - 2*eps)^2*y - 
     8*(4 - 2*eps)^3*y - 3960*y^2 + 2172*(4 - 2*eps)*y^2 - 
     396*(4 - 2*eps)^2*y^2 + 24*(4 - 2*eps)^3*y^2 + 3720*y^3 - 
     2084*(4 - 2*eps)*y^3 + 388*(4 - 2*eps)^2*y^3 - 24*(4 - 2*eps)^3*y^3 - 
     1200*y^4 + 680*(4 - 2*eps)*y^4 - 128*(4 - 2*eps)^2*y^4 + 
     8*(4 - 2*eps)^3*y^4 + 1660*z - 902*(4 - 2*eps)*z + 164*(4 - 2*eps)^2*z - 
     10*(4 - 2*eps)^3*z - 6156*y*z + 3386*(4 - 2*eps)*y*z - 
     621*(4 - 2*eps)^2*y*z + 38*(4 - 2*eps)^3*y*z + 7532*y^2*z - 
     4196*(4 - 2*eps)*y^2*z + 778*(4 - 2*eps)^2*y^2*z - 
     48*(4 - 2*eps)^3*y^2*z - 3036*y^3*z + 1712*(4 - 2*eps)*y^3*z - 
     321*(4 - 2*eps)^2*y^3*z + 20*(4 - 2*eps)^3*y^3*z + 240*z^2 - 
     258*(4 - 2*eps)*z^2 + 72*(4 - 2*eps)^2*z^2 - 6*(4 - 2*eps)^3*z^2 + 
     1332*y*z^2 - 616*(4 - 2*eps)*y*z^2 + 90*(4 - 2*eps)^2*y*z^2 - 
     4*(4 - 2*eps)^3*y*z^2 - 1572*y^2*z^2 + 874*(4 - 2*eps)*y^2*z^2 - 
     162*(4 - 2*eps)^2*y^2*z^2 + 10*(4 - 2*eps)^3*y^2*z^2 - 880*z^3 + 
     556*(4 - 2*eps)*z^3 - 116*(4 - 2*eps)^2*z^3 + 8*(4 - 2*eps)^3*z^3 + 
     264*y*z^3 - 158*(4 - 2*eps)*y*z^3 + 31*(4 - 2*eps)^2*y*z^3 - 
     2*(4 - 2*eps)^3*y*z^3))/(4*(-2 - 2*eps)*(-1 - 2*eps)*eps*(-1 + y)*y*z^2*
    (-1 + y + z)^3*(y + z)), 
  (6*eps*(10 - 2*(4 - 2*eps) - 10*y + 2*(4 - 2*eps)*y - 11*z + 
     2*(4 - 2*eps)*z))/(y*(-1 + y + z)^2*(y + z)), 
  (6*(-1 - 2*eps)*eps*y*(-12 + 2*(4 - 2*eps) + 10*y - (4 - 2*eps)*y - 
     12*y^2 + 2*(4 - 2*eps)*y^2 + 36*z - 6*(4 - 2*eps)*z - 36*y*z + 
     6*(4 - 2*eps)*y*z - 24*z^2 + 4*(4 - 2*eps)*z^2))/
   ((-2 - 2*eps)*z^2*(-1 + y + z)^3*(y + z)), 
  (6*eps*(-1 + y)*(1 - 2*eps - 15*y + 3*(4 - 2*eps)*y - 21*z + 
     4*(4 - 2*eps)*z))/(z^2*(-1 + y + z)^2*(y + z)), 
  (6*(-1 - 2*eps)*eps*(-1 + z)*(4 - 2*(4 - 2*eps) + 28*y - 4*(4 - 2*eps)*y - 
     28*y^2 + 5*(4 - 2*eps)*y^2 + 60*z - 10*(4 - 2*eps)*z - 74*y*z + 
     13*(4 - 2*eps)*y*z - 46*z^2 + 8*(4 - 2*eps)*z^2))/
   ((-2 - 2*eps)*y*z*(-1 + y + z)^3*(y + z)), 
  (-2*(2 - 2*eps - 34*y + 7*(4 - 2*eps)*y - 42*z + 8*(4 - 2*eps)*z))/
   (z^2*(-1 + y + z)*(y + z)), 
  (-2*(-1 - 2*eps)*(-2*(4 - 2*eps) + 60*y - 9*(4 - 2*eps)*y - 56*y^2 + 
     10*(4 - 2*eps)*y^2 + 132*z - 23*(4 - 2*eps)*z - 152*y*z + 
     27*(4 - 2*eps)*y*z - 96*z^2 + 17*(4 - 2*eps)*z^2))/
   ((-2 - 2*eps)*y*z*(-1 + y + z)^2*(y + z)), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-240*y^2 + 108*(4 - 2*eps)*y^2 - 
     12*(4 - 2*eps)^2*y^2 + 60*y^3 - 42*(4 - 2*eps)*y^3 + 
     6*(4 - 2*eps)^2*y^3 + 180*y^4 - 66*(4 - 2*eps)*y^4 + 
     6*(4 - 2*eps)^2*y^4 + 192*y*z - 54*(4 - 2*eps)*y*z + 
     3*(4 - 2*eps)^2*y*z - 1092*y^2*z + 384*(4 - 2*eps)*y^2*z - 
     33*(4 - 2*eps)^2*y^2*z + 1240*y^3*z - 468*(4 - 2*eps)*y^3*z + 
     44*(4 - 2*eps)^2*y^3*z + 600*z^2 - 240*(4 - 2*eps)*z^2 + 
     24*(4 - 2*eps)^2*z^2 - 2412*y*z^2 + 918*(4 - 2*eps)*y*z^2 - 
     87*(4 - 2*eps)^2*y*z^2 + 2600*y^2*z^2 - 990*(4 - 2*eps)*y^2*z^2 + 
     94*(4 - 2*eps)^2*y^2*z^2 - 1260*z^3 + 492*(4 - 2*eps)*z^3 - 
     48*(4 - 2*eps)^2*z^3 + 2200*y*z^3 - 840*(4 - 2*eps)*y*z^3 + 
     80*(4 - 2*eps)^2*y*z^3 + 660*z^4 - 252*(4 - 2*eps)*z^4 + 
     24*(4 - 2*eps)^2*z^4))/(4*(-2 - 2*eps)*eps*y*z^2*(-1 + y + z)^3*
    (y + z)^2), (4*(-1 - 2*eps)*(1 - 2*eps)^2*(-2 + y + z))/
   ((-2 - 2*eps)*z*(-1 + y + z)^3*(y + z)), 
  (6*(-1 - 2*eps)*(1 - 2*eps)*(20 - 4*(4 - 2*eps) - 16*y + 3*(4 - 2*eps)*y - 
     22*z + 4*(4 - 2*eps)*z))/((-2 - 2*eps)*y*z*(-1 + y + z)*(y + z)), 
  (6*(-1 - 2*eps)*(1 - 2*eps)*(-8 + 2*(4 - 2*eps) - 6*y + (4 - 2*eps)*y - 
     12*z + 2*(4 - 2*eps)*z))/((-2 - 2*eps)*z^2*(-1 + y + z)*(y + z)), 
  (-4*(-1 - 2*eps)*eps^2*(y + z))/((-2 - 2*eps)*z*(-1 + y + z)^3), 
  (6*eps*(2 - 20*y + 4*(4 - 2*eps)*y - 31*z + 6*(4 - 2*eps)*z))/
   (y*z^2*(-1 + y + z)), (-2*(4 - 36*y + 7*(4 - 2*eps)*y - 58*z + 
     11*(4 - 2*eps)*z))/(y*z*(-1 + y + z)*(y + z)), 
  (-2*(-1 - 2*eps)*eps*(-1 + y + 2*z))/(z*(-1 + y + z)*(y + z)), 
  (-2*(-9 + 2*(4 - 2*eps))*(-1 - 2*eps)*(-1 + y + 2*z))/
   (z*(-1 + y + z)*(y + z)), 0, 
  (-2*(-1 - 2*eps)*eps*(2 + 2*eps - 16*y + 3*(4 - 2*eps)*y - 22*z + 
     4*(4 - 2*eps)*z))/((-2 - 2*eps)*z*(-1 + y + z)*(y + z)), 
  -(((-9 + 2*(4 - 2*eps))*(10 - 2*(4 - 2*eps) - 10*y + 2*(4 - 2*eps)*y - 
      11*z + 2*(4 - 2*eps)*z))/(z*(-1 + y + z)*(y + z))), 0, 
  (-11 + 2*(4 - 2*eps))/((-1 + y + z)*(y + z)), 
  (2*(-1 - 2*eps)^2)/(z*(y + z)), (6*y - (4 - 2*eps)*y - 6*y^2 + 
    (4 - 2*eps)*y^2 + 12*z - 2*(4 - 2*eps)*z - 19*y*z + 3*(4 - 2*eps)*y*z - 
    13*z^2 + 2*(4 - 2*eps)*z^2)/(z*(-1 + y + z)*(y + z))}}


==> anc/1to3/NB.t <==
{{180*(1+2*eps)^2*z*(1+eps)*eps^3*(1+4*eps)*(-1+2*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,180*y*(1+2*eps)^2*(1+eps)*eps^3*(1+4*eps)*(-1+2*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,-180*(1+2*eps)^2*(1+eps)*eps^3*(1+4*eps)*(-1+2*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,60*(1+2*eps)^2*(-1+y+z)*(1+eps)*eps^3*(1+4*eps)*(-1+2*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,-60*(-2+3*eps)*(1+2*eps)^2*(1+eps)*eps^2*(1+4*eps)*(-1+2*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,-60*(-2+3*eps)*(1+2*eps)^2*(1+eps)*eps^2*(1+4*eps)*(-1+2*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,180*(-2+3*eps)*(1+2*eps)^2*(1+eps)*eps^2*(1+4*eps)*(-1+2*eps),0,0,0,0,-60*(-2+3*eps)*(1+2*eps)^2*(1+eps)*eps^2*(1+4*eps)*(-1+2*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,-90*(-2+3*eps)*(1+2*eps)^2*z^(-1)*(1+eps)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,180*(-2+3*eps)*(1+2*eps)^2*z^(-1)*(1+eps)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,180*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,30*(-2+3*eps)*(1+2*eps)^2*(1+eps)*(1+4*eps)*(-1+y)^(-1)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,30*(-2+3*eps)*(1+2*eps)^2*(1+eps)*(1+4*eps)*(-1+y)^(-1)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,90*(-2+3*eps)*(1+2*eps)^2*(1+eps)*(-1+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,30*(-2+3*eps)*(1+2*eps)^2*(1+eps)*(-1+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,-30*(-2+3*eps)*(1+2*eps)^2*(1+eps)*(-1+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,-30*(-2+3*eps)*(1+2*eps)^2*(1+eps)*(-1+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),270*(-2+3*eps)*(1+2*eps)^2*(1+eps)*(-1+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,-60*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*(1+eps)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,90*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*(1+eps)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,90*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*(1+eps)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,-90*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*(1+eps)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,0,180*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*(1+eps)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,-180*(-2+3*eps)*(1+2*eps)^2*(1+eps)*eps^2*(1+4*eps)*(-1+2*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,-90*(-2+3*eps)*(1+2*eps)^2*(1+eps)*eps^2*(1+4*eps)*(-1+3*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,180*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*(1+eps)*eps*(1+4*eps)*(-1+2*eps)*(-1+3*eps),0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,180*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*(1+eps)*eps*(1+4*eps)*(-1+2*eps)*(-1+3*eps),0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,-15*(-2+3*eps)*(1+2*eps)^2*(1+eps)*(y+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),-30*(-2+3*eps)*(1+2*eps)^2*(1+eps)*(y+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,0,0,0,0,0,45*(-2+3*eps)*(1+2*eps)^2*(1+eps)*(y+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,0,0,0,0},
{0,-90*(-2+3*eps)*(1+2*eps)^2*(1+eps)*(y+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,-30*(-2+3*eps)*(1+2*eps)^2*(1+eps)*(y+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),-30*(-2+3*eps)*(1+2*eps)^2*(1+eps)*(y+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,0,0,0,0,30*(-2+3*eps)*(1+2*eps)^2*(1+eps)*(y+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),90*(-2+3*eps)*(1+2*eps)^2*(1+eps)*(y+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,0,0},
{-180*(-2+3*eps)*(1+2*eps)^2*z^(-1)*(1+eps)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,-90*(-2+3*eps)*(1+2*eps)^2*z^(-1)*(1+eps)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,0,0,0,0,0,180*(-2+3*eps)*(1+2*eps)^2*z^(-1)*(1+eps)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,0,0},
{0,0,90*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*(1+eps)*(-1+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),-45*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*(1+eps)*(-1+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,-45*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*(1+eps)*(-1+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,-90*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*(1+eps)*(-1+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,0},
{-270*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,180*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,180*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(1+eps)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-180*(-2+3*eps)*(1+2*eps)^2*(1+eps)*(y+z)^(-2)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0},
{0,0,90*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*(1+eps)*(1+4*eps)*(-1+y)^(-1)*(-1+2*eps)^2*(-1+3*eps),45*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*(1+eps)*(1+4*eps)*(-1+y)^(-1)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,0,0,0,0,-180*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*(1+eps)*(1+4*eps)*(-1+y)^(-1)*(-1+2*eps)^2*(-1+3*eps),0,-45*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*(1+eps)*(1+4*eps)*(-1+y)^(-1)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,-90*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*(1+eps)*(1+4*eps)*(-1+y)^(-1)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0},
{180*(-2+3*eps)*(1+2*eps)^2*z^(-1)*(1+eps)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,30*(-2+3*eps)*(1+2*eps)^2*z^(-1)*(1+eps)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,180*(-2+3*eps)*(1+2*eps)^2*z^(-1)*(1+eps)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,180*(-2+3*eps)*(1+2*eps)^2*z^(-1)*(1+eps)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0},
{90*(-2+3*eps)*y^(-2)*(1+2*eps)*(-1+z)^(-1)*(1+4*eps)*(3*y+108*z*eps^2+144*y*z^2*eps^3+156*y*z^2*eps^2+25*y*eps+96*z*eps^3+54*y*z^2*eps+72*y*eps^2+8*eps^3+6*z+42*z*eps+74*y*eps^3+12*eps^2+144*z^3*eps^3+6*y*z^2-100*z^2*eps+6*z^3-79*y*z*eps+156*z^3*eps^2-12*z^2+4*eps-248*z^2*eps^3+54*z^3*eps-222*y*z*eps^2-9*y*z-200*y*z*eps^3-276*z^2*eps^2)*(-1+2*eps)^2*(-1+3*eps),1080*(-2+3*eps)*y^(-2)*(1+2*eps)*(1+eps)*eps^2*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),360*(-2+3*eps)*y^(-1)*(1+2*eps)*(-1+eps)*eps*(1+4*eps)^2*(-1+2*eps)^2*(-1+3*eps),-180*(-2+3*eps)*y^(-1)*(1+2*eps)*(y+z)^(-1)*eps^2*(1+4*eps)*(-1+2*eps)^2*(-1+2*y+4*y*eps+2*z+4*z*eps-3*eps)*(-1+3*eps),180*(-2+3*eps)*y^(-2)*(1+2*eps)*(y+z)^(-1)*(y+y*eps+2*z+4*z*eps-4*z^2*eps-4*y*z*eps-2*z^2-2*y*z)*eps^2*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),-180*(-2+3*eps)*y^(-2)*(1+2*eps)*(-1+z)^(-1)*(y+y*eps+2*z+4*z*eps-4*z^2*eps-4*y*z*eps-2*z^2-2*y*z)*eps^2*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),360*(-2+3*eps)*y^(-2)*(1+2*eps)^2*(-1+y+z)*eps^2*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,180*(y+24*z*eps^2+9*y*eps+32*y*eps^2+2*z+14*z*eps-14*z^2*eps-14*y*z*eps-2*z^2-24*y*z*eps^2-2*y*z-24*z^2*eps^2)*(-2+3*eps)*y^(-2)*(1+2*eps)^2*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,180*(-2+3*eps)*y^(-2)*(1+2*eps)^2*(-1+2*y+8*y*eps+2*z+6*z*eps-5*eps)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),-180*(-2+3*eps)*y^(-2)*(1+2*eps)^2*eps*(1+4*eps)*(-1+2*eps)^2*(-5+10*y+40*y*eps+10*z+34*z*eps-29*eps)*(-1+3*eps),0,0,0,0,0,-180*(-2+3*eps)*y^(-2)*(1+2*eps)^2*(-1+2*y+6*y*eps+2*z+6*z*eps-eps)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),180*(-2+3*eps)*y^(-2)*(1+2*eps)^2*(1+eps)*eps*(-1+2*y+2*z)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,360*(-2+3*eps)*y^(-1)*(1+2*eps)^2*eps*(1+4*eps)^2*(-1+2*eps)^2*(-1+3*eps),180*(-2+3*eps)*y^(-2)*(1+2*eps)^2*(y-y*eps+2*z+6*z*eps-6*z^2*eps-6*y*z*eps-2*z^2-2*y*z)*(1+4*eps)^2*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0},
{180*(2*y-2*y^2+32*z*eps^2+22*y*eps+28*z*eps^3+70*y*eps^2-10*eps^3+z+11*z*eps+68*y*eps^3-6*eps^2-48*y^2*eps^3-52*y^2*eps^2-18*y*z*eps-2*eps-18*y^2*eps-52*y*z*eps^2-2*y*z-48*y*z*eps^3)*(-2+3*eps)*(1+2*eps)*z^(-2)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,360*(-2+3*eps)*(1+2*eps)*z^(-1)*(-1+eps)*eps*(1+4*eps)^2*(-1+2*eps)^2*(-1+3*eps),30*(-2+3*eps)*(1+2*eps)*z^(-2)*(2*y^2-104*y^2*z*eps^2-18*z*eps^2-48*y*z^2*eps^3-4*y^2*z-52*y*z^2*eps^2-4*y*eps-14*z*eps^3-96*y^2*z*eps^3-2*y^3-18*y*z^2*eps-24*y*eps^2-36*y^2*z*eps-4*z*eps-32*y*eps^3-18*y^3*eps-2*y*z^2+88*y^2*eps^3+11*z^2*eps+88*y^2*eps^2+37*y*z*eps+z^2+16*z^2*eps^3+26*y^2*eps-48*y^3*eps^3+114*y*z*eps^2+3*y*z+104*y*z*eps^3-52*y^3*eps^2+26*z^2*eps^2)*(y+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),180*(-2+3*eps)*(1+2*eps)*z^(-2)*(y+z)^(-1)*(2*y-2*y^2+4*y*eps+z+z*eps-4*y*z*eps-4*y^2*eps-2*y*z)*eps^2*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),180*(-2+3*eps)*(1+2*eps)^2*(-1+2*y+6*y*eps+2*z+10*z*eps-5*eps)*z^(-2)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),-180*(-2+3*eps)*(1+2*eps)*z^(-2)*(2*y-2*y^2+4*y*eps+z+z*eps-4*y*z*eps-4*y^2*eps-2*y*z)*eps^2*(1+4*eps)*(-1+y)^(-1)*(-1+2*eps)^2*(-1+3*eps),180*(-2+3*eps)*(1+2*eps)^2*z^(-2)*(1+4*eps)*(2*y-2*y^2+32*z*eps^2+14*y*eps+24*y*eps^2+z+9*z*eps-24*y^2*eps^2-14*y*z*eps-14*y^2*eps-24*y*z*eps^2-2*y*z)*(-1+2*eps)^2*(-1+3*eps),0,-180*(-2+3*eps)*(1+2*eps)^2*z^(-2)*(-1+2*y+6*y*eps-5*eps)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),360*(-2+3*eps)*(1+2*eps)^2*z^(-2)*eps*(1+4*eps)*(-1+2*y+5*y*eps-4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,-180*(-2+3*eps)*(1+2*eps)^2*z^(-2)*(-1+2*y+6*y*eps+2*z+6*z*eps-eps)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),180*(-2+3*eps)*(1+2*eps)^2*z^(-2)*(1+eps)*eps*(-1+2*y+2*z)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,180*(-2+3*eps)*(1+2*eps)^2*z^(-2)*(1+4*eps)^2*(2*y-2*y^2+6*y*eps+z+7*z*eps-6*y*z*eps-6*y^2*eps-2*y*z)*(-1+2*eps)^2*(-1+3*eps),360*(-2+3*eps)*(1+2*eps)^2*z^(-1)*eps*(1+4*eps)^2*(-1+2*eps)^2*(-1+3*eps),0,0},
{-90*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(-1+y+z)^(-1)*z^(-1)*(1+eps)*(1+4*eps)*(4+2*y-3*z)*(-1+2*eps)^2*(-1+3*eps),0,0,-30*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*z^(-1)*(1+eps)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,-180*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*z^(-1)*(1+eps)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),-180*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(-1+y+z)^(-1)*z^(-1)*(1+eps)*(-1+z)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,0,0,0,0,0,0,0,0,0,0,0,0,-180*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(-1+y+z)^(-1)*z^(-1)*(1+eps)*(-1+z)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),-90*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(-1+y+z)^(-1)*z^(-1)*(1+eps)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,-180*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*z^(-1)*(1+eps)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),0,-360*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*z^(-1)*(1+eps)*(y+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),180*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(-1+y+z)^(-1)*z^(-1)*(1+eps)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps)},
{-90*(-2+3*eps)*y^(-1)*(1+2*eps)*(-1+y+z)^(-2)*z^(-2)*(296*y^4*eps^2-96*y^5*eps^3-4*y+4*y^2-6*y*z^3*eps-372*y^2*z*eps^2-56*z*eps^2-88*y*z^2*eps^3-10*y^2*z-104*y^5*eps^2-108*y^4*z*eps-21*z^4*eps+280*y^4*eps^3-84*y*z^2*eps^2-28*y*eps-32*z*eps^3-12*y^3*z^2-376*y^2*z*eps^3-108*y^3*z^2*eps-6*y^3-4*y^2*z^3-25*y*z^2*eps+24*y^3*z-56*y*eps^2+24*y*z^3*eps^3-312*y^3*z^2*eps^2-36*y^5*eps-4*z-42*z^4*eps^2-312*y^4*z*eps^2-288*y^3*z^2*eps^3-118*y^2*z*eps-3*z^4-28*z*eps+8*y*z^3*eps^2-32*y*eps^3+15*y^2*z^2+98*y^4*eps-288*y^4*z*eps^3-24*z^4*eps^3+632*y^3*z*eps^3-74*y^3*eps+20*z^3*eps^3-96*y^2*z^3*eps^3-y*z^2+80*y^2*eps^3+149*y^2*z^2*eps+30*z^2*eps+3*z^3+86*y^2*eps^2+64*y*z*eps-2*y*z^3-104*y^2*z^3*eps^2+36*z^3*eps^2+684*y^3*z*eps^2+4*z^2-12*y^4*z+10*y^4+36*z^2*eps^3+400*y^2*z^2*eps^3+34*y^2*eps-36*y^2*z^3*eps+19*z^3*eps-4*y^5-268*y^3*eps^3+140*y*z*eps^2+232*y^3*z*eps+8*y*z+100*y*z*eps^3-252*y^3*eps^2+438*y^2*z^2*eps^2+62*z^2*eps^2)*(y+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),-1080*(-2+3*eps)*y^(-1)*(1+2*eps)*(-1+y+z)^(-1)*z^(-1)*eps^3*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),-180*(-2+3*eps)*y^(-1)*(1+2*eps)*(-1+y+z)^(-2)*z^(-2)*(3*y^2-y*z^3*eps+42*y^2*z*eps^2-7*y^2*z-6*y^4*z*eps+40*y*z^2*eps^2-4*y^3*z^2-12*y^3*z^2*eps-3*y^3-2*y^2*z^3+6*y^3*z+16*y^3*z^2*eps^2+8*y^4*z*eps^2-11*y^2*z*eps-18*y*z^3*eps^2+7*y^2*z^2-15*y^3*eps-4*y*z^2+11*y^2*z^2*eps-3*z^2*eps+18*y^2*eps^2+5*y*z*eps+y*z^3+8*y^2*z^3*eps^2+6*z^3*eps^2-36*y^3*z*eps^2-2*y^4*z+15*y^2*eps-6*y^2*z^3*eps+3*z^3*eps-14*y*z*eps^2+12*y^3*z*eps+3*y*z-18*y^3*eps^2-54*y^2*z^2*eps^2-6*z^2*eps^2)*(y+z)^(-1)*eps*(1+4*eps)*(-1+y)^(-1)*(-1+2*eps)^2*(-1+3*eps),30*(-2+3*eps)*y^(-1)*(1+2*eps)*(-1+y+z)^(-2)*z^(-2)*(334*y^4*eps^2-208*y^5*eps^3+52*y^3*z^3*eps^2+27*y*z^3*eps+156*y^5*z*eps^2-393*y^2*z*eps^2+2*y^3*z^3-142*y*z^2*eps^3-5*y^2*z-218*y^5*eps^2-178*y^4*z*eps+340*y^4*eps^3-179*y*z^2*eps^2+144*y^5*z*eps^3+18*y^6*eps-15*y^3*z^2-350*y^2*z*eps^3-143*y^3*z^2*eps-3*y^3+48*y^3*z^3*eps^3-4*y^2*z^3-55*y*z^2*eps+17*y^3*z+52*y^6*eps^2+48*y*z^3*eps^3-402*y^3*z^2*eps^2-71*y^5*eps-528*y^4*z*eps^2+18*y^3*z^3*eps-352*y^3*z^2*eps^3+48*y^6*eps^3-110*y^2*z*eps+54*y^5*z*eps+70*y*z^3*eps^2+11*y^2*z^2+98*y^4*eps-488*y^4*z*eps^3+642*y^3*z*eps^3-61*y^3*eps-12*z^3*eps^3-72*y^2*z^3*eps^3-2*y*z^2+104*y^2*eps^3+141*y^2*z^2*eps+6*z^2*eps+144*y^4*z^2*eps^3+6*y^5*z+84*y^2*eps^2+22*y*z*eps+2*y*z^3-92*y^2*z^3*eps^2-18*z^3*eps^2+683*y^3*z*eps^2+156*y^4*z^2*eps^2-18*y^4*z+8*y^4+54*y^4*z^2*eps+6*y^4*z^2+12*z^2*eps^3+350*y^2*z^2*eps^3+16*y^2*eps-36*y^2*z^3*eps-6*z^3*eps-7*y^5-284*y^3*eps^3+82*y*z*eps^2+212*y^3*z*eps+2*y^6+52*y*z*eps^3-252*y^3*eps^2+419*y^2*z^2*eps^2+18*z^2*eps^2)*(y+z)^(-1)*(1+4*eps)*(-1+y)^(-1)*(-1+2*eps)^2*(-1+3*eps),-180*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(-1+y+z)^(-1)*z^(-2)*(y+z)^(-1)*eps^2*(1+4*eps)*(-1+2*eps)^2*(2*y^2-2*y^2*z-2*y^3-z^2)*(-1+3*eps),360*(-2+3*eps)*(1+2*eps)^2*(y-y^2+4*y*eps+2*z+6*z*eps-5*z^2*eps-8*y*z*eps-z^2-3*y^2*eps-2*y*z)*(-1+y+z)^(-1)*z^(-2)*(y+z)^(-1)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),180*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(2*y-2*y^2-z-2*y*z)*(-1+y+z)^(-1)*z^(-2)*eps^2*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),180*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(24*y^4*eps^2-72*y^2*z*eps^2-5*y^2*z-36*y*z^2*eps^2-3*y^3-14*y*z^2*eps+4*y^3*z-35*y^2*z*eps+2*y^2*z^2+14*y^4*eps-21*y^3*eps-2*y*z^2+14*y^2*z^2*eps-6*z^2*eps+6*y^2*eps^2+4*y*z*eps+48*y^3*z*eps^2+2*y^4+2*y^2*eps+16*y*z*eps^2+28*y^3*z*eps-36*y^3*eps^2+24*y^2*z^2*eps^2-6*z^2*eps^2)*(-1+y+z)^(-1)*z^(-2)*(y+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),-180*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(-1+y+z)^(-2)*z^(-2)*(y-y^2+10*y*z^3*eps+32*y^2*z*eps^2+2*z*eps^2+5*z^4*eps+26*y*z^2*eps^2+5*y*eps+5*y*z^2*eps+6*y*eps^2+z+4*z^4*eps^2+12*y^2*z*eps+z^4+3*z*eps+8*y*z^3*eps^2+y^2*z^2-y*z^2+5*y^2*z^2*eps-z^2*eps-z^3-24*y^2*eps^2-20*y*z*eps+2*y*z^3-6*z^3*eps^2-z^2-11*y^2*eps-7*z^3*eps-40*y*z*eps^2-2*y*z+4*y^2*z^2*eps^2)*(y+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),-180*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*z^(-2)*(y+z)^(-1)*eps*(1+4*eps)*(-1+2*eps)^2*(2*y-2*y^2+8*y*eps+3*z+8*z*eps-6*y*z*eps-6*y^2*eps-2*y*z)*(-1+3*eps),360*(-2+3*eps)*(1+2*eps)^2*(2*y-2*y^2+7*y*eps+3*z+7*z*eps-5*y*z*eps-5*y^2*eps-2*y*z)*(-1+y+z)^(-1)*z^(-2)*(y+z)^(-1)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),180*(-2+3*eps)*(y-y^2+5*y*eps-z+z*eps+3*z^2*eps-y*z*eps+2*z^2-4*y^2*eps+y*z)*y^(-1)*(1+2*eps)^2*(-1+y+z)^(-2)*z^(-1)*(y+z)^(-1)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),-180*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(-1+y+z)^(-2)*z^(-1)*(y+z)^(-1)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps)*(5*y-5*y^2+27*y*eps-5*z+7*z*eps+13*z^2*eps-7*y*z*eps+10*z^2-20*y^2*eps+5*y*z),-180*(-2+3*eps)*y^(-1)*(3*y-3*y^2+5*y*eps+3*z+6*z*eps-6*z^2*eps-13*y*z*eps-3*z^2-7*y^2*eps-6*y*z)*(1+2*eps)^2*(-1+y+z)^(-2)*z^(-1)*(y+z)^(-1)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),-180*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-2)*z^(-1)*eps^2*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),-360*(-2+3*eps)*y^(-1)*(1+2*eps)^3*(-1+y+z)^(-1)*z^(-1)*(y+3*z-2*y*z)*(y+z)^(-1)*eps*(1+4*eps)*(-1+y)^(-1)*(-1+2*eps)^2*(-1+3*eps),1080*(-2+3*eps)*(1+2*eps)^3*(-1+y+z)^(-1)*z^(-1)*(y+z)^(-1)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),90*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-2)*z^(-1)*(y+z)^(-1)*eps*(1+4*eps)*(-1+y)^(-1)*(y-y^2+5*y*eps+z+3*z*eps-2*z^2*eps-5*y*z*eps-z^2-2*eps-3*y^2*eps-2*y*z)*(-1+2*eps)^2*(-1+3*eps),360*(-2+3*eps)*y^(-1)*(1+2*eps)^2*z^(-2)*(y+z)^(-1)*eps*(1+4*eps)*(-1+2*eps)^2*(y^2+y*eps-z-z*eps+3*y*z*eps+3*y^2*eps+y*z)*(-1+3*eps),-360*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(y^2+y*eps-z-z*eps+y*z*eps+y^2*eps+y*z)*z^(-2)*(y+z)^(-1)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),-180*(-2+3*eps)*(1+2*eps)^3*(-1+y+z)^(-1)*z^(-1)*(y+z)^(-1)*eps*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),-180*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*z^(-1)*(y+z)^(-1)*eps*(1+4*eps)^2*(-1+2*eps)^2*(-1+3*eps),180*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(-1+y+z)^(-1)*(y+2*z*eps^2-4*y*z^2*eps^2+5*y*eps-5*y*z^2*eps+6*y*eps^2+z+3*z*eps-y*z^2+2*z^2*eps-z^3+3*y*z*eps-4*z^3*eps^2-5*z^3*eps+10*y*z*eps^2+2*z^2*eps^2)*z^(-2)*(y+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),-90*(-2+3*eps)*y^(-1)*(1+2*eps)^2*(-1+y+z)^(-1)*z^(-2)*(y+z)^(-2)*(1+4*eps)*(-1+2*eps)^2*(y^2+3*z^2*eps+6*y^2*eps^2+6*y*z*eps+z^2+5*y^2*eps+2*y*z+2*z^2*eps^2)*(-1+3*eps),-180*(-2+3*eps)*(1+2*eps)^3*(-1+y+z)^(-1)*z^(-1)*(y+z)^(-1)*(1+z)*eps*(1+4*eps)*(-1+y)^(-1)*(-1+2*eps)^2*(-1+3*eps),-180*(-2+3*eps)*(1+2*eps)^2*(3*y^2-48*y^2*z*eps^2-14*z*eps^2-4*y^2*z-24*y*z^2*eps^2-2*y*eps-2*y^3-14*y*z^2*eps-6*y*eps^2-28*y^2*z*eps-5*z*eps-14*y^3*eps-2*y*z^2+16*z^2*eps+36*y^2*eps^2+37*y*z*eps+2*z^2+21*y^2*eps+68*y*z*eps^2+5*y*z-24*y^3*eps^2+32*z^2*eps^2)*(-1+y+z)^(-1)*z^(-2)*(y+z)^(-1)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps),-180*(-2+3*eps)*(1+2*eps)^2*(-1+y+z)^(-1)*z^(-1)*(y+z)^(-1)*eps*(-1+2*y+2*z)*(1+4*eps)^2*(-1+2*eps)^2*(-1+3*eps),-360*(-2+3*eps)*(1+2*eps)^3*(-1+y+z)^(-1)*z^(-2)*(y+z)^(-2)*(1+4*eps)*(-1+2*eps)^2*(y+3*y*eps+2*z+5*z*eps)*(-1+3*eps),180*(-2+3*eps)*y^(-1)*(1+2*eps)^3*(-1+y+z)^(-1)*z^(-2)*(y+z)^(-1)*(y+3*y*eps+z+z*eps)*(1+4*eps)*(-1+2*eps)^2*(-1+3*eps)}}

==> anc/1to3/PA.ldrr <==
{{((-2 + d)*y^2)/(3*(-1 + d)*(-4 + 3*d)*(-2 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, ((-2 + d)*z^2)/(3*(-1 + d)*(-4 + 3*d)*(-2 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -(-2 + z)/(3*(-1 + d)*(-4 + 3*d)), 
  (4*(-3 + d)*(-1 + z))/(3*(-1 + d)*(-8 + 3*d)*(-4 + 3*d)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {-(-2 + y)/(3*(-1 + d)*(-4 + 3*d)), 0, 0, 
  (4*(-3 + d)*(-1 + y))/(3*(-1 + d)*(-8 + 3*d)*(-4 + 3*d)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, 
 {(24*y^3 - 14*d*y^3 + 2*d^2*y^3 - 36*y^4 + 21*d*y^4 - 3*d^2*y^4 + 12*y^5 - 
    7*d*y^5 + d^2*y^5 + 104*y^2*z - 66*d*y^2*z + 10*d^2*y^2*z - 172*y^3*z + 
    107*d*y^3*z - 16*d^2*y^3*z + 56*y^4*z - 34*d*y^4*z + 5*d^2*y^4*z + 
    176*y*z^2 - 126*d*y*z^2 + 22*d^2*y*z^2 - 332*y^2*z^2 + 225*d*y^2*z^2 - 
    37*d^2*y^2*z^2 + 102*y^3*z^2 - 65*d*y^3*z^2 + 10*d^2*y^3*z^2 - 24*z^3 + 
    14*d*z^3 - 2*d^2*z^3 - 172*y*z^3 + 125*d*y*z^3 - 22*d^2*y*z^3 + 
    84*y^2*z^3 - 56*d*y^2*z^3 + 9*d^2*y^2*z^3 + 24*z^4 - 14*d*z^4 + 
    2*d^2*z^4 + 26*y*z^4 - 18*d*y*z^4 + 3*d^2*y*z^4)/
   (3*(-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + y + z)*(y + z)^4), 
  (-24*y^3 + 14*d*y^3 - 2*d^2*y^3 + 24*y^4 - 14*d*y^4 + 2*d^2*y^4 - 
    184*y^2*z + 138*d*y^2*z - 26*d^2*y^2*z + 188*y^3*z - 139*d*y^3*z + 
    26*d^2*y^3*z + 8*y^4*z - 3*d*y^4*z + 104*y*z^2 - 66*d*y*z^2 + 
    10*d^2*y*z^2 + 28*y^2*z^2 - 39*d*y^2*z^2 + 11*d^2*y^2*z^2 + 48*y^3*z^2 - 
    26*d*y^3*z^2 + 3*d^2*y^3*z^2 + 24*z^3 - 14*d*z^3 + 2*d^2*z^3 - 
    172*y*z^3 + 107*d*y*z^3 - 16*d^2*y*z^3 + 84*y^2*z^3 - 50*d*y^2*z^3 + 
    7*d^2*y^2*z^3 - 36*z^4 + 21*d*z^4 - 3*d^2*z^4 + 56*y*z^4 - 34*d*y*z^4 + 
    5*d^2*y*z^4 + 12*z^5 - 7*d*z^5 + d^2*z^5)/(3*(-4 + d)*(-3 + d)*(-2 + d)^2*
    (-1 + y + z)*(y + z)^4), 
  (-2*(-1 + z)*(-6*y^3 + 2*d*y^3 + 6*y^4 - 2*d*y^4 - 26*y^2*z + 10*d*y^2*z + 
     34*y^3*z - 13*d*y^3*z - 2*y^4*z + d*y^4*z + 26*y*z^2 - 10*d*y*z^2 + 
     4*y^2*z^2 - 2*d*y^2*z^2 - 4*y^3*z^2 + 2*d*y^3*z^2 + 6*z^3 - 2*d*z^3 - 
     30*y*z^3 + 11*d*y*z^3 - 2*y^2*z^3 + d*y^2*z^3 - 6*z^4 + 2*d*z^4))/
   (3*(-2 + d)^2*(-8 + 3*d)*(-1 + y + z)*(y + z)^4), 
  -(-12*y^3 + 4*d*y^3 + 24*y^4 - 8*d*y^4 - 12*y^5 + 4*d*y^5 - 52*y^2*z + 
     20*d*y^2*z + 112*y^3*z - 42*d*y^3*z - 60*y^4*z + 22*d*y^4*z + 52*y*z^2 - 
     20*d*y*z^2 + 60*y^2*z^2 - 24*d*y^2*z^2 - 108*y^3*z^2 + 42*d*y^3*z^2 + 
     2*y^4*z^2 - d*y^4*z^2 + 12*z^3 - 4*d*z^3 - 80*y*z^3 + 30*d*y*z^3 - 
     44*y^2*z^3 + 18*d*y^2*z^3 + 4*y^3*z^3 - 2*d*y^3*z^3 - 12*z^4 + 4*d*z^4 + 
     16*y*z^4 - 6*d*y*z^4 + 2*y^2*z^4 - d*y^2*z^4)/
   (3*(-2 + d)^2*(-8 + 3*d)*(-1 + y + z)*(y + z)^4), 
  ((-4 + d)*y^2*z^2*(560 - 384*d + 64*d^2 - 600*y + 420*d*y - 72*d^2*y + 
     48*y^2 - 42*d*y^2 + 9*d^2*y^2 + 8*y^3 - 6*d*y^3 + d^2*y^3 - 600*z + 
     420*d*z - 72*d^2*z + 96*y*z - 84*d*y*z + 18*d^2*y*z + 24*y^2*z - 
     18*d*y^2*z + 3*d^2*y^2*z + 48*z^2 - 42*d*z^2 + 9*d^2*z^2 + 24*y*z^2 - 
     18*d*y*z^2 + 3*d^2*y*z^2 + 8*z^3 - 6*d*z^3 + d^2*z^3))/
   (3*(-3 + d)*(-2 + d)^2*(-10 + 3*d)*(-8 + 3*d)*(-1 + y + z)*(y + z)^4), 
  (2*(-4 + d)*y^2*z^3*(-40 + 16*d + 40*y - 16*d*y - 2*y^2 + d*y^2 + 40*z - 
     16*d*z - 4*y*z + 2*d*y*z - 2*z^2 + d*z^2))/(3*(-3 + d)*(-2 + d)^2*
    (-10 + 3*d)*(-8 + 3*d)*(-1 + y + z)*(y + z)^4), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(-16*y^2 + 12*d*y^2 - 2*d^2*y^2 + 16*y^3 - 12*d*y^3 + 
    2*d^2*y^3 - 52*y*z + 42*d*y*z - 8*d^2*y*z + 62*y^2*z - 49*d*y^2*z + 
    9*d^2*y^2*z + 24*z^2 - 14*d*z^2 + 2*d^2*z^2 + 22*y*z^2 - 23*d*y*z^2 + 
    5*d^2*y*z^2 - 24*z^3 + 14*d*z^3 - 2*d^2*z^3)/
   (2*(-4 + d)*(-3 + d)*(-2 + d)*(-1 + y + z)*(y + z)^3), 
  -((-28*y^2 + 24*d*y^2 - 5*d^2*y^2 + 22*y^3 - 19*d*y^3 + 4*d^2*y^3 + 
     44*y*z - 27*d*y*z + 4*d^2*y*z - 22*y^2*z + 8*d*y^2*z + 12*z^2 - 
     7*d*z^2 + d^2*z^2 - 56*y*z^2 + 34*d*y*z^2 - 5*d^2*y*z^2 - 12*z^3 + 
     7*d*z^3 - d^2*z^3)/((-4 + d)*(-3 + d)*(-2 + d)*(-1 + y + z)*(y + z)^3)), 
  ((-1 + z)*(-4*y^2 + 2*d*y^2 + 4*y^3 - 2*d*y^3 + 22*y*z - 8*d*y*z - 
     16*y^2*z + 5*d*y^2*z + 6*z^2 - 2*d*z^2 - 26*y*z^2 + 9*d*y*z^2 - 6*z^3 + 
     2*d*z^3))/((-2 + d)*(-8 + 3*d)*(-1 + y + z)*(y + z)^3), 
  (-8*y^2 + 4*d*y^2 + 12*y^3 - 6*d*y^3 - 4*y^4 + 2*d*y^4 + 44*y*z - 
    16*d*y*z - 24*y^2*z + 6*d*y^2*z - 14*y^3*z + 7*d*y^3*z + 12*z^2 - 
    4*d*z^2 - 68*y*z^2 + 24*d*y*z^2 + 2*y^2*z^2 + d*y^2*z^2 - 12*z^3 + 
    4*d*z^3 + 12*y*z^3 - 4*d*y*z^3)/(2*(-2 + d)*(-8 + 3*d)*(-1 + y + z)*
    (y + z)^3), -(((-4 + d)*y^2*z*(140 - 96*d + 16*d^2 - 136*y + 94*d*y - 
      16*d^2*y + 4*y^2 - 4*d*y^2 + d^2*y^2 - 136*z + 94*d*z - 16*d^2*z + 
      8*y*z - 8*d*y*z + 2*d^2*y*z + 4*z^2 - 4*d*z^2 + d^2*z^2))/
    ((-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*(-1 + y + z)*(y + z)^3)), 
  ((-4 + d)*y^2*z^2*(20 - 8*d - 18*y + 7*d*y - 18*z + 7*d*z))/
   ((-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*(-1 + y + z)*(y + z)^3), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  (-2 + d)/(3*(-1 + d)*(-4 + 3*d)*(-2 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, (-1 + 2*z)/(3*(-1 + d)*(-4 + 3*d)), 
  (-4*(-3 + d)*(-1 + z)*z)/(3*(-1 + d)*(-8 + 3*d)*(-4 + 3*d)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, z/(4*(-1 + d)^2), 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, z^2/(4*(-1 + d)^2), 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-4*(-3 + d)*z^2)/
   (3*(-1 + d)*(-8 + 3*d)*(-4 + 3*d)), 0, 0, 0, 0, 0, 0, 0}, 
 {y/(3*(-4 + d)*(-1 + d)*(-1 + y + z)), 0, 0, 0, 0, 0, 
  -1/(3*(-2 + d)*(-1 + d)), ((-1 + z)*(6 - 2*d - 4*y + d*y - 6*z + 2*d*z))/
   (3*(-2 + d)*(-1 + d)*(-8 + 3*d)*(-1 + y + z)), 0, 0, 0, 
  ((-4 + d)*y^2*z)/(3*(-1 + d)*(-10 + 3*d)*(-8 + 3*d)*(-1 + y + z)), 0, 0, 0, 
  0, 0, 0}, {(y*(3 - d - 3*y + d*y - 5*z + 2*d*z))/
   (3*(-3 + d)*(-2 + d)^2*(-1 + y + z)^2), 
  (z*(3 - d - 5*y + 2*d*y - 3*z + d*z))/(3*(-3 + d)*(-2 + d)^2*
    (-1 + y + z)^2), 0, 0, 0, 0, 
  -(3 - d - 3*y + d*y - 3*z + d*z - 2*y*z + d*y*z)/
   (3*(-3 + d)*(-2 + d)^2*(-1 + y + z)^2), 0, 0, 0, 0, 0, 
  ((-4 + d)^2*y^2*z^2)/(3*(-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*
    (-1 + y + z)^2), 0, 0, 0, 0, 0}, 
 {0, -(6 - 2*d + 21*z - 8*d*z - 3*z^2 + d*z^2)/(3*(-3 + d)*(-2 + d)^2*
    (-1 + z)^2), (2*(6 - 2*d - 18*z + 7*d*z - 12*z^2 + 4*d*z^2))/
   (3*(-2 + d)^2*(-8 + 3*d)*(-1 + z)^2), 0, 0, 0, 
  (3 - d - 21*z + 8*d*z - 6*z^2 + 2*d*z^2)/(3*(-3 + d)*(-2 + d)^2*
    (-1 + z)^2), (-2*z*(12 - 4*d + 18*z - 7*d*z - 6*z^2 + 2*d*z^2))/
   (3*(-2 + d)^2*(-8 + 3*d)*(-1 + z)^2), 
  -((z*(1 + z))/((-2 + d)^2*(-1 + z)^2)), 0, 0, 0, 0, 
  -(((-4 + d)*z^2)/((-3 + d)*(-2 + d)^2*(-1 + z)^2)), 0, 0, 0, 0}, 
 {1/(3*(-2 + d)*(-1 + d)*(-1 + z)), 0, 0, 
  -((-1 + y)*(-6 + 2*d + 6*y - 2*d*y + 6*z - 2*d*z - 2*y*z + d*y*z))/
   (3*(-2 + d)*(-1 + d)*(-8 + 3*d)*(-1 + z)*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 
  (z^2*(6 - 2*d - 4*y + d*y - 6*z + 2*d*z))/(3*(-2 + d)*(-1 + d)*(-8 + 3*d)*
    (-1 + z)*(-1 + y + z)), 0, 0, 0, ((-4 + d)*y^2*z^2)/
   (3*(-1 + d)*(-10 + 3*d)*(-8 + 3*d)*(-1 + z)*(-1 + y + z)), 0, 0, 0}, 
 {-(8*y^2 - 4*d*y^2 - 4*y^3 + 2*d*y^3 + 4*y*z - 3*d*y*z - 2*y^2*z + 
     2*d*y^2*z + 8*z^2 - 3*d*z^2 + 2*y*z^2)/(2*(-4 + d)*(-3 + d)*(-2 + d)*y*
    (-1 + y + z)*(y + z)^2), 
  -(80*y^2 - 54*d*y^2 + 9*d^2*y^2 - 80*y^3 + 54*d*y^3 - 9*d^2*y^3 + 160*y*z - 
     108*d*y*z + 18*d^2*y*z - 288*y^2*z + 188*d*y^2*z - 30*d^2*y^2*z + 
     16*y^3*z - 12*d*y^3*z + 2*d^2*y^3*z + 80*z^2 - 54*d*z^2 + 9*d^2*z^2 - 
     112*y*z^2 + 78*d*y*z^2 - 13*d^2*y*z^2 - 16*y^2*z^2 + 4*d*y^2*z^2 - 
     32*y*z^3 + 16*d*y*z^3 - 2*d^2*y*z^3)/(2*(-4 + d)^2*(-3 + d)*(-2 + d)*y*z*
    (-1 + y + z)*(y + z)^2), 
  -((-14*y + 5*d*y + 14*y^2 - 5*d*y^2 - 2*z + d*z + 36*y*z - 13*d*y*z - 
     6*y^2*z + 2*d*y^2*z + 10*z^2 - 4*d*z^2 - 6*y*z^2 + 2*d*y*z^2)/
    ((-3 + d)*(-2 + d)*(-8 + 3*d)*(-1 + y + z)*(y + z)^2)), 
  (144*y^2 - 82*d*y^2 + 11*d^2*y^2 - 144*y^3 + 82*d*y^3 - 11*d^2*y^3 - 
    128*y*z + 84*d*y*z - 14*d^2*y*z - 256*y^2*z + 148*d*y^2*z - 
    20*d^2*y^2*z + 48*y^3*z - 28*d*y^3*z + 4*d^2*y^3*z - 80*z^2 + 54*d*z^2 - 
    9*d^2*z^2 - 16*y*z^2 + 10*d*y*z^2 - d^2*y*z^2 + 48*y^2*z^2 - 
    28*d*y^2*z^2 + 4*d^2*y^2*z^2)/(4*(-4 + d)*(-3 + d)*(-2 + d)*(-8 + 3*d)*y*
    (-1 + y + z)*(y + z)^2), 
  ((-4 + d)*(240*y^3 - 162*d*y^3 + 27*d^2*y^3 - 240*y^4 + 162*d*y^4 - 
     27*d^2*y^4 - 22*d*y^2*z + 7*d^2*y^2*z - 432*y^3*z + 294*d*y^3*z - 
     49*d^2*y^3*z + 48*y^4*z - 28*d*y^4*z + 4*d^2*y^4*z + 176*y*z^2 - 
     122*d*y*z^2 + 21*d^2*y*z^2 - 336*y^2*z^2 + 226*d*y^2*z^2 - 
     37*d^2*y^2*z^2 + 96*y^3*z^2 - 56*d*y^3*z^2 + 8*d^2*y^3*z^2 + 80*z^3 - 
     54*d*z^3 + 9*d^2*z^3 - 144*y*z^3 + 94*d*y*z^3 - 15*d^2*y*z^3 + 
     48*y^2*z^3 - 28*d*y^2*z^3 + 4*d^2*y^2*z^3))/
   (4*(-3 + d)^2*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*y*(-1 + y + z)*(y + z)^2), 
  (z*(80*y^2 - 54*d*y^2 + 9*d^2*y^2 - 80*y^3 + 54*d*y^3 - 9*d^2*y^3 + 
     160*y*z - 108*d*y*z + 18*d^2*y*z - 320*y^2*z + 204*d*y^2*z - 
     32*d^2*y^2*z + 48*y^3*z - 28*d*y^3*z + 4*d^2*y^3*z + 80*z^2 - 54*d*z^2 + 
     9*d^2*z^2 - 144*y*z^2 + 94*d*y*z^2 - 15*d^2*y*z^2 + 48*y^2*z^2 - 
     28*d*y^2*z^2 + 4*d^2*y^2*z^2))/(2*(-3 + d)^2*(-2 + d)*(-10 + 3*d)*
    (-8 + 3*d)*y*(-1 + y + z)*(y + z)^2), -((-10 + 3*d)*(-8 + 3*d)*(-1 + y))/
   (4*(-4 + d)^2*(-3 + d)*(-2 + d)*y*(-1 + y + z)), 
  (-2 + d - 6*z + 2*d*z)/((-3 + d)*(-2 + d)*(-8 + 3*d)*(-1 + y + z)), 
  (-1 + y)/((-4 + d)*(-2 + d)*y*(-1 + y + z)), 0, 0, 
  -((80 - 54*d + 9*d^2 - 144*y + 94*d*y - 15*d^2*y + 48*y^2 - 28*d*y^2 + 
      4*d^2*y^2)*z)/(2*(-3 + d)*(-2 + d)*(-10 + 3*d)*(-8 + 3*d)*y*
    (-1 + y + z)), 0, -((-4 + d)*(-1 + y + z + y*z))/
   (4*(-3 + d)^2*(-2 + d)*y*(-1 + y + z)), 0, ((-4 + d)*(-1 + y)^2*z)/
   (4*(-3 + d)^2*(-2 + d)*y*(-1 + y + z)), 0, 0}, 
 {((-8 + 3*d)*(1386000 - 1657800*d + 784260*d^2 - 183438*d^3 + 21222*d^4 - 
     972*d^5 - 1741200*y + 2106000*d*y - 1007772*d^2*y + 238524*d^3*y - 
     27936*d^4*y + 1296*d^5*y + 472800*y^2 - 581920*d*y^2 + 283632*d^2*y^2 - 
     68452*d^3*y^2 + 8184*d^4*y^2 - 388*d^5*y^2 - 4305600*z + 5186160*d*z - 
     2472984*d^2*z + 583632*d^3*z - 68202*d^4*z + 3159*d^5*z + 3700320*y*z - 
     4502376*d*y*z + 2169144*d^2*y*z - 517338*d^3*y*z + 61110*d^4*y*z - 
     2862*d^5*y*z - 546000*y^2*z + 667200*d*y^2*z - 322860*d^2*y^2*z + 
     77352*d^3*y^2*z - 9180*d^4*y^2*z + 432*d^5*y^2*z + 4453200*z^2 - 
     5398920*d*z^2 + 2593188*d^2*z^2 - 616950*d^3*z^2 + 72738*d^4*z^2 - 
     3402*d^5*z^2 - 1959120*y*z^2 + 2396376*d*y*z^2 - 1161372*d^2*y*z^2 + 
     278814*d^3*y*z^2 - 33174*d^4*y*z^2 + 1566*d^5*y*z^2 - 1533600*z^3 + 
     1870560*d*z^3 - 904464*d^2*z^3 + 216756*d^3*z^3 - 25758*d^4*z^3 + 
     1215*d^5*z^3))/(16*(-6 + d)*(-5 + d)^2*(-4 + d)^3*(-3 + d)^2*y^3*
    (-1 + y + z)), ((-8 + 3*d)*(-2556000 + 3016800*d - 1404360*d^2 + 
     322128*d^3 - 36396*d^4 + 1620*d^5 + 1716000*y - 2010080*d*y + 
     924064*d^2*y - 207964*d^3*y + 22856*d^4*y - 978*d^5*y + 603840*y^2 - 
     735392*d*y^2 + 356408*d^2*y^2 - 86060*d^3*y^2 + 10372*d^4*y^2 - 
     500*d^5*y^2 + 5562000*z - 6555600*d*z + 3046320*d^2*z - 697176*d^3*z + 
     78543*d^4*z - 3483*d^5*z - 1708800*y*z + 1973160*d*y*z - 
     888636*d^2*y*z + 194154*d^3*y*z - 20433*d^4*y*z + 819*d^5*y*z - 
     302640*y^2*z + 382552*d*y^2*z - 193108*d^2*y^2*z + 48734*d^3*y^2*z - 
     6158*d^4*y^2*z + 312*d^5*y^2*z - 3456000*z^2 + 4060800*d*z^2 - 
     1879560*d^2*z^2 + 427968*d^3*z^2 - 47898*d^4*z^2 + 2106*d^5*z^2 + 
     40800*y*z^2 - 16680*d*y*z^2 - 11748*d^2*y*z^2 + 8634*d^3*y*z^2 - 
     1863*d^4*y*z^2 + 135*d^5*y*z^2 + 450000*z^3 - 522000*d*z^3 + 
     237600*d^2*z^3 - 52920*d^3*z^3 + 5751*d^4*z^3 - 243*d^5*z^3))/
   (16*(-6 + d)*(-5 + d)^2*(-4 + d)^3*(-3 + d)^2*y^2*z*(-1 + y + z)), 
  -(-243000 + 248400*d - 94230*d^2 + 15714*d^3 - 972*d^4 + 309600*y - 
     317100*d*y + 120426*d^2*y - 20088*d^3*y + 1242*d^4*y - 84200*y^2 + 
     85660*d*y^2 - 32304*d^2*y^2 + 5348*d^3*y^2 - 328*d^4*y^2 + 603000*z - 
     617400*d*z + 234630*d^2*z - 39204*d^3*z + 2430*d^4*z - 467400*y*z + 
     482340*d*y*z - 184746*d^2*y*z + 31113*d^3*y*z - 1944*d^4*y*z + 
     48880*y^2*z - 52324*d*y^2*z + 20858*d^2*y^2*z - 3668*d^3*y^2*z + 
     240*d^4*y^2*z - 477000*z^2 + 489600*d*z^2 - 186570*d^2*z^2 + 
     31266*d^3*z^2 - 1944*d^4*z^2 + 157800*y*z^2 - 165240*d*y*z^2 + 
     64320*d^2*y*z^2 - 11025*d^3*y*z^2 + 702*d^4*y*z^2 + 117000*z^3 - 
     120600*d*z^3 + 46170*d^2*z^3 - 7776*d^3*z^3 + 486*d^4*z^3)/
   (16*(-5 + d)^2*(-4 + d)^2*(-3 + d)^2*y^2*(-1 + y + z)), 
  (82800 - 67680*d + 18252*d^2 - 1620*d^3 - 92560*y + 76068*d*y - 
    20600*d^2*y + 1833*d^3*y + 15040*y^2 - 12420*d*y^2 + 3374*d^2*y^2 - 
    300*d^3*y^2 - 201600*z + 165060*d*z - 44604*d^2*z + 3969*d^3*z + 
    128160*y*z - 105708*d*y*z + 28758*d^2*y*z - 2574*d^3*y*z - 3120*y^2*z + 
    2676*d*y^2*z - 762*d^2*y^2*z + 72*d^3*y^2*z + 154800*z^2 - 127080*d*z^2 + 
    34452*d^2*z^2 - 3078*d^3*z^2 - 34800*y*z^2 + 29040*d*y*z^2 - 
    8010*d^2*y*z^2 + 729*d^3*y*z^2 - 36000*z^3 + 29700*d*z^3 - 8100*d^2*z^3 + 
    729*d^3*z^3)/(16*(-5 + d)*(-4 + d)^2*(-3 + d)^2*y^2*(-1 + y + z)), 
  (48600*y - 39960*d*y + 10854*d^2*y - 972*d^3*y - 57480*y^2 + 47368*d*y^2 - 
    12880*d^2*y^2 + 1153*d^3*y^2 + 12160*y^3 - 9924*d*y^3 + 2670*d^2*y^3 - 
    236*d^3*y^3 + 48600*z - 39960*d*z + 10854*d^2*z - 972*d^3*z - 
    166320*y*z + 136796*d*y*z - 37150*d^2*y*z + 3324*d^3*y*z + 82400*y^2*z - 
    67976*d*y^2*z + 18504*d^2*y^2*z - 1658*d^3*y^2*z - 3120*y^3*z + 
    2676*d*y^3*z - 762*d^2*y^3*z + 72*d^3*y^3*z - 109800*z^2 + 90180*d*z^2 - 
    24462*d^2*z^2 + 2187*d^3*z^2 + 144040*y*z^2 - 118532*d*y*z^2 + 
    32196*d^2*y*z^2 - 2880*d^3*y*z^2 - 17640*y^2*z^2 + 14712*d*y^2*z^2 - 
    4056*d^2*y^2*z^2 + 369*d^3*y^2*z^2 + 73800*z^3 - 60480*d*z^3 + 
    16362*d^2*z^3 - 1458*d^3*z^3 - 27120*y*z^3 + 22296*d*y*z^3 - 
    6048*d^2*y*z^3 + 540*d^3*y*z^3 - 12600*z^4 + 10260*d*z^4 - 2754*d^2*z^4 + 
    243*d^3*z^4)/(16*(-5 + d)*(-3 + d)^3*(-10 + 3*d)*y^2*(-1 + y + z)), 
  (z*(32400 - 26640*d + 7236*d^2 - 648*d^3 - 40880*y + 33804*d*y - 
     9232*d^2*y + 831*d^3*y + 10240*y^2 - 8508*d*y^2 + 2338*d^2*y^2 - 
     212*d^3*y^2 - 76800*z + 63180*d*z - 17172*d^2*z + 1539*d^3*z + 
     56480*y*z - 46964*d*y*z + 12906*d^2*y*z - 1170*d^3*y*z - 5200*y^2*z + 
     4460*d*y^2*z - 1270*d^2*y^2*z + 120*d^3*y^2*z + 56400*z^2 - 
     46440*d*z^2 + 12636*d^2*z^2 - 1134*d^3*z^2 - 16400*y*z^2 + 
     13760*d*y*z^2 - 3822*d^2*y*z^2 + 351*d^3*y*z^2 - 12000*z^3 + 
     9900*d*z^3 - 2700*d^2*z^3 + 243*d^3*z^3))/(8*(-5 + d)*(-4 + d)*
    (-3 + d)^3*(-10 + 3*d)*y^2*(-1 + y + z)), 
  ((-10 + 3*d)*(-8 + 3*d)*(36000 - 34200*d + 12060*d^2 - 1872*d^3 + 108*d^4 - 
     89400*y + 83620*d*y - 28998*d^2*y + 4425*d^3*y - 251*d^4*y + 54120*y^2 - 
     49984*d*y^2 + 17102*d^2*y^2 - 2574*d^3*y^2 + 144*d^4*y^2 - 72000*z + 
     68400*d*z - 24120*d^2*z + 3744*d^3*z - 216*d^4*z + 86760*y*z - 
     80528*d*y*z + 27722*d^2*y*z - 4202*d^3*y*z + 237*d^4*y*z + 4368*y^2*z - 
     4412*d*y^2*z + 1646*d^2*y^2*z - 268*d^3*y^2*z + 16*d^4*y^2*z + 
     36000*z^2 - 34200*d*z^2 + 12060*d^2*z^2 - 1872*d^3*z^2 + 108*d^4*z^2 + 
     5040*y*z^2 - 5052*d*y*z^2 + 1872*d^2*y*z^2 - 303*d^3*y*z^2 + 
     18*d^4*y*z^2))/(16*(-6 + d)*(-5 + d)^2*(-4 + d)^3*(-3 + d)^2*y^2*
    (-1 + y + z)), -(25200*y - 24720*d*y + 8928*d^2*y - 1404*d^3*y + 
     81*d^4*y - 20880*y^2 + 20520*d*y^2 - 7436*d^2*y^2 + 1174*d^3*y^2 - 
     68*d^4*y^2 - 63000*z + 63900*d*z - 24030*d^2*z + 3969*d^3*z - 
     243*d^4*z + 34800*y*z - 34020*d*y*z + 12204*d^2*y*z - 1899*d^3*y*z + 
     108*d^4*y*z - 4680*y^2*z + 2584*d*y^2*z - 14*d^2*y^2*z - 182*d^3*y^2*z + 
     24*d^4*y^2*z + 126000*z^2 - 127800*d*z^2 + 48060*d^2*z^2 - 
     7938*d^3*z^2 + 486*d^4*z^2 - 60000*y*z^2 + 58740*d*y*z^2 - 
     21132*d^2*y*z^2 + 3303*d^3*y*z^2 - 189*d^4*y*z^2 - 63000*z^3 + 
     63900*d*z^3 - 24030*d^2*z^3 + 3969*d^3*z^3 - 243*d^4*z^3)/
   (8*(-6 + d)*(-5 + d)*(-4 + d)^2*(-3 + d)^2*y^2*(-1 + y + z)), 
  -(-540 + 280*d - 35*d^2 + 564*y - 290*d*y + 36*d^2*y + 500*z - 250*d*z + 
     30*d^2*z + 104*y*z - 58*d*y*z + 8*d^2*y*z + 120*z^2 - 66*d*z^2 + 
     9*d^2*z^2)/(4*(-5 + d)*(-4 + d)^2*(-3 + d)*y*(-1 + y + z)), 
  (-420 + 216*d - 27*d^2 + 404*y - 208*d*y + 26*d^2*y + 420*z - 216*d*z + 
    27*d^2*z)/(2*(-5 + d)*(-4 + d)^2*(-3 + d)*y*(-1 + y + z)), 
  (342000 - 345600*d + 129420*d^2 - 21276*d^3 + 1296*d^4 - 376000*y + 
    378160*d*y - 140608*d^2*y + 22890*d^3*y - 1377*d^4*y + 47120*y^2 - 
    45296*d*y^2 + 15856*d^2*y^2 - 2378*d^3*y^2 + 128*d^4*y^2 - 810000*z + 
    819000*d*z - 306900*d^2*z + 50490*d^3*z - 3078*d^4*z + 434800*y*z - 
    436120*d*y*z + 161584*d^2*y*z - 26184*d^3*y*z + 1566*d^4*y*z + 
    43680*y^2*z - 46824*d*y^2*z + 18696*d^2*y^2*z - 3294*d^3*y^2*z + 
    216*d^4*y^2*z + 594000*z^2 - 601200*d*z^2 + 225540*d^2*z^2 - 
    37152*d^3*z^2 + 2268*d^4*z^2 - 58800*y*z^2 + 57960*d*y*z^2 - 
    20976*d^2*y*z^2 + 3294*d^3*y*z^2 - 189*d^4*y*z^2 - 126000*z^3 + 
    127800*d*z^3 - 48060*d^2*z^3 + 7938*d^3*z^3 - 486*d^4*z^3)/
   (32*(-5 + d)^2*(-4 + d)^2*(-3 + d)^2*y^2*(-1 + y + z)), 
  (z*(-720*y + 576*d*y - 148*d^2*y + 12*d^3*y + 1296*y^2 - 1008*d*y^2 + 
     252*d^2*y^2 - 20*d^3*y^2 - 12600*z + 10260*d*z - 2754*d^2*z + 
     243*d^3*z + 17520*y*z - 14036*d*y*z + 3684*d^2*y*z - 315*d^3*y*z - 
     4680*y^2*z + 3624*d*y^2*z - 906*d^2*y^2*z + 72*d^3*y^2*z + 25200*z^2 - 
     20520*d*z^2 + 5508*d^2*z^2 - 486*d^3*z^2 - 16320*y*z^2 + 13116*d*y*z^2 - 
     3456*d^2*y*z^2 + 297*d^3*y*z^2 - 12600*z^3 + 10260*d*z^3 - 
     2754*d^2*z^3 + 243*d^3*z^3))/(4*(-6 + d)*(-4 + d)*(-3 + d)^2*(-10 + 3*d)*
    y^2*(-1 + y + z)), -(7200 - 6120*d + 1728*d^2 - 162*d^3 - 14640*y + 
     12392*d*y - 3480*d^2*y + 324*d^3*y + 8016*y^2 - 6704*d*y^2 + 
     1856*d^2*y^2 - 170*d^3*y^2 - 27000*z + 22500*d*z - 6210*d^2*z + 
     567*d^3*z + 38160*y*z - 31628*d*y*z + 8664*d^2*y*z - 783*d^3*y*z - 
     10920*y^2*z + 8976*d*y^2*z - 2430*d^2*y^2*z + 216*d^3*y^2*z + 
     32400*z^2 - 26640*d*z^2 + 7236*d^2*z^2 - 648*d^3*z^2 - 23520*y*z^2 + 
     19236*d*y*z^2 - 5184*d^2*y*z^2 + 459*d^3*y*z^2 - 12600*z^3 + 
     10260*d*z^3 - 2754*d^2*z^3 + 243*d^3*z^3)/(8*(-6 + d)*(-3 + d)^3*
    (-10 + 3*d)*y^2), -(-300 + 152*d - 19*d^2 + 324*y - 162*d*y + 20*d^2*y + 
     640*z - 334*d*z + 43*d^2*z - 268*y*z + 148*d*y*z - 20*d^2*y*z - 
     460*z^2 + 248*d*z^2 - 33*d^2*z^2 + 104*y*z^2 - 58*d*y*z^2 + 
     8*d^2*y*z^2 + 120*z^3 - 66*d*z^3 + 9*d^2*z^3)/
   (16*(-5 + d)*(-3 + d)^3*y*(-1 + y + z)), 
  ((-1 + z)*(-34200 + 27720*d - 7398*d^2 + 648*d^3 + 33640*y - 27452*d*y + 
     7368*d^2*y - 648*d^3*y - 1440*y^2 + 1248*d*y^2 - 352*d^2*y^2 + 
     32*d^3*y^2 + 81000*z - 65700*d*z + 17550*d^2*z - 1539*d^3*z - 
     44560*y*z + 36428*d*y*z - 9798*d^2*y*z + 864*d^3*y*z - 59400*z^2 + 
     48240*d*z^2 - 12906*d^2*z^2 + 1134*d^3*z^2 + 10920*y*z^2 - 
     8976*d*y*z^2 + 2430*d^2*y*z^2 - 216*d^3*y*z^2 + 12600*z^3 - 
     10260*d*z^3 + 2754*d^2*z^3 - 243*d^3*z^3))/
   (8*(-5 + d)*(-4 + d)*(-3 + d)^2*(-10 + 3*d)*y^2*(-1 + y + z)), 
  ((-1 + y)*z*(-12 + 4*d + 12*y - 4*d*y + 50*z - 15*d*z - 26*y*z + 8*d*y*z - 
     30*z^2 + 9*d*z^2))/(8*(-3 + d)^3*y*(-1 + y + z)), 
  -(z^2*(-420 + 216*d - 27*d^2 + 624*y - 318*d*y + 39*d^2*y - 204*y^2 + 
      102*d*y^2 - 12*d^2*y^2 + 840*z - 432*d*z + 54*d^2*z - 804*y*z + 
      402*d*y*z - 48*d^2*y*z + 156*y^2*z - 74*d*y^2*z + 8*d^2*y^2*z - 
      420*z^2 + 216*d*z^2 - 27*d^2*z^2 + 180*y*z^2 - 84*d*y*z^2 + 
      9*d^2*y*z^2))/(16*(-4 + d)*(-3 + d)^3*y*(-1 + y + z)), 
  -((-6 + d)*(-1 + z)*z^3*(30 - 9*d - 26*y + 8*d*y - 30*z + 9*d*z))/
   (16*(-5 + d)*(-4 + d)*(-3 + d)^3*(-1 + y + z))}, 
 {-((-10 + 3*d)*(-8 + 3*d)*(-55440 + 46908*d - 14814*d^2 + 2070*d^3 - 
      108*d^4 + 86280*y - 75876*d*y + 24804*d^2*y - 3576*d^3*y + 192*d^4*y - 
      33600*y^2 + 30640*d*y^2 - 10324*d^2*y^2 + 1528*d^3*y^2 - 84*d^4*y^2 + 
      255384*z - 224460*d*z + 73332*d^2*z - 10566*d^3*z + 567*d^4*z - 
      270888*y*z + 244944*d*y*z - 82134*d^2*y*z + 12126*d^3*y*z - 
      666*d^4*y*z + 54600*y^2*z - 50340*d*y^2*z + 17184*d^2*y^2*z - 
      2580*d^3*y^2*z + 144*d^4*y^2*z - 353304*z^2 + 318600*d*z^2 - 
      106650*d^2*z^2 + 15732*d^3*z^2 - 864*d^4*z^2 + 195912*y*z^2 - 
      180864*d*y*z^2 + 61878*d^2*y*z^2 - 9318*d^3*y*z^2 + 522*d^4*y*z^2 + 
      153360*z^3 - 141048*d*z^3 + 48132*d^2*z^3 - 7236*d^3*z^3 + 
      405*d^4*z^3))/(16*(-6 + d)*(-5 + d)^2*(-4 + d)^3*(-3 + d)*y^3*z*
    (-1 + y + z)), -((-10 + 3*d)*(-8 + 3*d)*(-102240 + 84888*d - 26208*d^2 + 
      3564*d^3 - 180*d^4 + 102192*y - 87872*d*y + 27796*d^2*y - 3832*d^3*y + 
      194*d^4*y + 336*y^2 - 200*d*y^2 + 308*d^2*y^2 - 116*d^3*y^2 + 
      12*d^4*y^2 + 478080*z - 409356*d*z + 129708*d^2*z - 18027*d^3*z + 
      927*d^4*z - 276024*y*z + 238580*d*y*z - 75310*d^2*y*z + 10273*d^3*y*z - 
      509*d^4*y*z - 70920*y^2*z + 65880*d*y^2*z - 22934*d^2*y^2*z + 
      3558*d^3*y^2*z - 208*d^4*y^2*z - 694440*z^2 + 602748*d*z^2 - 
      192942*d^2*z^2 + 27009*d^3*z^2 - 1395*d^4*z^2 + 177912*y*z^2 - 
      151152*d*y*z^2 + 46206*d^2*y*z^2 - 5970*d^3*y*z^2 + 270*d^4*y*z^2 + 
      30264*y^2*z^2 - 29176*d*y^2*z^2 + 10558*d^2*y^2*z^2 - 
      1706*d^3*y^2*z^2 + 104*d^4*y^2*z^2 + 363600*z^3 - 316980*d*z^3 + 
      101592*d^2*z^3 - 14193*d^3*z^3 + 729*d^4*z^3 - 4080*y*z^3 + 
      444*d*y*z^3 + 1308*d^2*y*z^3 - 471*d^3*y*z^3 + 45*d^4*y*z^3 - 
      45000*z^4 + 38700*d*z^4 - 12150*d^2*z^4 + 1647*d^3*z^4 - 81*d^4*z^4))/
   (16*(-6 + d)*(-5 + d)^2*(-4 + d)^3*(-3 + d)*y^2*(-1 + z)*z^2*
    (-1 + y + z)), ((-10 + 3*d)*(-9720 + 6534*d - 1458*d^2 + 108*d^3 + 
     15300*y - 10650*d*y + 2448*d^2*y - 186*d^3*y - 6620*y^2 + 4624*d*y^2 - 
     1060*d^2*y^2 + 80*d^3*y^2 + 48420*z - 33804*d*z + 7794*d^2*z - 
     594*d^3*z - 53976*y*z + 38592*d*y*z - 9069*d^2*y*z + 702*d^3*y*z + 
     12012*y^2*z - 8666*d*y^2*z + 2052*d^2*y^2*z - 160*d^3*y^2*z - 
     79380*z^2 + 56556*d*z^2 - 13266*d^2*z^2 + 1026*d^3*z^2 + 54456*y*z^2 - 
     39732*d*y*z^2 + 9516*d^2*y*z^2 - 750*d^3*y*z^2 - 4888*y^2*z^2 + 
     3766*d*y^2*z^2 - 956*d^2*y^2*z^2 + 80*d^3*y^2*z^2 + 52380*z^3 - 
     37836*d*z^3 + 8982*d^2*z^3 - 702*d^3*z^3 - 15780*y*z^3 + 11790*d*y*z^3 - 
     2895*d^2*y*z^3 + 234*d^3*y*z^3 - 11700*z^4 + 8550*d*z^4 - 2052*d^2*z^4 + 
     162*d^3*z^4))/(16*(-5 + d)^2*(-4 + d)^2*(-3 + d)*y^2*(-1 + z)*z*
    (-1 + y + z)), -((-10 + 3*d)*(-3312 + 1548*d - 180*d^2 + 4648*y - 
      2304*d*y + 281*d^2*y - 1648*y^2 + 846*d*y^2 - 104*d^2*y^2 + 13032*z - 
      6516*d*z + 801*d^2*z - 11160*y*z + 5796*d*y*z - 732*d^2*y*z + 
      312*y^2*z - 174*d*y^2*z + 24*d^2*y^2*z - 13320*z^2 + 6858*d*z^2 - 
      864*d^2*z^2 + 3480*y*z^2 - 1860*d*y*z^2 + 243*d^2*y*z^2 + 3600*z^3 - 
      1890*d*z^3 + 243*d^2*z^3))/(16*(-5 + d)*(-4 + d)^2*(-3 + d)*y^2*z*
    (-1 + y + z)), -((y + z)*(-1944 + 918*d - 108*d^2 + 2892*y - 1440*d*y + 
      177*d^2*y - 1168*y^2 + 590*d*y^2 - 72*d^2*y^2 + 7308*z - 3690*d*z + 
      459*d^2*z - 6304*y*z + 3296*d*y*z - 420*d^2*y*z + 312*y^2*z - 
      174*d*y^2*z + 24*d^2*y^2*z - 6624*z^2 + 3420*d*z^2 - 432*d^2*z^2 + 
      1452*y*z^2 - 768*d*y*z^2 + 99*d^2*y*z^2 + 1260*z^3 - 648*d*z^3 + 
      81*d^2*z^3))/(16*(-5 + d)*(-3 + d)^2*y^2*z*(-1 + y + z)), 
  -(-1296 + 612*d - 72*d^2 + 2072*y - 1032*d*y + 127*d^2*y - 880*y^2 + 
     450*d*y^2 - 56*d^2*y^2 + 5016*z - 2532*d*z + 315*d^2*z - 4808*y*z + 
     2524*d*y*z - 324*d^2*y*z + 520*y^2*z - 290*d*y^2*z + 40*d^2*y^2*z - 
     4920*z^2 + 2550*d*z^2 - 324*d^2*z^2 + 1640*y*z^2 - 884*d*y*z^2 + 
     117*d^2*y*z^2 + 1200*z^3 - 630*d*z^3 + 81*d^2*z^3)/
   (8*(-5 + d)*(-4 + d)*(-3 + d)^2*y^2*(-1 + y + z)), 
  -((-10 + 3*d)*(-8 + 3*d)*(-14400 + 12960*d - 4356*d^2 + 648*d^3 - 36*d^4 + 
      38640*y - 34828*d*y + 11720*d^2*y - 1745*d^3*y + 97*d^4*y - 23880*y^2 + 
      21496*d*y^2 - 7234*d^2*y^2 + 1078*d^3*y^2 - 60*d^4*y^2 + 64800*z - 
      60120*d*z + 20772*d^2*z - 3168*d^3*z + 180*d^4*z - 128424*y*z + 
      118488*d*y*z - 40636*d^2*y*z + 6145*d^3*y*z - 346*d^4*y*z + 
      51768*y^2*z - 47660*d*y^2*z + 16252*d^2*y^2*z - 2438*d^3*y^2*z + 
      136*d^4*y^2*z - 86400*z^2 + 81360*d*z^2 - 28476*d^2*z^2 + 
      4392*d^3*z^2 - 252*d^4*z^2 + 84744*y*z^2 - 78608*d*y*z^2 + 
      27044*d^2*y*z^2 - 4097*d^3*y*z^2 + 231*d^4*y*z^2 + 4368*y^2*z^2 - 
      4412*d*y^2*z^2 + 1646*d^2*y^2*z^2 - 268*d^3*y^2*z^2 + 16*d^4*y^2*z^2 + 
      36000*z^3 - 34200*d*z^3 + 12060*d^2*z^3 - 1872*d^3*z^3 + 108*d^4*z^3 + 
      5040*y*z^3 - 5052*d*y*z^3 + 1872*d^2*y*z^3 - 303*d^3*y*z^3 + 
      18*d^4*y*z^3))/(16*(-6 + d)*(-5 + d)^2*(-4 + d)^3*(-3 + d)*y^2*(-1 + z)*
    z*(-1 + y + z)), ((-10 + 3*d)*(1008*y - 636*d*y + 132*d^2*y - 9*d^3*y - 
     936*y^2 + 576*d*y^2 - 118*d^2*y^2 + 8*d^3*y^2 - 2520*z + 1674*d*z - 
     369*d^2*z + 27*d^3*z - 372*y*z + 252*d*y*z - 51*d^2*y*z + 3*d^3*y*z + 
     972*y^2*z - 734*d*y^2*z + 188*d^2*y^2*z - 16*d^3*y^2*z + 11340*z^2 - 
     7848*d*z^2 + 1791*d^2*z^2 - 135*d^3*z^2 - 6636*y*z^2 + 4458*d*y*z^2 - 
     972*d^2*y*z^2 + 69*d^3*y*z^2 + 468*y^2*z^2 - 118*d*y^2*z^2 - 
     34*d^2*y^2*z^2 + 8*d^3*y^2*z^2 - 15120*z^3 + 10674*d*z^3 - 
     2475*d^2*z^3 + 189*d^3*z^3 + 6000*y*z^3 - 4074*d*y*z^3 + 891*d^2*y*z^3 - 
     63*d^3*y*z^3 + 6300*z^4 - 4500*d*z^4 + 1053*d^2*z^4 - 81*d^3*z^4))/
   (8*(-6 + d)*(-5 + d)*(-4 + d)^2*(-3 + d)*y^2*(-1 + z)*z*(-1 + y + z)), 
  (168 - 78*d + 9*d^2 - 156*y + 70*d*y - 8*d^2*y - 740*z + 370*d*z - 
    45*d^2*z + 508*y*z - 260*d*y*z + 32*d^2*y*z + 452*z^2 - 226*d*z^2 + 
    27*d^2*z^2 + 104*y*z^2 - 58*d*y*z^2 + 8*d^2*y*z^2 + 120*z^3 - 66*d*z^3 + 
    9*d^2*z^3)/(4*(-5 + d)*(-4 + d)^2*y*(-1 + z)*z*(-1 + y + z)), 
  -(168 - 78*d + 9*d^2 - 176*y + 84*d*y - 10*d^2*y - 588*z + 294*d*z - 
     36*d^2*z + 404*y*z - 208*d*y*z + 26*d^2*y*z + 420*z^2 - 216*d*z^2 + 
     27*d^2*z^2)/(2*(-5 + d)*(-4 + d)^2*y*(-1 + z)*z*(-1 + y + z)), 
  -((-10 + 3*d)*(-13680 + 9036*d - 1980*d^2 + 144*d^3 + 19144*y - 13052*d*y + 
      2930*d^2*y - 217*d^3*y - 8648*y^2 + 6036*d*y^2 - 1362*d^2*y^2 + 
      100*d^3*y^2 + 52920*z - 36684*d*z + 8370*d^2*z - 630*d^3*z - 
      41464*y*z + 29212*d*y*z - 6706*d^2*y*z + 504*d^3*y*z - 4368*y^2*z + 
      3372*d*y^2*z - 858*d^2*y^2*z + 72*d^3*y^2*z - 51840*z^2 + 36648*d*z^2 - 
      8496*d^2*z^2 + 648*d^3*z^2 + 5880*y*z^2 - 4032*d*y*z^2 + 
      888*d^2*y*z^2 - 63*d^3*y*z^2 + 12600*z^3 - 9000*d*z^3 + 2106*d^2*z^3 - 
      162*d^3*z^3))/(32*(-5 + d)^2*(-4 + d)^2*(-3 + d)*y^2*z*(-1 + y + z)), 
  -(z*(504 - 234*d + 27*d^2 - 924*y + 440*d*y - 51*d^2*y + 468*y^2 - 
      222*d*y^2 + 24*d^2*y^2 - 1764*z + 882*d*z - 108*d^2*z + 1632*y*z - 
      822*d*y*z + 99*d^2*y*z + 1260*z^2 - 648*d*z^2 + 81*d^2*z^2))/
   (4*(-6 + d)*(-4 + d)*(-3 + d)*y^2*(-1 + y + z)), 
  (-288 + 144*d - 18*d^2 + 672*y - 344*d*y + 44*d^2*y - 384*y^2 + 200*d*y^2 - 
    26*d^2*y^2 + 1512*z - 774*d*z + 99*d^2*z - 2556*y*z + 1328*d*y*z - 
    171*d^2*y*z + 1092*y^2*z - 570*d*y^2*z + 72*d^2*y^2*z - 2484*z^2 + 
    1278*d*z^2 - 162*d^2*z^2 + 2352*y*z^2 - 1218*d*y*z^2 + 153*d^2*y*z^2 + 
    1260*z^3 - 648*d*z^3 + 81*d^2*z^3)/(8*(-6 + d)*(-3 + d)^2*y^2*z), 
  (-168 + 78*d - 9*d^2 + 156*y - 70*d*y + 8*d^2*y + 436*z - 218*d*z + 
    27*d^2*z - 220*y*z + 120*d*y*z - 16*d^2*y*z - 388*z^2 + 206*d*z^2 - 
    27*d^2*z^2 + 104*y*z^2 - 58*d*y*z^2 + 8*d^2*y*z^2 + 120*z^3 - 66*d*z^3 + 
    9*d^2*z^3)/(16*(-5 + d)*(-3 + d)^2*y*z*(-1 + y + z)), 
  -(-1368 + 630*d - 72*d^2 + 1756*y - 864*d*y + 104*d^2*y - 480*y^2 + 
     256*d*y^2 - 32*d^2*y^2 + 6660*z - 3240*d*z + 387*d^2*z - 5708*y*z + 
     2894*d*y*z - 356*d^2*y*z + 240*y^2*z - 128*d*y^2*z + 16*d^2*y^2*z - 
     10476*z^2 + 5238*d*z^2 - 639*d^2*z^2 + 5044*y*z^2 - 2600*d*y*z^2 + 
     324*d^2*y*z^2 + 6444*z^3 - 3276*d*z^3 + 405*d^2*z^3 - 1092*y*z^3 + 
     570*d*y*z^3 - 72*d^2*y*z^3 - 1260*z^4 + 648*d*z^4 - 81*d^2*z^4)/
   (8*(-5 + d)*(-4 + d)*(-3 + d)*y^2*z*(-1 + y + z)), 
  -((-1 + y)*z*(32 - 9*d - 26*y + 8*d*y - 30*z + 9*d*z))/
   (8*(-3 + d)^2*y*(-1 + y + z)), 
  (z*(-168 + 78*d - 9*d^2 + 300*y - 144*d*y + 17*d^2*y - 132*y^2 + 66*d*y^2 - 
     8*d^2*y^2 + 588*z - 294*d*z + 36*d^2*z - 696*y*z + 348*d*y*z - 
     42*d^2*y*z + 156*y^2*z - 74*d*y^2*z + 8*d^2*y^2*z - 420*z^2 + 
     216*d*z^2 - 27*d^2*z^2 + 180*y*z^2 - 84*d*y*z^2 + 9*d^2*y*z^2))/
   (16*(-4 + d)*(-3 + d)^2*y*(-1 + y + z)), 
  ((-6 + d)*z^2*(-12 + 3*d + 14*y - 4*d*y + 42*z - 12*d*z - 26*y*z + 
     8*d*y*z - 30*z^2 + 9*d*z^2))/(16*(-5 + d)*(-4 + d)*(-3 + d)^2*
    (-1 + y + z))}}


==> anc/1to3/PA.my <==
{{(1 - 2*eps)/y, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-(-8 + 3*(4 - 2*eps))/(2*(-1 + y)*y), 0, 0, -(eps/(-1 + y)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (8*eps^2*y*(-1 + y + z)*(y + z)), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*z*(-1 + y + z)*(y + z)), 
  -((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + z))/(2*eps*y*(-1 + y + z)*
    (y + z)), ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-2 + y + 2*z))/
   (4*eps*y*(-1 + y + z)*(y + z)), 
  -((3*y - (4 - 2*eps)*y + y^2 - 4*z + (4 - 2*eps)*z + 5*y*z - 
     (4 - 2*eps)*y*z + 4*z^2 - (4 - 2*eps)*z^2)/(y*(-1 + y + z)*(y + z))), 
  z/((-1 + y + z)*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (8*eps*(-1 + y)*y*(-1 + y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + z))/
   (4*eps*y*z^2*(-1 + y + z)), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-1 + z))/(2*y*z*(-1 + y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(2 - 2*y - 2*z + y*z))/
   (4*(-1 + y)*y*z*(-1 + y + z)), (-6*eps^2)/(z*(-1 + y + z)), 
  (eps*(2 + y - 2*z))/(y*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps)))/
   (4*eps*(-1 + y)*y*(-1 + y + z)), 0, 0, 0, 0, 0, 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps)))/(4*eps*(-1 + y)*y*z), 
  ((-10 + 3*(4 - 2*eps))*(-1 + z))/(2*y*z*(-1 + y + z)), 0, 0, 0, 
  -((eps*(-2 + y + 2*z))/(y*(-1 + y + z))), 0, 0, 0, 0, 0, 0}, 
 {((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*(-1 + y)*y*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*y*z*(-1 + y + z)), 0, 0, 0, 0, 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*(-1 + y)*y*(-1 + y + z)), 0, 0, 0, 0, 0, 
  -((-2*eps + y + 4*z - (4 - 2*eps)*z)/(y*(-1 + y + z))), 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -(-10 + 3*(4 - 2*eps))/(2*y*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 
  (-10 + 3*(4 - 2*eps))/(2*y*(-1 + y + z)), 0, 0, 0, 
  -((eps*(-2 + y + 2*z))/(y*(-1 + y + z))), 0, 0, 0}, 
 {0, -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
     (-4 + 3*y + 4*z))/(4*eps^2*(-1 + y)*y*z^2*(-1 + y + z)), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + z))/
   (eps*(-1 + y)*y*z*(-1 + y + z)), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-1 + z))/(4*eps*(-1 + y)*y*z*(-1 + y + z)), 
  (-3*eps*(-1 + z)*(y + z))/((-1 + y)*y*z*(-1 + y + z)), 
  (-3 + 2*y + 3*z)/((-1 + y)*y*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + z))/
   (8*eps^2*(-1 + y)*y*z*(-1 + y + z)), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + z))/(2*eps*(-1 + y)*y*z*
    (-1 + y + z)), ((1 - 2*eps)^2*(-1 + 2*y + z))/
   (eps*(-1 + y)*y*z*(-1 + y + z)), 0, 0, (-3*(1 - 2*eps))/((-1 + y)*y), 0, 
  (eps*(-1 + z)^2)/((-1 + y)*y*z*(-1 + y + z)), 0, 
  -(-2*eps + 2*y - (4 - 2*eps)*y + 2*y^2 + 4*z - (4 - 2*eps)*z + 6*y*z - 
     (4 - 2*eps)*y*z)/(2*(-1 + y)*y*(-1 + y + z)), 0, 0}, 
 {(-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + z)*
    (1540 - 918*(4 - 2*eps) + 182*(4 - 2*eps)^2 - 12*(4 - 2*eps)^3 - 700*y + 
     430*(4 - 2*eps)*y - 88*(4 - 2*eps)^2*y + 6*(4 - 2*eps)^3*y - 1704*z + 
     1056*(4 - 2*eps)*z - 218*(4 - 2*eps)^2*z + 15*(4 - 2*eps)^3*z))/
   (8*(-2 - 2*eps)*(-1 - 2*eps)^2*eps^2*y^3*z^2*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
     (7620 - 4434*(4 - 2*eps) + 852*(4 - 2*eps)^2 - 54*(4 - 2*eps)^3 - 
      276*y + 34*(4 - 2*eps)*y + 24*(4 - 2*eps)^2*y - 4*(4 - 2*eps)^3*y - 
      9120*z + 5274*(4 - 2*eps)*z - 1005*(4 - 2*eps)^2*z + 
      63*(4 - 2*eps)^3*z - 1164*y*z + 764*(4 - 2*eps)*y*z - 
      171*(4 - 2*eps)^2*y*z + 13*(4 - 2*eps)^3*y*z + 1500*z^2 - 
      840*(4 - 2*eps)*z^2 + 153*(4 - 2*eps)^2*z^2 - 9*(4 - 2*eps)^3*z^2))/
   (8*(-2 - 2*eps)*(-1 - 2*eps)^2*eps^2*y^2*z^3*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(810 - 342*(4 - 2*eps) + 
      36*(4 - 2*eps)^2 - 230*y + 96*(4 - 2*eps)*y - 10*(4 - 2*eps)^2*y - 
      1200*z + 510*(4 - 2*eps)*z - 54*(4 - 2*eps)^2*z + 188*y*z - 
      87*(4 - 2*eps)*y*z + 10*(4 - 2*eps)^2*y*z + 390*z^2 - 
      168*(4 - 2*eps)*z^2 + 18*(4 - 2*eps)^2*z^2))/
   (4*(-1 - 2*eps)^2*eps*y^2*z^2*(-1 + y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-82 + 18*(4 - 2*eps) + 14*y - 
     3*(4 - 2*eps)*y + 122*z - 27*(4 - 2*eps)*z - 4*y*z + (4 - 2*eps)*y*z - 
     40*z^2 + 9*(4 - 2*eps)*z^2))/(4*(-1 - 2*eps)*eps*y^2*z^2*(-1 + y + z)), 
  (3*eps*(y + z)*(-54 + 12*(4 - 2*eps) + 14*y - 3*(4 - 2*eps)*y + 68*z - 
     15*(4 - 2*eps)*z - 4*y*z + (4 - 2*eps)*y*z - 14*z^2 + 
     3*(4 - 2*eps)*z^2))/((-1 - 2*eps)*y^2*z^2*(-1 + y + z)), 
  -((-108 + 24*(4 - 2*eps) + 40*y - 9*(4 - 2*eps)*y + 148*z - 
     33*(4 - 2*eps)*z - 20*y*z + 5*(4 - 2*eps)*y*z - 40*z^2 + 
     9*(4 - 2*eps)*z^2)/((-1 - 2*eps)*y^2*z*(-1 + y + z))), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
     (2100 - 1290*(4 - 2*eps) + 264*(4 - 2*eps)^2 - 18*(4 - 2*eps)^3 - 
      2220*y + 1364*(4 - 2*eps)*y - 279*(4 - 2*eps)^2*y + 
      19*(4 - 2*eps)^3*y - 2100*z + 1290*(4 - 2*eps)*z - 
      264*(4 - 2*eps)^2*z + 18*(4 - 2*eps)^3*z - 168*y*z + 
      118*(4 - 2*eps)*y*z - 27*(4 - 2*eps)^2*y*z + 2*(4 - 2*eps)^3*y*z))/
   (8*(-2 - 2*eps)*(-1 - 2*eps)^2*eps^2*y^2*z^2*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-24*y + 10*(4 - 2*eps)*y - 
      (4 - 2*eps)^2*y + 210*z - 87*(4 - 2*eps)*z + 9*(4 - 2*eps)^2*z - 
      18*y*z - (4 - 2*eps)*y*z + (4 - 2*eps)^2*y*z - 210*z^2 + 
      87*(4 - 2*eps)*z^2 - 9*(4 - 2*eps)^2*z^2))/(2*(-2 - 2*eps)*(-1 - 2*eps)*
    eps*y^2*z^2*(-1 + y + z)), (2*(1 - 2*eps)^2*(1 + z))/
   ((-1 - 2*eps)*y*z^2*(-1 + y + z)), (-4*(1 - 2*eps)^2)/
   ((-1 - 2*eps)*y*z^2*(-1 + y + z)), 
  (3*(-14 + 3*(4 - 2*eps))*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + z)*
    (-20 + 4*(4 - 2*eps) - 4*y + (4 - 2*eps)*y + 10*z - 2*(4 - 2*eps)*z))/
   (8*(-1 - 2*eps)^2*eps*y^2*z^2*(-1 + y + z)), 
  (-6*(1 - 2*eps)*(14 - 3*(4 - 2*eps) - 6*y + (4 - 2*eps)*y - 14*z + 
     3*(4 - 2*eps)*z))/((-2 - 2*eps)*y^2*(-1 + y + z)), 
  (-6*(-14 + 3*(4 - 2*eps))*eps*(-1 + z)*(-1 + y + z))/
   ((-2 - 2*eps)*y^2*z^2), (2*eps^2*(-1 + z)^2)/
   ((-1 - 2*eps)*y*z^2*(-1 + y + z)), 
  (3*(-14 + 3*(4 - 2*eps))*(1 - 2*eps)*(-2 + z)*(-1 + z)^2)/
   ((-1 - 2*eps)*y^2*z^2*(-1 + y + z)), (2*eps)/(-1 + y + z), 
  (-2*eps + 4*y - (4 - 2*eps)*y + 4*z - (4 - 2*eps)*z - 6*y*z + 
    (4 - 2*eps)*y*z)/(2*y*(-1 + y + z)), ((-2 - 2*eps)*(-1 + z)*z)/
   (2*(-1 - 2*eps)*(-1 + y + z))}, 
 {(3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-700 + 430*(4 - 2*eps) - 88*(4 - 2*eps)^2 + 6*(4 - 2*eps)^3 + 700*y - 
     430*(4 - 2*eps)*y + 88*(4 - 2*eps)^2*y - 6*(4 - 2*eps)^3*y + 2304*z - 
     1396*(4 - 2*eps)*z + 282*(4 - 2*eps)^2*z - 19*(4 - 2*eps)^3*z - 
     700*y*z + 430*(4 - 2*eps)*y*z - 88*(4 - 2*eps)^2*y*z + 
     6*(4 - 2*eps)^3*y*z - 1704*z^2 + 1056*(4 - 2*eps)*z^2 - 
     218*(4 - 2*eps)^2*z^2 + 15*(4 - 2*eps)^3*z^2))/
   (8*(-2 - 2*eps)*(-1 - 2*eps)*eps^2*y^3*z^3*(-1 + y + z)), 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-12600 + 9840*(4 - 2*eps) - 2874*(4 - 2*eps)^2 + 372*(4 - 2*eps)^3 - 
     18*(4 - 2*eps)^4 + 15840*y - 13368*(4 - 2*eps)*y + 
     4200*(4 - 2*eps)^2*y - 582*(4 - 2*eps)^3*y + 30*(4 - 2*eps)^4*y + 
     8376*y^2 - 6624*(4 - 2*eps)*y^2 + 1990*(4 - 2*eps)^2*y^2 - 
     270*(4 - 2*eps)^3*y^2 + 14*(4 - 2*eps)^4*y^2 + 12600*z - 
     9840*(4 - 2*eps)*z + 2874*(4 - 2*eps)^2*z - 372*(4 - 2*eps)^3*z + 
     18*(4 - 2*eps)^4*z + 39600*y*z - 29460*(4 - 2*eps)*y*z + 
     8148*(4 - 2*eps)^2*y*z - 993*(4 - 2*eps)^3*y*z + 45*(4 - 2*eps)^4*y*z + 
     6984*y^2*z - 5748*(4 - 2*eps)*y^2*z + 1790*(4 - 2*eps)^2*y^2*z - 
     249*(4 - 2*eps)^3*y^2*z + 13*(4 - 2*eps)^4*y^2*z - 9000*y*z^2 + 
     6540*(4 - 2*eps)*y*z^2 - 1758*(4 - 2*eps)^2*y*z^2 + 
     207*(4 - 2*eps)^3*y*z^2 - 9*(4 - 2*eps)^4*y*z^2))/
   (8*(-2 - 2*eps)^2*(-1 - 2*eps)*eps^2*y^3*z^4*(-1 + y + z)), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(270 - 114*(4 - 2*eps) + 
     12*(4 - 2*eps)^2 - 230*y + 96*(4 - 2*eps)*y - 10*(4 - 2*eps)^2*y - 
     930*z + 396*(4 - 2*eps)*z - 42*(4 - 2*eps)^2*z + 188*y*z - 
     87*(4 - 2*eps)*y*z + 10*(4 - 2*eps)^2*y*z + 390*z^2 - 
     168*(4 - 2*eps)*z^2 + 18*(4 - 2*eps)^2*z^2))/
   (4*(-1 - 2*eps)*eps*y^2*z^3*(-1 + y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(140 - 58*(4 - 2*eps) + 
     6*(4 - 2*eps)^2 - 32*y + 16*(4 - 2*eps)*y - 2*(4 - 2*eps)^2*y - 84*y^2 + 
     32*(4 - 2*eps)*y^2 - 3*(4 - 2*eps)^2*y^2 - 140*z + 58*(4 - 2*eps)*z - 
     6*(4 - 2*eps)^2*z - 484*y*z + 184*(4 - 2*eps)*y*z - 
     17*(4 - 2*eps)^2*y*z + 24*y^2*z - 10*(4 - 2*eps)*y^2*z + 
     (4 - 2*eps)^2*y^2*z + 240*y*z^2 - 94*(4 - 2*eps)*y*z^2 + 
     9*(4 - 2*eps)^2*y*z^2))/(4*(-2 - 2*eps)*eps*y^3*z^3*(-1 + y + z)), 
  (-3*eps*(y + z)*(-18 + 4*(4 - 2*eps) + 14*y - 3*(4 - 2*eps)*y + 58*z - 
     13*(4 - 2*eps)*z - 4*y*z + (4 - 2*eps)*y*z - 14*z^2 + 
     3*(4 - 2*eps)*z^2))/(y^2*z^3*(-1 + y + z)), 
  (-36 + 8*(4 - 2*eps) + 32*y - 7*(4 - 2*eps)*y + 120*z - 27*(4 - 2*eps)*z - 
    20*y*z + 5*(4 - 2*eps)*y*z - 40*z^2 + 9*(4 - 2*eps)*z^2)/
   (y^2*z^2*(-1 + y + z)), ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps)*(-2100 + 1290*(4 - 2*eps) - 264*(4 - 2*eps)^2 + 
     18*(4 - 2*eps)^3 + 4200*y - 2580*(4 - 2*eps)*y + 528*(4 - 2*eps)^2*y - 
     36*(4 - 2*eps)^3*y - 2220*y^2 + 1364*(4 - 2*eps)*y^2 - 
     279*(4 - 2*eps)^2*y^2 + 19*(4 - 2*eps)^3*y^2 + 2100*z - 
     1290*(4 - 2*eps)*z + 264*(4 - 2*eps)^2*z - 18*(4 - 2*eps)^3*z - 
     1620*y*z + 954*(4 - 2*eps)*y*z - 186*(4 - 2*eps)^2*y*z + 
     12*(4 - 2*eps)^3*y*z - 168*y^2*z + 118*(4 - 2*eps)*y^2*z - 
     27*(4 - 2*eps)^2*y^2*z + 2*(4 - 2*eps)^3*y^2*z))/
   (8*(-2 - 2*eps)*(-1 - 2*eps)*eps^2*y^3*z^3*(-1 + y + z)), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-24*y + 10*(4 - 2*eps)*y - 
     (4 - 2*eps)^2*y + 90*z - 33*(4 - 2*eps)*z + 3*(4 - 2*eps)^2*z - 18*y*z - 
     (4 - 2*eps)*y*z + (4 - 2*eps)^2*y*z - 210*z^2 + 87*(4 - 2*eps)*z^2 - 
     9*(4 - 2*eps)^2*z^2))/(2*(-2 - 2*eps)*eps*y^2*z^3*(-1 + y + z)), 
  (-2*(1 - 2*eps)^2*(2 + 2*eps - 20*z + 4*(4 - 2*eps)*z - 6*z^2 + 
     (4 - 2*eps)*z^2))/((-2 - 2*eps)*y*(-1 + z)*z^3*(-1 + y + z)), 
  (4*(1 - 2*eps)^2*(-2*eps - 6*z + (4 - 2*eps)*z))/
   ((-2 - 2*eps)*y*(-1 + z)*z^3*(-1 + y + z)), 
  (-3*(-14 + 3*(4 - 2*eps))*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-100 + 40*(4 - 2*eps) - 4*(4 - 2*eps)^2 + 60*y - 22*(4 - 2*eps)*y + 
     2*(4 - 2*eps)^2*y - 24*y^2 + 10*(4 - 2*eps)*y^2 - (4 - 2*eps)^2*y^2 + 
     100*z - 40*(4 - 2*eps)*z + 4*(4 - 2*eps)^2*z + 120*y*z - 
     44*(4 - 2*eps)*y*z + 4*(4 - 2*eps)^2*y*z + 24*y^2*z - 
     10*(4 - 2*eps)*y^2*z + (4 - 2*eps)^2*y^2*z - 60*y*z^2 + 
     22*(4 - 2*eps)*y*z^2 - 2*(4 - 2*eps)^2*y*z^2))/
   (8*(-2 - 2*eps)*(-1 - 2*eps)*eps*y^3*z^3*(-1 + y + z)), 
  (6*(-1 - 2*eps)*(1 - 2*eps)*(2 + 2*eps - 6*y + (4 - 2*eps)*y - 14*z + 
     3*(4 - 2*eps)*z))/((-2 - 2*eps)*y^2*z*(-1 + y + z)), 
  (6*(-14 + 3*(4 - 2*eps))*(-1 - 2*eps)*eps*(-1 + y + z)*(1 - y + y*z))/
   ((-2 - 2*eps)*y^3*z^3), (-2*eps^2*(-1 + z)^2)/(y*z^3*(-1 + y + z)), 
  (-3*(-14 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + z)*(-10 + 2*(4 - 2*eps) + 
     10*y - 2*(4 - 2*eps)*y + 10*z - 2*(4 - 2*eps)*z + 12*y*z - 
     2*(4 - 2*eps)*y*z - 6*y*z^2 + (4 - 2*eps)*y*z^2))/
   ((-2 - 2*eps)*y^3*z^3*(-1 + y + z)), (-2*(-1 - 2*eps)*eps*(-1 + y))/
   (y*z*(-1 + y + z)), 
  -((-1 - 2*eps)*(-2 - 2*eps + 6*y - (4 - 2*eps)*y + 16*z - 3*(4 - 2*eps)*z - 
      6*y*z + (4 - 2*eps)*y*z))/(2*y*z*(-1 + y + z)), 
  -(-12 + 2*(4 - 2*eps) + 8*y - (4 - 2*eps)*y + 12*z - 2*(4 - 2*eps)*z - 
     6*y*z + (4 - 2*eps)*y*z)/(2*y*(-1 + y + z))}}


==> anc/1to3/PA.mz <==
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (1 - 2*eps)/z, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -(-8 + 3*(4 - 2*eps))/(2*(-1 + z)*z), -(eps/(-1 + z)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (8*eps^2*y*(-1 + y + z)*(y + z)), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*z*(-1 + y + z)*(y + z)), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-1 + y + 2*z))/
   (2*eps*z*(-1 + y + z)*(y + z)), 
  -((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-2 + 2*y + 3*z))/
   (4*eps*z*(-1 + y + z)*(y + z)), 
  -((-4*y + (4 - 2*eps)*y + 4*y^2 - (4 - 2*eps)*y^2 + 3*z - (4 - 2*eps)*z + 
     5*y*z - (4 - 2*eps)*y*z + z^2)/(z*(-1 + y + z)*(y + z))), 
  z/((-1 + y + z)*(y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (8*eps*y*z*(-1 + y + z)), (-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps))/(4*eps*z^2*(-1 + y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(2*z*(-1 + y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(4*z*(-1 + y + z)), 
  (-6*eps^2)/(z*(-1 + y + z)), 
  -(-10 + 2*(4 - 2*eps) + 10*y - 2*(4 - 2*eps)*y - 2*z + (4 - 2*eps)*z)/
   (2*z*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, -(-8 + 3*(4 - 2*eps))/(2*(-1 + z)*z), 
  -((eps*(-1 + 2*z))/((-1 + z)*z)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, -(eps/z), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/z, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-2*eps)/z, 0, 0, 0, 0, 0, 0, 0}, 
 {((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps)))/(4*eps*y*z*(-1 + y + z)), 0, 
  0, 0, 0, 0, 0, -(-10 + 3*(4 - 2*eps))/(2*z*(-1 + y + z)), 0, 0, 0, 
  (2 + 2*eps - 6*y + (4 - 2*eps)*y - 2*z)/(2*z*(-1 + y + z)), 0, 0, 0, 0, 0, 
  0}, {-((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*y*z*(-1 + y + z)), ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
    (1 - 2*eps))/(4*eps^2*(-1 + z)*z*(-1 + y + z)), 0, 0, 0, 0, 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*(-1 + z)*z*(-1 + y + z)), 0, 0, 0, 0, 0, 
  (2*eps - 4*y + (4 - 2*eps)*y - z)/(z*(-1 + y + z)), 0, 0, 0, 0, 0}, 
 {0, 0, -((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(2*eps*(-1 + z)*z), 0, 0, 0, 0, 
  -((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(2*eps*(-1 + z)*z), 
  (1 - 2*eps)^2/(eps*(-1 + z)*z), 0, 0, 0, 0, -((-2*eps + z)/((-1 + z)*z)), 
  0, 0, 0, 0}, {((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps)))/
   (4*eps*y*(-1 + z)*z), 0, 0, -((-10 + 3*(4 - 2*eps))*(-1 + y))/
   (2*(-1 + z)*z*(-1 + y + z)), 0, 0, 0, 0, 0, 0, 
  -(-10 + 3*(4 - 2*eps))/(2*(-1 + z)*(-1 + y + z)), 0, 0, 0, 
  -(8 - 2*(4 - 2*eps) - 8*y + 2*(4 - 2*eps)*y - 10*z + 2*(4 - 2*eps)*z + 
     6*y*z - (4 - 2*eps)*y*z + 2*z^2)/(2*(-1 + z)*z*(-1 + y + z)), 0, 0, 0}, 
 {0, -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps^2*z^3*(-1 + y + z)), ((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (eps*z^2*(-1 + y + z)), (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps))/
   (4*eps*z^2*(-1 + y + z)), (-3*eps*(y + z))/(z^2*(-1 + y + z)), 
  1/(z*(-1 + y + z)), -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*
     (1 - 2*eps))/(8*eps^2*z^2*(-1 + y + z)), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps))/(2*eps*z^2*(-1 + y + z)), 
  -((1 - 2*eps)^2/(eps*z^2*(-1 + y + z))), 0, 0, 0, 0, 
  (eps*(-1 + z))/(z^2*(-1 + y + z)), 0, 
  (2 + 2*eps - 6*y + (4 - 2*eps)*y - 2*z)/(2*z*(-1 + y + z)), 0, 0}, 
 {(3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (1540 - 918*(4 - 2*eps) + 182*(4 - 2*eps)^2 - 12*(4 - 2*eps)^3 - 700*y + 
     430*(4 - 2*eps)*y - 88*(4 - 2*eps)^2*y + 6*(4 - 2*eps)^3*y - 1704*z + 
     1056*(4 - 2*eps)*z - 218*(4 - 2*eps)^2*z + 15*(4 - 2*eps)^3*z))/
   (8*(-2 - 2*eps)*(-1 - 2*eps)^2*eps^2*y^2*z^2*(-1 + y + z)), 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (5820 - 3414*(4 - 2*eps) + 660*(4 - 2*eps)^2 - 42*(4 - 2*eps)^3 + 
     1524*y - 986*(4 - 2*eps)*y + 216*(4 - 2*eps)^2*y - 16*(4 - 2*eps)^3*y - 
     7320*z + 4254*(4 - 2*eps)*z - 813*(4 - 2*eps)^2*z + 51*(4 - 2*eps)^3*z - 
     1164*y*z + 764*(4 - 2*eps)*y*z - 171*(4 - 2*eps)^2*y*z + 
     13*(4 - 2*eps)^3*y*z + 1500*z^2 - 840*(4 - 2*eps)*z^2 + 
     153*(4 - 2*eps)^2*z^2 - 9*(4 - 2*eps)^3*z^2))/
   (8*(-2 - 2*eps)*(-1 - 2*eps)^2*eps^2*y*(-1 + z)*z^3*(-1 + y + z)), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(660 - 282*(4 - 2*eps) + 
     30*(4 - 2*eps)^2 - 80*y + 36*(4 - 2*eps)*y - 4*(4 - 2*eps)^2*y - 
     1050*z + 450*(4 - 2*eps)*z - 48*(4 - 2*eps)^2*z + 188*y*z - 
     87*(4 - 2*eps)*y*z + 10*(4 - 2*eps)^2*y*z + 390*z^2 - 
     168*(4 - 2*eps)*z^2 + 18*(4 - 2*eps)^2*z^2))/
   (4*(-1 - 2*eps)^2*eps*y*(-1 + z)*z^2*(-1 + y + z)), 
  (-3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(72 - 16*(4 - 2*eps) - 4*y + 
     (4 - 2*eps)*y - 40*z + 9*(4 - 2*eps)*z))/(4*(-1 - 2*eps)*eps*y*z^2*
    (-1 + y + z)), (-3*eps*(y + z)*(44 - 10*(4 - 2*eps) - 4*y + 
     (4 - 2*eps)*y - 14*z + 3*(4 - 2*eps)*z))/((-1 - 2*eps)*y*z^2*
    (-1 + y + z)), (88 - 20*(4 - 2*eps) - 20*y + 5*(4 - 2*eps)*y - 40*z + 
    9*(4 - 2*eps)*z)/((-1 - 2*eps)*y*z*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
     (-300 + 120*(4 - 2*eps) - 12*(4 - 2*eps)^2 + 330*y - 131*(4 - 2*eps)*y + 
      13*(4 - 2*eps)^2*y + 300*z - 120*(4 - 2*eps)*z + 12*(4 - 2*eps)^2*z + 
      42*y*z - 19*(4 - 2*eps)*y*z + 2*(4 - 2*eps)^2*y*z))/
   (4*(-2 - 2*eps)*(-1 - 2*eps)^2*eps*y*(-1 + z)*z^2*(-1 + y + z)), 
  ((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-90 + 33*(4 - 2*eps) - 
     3*(4 - 2*eps)^2 + 66*y - 23*(4 - 2*eps)*y + 2*(4 - 2*eps)^2*y + 300*z - 
     120*(4 - 2*eps)*z + 12*(4 - 2*eps)^2*z - 18*y*z - (4 - 2*eps)*y*z + 
     (4 - 2*eps)^2*y*z - 210*z^2 + 87*(4 - 2*eps)*z^2 - 9*(4 - 2*eps)^2*z^2))/
   (2*(-2 - 2*eps)*(-1 - 2*eps)*eps*y*(-1 + z)*z^2*(-1 + y + z)), 
  (-2*(1 - 2*eps)^2*(1 + z))/((-1 - 2*eps)*(-1 + z)*z^2*(-1 + y + z)), 
  (4*(1 - 2*eps)^2)/((-1 - 2*eps)*(-1 + z)*z^2*(-1 + y + z)), 
  (-3*(-14 + 3*(4 - 2*eps))*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-20 + 4*(4 - 2*eps) - 4*y + (4 - 2*eps)*y + 10*z - 2*(4 - 2*eps)*z))/
   (8*(-1 - 2*eps)^2*eps*y*z^2*(-1 + y + z)), 
  (6*(1 - 2*eps)*(2 + 2*eps - 6*y + (4 - 2*eps)*y - 14*z + 3*(4 - 2*eps)*z))/
   ((-2 - 2*eps)*y*z*(-1 + y + z)), 
  (6*(-14 + 3*(4 - 2*eps))*eps*(-1 + y + z))/((-2 - 2*eps)*y*z^2), 
  (-2*eps^2*(-1 + z))/((-1 - 2*eps)*z^2*(-1 + y + z)), 
  (-3*(-14 + 3*(4 - 2*eps))*(1 - 2*eps)*(-2 + z)*(-1 + z))/
   ((-1 - 2*eps)*y*z^2*(-1 + y + z)), (-2*eps*(-1 + y))/(z*(-1 + y + z)), 
  -((-2 - 2*eps)*(2 - 2*y - 3*z + y*z))/(2*z*(-1 + y + z)), 
  -((-2 - 2*eps)*y*z)/(2*(-1 - 2*eps)*(-1 + y + z))}, 
 {(-3*(-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (2240 - 1348*(4 - 2*eps) + 270*(4 - 2*eps)^2 - 18*(4 - 2*eps)^3 + 560*y - 
     1072*(4 - 2*eps)*y + 512*(4 - 2*eps)^2*y - 94*(4 - 2*eps)^3*y + 
     6*(4 - 2*eps)^4*y - 2800*y^2 + 2420*(4 - 2*eps)*y^2 - 
     782*(4 - 2*eps)^2*y^2 + 112*(4 - 2*eps)^3*y^2 - 6*(4 - 2*eps)^4*y^2 - 
     5408*z + 3312*(4 - 2*eps)*z - 676*(4 - 2*eps)^2*z + 46*(4 - 2*eps)^3*z - 
     9256*y*z + 7856*(4 - 2*eps)*y*z - 2506*(4 - 2*eps)^2*y*z + 
     356*(4 - 2*eps)^3*y*z - 19*(4 - 2*eps)^4*y*z + 4200*y^2*z - 
     3280*(4 - 2*eps)*y^2*z + 958*(4 - 2*eps)^2*y^2*z - 
     124*(4 - 2*eps)^3*y^2*z + 6*(4 - 2*eps)^4*y^2*z + 3168*z^2 - 
     1964*(4 - 2*eps)*z^2 + 406*(4 - 2*eps)^2*z^2 - 28*(4 - 2*eps)^3*z^2 + 
     10224*y*z^2 - 8040*(4 - 2*eps)*y*z^2 + 2364*(4 - 2*eps)^2*y*z^2 - 
     308*(4 - 2*eps)^3*y*z^2 + 15*(4 - 2*eps)^4*y*z^2))/
   (8*(-2 - 2*eps)^2*(-1 - 2*eps)*eps^2*y^3*(-1 + z)*z^3*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
     (21360 - 14892*(4 - 2*eps) + 3834*(4 - 2*eps)^2 - 432*(4 - 2*eps)^3 + 
      18*(4 - 2*eps)^4 - 26112*y + 19080*(4 - 2*eps)*y - 
      5232*(4 - 2*eps)^2*y + 642*(4 - 2*eps)^3*y - 30*(4 - 2*eps)^4*y - 
      6864*y^2 + 5964*(4 - 2*eps)*y^2 - 1918*(4 - 2*eps)^2*y^2 + 
      270*(4 - 2*eps)^3*y^2 - 14*(4 - 2*eps)^4*y^2 - 45000*z + 
      31020*(4 - 2*eps)*z - 7884*(4 - 2*eps)^2*z + 876*(4 - 2*eps)^3*z - 
      36*(4 - 2*eps)^4*z - 10704*y*z + 9120*(4 - 2*eps)*y*z - 
      2760*(4 - 2*eps)^2*y*z + 348*(4 - 2*eps)^3*y*z - 15*(4 - 2*eps)^4*y*z + 
      888*y^2*z - 852*(4 - 2*eps)*y^2*z + 260*(4 - 2*eps)^2*y^2*z - 
      30*(4 - 2*eps)^3*y^2*z + (4 - 2*eps)^4*y^2*z + 25920*z^2 - 
      17364*(4 - 2*eps)*z^2 + 4266*(4 - 2*eps)^2*z^2 - 
      456*(4 - 2*eps)^3*z^2 + 18*(4 - 2*eps)^4*z^2 + 45816*y*z^2 - 
      34740*(4 - 2*eps)*y*z^2 + 9750*(4 - 2*eps)^2*y*z^2 - 
      1197*(4 - 2*eps)^3*y*z^2 + 54*(4 - 2*eps)^4*y*z^2 + 6984*y^2*z^2 - 
      5748*(4 - 2*eps)*y^2*z^2 + 1790*(4 - 2*eps)^2*y^2*z^2 - 
      249*(4 - 2*eps)^3*y^2*z^2 + 13*(4 - 2*eps)^4*y^2*z^2 - 2280*z^3 + 
      1236*(4 - 2*eps)*z^3 - 216*(4 - 2*eps)^2*z^3 + 12*(4 - 2*eps)^3*z^3 - 
      9000*y*z^3 + 6540*(4 - 2*eps)*y*z^3 - 1758*(4 - 2*eps)^2*y*z^3 + 
      207*(4 - 2*eps)^3*y*z^3 - 9*(4 - 2*eps)^4*y*z^3))/
   (8*(-2 - 2*eps)^2*(-1 - 2*eps)*eps^2*y^2*(-1 + z)^2*z^4*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(1080 - 456*(4 - 2*eps) + 
      48*(4 - 2*eps)^2 + 120*y - 324*(4 - 2*eps)*y + 120*(4 - 2*eps)^2*y - 
      12*(4 - 2*eps)^3*y - 960*y^2 + 632*(4 - 2*eps)*y^2 - 
      138*(4 - 2*eps)^2*y^2 + 10*(4 - 2*eps)^3*y^2 - 2820*z + 
      1194*(4 - 2*eps)*z - 126*(4 - 2*eps)^2*z - 4452*y*z + 
      3096*(4 - 2*eps)*y*z - 711*(4 - 2*eps)^2*y*z + 54*(4 - 2*eps)^3*y*z + 
      1920*y^2*z - 1264*(4 - 2*eps)*y^2*z + 276*(4 - 2*eps)^2*y^2*z - 
      20*(4 - 2*eps)^3*y^2*z + 2400*z^2 - 1020*(4 - 2*eps)*z^2 + 
      108*(4 - 2*eps)^2*z^2 + 6672*y*z^2 - 4170*(4 - 2*eps)*y*z^2 + 
      867*(4 - 2*eps)^2*y*z^2 - 60*(4 - 2*eps)^3*y*z^2 - 1128*y^2*z^2 + 
      710*(4 - 2*eps)*y^2*z^2 - 147*(4 - 2*eps)^2*y^2*z^2 + 
      10*(4 - 2*eps)^3*y^2*z^2 - 660*z^3 + 282*(4 - 2*eps)*z^3 - 
      30*(4 - 2*eps)^2*z^3 - 2340*y*z^3 + 1398*(4 - 2*eps)*y*z^3 - 
      276*(4 - 2*eps)^2*y*z^3 + 18*(4 - 2*eps)^3*y*z^3))/
   (4*(-2 - 2*eps)*(-1 - 2*eps)*eps*y^2*(-1 + z)^2*z^3*(-1 + y + z)), 
  (3*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(240 - 80*(4 - 2*eps) + 
     6*(4 - 2*eps)^2 - 160*y + 44*(4 - 2*eps)*y - 2*(4 - 2*eps)^2*y - 
     56*y^2 + 26*(4 - 2*eps)*y^2 - 3*(4 - 2*eps)^2*y^2 - 312*z + 
     96*(4 - 2*eps)*z - 6*(4 - 2*eps)^2*z - 384*y*z + 162*(4 - 2*eps)*y*z - 
     17*(4 - 2*eps)^2*y*z + 24*y^2*z - 10*(4 - 2*eps)*y^2*z + 
     (4 - 2*eps)^2*y^2*z + 72*z^2 - 16*(4 - 2*eps)*z^2 + 240*y*z^2 - 
     94*(4 - 2*eps)*y*z^2 + 9*(4 - 2*eps)^2*y*z^2))/
   (4*(-2 - 2*eps)*eps*y^2*(-1 + z)*z^3*(-1 + y + z)), 
  (3*eps*(y + z)*(72 - 16*(4 - 2*eps) + 8*y - 20*(4 - 2*eps)*y + 
     4*(4 - 2*eps)^2*y - 56*y^2 + 26*(4 - 2*eps)*y^2 - 3*(4 - 2*eps)^2*y^2 - 
     100*z + 22*(4 - 2*eps)*z - 292*y*z + 124*(4 - 2*eps)*y*z - 
     13*(4 - 2*eps)^2*y*z + 24*y^2*z - 10*(4 - 2*eps)*y^2*z + 
     (4 - 2*eps)^2*y^2*z + 28*z^2 - 6*(4 - 2*eps)*z^2 + 84*y*z^2 - 
     32*(4 - 2*eps)*y*z^2 + 3*(4 - 2*eps)^2*y*z^2))/
   ((-2 - 2*eps)*y^2*(-1 + z)*z^3*(-1 + y + z)), 
  -((144 - 32*(4 - 2*eps) - 36*(4 - 2*eps)*y + 8*(4 - 2*eps)^2*y - 120*y^2 + 
     58*(4 - 2*eps)*y^2 - 7*(4 - 2*eps)^2*y^2 - 216*z + 48*(4 - 2*eps)*z - 
     576*y*z + 250*(4 - 2*eps)*y*z - 27*(4 - 2*eps)^2*y*z + 120*y^2*z - 
     50*(4 - 2*eps)*y^2*z + 5*(4 - 2*eps)^2*y^2*z + 72*z^2 - 
     16*(4 - 2*eps)*z^2 + 240*y*z^2 - 94*(4 - 2*eps)*y*z^2 + 
     9*(4 - 2*eps)^2*y*z^2)/((-2 - 2*eps)*y^2*(-1 + z)*z^2*(-1 + y + z))), 
  ((-10 + 3*(4 - 2*eps))*(-8 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (2100 - 1290*(4 - 2*eps) + 264*(4 - 2*eps)^2 - 18*(4 - 2*eps)^3 - 
     4200*y + 2580*(4 - 2*eps)*y - 528*(4 - 2*eps)^2*y + 36*(4 - 2*eps)^3*y + 
     2280*y^2 - 1386*(4 - 2*eps)*y^2 + 281*(4 - 2*eps)^2*y^2 - 
     19*(4 - 2*eps)^3*y^2 - 4200*z + 2580*(4 - 2*eps)*z - 
     528*(4 - 2*eps)^2*z + 36*(4 - 2*eps)^3*z + 6000*y*z - 
     3600*(4 - 2*eps)*y*z + 720*(4 - 2*eps)^2*y*z - 48*(4 - 2*eps)^3*y*z - 
     2448*y^2*z + 1404*(4 - 2*eps)*y^2*z - 268*(4 - 2*eps)^2*y^2*z + 
     17*(4 - 2*eps)^3*y^2*z + 2100*z^2 - 1290*(4 - 2*eps)*z^2 + 
     264*(4 - 2*eps)^2*z^2 - 18*(4 - 2*eps)^3*z^2 - 1800*y*z^2 + 
     1020*(4 - 2*eps)*y*z^2 - 192*(4 - 2*eps)^2*y*z^2 + 
     12*(4 - 2*eps)^3*y*z^2 - 252*y^2*z^2 + 156*(4 - 2*eps)*y^2*z^2 - 
     31*(4 - 2*eps)^2*y^2*z^2 + 2*(4 - 2*eps)^3*y^2*z^2))/
   (4*(-2 - 2*eps)^2*(-1 - 2*eps)*eps*y^2*(-1 + z)^2*z^3*(-1 + y + z)), 
  -((-10 + 3*(4 - 2*eps))*(1 - 2*eps)*(-144*y^2 + 84*(4 - 2*eps)*y^2 - 
      16*(4 - 2*eps)^2*y^2 + (4 - 2*eps)^3*y^2 + 420*z - 174*(4 - 2*eps)*z + 
      18*(4 - 2*eps)^2*z + 288*y*z - 192*(4 - 2*eps)*y*z + 
      42*(4 - 2*eps)^2*y*z - 3*(4 - 2*eps)^3*y*z - 132*y^2*z + 
      6*(4 - 2*eps)*y^2*z + 14*(4 - 2*eps)^2*y^2*z - 2*(4 - 2*eps)^3*y^2*z - 
      840*z^2 + 348*(4 - 2*eps)*z^2 - 36*(4 - 2*eps)^2*z^2 - 1548*y*z^2 + 
      924*(4 - 2*eps)*y*z^2 - 183*(4 - 2*eps)^2*y*z^2 + 
      12*(4 - 2*eps)^3*y*z^2 + 108*y^2*z^2 - 12*(4 - 2*eps)*y^2*z^2 - 
      7*(4 - 2*eps)^2*y^2*z^2 + (4 - 2*eps)^3*y^2*z^2 + 420*z^3 - 
      174*(4 - 2*eps)*z^3 + 18*(4 - 2*eps)^2*z^3 + 1260*y*z^3 - 
      732*(4 - 2*eps)*y*z^3 + 141*(4 - 2*eps)^2*y*z^3 - 
      9*(4 - 2*eps)^3*y*z^3))/(2*(-2 - 2*eps)^2*eps*y^2*(-1 + z)^2*z^3*
    (-1 + y + z)), (2*(1 - 2*eps)^2*(2 + 2*eps - 20*z + 4*(4 - 2*eps)*z - 
     6*z^2 + (4 - 2*eps)*z^2))/((-2 - 2*eps)*(-1 + z)^2*z^3*(-1 + y + z)), 
  (-4*(1 - 2*eps)^2*(-2*eps - 6*z + (4 - 2*eps)*z))/
   ((-2 - 2*eps)*(-1 + z)^2*z^3*(-1 + y + z)), 
  (3*(-14 + 3*(4 - 2*eps))*(-10 + 3*(4 - 2*eps))*(1 - 2*eps)*
    (-120 + 44*(4 - 2*eps) - 4*(4 - 2*eps)^2 + 72*y - 24*(4 - 2*eps)*y + 
     2*(4 - 2*eps)^2*y - 16*y^2 + 8*(4 - 2*eps)*y^2 - (4 - 2*eps)^2*y^2 + 
     140*z - 48*(4 - 2*eps)*z + 4*(4 - 2*eps)^2*z + 108*y*z - 
     42*(4 - 2*eps)*y*z + 4*(4 - 2*eps)^2*y*z + 24*y^2*z - 
     10*(4 - 2*eps)*y^2*z + (4 - 2*eps)^2*y^2*z - 20*z^2 + 
     4*(4 - 2*eps)*z^2 - 60*y*z^2 + 22*(4 - 2*eps)*y*z^2 - 
     2*(4 - 2*eps)^2*y*z^2))/(8*(-2 - 2*eps)*(-1 - 2*eps)*eps*y^2*(-1 + z)*
    z^3*(-1 + y + z)), (-6*(-1 - 2*eps)*(1 - 2*eps)*
    (-28 + 6*(4 - 2*eps) - 8*y + 6*(4 - 2*eps)*y - (4 - 2*eps)^2*y + 36*y^2 - 
     12*(4 - 2*eps)*y^2 + (4 - 2*eps)^2*y^2 + 28*z - 6*(4 - 2*eps)*z + 
     84*y*z - 32*(4 - 2*eps)*y*z + 3*(4 - 2*eps)^2*y*z))/
   ((-2 - 2*eps)^2*y^2*(-1 + z)*z*(-1 + y + z)), 
  (-6*(-14 + 3*(4 - 2*eps))*(-1 - 2*eps)*eps*(-1 + y + z)*
    (-2*eps + 4*y - (4 - 2*eps)*y - 2*z - 6*y*z + (4 - 2*eps)*y*z))/
   ((-2 - 2*eps)^2*y^2*(-1 + z)*z^3), (2*eps^2*(-1 + z))/(z^3*(-1 + y + z)), 
  (3*(-14 + 3*(4 - 2*eps))*(1 - 2*eps)*(-12 + 2*(4 - 2*eps) + 12*y - 
     2*(4 - 2*eps)*y + 14*z - 2*(4 - 2*eps)*z + 10*y*z - 2*(4 - 2*eps)*y*z - 
     2*z^2 - 6*y*z^2 + (4 - 2*eps)*y*z^2))/((-2 - 2*eps)*y^2*z^3*
    (-1 + y + z)), (2*(-1 - 2*eps)*eps*(-1 + y))/((-1 + z)*z*(-1 + y + z)), 
  ((-1 - 2*eps)*(-2*eps + 4*y - (4 - 2*eps)*y + 14*z - 3*(4 - 2*eps)*z - 
     6*y*z + (4 - 2*eps)*y*z))/(2*(-1 + z)*z*(-1 + y + z)), 
  (-14 + 2*(4 - 2*eps) + 14*y - 2*(4 - 2*eps)*y + 20*z - 2*(4 - 2*eps)*z - 
    10*y*z + (4 - 2*eps)*y*z - 6*z^2 - 6*y*z^2 + (4 - 2*eps)*y*z^2)/
   (2*(-1 + z)*z*(-1 + y + z))}}


==> anc/1to3/PA.t <==
{{-72*(1+eps)^2*y*(1+2*eps)^2*(-1+2*eps)*eps^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,-72*(1+eps)^2*(1+2*eps)^2*z*(-1+2*eps)*eps^3,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,72*(1+eps)^2*(1+2*eps)^2*(-2+3*eps)*(-1+2*eps)*eps^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,72*(1+eps)^2*(1+2*eps)^2*(-2+3*eps)*(-1+2*eps)*eps^2,0,0,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,-36*(1+eps)^2*(y+z)^(-1)*(1+2*eps)^2*(-2+3*eps)*(-1+3*eps)*(-1+2*eps)^2,-72*(1+eps)^2*(y+z)^(-1)*(1+2*eps)^2*(-2+3*eps)*(-1+3*eps)*(-1+2*eps)^2,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,108*(1+eps)^2*(1+2*eps)^2*z^(-1)*(-2+3*eps)*(-1+3*eps)*(-1+2*eps)^2*eps,0,-216*(1+eps)^2*(1+2*eps)^2*z^(-1)*(-2+3*eps)*(-1+3*eps)*(-1+2*eps)^2*eps,0,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,72*(1+eps)^2*(1+2*eps)^2*(-1+2*eps)*eps^3,0,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,72*(1+eps)^2*(1+2*eps)^2*(-2+3*eps)*(-1+2*eps)*eps^2,0,0,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,54*(1+eps)^2*(1+2*eps)^2*(-2+3*eps)*(-1+3*eps)*eps^2,0,0,0,0,0,0,0,0,0},
{0,-216*(1+eps)^2*(1+2*eps)^2*(-2+3*eps)*(-1+3*eps)*eps^2,0,0,0,0,0,0,0,324*(1+eps)^2*(1+2*eps)^2*(-2+3*eps)*(-1+3*eps)*eps^2,0,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,72*(1+eps)^2*(1+2*eps)^2*(-2+3*eps)*(-1+2*eps)*eps^2,0,0,0,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,-72*(1+eps)^2*(1+2*eps)^2*z^(-1)*(-2+3*eps)*(-1+3*eps)*(-1+2*eps)*eps,0,0,0,0,0,0},
{0,0,0,0,0,0,-36*(1+eps)^2*(1+2*eps)^2*(-2+3*eps)*(-1+3*eps)*(-1+2*eps)^2*(-1+y+z)^(-1),0,0,0,0,0,-72*(1+eps)^2*(1+2*eps)^2*(-2+3*eps)*(-1+3*eps)*(-1+2*eps)^2*(-1+y+z)^(-1),0,0,0,0,0},
{0,72*(1+eps)^2*(1+2*eps)^2*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(-1+2*eps)^2,-144*(1+eps)^2*(1+2*eps)^2*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(-1+2*eps)^2,0,0,0,-36*(1+eps)^2*(1+2*eps)^2*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(-1+2*eps)^2,-72*(1+eps)^2*(1+2*eps)^2*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(-1+2*eps)^2,54*(1+eps)^2*(1+2*eps)^2*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(-1+2*eps)^2,0,0,0,0,-108*(1+eps)^2*(1+2*eps)^2*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(-1+2*eps)^2,0,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,-72*(1+eps)^2*(1+2*eps)^2*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(-1+2*eps)*eps,0,0,0},
{0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,108*(1+eps)^2*(-1+y)^(-1)*(1+2*eps)^2*z^(-1)*(-2+3*eps)*(-1+3*eps)*(-1+2*eps)^2,0,0},
{0,108*(1+eps)^2*y^(-1)*(1+2*eps)^2*z^(-2)*(-2+3*eps)*(-1+3*eps)*(-1+2*eps)^2,0,-60*(1+eps)^2*y^(-1)*(1+2*eps)^2*z^(-2)*(-2+3*eps)*(-1+3*eps)*(-1+2*eps)^2,0,0,0,0,0,-108*(1+eps)^2*y^(-1)*(1+2*eps)^2*z^(-2)*(-2+3*eps)*(-1+3*eps)*(-1+2*eps)^2,-48*(1+eps)^2*y^(-1)*(1+2*eps)^2*z^(-2)*(-2+3*eps)*(-1+3*eps)*(-1+2*eps)^2,0,0,0,-120*(1+eps)^2*y^(-1)*(1+2*eps)^2*z^(-2)*(-2+3*eps)*(-1+3*eps)*(-1+2*eps)^2,0,0,216*(1+eps)^2*y^(-1)*(1+2*eps)^2*z^(-2)*(-2+3*eps)*(-1+3*eps)*(-1+2*eps)^2},
{216*y^(-2)*(1+2*eps)*z^(-3)*(-2+3*eps)*(-1+3*eps)*(-1+2*eps)^2*eps*(-3+y-38*eps^2+2*z-24*eps^3+7*y*eps+30*z*eps^3+38*z*eps^2+16*z*eps+12*y*eps^3-19*eps+16*y*eps^2),108*y^(-2)*(1+2*eps)*z^(-3)*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(-1+2*eps)^2*(1+8*y*z*eps-y-2*z^2*eps+4*y*eps^4-57*eps^2+26*y*z*eps^3-16*z^2*eps^2+80*z*eps^4+21*y*z*eps^2-z-30*z^2*eps^3-124*eps^3-68*eps^4-4*y*eps-12*z^2*eps^4+154*z*eps^3+24*y*z*eps^4+73*z*eps^2+y*z+6*z*eps+24*y*eps^3-4*eps+5*y*eps^2),216*(1+eps)*y^(-2)*(3+y*z*eps+z^2-y+8*z^2*eps+24*eps^2+12*z^2*eps^2+4*y*z*eps^2-4*z-4*y*eps-36*z*eps^2-26*z*eps+18*eps-4*y*eps^2)*(1+2*eps)*z^(-3)*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(-1+2*eps)^2*eps,-12*(1+eps)*y^(-2)*(-5+5*y+42*eps^2+15*y*eps-25*eps-62*y*eps^2)*(1+2*eps)^2*z^(-3)*(-2+3*eps)*(-1+3*eps)*(-1+2*eps)^2,216*(1+eps)*y^(-2)*(3+y*z*eps+z^2-y+3*z^2*eps-4*z-3*y*eps-15*z*eps+12*eps)*(1+2*eps)^2*z^(-3)*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(-1+2*eps)^2*eps,-432*(1+eps)*y^(-2)*(1+2*eps)^2*z^(-3)*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(-1+2*eps)^2*eps*(3+4*y*z*eps+z^2-y+6*z^2*eps-4*z-6*y*eps-18*z*eps+12*eps),-216*y^(-2)*(1+2*eps)*z^(-2)*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(-1+y-16*eps^2+z-12*eps^3+7*y*eps+12*z*eps^3+16*z*eps^2+7*z*eps+14*y*eps^3-7*eps+18*y*eps^2)*(-1+2*eps)^2*eps,-216*y^(-2)*(1+3*eps)*(-1+y+z+2*z*eps-2*eps)*(1+2*eps)^2*z^(-2)*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(-1+2*eps)^2*eps,216*(1+eps)*y^(-1)*(1+2*eps)^2*z^(-2)*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(-1+2*eps)^2*eps^2,-108*(1+eps)*y^(-2)*(1+2*eps)^2*z^(-3)*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(1+3*y*z*eps-y+6*eps^2+2*y*z*eps^2-z-5*y*eps-6*z*eps^2+y*z-5*z*eps+5*eps+6*y*eps^2)*(-1+2*eps)^2,-24*(1+eps)*y^(-2)*(-2+2*y+94*eps^2+120*eps^3+10*y*eps-54*z*eps^3-45*z*eps^2-9*z*eps+35*y*eps^3+13*eps+25*y*eps^2)*(1+2*eps)*z^(-3)*(-2+3*eps)*(-1+3*eps)*(-1+2*eps)^2,432*(-1+y+z+y*eps+3*z*eps-3*eps)*y^(-2)*(1+2*eps)^3*z^(-2)*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(-1+2*eps)^2*eps,-432*(z+3*z*eps-2*eps)*y^(-2)*(1+2*eps)^3*z^(-3)*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(-1+2*eps)^2*eps*(-1+y+z),-216*(1+eps)*y^(-1)*(1+2*eps)^2*z^(-3)*(-2+3*eps)*(-1+3*eps)*(-1+2*eps)^2*eps^2,-24*(1+eps)*y^(-2)*(1+2*eps)^2*z^(-3)*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(-1+2*eps)^2*(5+15*y*z*eps-5*y+18*z^2*eps+174*eps^2+54*z^2*eps^2+10*y*z*eps^2-5*z-38*y*eps-228*z*eps^2+5*y*z-97*z*eps+79*eps-56*y*eps^2),-216*(1+eps)*y^(-1)*(1+2*eps)^3*z^(-3)*(-2+3*eps)*(-1+3*eps)*(-1+2*eps)^2*eps,216*(1+eps)*y^(-1)*(1+2*eps)^3*z^(-3)*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(-1+2*eps)^2*eps,216*(1+eps)*y^(-2)*(1+2*eps)^3*z^(-3)*(-2+3*eps)*(-1+3*eps)*(-1+z)^(-1)*(1+y*z*eps-y-z+5*y*eps+y*z-3*z*eps+3*eps)*(-1+2*eps)^2}}

==> anc/RRRR.d4 <==
{1, SeriesData[ep, 0, 
  {240, -4500, 110590/3, 6*(-30515 + 32*Mzv[3]), 
   (16*(125410 + 108*Mzv[2]^2 - 675*Mzv[3]))/3, 
   (-8*(789960 + 4050*Mzv[2]^2 - 11059*Mzv[3] - 2592*Mzv[5]))/3, 
   (8*(16676660 + 232239*Mzv[2]^2 + 15840*Mzv[2]^3 - 384489*Mzv[3] + 
      2016*Mzv[3]^2 - 340200*Mzv[5]))/21, 
   (-8*(50029980 + 1153467*Mzv[2]^2 + 297000*Mzv[2]^3 - 1404592*Mzv[3] - 
      12096*Mzv[2]^2*Mzv[3] + 37800*Mzv[3]^2 - 2786868*Mzv[5] - 
      220752*Mzv[7]))/21, (32*(938062125 + 26336100*Mzv[2]^2 + 
      15206125*Mzv[2]^3 + 600048*Mzv[2]^4 - 27648600*Mzv[3] - 
      1417500*Mzv[2]^2*Mzv[3] + 1935325*Mzv[3]^2 - 86510025*Mzv[5] + 
      907200*Mzv[3]*Mzv[5] - 25869375*Mzv[7] + 151200*Mzv[5, 3]))/525, 
   (-16*(225134910 + 6635664*Mzv[2]^2 + 6041970*Mzv[2]^3 + 900072*Mzv[2]^4 - 
      6670664*Mzv[3] - 928956*Mzv[2]^2*Mzv[3] - 63360*Mzv[2]^3*Mzv[3] + 
      768978*Mzv[3]^2 - 2688*Mzv[3]^3 - 25282656*Mzv[5] - 
      36288*Mzv[2]^2*Mzv[5] + 1360800*Mzv[3]*Mzv[5] - 16953447*Mzv[7] - 
      994224*Mzv[9] + 226800*Mzv[5, 3]))/21, 
   (16*(16885118250 + 500299800*Mzv[2]^2 + 551804000*Mzv[2]^3 + 
      184331412*Mzv[2]^4 + 6229440*Mzv[2]^5 - 500299800*Mzv[3] - 
      115346700*Mzv[2]^2*Mzv[3] - 29700000*Mzv[2]^3*Mzv[3] + 
      70229600*Mzv[3]^2 + 604800*Mzv[2]^2*Mzv[3]^2 - 1260000*Mzv[3]^3 - 
      1990699200*Mzv[5] - 17010000*Mzv[2]^2*Mzv[5] + 
      278686800*Mzv[3]*Mzv[5] + 9752400*Mzv[5]^2 - 2105077275*Mzv[7] + 
      22075200*Mzv[3]*Mzv[7] - 466042500*Mzv[9] + 46447800*Mzv[5, 3] + 
      1436400*Mzv[7, 3]))/525, 
   (-32*(75983032125 + 2251349100*Mzv[2]^2 + 2606868000*Mzv[2]^3 + 
      1373284854*Mzv[2]^4 + 175203000*Mzv[2]^5 - 2251349100*Mzv[3] - 
      632066400*Mzv[2]^2*Mzv[3] - 364947000*Mzv[2]^3*Mzv[3] - 
      14401152*Mzv[2]^4*Mzv[3] + 331783200*Mzv[3]^2 + 
      17010000*Mzv[2]^2*Mzv[3]^2 - 15482600*Mzv[3]^3 - 9005396400*Mzv[5] - 
      209015100*Mzv[2]^2*Mzv[5] - 16329600*Mzv[2]^3*Mzv[5] + 
      2076240600*Mzv[3]*Mzv[5] - 10886400*Mzv[3]^2*Mzv[5] + 
      274286250*Mzv[5]^2 - 11535211800*Mzv[7] - 4490640*Mzv[2]^2*Mzv[7] + 
      620865000*Mzv[3]*Mzv[7] - 5726626675*Mzv[9] + 163296000*Mzv[2]*Mzv[9] - 
      575845200*Mzv[11] + 346040100*Mzv[5, 3] - 3628800*Mzv[3]*Mzv[5, 3] + 
      40398750*Mzv[7, 3] + 3628800*Mzv[5, 3, 3]))/1575, 
   (32*(380295075785625 + 11268002245500*Mzv[2]^2 + 13116193090000*Mzv[2]^3 + 
      8369696855520*Mzv[2]^4 + 2394453761700*Mzv[2]^5 + 
      78511157568*Mzv[2]^6 - 11268002245500*Mzv[3] - 
      3321149832000*Mzv[2]^2*Mzv[3] - 3024005985000*Mzv[2]^3*Mzv[3] - 
      450486036000*Mzv[2]^4*Mzv[3] + 1669333666000*Mzv[3]^2 + 
      232471239000*Mzv[2]^2*Mzv[3]^2 + 15855840000*Mzv[2]^3*Mzv[3]^2 - 
      128291163000*Mzv[3]^3 + 336336000*Mzv[3]^4 - 45072008982000*Mzv[5] - 
      1731930700500*Mzv[2]^2*Mzv[5] - 510810300000*Mzv[2]^3*Mzv[5] + 
      12653969328000*Mzv[3]*Mzv[5] + 18162144000*Mzv[2]^2*Mzv[3]*Mzv[5] - 
      340540200000*Mzv[3]^2*Mzv[5] + 3748598728875*Mzv[5]^2 - 
      60610984434000*Mzv[7] - 140472832500*Mzv[2]^2*Mzv[7] + 
      8485200223500*Mzv[3]*Mzv[7] + 434377944000*Mzv[5]*Mzv[7] - 
      47451693914625*Mzv[9] + 5108103000000*Mzv[2]*Mzv[9] + 
      497609112000*Mzv[3]*Mzv[9] - 18013157662500*Mzv[11] + 
      2108994888000*Mzv[5, 3] - 113513400000*Mzv[3]*Mzv[5, 3] + 
      552119192625*Mzv[7, 3] + 17153136000*Mzv[9, 3] + 
      113513400000*Mzv[5, 3, 3]))/2627625}, -5, 8, 1], 
 SeriesData[ep, 0, {-9*(-7 + 4*Mzv[2]), (9*(67 + 100*Mzv[2] - 192*Mzv[3]))/4, 
   (21575 - 8600*Mzv[2] - 50688*Mzv[2]^2 + 108000*Mzv[3])/40, 
   (31529 - 376*Mzv[2] + 126720*Mzv[2]^2 - 41280*Mzv[3] - 
     20736*Mzv[2]*Mzv[3] - 273024*Mzv[5])/16, 
   (1174855 - 10680*Mzv[2] - 1210880*Mzv[2]^2 - 3658752*Mzv[2]^3 - 
     45120*Mzv[3] + 1296000*Mzv[2]*Mzv[3] - 1244160*Mzv[3]^2 + 
     17064000*Mzv[5])/160, (8903125 - 55080*Mzv[2] - 264704*Mzv[2]^2 + 
     45734400*Mzv[2]^3 - 256320*Mzv[3] - 2476800*Mzv[2]*Mzv[3] - 
     14598144*Mzv[2]^2*Mzv[3] + 15552000*Mzv[3]^2 - 32611200*Mzv[5] - 
     7050240*Mzv[2]*Mzv[5] - 134472960*Mzv[7])/320, 
   (341860475 - 1344600*Mzv[2] - 7518720*Mzv[2]^2 - 437017600*Mzv[2]^3 - 
     1047195648*Mzv[2]^4 - 6609600*Mzv[3] - 2707200*Mzv[2]*Mzv[3] + 
     912384000*Mzv[2]^2*Mzv[3] - 148608000*Mzv[3]^2 - 
     74649600*Mzv[2]*Mzv[3]^2 - 35644800*Mzv[5] + 440640000*Mzv[2]*Mzv[5] - 
     1965772800*Mzv[3]*Mzv[5] + 8404560000*Mzv[7] - 223948800*Mzv[5, 3])/
    3200, (530474365 - 1267560*Mzv[2] - 7755264*Mzv[2]^2 - 
     19106816*Mzv[2]^3 + 2617989120*Mzv[2]^4 - 6454080*Mzv[3] - 
     3075840*Mzv[2]*Mzv[3] - 348733440*Mzv[2]^2*Mzv[3] - 
     1053720576*Mzv[2]^3*Mzv[3] - 6497280*Mzv[3]^2 + 
     186624000*Mzv[2]*Mzv[3]^2 - 119439360*Mzv[3]^3 - 40498560*Mzv[5] - 
     168422400*Mzv[2]*Mzv[5] - 992673792*Mzv[2]^2*Mzv[5] + 
     4914432000*Mzv[3]*Mzv[5] - 3212409600*Mzv[7] - 512593920*Mzv[2]*Mzv[7] - 
     11949465600*Mzv[9] + 559872000*Mzv[5, 3])/1280, 
   (11178191788225 - 15712389000*Mzv[2] - 102043307520*Mzv[2]^2 - 
     292523320320*Mzv[2]^3 - 13483807518720*Mzv[2]^4 - 
     31629375111168*Mzv[2]^5 - 81985780800*Mzv[3] - 
     42750892800*Mzv[2]*Mzv[3] - 205452656640*Mzv[2]^2*Mzv[3] + 
     35497211904000*Mzv[2]^3*Mzv[3] - 99472665600*Mzv[3]^2 - 
     961196544000*Mzv[2]*Mzv[3]^2 - 5665247723520*Mzv[2]^2*Mzv[3]^2 + 
     4023613440000*Mzv[3]^3 - 562886755200*Mzv[5] - 
     99224294400*Mzv[2]*Mzv[5] + 33440698368000*Mzv[2]^2*Mzv[5] - 
     25311508992000*Mzv[3]*Mzv[5] - 5472114278400*Mzv[2]*Mzv[3]*Mzv[5] - 
     51285743308800*Mzv[5]^2 - 1892557497600*Mzv[7] + 
     17268007680000*Mzv[2]*Mzv[7] - 104372532633600*Mzv[3]*Mzv[7] + 
     402547622400000*Mzv[9] - 2883589632000*Mzv[5, 3] - 
     5086996992000*Mzv[7, 3])/6899200, 
   (87910013035075 - 70980802200*Mzv[2] - 480983247360*Mzv[2]^2 - 
     1508631505920*Mzv[2]^3 - 2947623038976*Mzv[2]^4 + 
     395367188889600*Mzv[2]^5 - 377097336000*Mzv[3] - 
     208724947200*Mzv[2]*Mzv[3] - 1167145943040*Mzv[2]^2*Mzv[3] - 
     67839116083200*Mzv[2]^3*Mzv[3] - 162558274830336*Mzv[2]^4*Mzv[3] - 
     513010713600*Mzv[3]^2 - 210122035200*Mzv[2]*Mzv[3]^2 + 
     70815596544000*Mzv[2]^2*Mzv[3]^2 - 7689572352000*Mzv[3]^3 - 
     3862668902400*Mzv[2]*Mzv[3]^3 - 2748211804800*Mzv[5] - 
     563678438400*Mzv[2]*Mzv[5] - 63908890214400*Mzv[2]^2*Mzv[5] - 
     212969987112960*Mzv[2]^3*Mzv[5] - 5533213593600*Mzv[3]*Mzv[5] + 
     68401428480000*Mzv[2]*Mzv[3]*Mzv[5] - 152575421644800*Mzv[3]^2*Mzv[5] + 
     641071791360000*Mzv[5]^2 - 10751337273600*Mzv[7] - 
     33001081344000*Mzv[2]*Mzv[7] - 152790014361600*Mzv[2]^2*Mzv[7] + 
     1304656657920000*Mzv[3]*Mzv[7] - 769313233920000*Mzv[9] + 
     1456637478912000*Mzv[2]*Mzv[9] - 5425908293836800*Mzv[11] - 
     630366105600*Mzv[5, 3] - 34764020121600*Mzv[3]*Mzv[5, 3] + 
     63587462400000*Mzv[7, 3] + 34764020121600*Mzv[5, 3, 3])/13798400, 
   (9026662056937525 - 4111442735400*Mzv[2] - 28759956825600*Mzv[2]^2 - 
     95753729111040*Mzv[2]^3 - 217685097197568*Mzv[2]^4 - 
     9822678159523840*Mzv[2]^5 - 24013424739483648*Mzv[2]^6 - 
     22146010286400*Mzv[3] - 12789781804800*Mzv[2]*Mzv[3] - 
     78251234181120*Mzv[2]^2*Mzv[3] - 192789301985280*Mzv[2]^3*Mzv[3] + 
     26415719659929600*Mzv[2]^4*Mzv[3] - 32561091763200*Mzv[3]^2 - 
     15517735833600*Mzv[2]*Mzv[3]^2 - 1759374154137600*Mzv[2]^2*Mzv[3]^2 - 
     5832556467978240*Mzv[2]^3*Mzv[3]^2 - 21852691660800*Mzv[3]^3 + 
     627683696640000*Mzv[2]*Mzv[3]^3 - 217597014835200*Mzv[3]^4 - 
     168398793763200*Mzv[5] - 37791789235200*Mzv[2]*Mzv[5] - 
     181620148469760*Mzv[2]^2*Mzv[5] + 34607622905856000*Mzv[2]^3*Mzv[5] - 
     408633710284800*Mzv[3]*Mzv[5] - 1699395489792000*Mzv[2]*Mzv[3]*Mzv[5] - 
     10217016758108160*Mzv[2]^2*Mzv[3]*Mzv[5] + 24793506017280000*Mzv[3]^2*
      Mzv[5] - 15927072505344000*Mzv[5]^2 + 1096354190131200*Mzv[2]*
      Mzv[5]^2 - 720822803500800*Mzv[7] - 93784468377600*Mzv[2]*Mzv[7] + 
     24828377333760000*Mzv[2]^2*Mzv[7] - 32413469856768000*Mzv[3]*Mzv[7] + 
     4870825485926400*Mzv[2]*Mzv[3]*Mzv[7] - 107246036407910400*Mzv[5]*
      Mzv[7] - 2186280864768000*Mzv[9] - 236703590323200000*Mzv[2]*Mzv[9] - 
     131715936608256000*Mzv[3]*Mzv[9] + 881710097748480000*Mzv[11] - 
     46553207500800*Mzv[5, 3] + 602576348774400*Mzv[2]^2*Mzv[5, 3] + 
     5649153269760000*Mzv[3]*Mzv[5, 3] - 1579795176960000*Mzv[7, 3] + 
     3012881743872000*Mzv[2]*Mzv[7, 3] - 7350873513984000*Mzv[9, 3] - 
     5649153269760000*Mzv[5, 3, 3] - 1004293914624000*Mzv[6, 4, 1, 1])/
    358758400}, 0, 11, 1], SeriesData[ep, 0, 
  {-72*Mzv[2], 18*(55*Mzv[2] - 52*Mzv[3]), 
   (-25145*Mzv[2] - 14292*Mzv[2]^2 + 64350*Mzv[3])/5, 
   11692*Mzv[2] + 39303*Mzv[2]^2 - 65377*Mzv[3] - 2160*Mzv[2]*Mzv[3] - 
    40644*Mzv[5], (-874370*Mzv[2] - 13975591*Mzv[2]^2 - 3766824*Mzv[2]^3 + 
     10639720*Mzv[3] + 2079000*Mzv[2]*Mzv[3] - 952560*Mzv[3]^2 + 
     39119850*Mzv[5])/70, (351260*Mzv[2] + 32492068*Mzv[2]^2 + 
     51793830*Mzv[2]^3 - 11366810*Mzv[3] - 10560900*Mzv[2]*Mzv[3] - 
     5730480*Mzv[2]^2*Mzv[3] + 13097700*Mzv[3]^2 - 198720935*Mzv[5] - 
     2933280*Mzv[2]*Mzv[5] - 72866115*Mzv[7])/70, 
   (252000*Mzv[2] - 3471248900*Mzv[2]^2 - 26310219300*Mzv[2]^3 - 
     5475839544*Mzv[2]^4 + 456638000*Mzv[3] + 2455320000*Mzv[2]*Mzv[3] + 
     7879410000*Mzv[2]^2*Mzv[3] - 6653367000*Mzv[3]^2 - 
     244944000*Mzv[2]*Mzv[3]^2 + 46200938000*Mzv[5] + 
     4033260000*Mzv[2]*Mzv[5] - 7987896000*Mzv[3]*Mzv[5] + 
     100190908125*Mzv[7] - 873633600*Mzv[5, 3])/7000, 
   (201600*Mzv[2] + 557800880*Mzv[2]^2 + 24467614560*Mzv[2]^3 + 
     30117117492*Mzv[2]^4 + 1310400*Mzv[3] - 1049244000*Mzv[2]*Mzv[3] - 
     16010324400*Mzv[2]^2*Mzv[3] - 4248789120*Mzv[2]^3*Mzv[3] + 
     6187406400*Mzv[3]^2 + 1347192000*Mzv[2]*Mzv[3]^2 - 402796800*Mzv[3]^3 - 
     19743274600*Mzv[5] - 8195258400*Mzv[2]*Mzv[5] - 
     4309683840*Mzv[2]^2*Mzv[5] + 43933428000*Mzv[3]*Mzv[5] - 
     203579829075*Mzv[7] - 2301566400*Mzv[2]*Mzv[7] - 64551677400*Mzv[9] + 
     4804984800*Mzv[5, 3])/2800, (7056000*Mzv[2] + 70030800*Mzv[2]^2 - 
     457444152900*Mzv[2]^3 - 2677305270381*Mzv[2]^4 - 530833371624*Mzv[2]^5 + 
     45864000*Mzv[3] + 7376460000*Mzv[2]*Mzv[3] + 651396396000*Mzv[2]^2*
      Mzv[3] + 1022364882000*Mzv[2]^3*Mzv[3] - 115679151000*Mzv[3]^2 - 
     119760606000*Mzv[2]*Mzv[3]^2 - 62926113600*Mzv[2]^2*Mzv[3]^2 + 
     96922980000*Mzv[3]^3 + 138800389000*Mzv[5] + 333432456000*Mzv[2]*
      Mzv[5] + 1037017674000*Mzv[2]^2*Mzv[5] - 3905526429000*Mzv[3]*Mzv[5] - 
     62868960000*Mzv[2]*Mzv[3]*Mzv[5] - 715550314500*Mzv[5]^2 + 
     8282853216750*Mzv[7] + 553814415000*Mzv[2]*Mzv[7] - 
     1412301177000*Mzv[3]*Mzv[7] + 15532747374375*Mzv[9] - 
     427146161400*Mzv[5, 3] + 1371686400*Mzv[2]*Mzv[5, 3] - 
     65770015500*Mzv[7, 3])/49000, (56448000*Mzv[2] + 560246400*Mzv[2]^2 + 
     735074776800*Mzv[2]^3 + 24898033979952*Mzv[2]^4 + 
     29195835439320*Mzv[2]^5 + 366912000*Mzv[3] + 211680000*Mzv[2]*Mzv[3] - 
     2783644332000*Mzv[2]^2*Mzv[3] - 20773628248800*Mzv[2]^3*Mzv[3] - 
     4299200732736*Mzv[2]^4*Mzv[3] + 185886792000*Mzv[3]^2 + 
     1113733152000*Mzv[2]*Mzv[3]^2 + 3460936248000*Mzv[2]^2*Mzv[3]^2 - 
     1969396632000*Mzv[3]^3 - 77728896000*Mzv[2]*Mzv[3]^3 + 
     3983112000*Mzv[5] - 1424873352000*Mzv[2]*Mzv[5] - 
     21071361141600*Mzv[2]^2*Mzv[5] - 6007827974400*Mzv[2]^3*Mzv[5] + 
     36320075568000*Mzv[3]*Mzv[5] + 3457792800000*Mzv[2]*Mzv[3]*Mzv[5] - 
     3457792800000*Mzv[3]^2*Mzv[5] + 39355267297500*Mzv[5]^2 - 
     35395524984750*Mzv[7] - 11253061386000*Mzv[2]*Mzv[7] - 
     4816087476480*Mzv[2]^2*Mzv[7] + 77676564735000*Mzv[3]*Mzv[7] - 
     315612874932250*Mzv[9] + 34332315696000*Mzv[2]*Mzv[9] - 
     159155908753275*Mzv[11] + 3972314908800*Mzv[5, 3] - 
     75442752000*Mzv[2]*Mzv[5, 3] - 769516070400*Mzv[3]*Mzv[5, 3] + 
     3617350852500*Mzv[7, 3] + 835357017600*Mzv[5, 3, 3])/196000, 
   (322882560000*Mzv[2] + 3204609408000*Mzv[2]^2 + 15082363296000*Mzv[2]^3 - 
     76074567173164560*Mzv[2]^4 - 424163585225871920*Mzv[2]^5 - 
     86295338985730752*Mzv[2]^6 + 2098736640000*Mzv[3] + 
     1210809600000*Mzv[2]*Mzv[3] + 3198256020960000*Mzv[2]^2*Mzv[3] + 
     138129220092864000*Mzv[2]^3*Mzv[3] + 169066068814843200*Mzv[2]^4*
      Mzv[3] + 3814050240000*Mzv[3]^2 - 3402950110560000*Mzv[2]*Mzv[3]^2 - 
     50281250907888000*Mzv[2]^2*Mzv[3]^2 - 14497718691456000*Mzv[2]^3*
      Mzv[3]^2 + 13095026904960000*Mzv[3]^3 + 3056688835200000*Mzv[2]*
      Mzv[3]^3 - 465314129280000*Mzv[3]^4 + 22783400640000*Mzv[5] + 
     1637102026560000*Mzv[2]*Mzv[5] + 140108923002048000*Mzv[2]^2*Mzv[5] + 
     236257835093280000*Mzv[2]^3*Mzv[5] - 110973984161040000*Mzv[3]*Mzv[5] - 
     50235582196800000*Mzv[2]*Mzv[3]*Mzv[5] - 26471252231424000*Mzv[2]^2*
      Mzv[3]*Mzv[5] + 135977701860000000*Mzv[3]^2*Mzv[5] - 
     571762068913035000*Mzv[5]^2 + 2313416064960000*Mzv[2]*Mzv[5]^2 + 
     40667534137230000*Mzv[7] + 74824511842080000*Mzv[2]*Mzv[7] + 
     189392640012576000*Mzv[2]^2*Mzv[7] - 1128502393928910000*Mzv[3]*Mzv[7] + 
     11687339664000000*Mzv[2]*Mzv[3]*Mzv[7] - 339966866519280000*Mzv[5]*
      Mzv[7] + 2098591528813780000*Mzv[9] - 1350118314745200000*Mzv[2]*
      Mzv[9] - 386365695796080000*Mzv[3]*Mzv[9] + 6258806111722539375*
      Mzv[11] - 12137188727664000*Mzv[5, 3] + 1096049066112000*Mzv[2]*
      Mzv[5, 3] + 2074494617395200*Mzv[2]^2*Mzv[5, 3] + 
     30261219468480000*Mzv[3]*Mzv[5, 3] - 52553677040865000*Mzv[7, 3] + 
     7778093843520000*Mzv[2]*Mzv[7, 3] - 19514815079760000*Mzv[9, 3] - 
     32850414717120000*Mzv[5, 3, 3] - 2536888273920000*Mzv[6, 4, 1, 1])/
    560560000}, -3, 8, 1], SeriesData[ep, 0, 
  {(504*Mzv[2]^2)/5, (-54*(147*Mzv[2]^2 + 120*Mzv[2]*Mzv[3] - 580*Mzv[5]))/5, 
   (49063*Mzv[2]^2 + 53136*Mzv[2]^3 + 102060*Mzv[2]*Mzv[3] - 38880*Mzv[3]^2 - 
     493290*Mzv[5])/5, (-3*(50750*Mzv[2]^2 + 278964*Mzv[2]^3 + 
      210270*Mzv[2]*Mzv[3] + 66960*Mzv[2]^2*Mzv[3] - 204120*Mzv[3]^2 - 
      1016305*Mzv[5] + 49680*Mzv[2]*Mzv[5] - 744390*Mzv[7]))/5, 
   (12556250*Mzv[2]^2 + 258632100*Mzv[2]^3 + 77234256*Mzv[2]^4 + 
     97875000*Mzv[2]*Mzv[3] + 158193000*Mzv[2]^2*Mzv[3] - 
     189243000*Mzv[3]^2 - 14580000*Mzv[2]*Mzv[3]^2 - 473062500*Mzv[5] + 
     117369000*Mzv[2]*Mzv[5] - 69012000*Mzv[3]*Mzv[5] - 1758621375*Mzv[7] + 
     4082400*Mzv[5, 3])/250, (-3*(7000000*Mzv[2]^2 + 535050000*Mzv[2]^3 + 
      810959688*Mzv[2]^4 + 107625000*Mzv[2]*Mzv[3] + 
      651837000*Mzv[2]^2*Mzv[3] + 41558400*Mzv[2]^3*Mzv[3] - 
      391500000*Mzv[3]^2 - 153090000*Mzv[2]*Mzv[3]^2 + 38880000*Mzv[3]^3 - 
      520187500*Mzv[5] + 483621000*Mzv[2]*Mzv[5] + 161265600*Mzv[2]^2*
       Mzv[5] - 724626000*Mzv[3]*Mzv[5] - 7246429875*Mzv[7] + 
      73872000*Mzv[2]*Mzv[7] - 2679768000*Mzv[9] + 42865200*Mzv[5, 3]))/500, 
   (269500000*Mzv[2]^2 + 101931637500*Mzv[2]^3 + 578927601714*Mzv[2]^4 + 
     106605828576*Mzv[2]^5 + 10395000000*Mzv[2]*Mzv[3] + 
     233627625000*Mzv[2]^2*Mzv[3] + 75599924400*Mzv[2]^3*Mzv[3] - 
     74584125000*Mzv[3]^2 - 109287832500*Mzv[2]*Mzv[3]^2 - 
     36688528800*Mzv[2]^2*Mzv[3]^2 + 70727580000*Mzv[3]^3 - 
     50242500000*Mzv[5] + 173336625000*Mzv[2]*Mzv[5] + 
     293362284600*Mzv[2]^2*Mzv[5] - 517295740500*Mzv[3]*Mzv[5] - 
     46253592000*Mzv[2]*Mzv[3]*Mzv[5] - 28131988500*Mzv[5]^2 - 
     2597223234375*Mzv[7] + 134382402000*Mzv[2]*Mzv[7] + 
     173058039000*Mzv[3]*Mzv[7] - 4874832963000*Mzv[9] + 
     30600593100*Mzv[5, 3] - 1077753600*Mzv[2]*Mzv[5, 3] + 
     19674616500*Mzv[7, 3])/19250, 
   (-3*(56826000000*Mzv[2]^3 + 1197667317000*Mzv[2]^4 + 
      1119361200048*Mzv[2]^5 + 2310000000*Mzv[2]*Mzv[3] + 
      256900875000*Mzv[2]^2*Mzv[3] + 311510799600*Mzv[2]^3*Mzv[3] - 
      62904485952*Mzv[2]^4*Mzv[3] - 41580000000*Mzv[3]^2 - 
      226091250000*Mzv[2]*Mzv[3]^2 - 385229552400*Mzv[2]^2*Mzv[3]^2 + 
      291434220000*Mzv[3]^3 + 17064432000*Mzv[2]*Mzv[3]^3 - 
      11165000000*Mzv[5] + 190603875000*Mzv[2]*Mzv[5] + 
      1208804381400*Mzv[2]^2*Mzv[5] + 139599504000*Mzv[2]^3*Mzv[5] - 
      1070165250000*Mzv[3]*Mzv[5] - 485662716000*Mzv[2]*Mzv[3]*Mzv[5] + 
      237554856000*Mzv[3]^2*Mzv[5] - 295385879250*Mzv[5]^2 - 
      2855950453125*Mzv[7] + 553725018000*Mzv[2]*Mzv[7] + 
      167955923520*Mzv[2]^2*Mzv[7] + 1817109409500*Mzv[3]*Mzv[7] - 
      20086833767000*Mzv[9] - 479716776000*Mzv[2]*Mzv[9] - 
      4750080523650*Mzv[11] + 63305550000*Mzv[5, 3] - 
      11316412800*Mzv[2]*Mzv[5, 3] + 21016195200*Mzv[3]*Mzv[5, 3] + 
      206583473250*Mzv[7, 3] - 12394166400*Mzv[5, 3, 3]))/38500, 
   (51711660000000*Mzv[2]^3 + 5393013330705000*Mzv[2]^4 + 
     18887561937921040*Mzv[2]^5 + 3303672379081344*Mzv[2]^6 + 
     586485900000000*Mzv[2]^2*Mzv[3] + 2638997361000000*Mzv[2]^3*Mzv[3] - 
     2704735634721120*Mzv[2]^4*Mzv[3] - 37837800000000*Mzv[3]^2 - 
     1018073306250000*Mzv[2]*Mzv[3]^2 - 6500177986302000*Mzv[2]^2*Mzv[3]^2 - 
     522159045408000*Mzv[2]^3*Mzv[3]^2 + 2468916450000000*Mzv[3]^3 + 
     733727914920000*Mzv[2]*Mzv[3]^3 - 177489552240000*Mzv[3]^4 + 
     435134700000000*Mzv[2]*Mzv[5] + 10240516786500000*Mzv[2]^2*Mzv[5] + 
     6002429673240000*Mzv[2]^3*Mzv[5] - 4818880316250000*Mzv[3]*Mzv[5] - 
     8194838832180000*Mzv[2]*Mzv[3]*Mzv[5] - 2718164633184000*Mzv[2]^2*Mzv[3]*
      Mzv[5] + 10214264920860000*Mzv[3]^2*Mzv[5] - 
     4984199103633750*Mzv[5]^2 - 2364555473280000*Mzv[2]*Mzv[5]^2 - 
     6519925912500000*Mzv[7] + 4690941255000000*Mzv[2]*Mzv[7] + 
     7221684821551200*Mzv[2]^2*Mzv[7] + 30661029271372500*Mzv[3]*Mzv[7] - 
     5871457912320000*Mzv[2]*Mzv[3]*Mzv[7] + 3237685951500000*Mzv[5]*Mzv[7] - 
     170167780282500000*Mzv[9] - 20626622076060000*Mzv[2]*Mzv[9] + 
     23669064979560000*Mzv[3]*Mzv[9] - 204241587315640875*Mzv[11] + 
     285060525750000*Mzv[5, 3] - 190947700944000*Mzv[2]*Mzv[5, 3] - 
     340714556582400*Mzv[2]^2*Mzv[5, 3] + 903643853112000*Mzv[3]*Mzv[5, 3] + 
     3485790061503750*Mzv[7, 3] - 1370781331920000*Mzv[2]*Mzv[7, 3] + 
     2647336812120000*Mzv[9, 3] - 532918169784000*Mzv[5, 3, 3] + 
     452782249920000*Mzv[6, 4, 1, 1])/35035000}, -2, 7, 1], 
 SeriesData[ep, 0, {280, -3938, (130241 - 8496*Mzv[2])/9, 
   (661703 + 146628*Mzv[2] - 101952*Mzv[3])/9, 
   (-2*(4868756 + 514673*Mzv[2] + 150336*Mzv[2]^2 - 879768*Mzv[3]))/9, 
   (2*(152675300 + 9270385*Mzv[2] + 12979872*Mzv[2]^2 - 30880380*Mzv[3] - 
      734400*Mzv[2]*Mzv[3] - 10285920*Mzv[5]))/45, 
   (-8*(1253451115 + 24896200*Mzv[2] + 159641433*Mzv[2]^2 + 
      24332148*Mzv[2]^3 - 194678085*Mzv[3] - 22003380*Mzv[2]*Mzv[3] + 
      7711200*Mzv[3]^2 - 311451210*Mzv[5]))/315, 
   (4*(10255678930 - 128658040*Mzv[2] + 1153649217*Mzv[2]^2 + 
      842485086*Mzv[2]^3 - 597508800*Mzv[3] - 303712080*Mzv[2]*Mzv[3] - 
      91187208*Mzv[2]^2*Mzv[3] + 264040560*Mzv[3]^2 - 4396194600*Mzv[5] - 
      43212960*Mzv[2]*Mzv[5] - 922640355*Mzv[7]))/315, 
   (-3897195351000 + 134887984000*Mzv[2] - 179702875800*Mzv[2]^2 - 
     595284309500*Mzv[2]^3 - 71684135136*Mzv[2]^4 - 154389648000*Mzv[3] + 
     104430921000*Mzv[2]*Mzv[3] + 156263045400*Mzv[2]^2*Mzv[3] - 
     182227248000*Mzv[3]^2 - 4284252000*Mzv[2]*Mzv[3]^2 + 
     1605968416500*Mzv[5] + 73756116000*Mzv[2]*Mzv[5] - 
     125903484000*Mzv[3]*Mzv[5] + 1603615505625*Mzv[7] - 
     14809586400*Mzv[5, 3])/7875, (28306122138000 - 1396346336000*Mzv[2] - 
     876008406000*Mzv[2]^2 + 4362386625400*Mzv[2]^3 + 
     2489603773968*Mzv[2]^4 + 3237311616000*Mzv[3] - 
     243712308000*Mzv[2]*Mzv[3] - 2161206192600*Mzv[2]^2*Mzv[3] - 
     341230406400*Mzv[2]^3*Mzv[3] + 1253171052000*Mzv[3]^2 + 
     144747162000*Mzv[2]*Mzv[3]^2 - 34274016000*Mzv[3]^3 - 
     5272534218000*Mzv[5] - 1011312120000*Mzv[2]*Mzv[5] - 
     306558302400*Mzv[2]^2*Mzv[5] + 4329379530000*Mzv[3]*Mzv[5] - 
     22847419667625*Mzv[7] - 154357056000*Mzv[2]*Mzv[7] - 
     4250228094000*Mzv[9] + 511846549200*Mzv[5, 3])/15750, 
   (-697810515570000 + 41650660128000*Mzv[2] + 65802073402800*Mzv[2]^2 - 
     50826640244800*Mzv[2]^3 - 123917342024616*Mzv[2]^4 - 
     14243358987072*Mzv[2]^5 - 117293092224000*Mzv[3] - 
     9723664860000*Mzv[2]*Mzv[3] + 52311722437800*Mzv[2]^2*Mzv[3] + 
     41109433848000*Mzv[2]^3*Mzv[3] - 10235916936000*Mzv[3]^2 - 
     6790043043000*Mzv[2]*Mzv[3]^2 - 2136973104000*Mzv[2]^2*Mzv[3]^2 + 
     4052920536000*Mzv[3]^3 - 71595267198000*Mzv[5] + 
     23883815298000*Mzv[2]*Mzv[5] + 36657275986800*Mzv[2]^2*Mzv[5] - 
     211055785227000*Mzv[3]*Mzv[5] - 1988119728000*Mzv[2]*Mzv[3]*Mzv[5] - 
     21920966172000*Mzv[5]^2 + 598329581458875*Mzv[7] + 
     18491581584000*Mzv[2]*Mzv[7] - 46083201696000*Mzv[3]*Mzv[7] + 
     519153124549500*Mzv[9] - 25221113429400*Mzv[5, 3] + 
     1828915200*Mzv[2]*Mzv[5, 3] - 2365514928000*Mzv[7, 3])/110250, 
   (13219675692993000 - 890637778800000*Mzv[2] - 1880542492613400*Mzv[2]^2 - 
     506728449735200*Mzv[2]^3 + 2537907298994760*Mzv[2]^4 + 
     1362667455042984*Mzv[2]^5 + 2748943568448000*Mzv[3] + 
     440755725102000*Mzv[2]*Mzv[3] - 348735110724000*Mzv[2]^2*Mzv[3] - 
     1577995695922800*Mzv[2]^3*Mzv[3] - 196146540219168*Mzv[2]^4*Mzv[3] - 
     320880940380000*Mzv[3]^2 + 117591992248500*Mzv[2]*Mzv[3]^2 + 
     198884854753200*Mzv[2]^2*Mzv[3]^2 - 149380946946000*Mzv[3]^3 - 
     3440329200000*Mzv[2]*Mzv[3]^3 + 4664772799071000*Mzv[5] - 
     132932053254000*Mzv[2]*Mzv[5] - 1384752185932500*Mzv[2]^2*Mzv[5] - 
     243485687491200*Mzv[2]^3*Mzv[5] + 4092892052980500*Mzv[3]*Mzv[5] + 
     183740211270000*Mzv[2]*Mzv[3]*Mzv[5] - 164755444392000*Mzv[3]^2*Mzv[5] + 
     2076024858484500*Mzv[5]^2 - 5991168544053000*Mzv[7] - 
     701318455068000*Mzv[2]*Mzv[7] - 162969602685120*Mzv[2]^2*Mzv[7] + 
     4389531830838000*Mzv[3]*Mzv[7] - 20505485276131625*Mzv[9] + 
     1674390641616000*Mzv[2]*Mzv[9] - 6650444024757225*Mzv[11] + 
     503312048662500*Mzv[5, 3] - 304285766400*Mzv[2]*Mzv[5, 3] - 
     39658997347200*Mzv[3]*Mzv[5, 3] + 226363389021000*Mzv[7, 3] + 
     39779705750400*Mzv[5, 3, 3])/606375, 
   (-11641872745683180000 + 853350939080640000*Mzv[2] + 
     2086773603782868000*Mzv[2]^2 + 1611253293137488000*Mzv[2]^3 - 
     1178421484948387680*Mzv[2]^4 - 2528026828484498640*Mzv[2]^5 - 
     295121310630815232*Mzv[2]^6 - 2778789869856000000*Mzv[3] - 
     565744069810920000*Mzv[2]*Mzv[3] - 472809582541296000*Mzv[2]^2*Mzv[3] + 
     1455024020914464000*Mzv[2]^3*Mzv[3] + 882074046275341920*Mzv[2]^4*
      Mzv[3] + 687578931159120000*Mzv[3]^2 - 12945951018000000*Mzv[2]*
      Mzv[3]^2 - 347844621560436000*Mzv[2]^2*Mzv[3]^2 - 
     62755259190624000*Mzv[2]^3*Mzv[3]^2 + 122295671938440000*Mzv[3]^3 + 
     14732540943120000*Mzv[2]*Mzv[3]^3 - 1964023981920000*Mzv[3]^4 - 
     6400134853612500000*Mzv[5] - 265783724726520000*Mzv[2]*Mzv[5] + 
     1221097887387378000*Mzv[2]^2*Mzv[5] + 1085964895871856000*Mzv[2]^3*
      Mzv[5] - 1454904633021840000*Mzv[3]*Mzv[5] - 316314009991980000*Mzv[2]*
      Mzv[3]*Mzv[5] - 102966461357760000*Mzv[2]^2*Mzv[3]*Mzv[5] + 
     729080426594520000*Mzv[3]^2*Mzv[5] - 3771038933191530000*Mzv[5]^2 + 
     6579113420880000*Mzv[2]*Mzv[5]^2 - 1605935420849760000*Mzv[7] + 
     625498859665680000*Mzv[2]*Mzv[7] + 724755869362324800*Mzv[2]^2*Mzv[7] - 
     8070275397734550000*Mzv[3]*Mzv[7] + 34917811568640000*Mzv[2]*Mzv[3]*
      Mzv[7] - 1334892595916880000*Mzv[5]*Mzv[7] + 20348471953997687500*
      Mzv[9] - 7490307577793040000*Mzv[2]*Mzv[9] - 1640022606101880000*Mzv[3]*
      Mzv[9] + 30022705901389075875*Mzv[11] - 208031325373872000*Mzv[5, 3] + 
     1055874403584000*Mzv[2]*Mzv[5, 3] + 5285706973747200*Mzv[2]^2*
      Mzv[5, 3] + 176978278805328000*Mzv[3]*Mzv[5, 3] - 
     420154415565885000*Mzv[7, 3] + 25868678996160000*Mzv[2]*Mzv[7, 3] - 
     79329275985960000*Mzv[9, 3] - 177927650396496000*Mzv[5, 3, 3] - 
     8633193528960000*Mzv[6, 4, 1, 1])/157657500}, -5, 8, 1], 
 SeriesData[ep, 0, {72*(-1 + Mzv[2]), -18*(15 + 13*Mzv[2] - 36*Mzv[3]), 
   (2*(-2695 + 130*Mzv[2] + 3636*Mzv[2]^2 - 5265*Mzv[3]))/5, 
   (-2*(10125 + 640*Mzv[2] + 11817*Mzv[2]^2 - 1170*Mzv[3] - 
      3240*Mzv[2]*Mzv[3] - 37260*Mzv[5]))/5, 
   (2*(-36555 - 1980*Mzv[2] + 2626*Mzv[2]^2 + 39384*Mzv[2]^3 - 5760*Mzv[3] - 
      10530*Mzv[2]*Mzv[3] + 14580*Mzv[3]^2 - 121095*Mzv[5]))/5, 
   (-2*(128325 + 6060*Mzv[2] + 12928*Mzv[2]^2 + 127998*Mzv[2]^3 + 
      17820*Mzv[3] - 2340*Mzv[2]*Mzv[3] - 65448*Mzv[2]^2*Mzv[3] + 
      47385*Mzv[3]^2 - 26910*Mzv[5] - 35640*Mzv[2]*Mzv[5] - 554040*Mzv[7]))/
    5, (2*(-77209125 - 3223500*Mzv[2] - 6999300*Mzv[2]^2 + 4977700*Mzv[2]^3 + 
      61161588*Mzv[2]^4 - 9544500*Mzv[3] - 2016000*Mzv[2]*Mzv[3] - 
      37223550*Mzv[2]^2*Mzv[3] + 1842750*Mzv[3]^2 + 5103000*Mzv[2]*Mzv[3]^2 - 
      23184000*Mzv[5] - 20270250*Mzv[2]*Mzv[5] + 117369000*Mzv[3]*Mzv[5] - 
      315110250*Mzv[7] + 12247200*Mzv[5, 3]))/875, 
   (-2*(261226875 + 9754500*Mzv[2] + 21422100*Mzv[2]^2 + 24505600*Mzv[2]^3 + 
      198775161*Mzv[2]^4 + 29011500*Mzv[3] + 6237000*Mzv[2]*Mzv[3] - 
      8271900*Mzv[2]^2*Mzv[3] - 124059600*Mzv[2]^3*Mzv[3] + 
      9072000*Mzv[3]^2 + 16584750*Mzv[2]*Mzv[3]^2 - 15309000*Mzv[3]^3 + 
      71725500*Mzv[5] - 4504500*Mzv[2]*Mzv[5] - 125987400*Mzv[2]^2*Mzv[5] + 
      381449250*Mzv[3]*Mzv[5] - 70024500*Mzv[7] - 73143000*Mzv[2]*Mzv[7] - 
      1329898500*Mzv[9] + 39803400*Mzv[5, 3]))/875, 
   (6*(-22397942875 - 755408500*Mzv[2] - 1671277300*Mzv[2]^2 - 
      1945897800*Mzv[2]^3 + 1133754622*Mzv[2]^4 + 13869864600*Mzv[2]^5 - 
      2253289500*Mzv[3] - 489951000*Mzv[2]*Mzv[3] - 1045228800*Mzv[2]^2*
       Mzv[3] - 10348638300*Mzv[2]^3*Mzv[3] - 720373500*Mzv[3]^2 + 
      94594500*Mzv[2]*Mzv[3]^2 + 2645735400*Mzv[2]^2*Mzv[3]^2 - 
      1277025750*Mzv[3]^3 - 5634436500*Mzv[5] - 569184000*Mzv[2]*Mzv[5] - 
      10509448950*Mzv[2]^2*Mzv[5] + 2175673500*Mzv[3]*Mzv[5] + 
      2881494000*Mzv[2]*Mzv[3]*Mzv[5] + 22546755000*Mzv[5]^2 - 
      8848224000*Mzv[7] - 6101345250*Mzv[2]*Mzv[7] + 
      44794134000*Mzv[3]*Mzv[7] - 110935699875*Mzv[9] + 227026800*Mzv[5, 3] + 
      1992721500*Mzv[7, 3]))/67375, 
   (-6*(74052873125 + 2274849500*Mzv[2] + 5057383100*Mzv[2]^2 + 
      5955626600*Mzv[2]^3 + 5581561216*Mzv[2]^4 + 45077059950*Mzv[2]^5 + 
      6798676500*Mzv[3] + 1489257000*Mzv[2]*Mzv[3] + 
      3233676600*Mzv[2]^2*Mzv[3] - 2299697400*Mzv[2]^3*Mzv[3] - 
      28256653656*Mzv[2]^4*Mzv[3] + 2204779500*Mzv[3]^2 + 
      465696000*Mzv[2]*Mzv[3]^2 + 8598640050*Mzv[2]^2*Mzv[3]^2 - 
      283783500*Mzv[3]^3 - 785862000*Mzv[2]*Mzv[3]^3 + 17126455500*Mzv[5] + 
      1760913000*Mzv[2]*Mzv[5] - 2335433100*Mzv[2]^2*Mzv[5] - 
      38259421200*Mzv[2]^3*Mzv[5] + 10711008000*Mzv[3]*Mzv[5] + 
      9364855500*Mzv[2]*Mzv[3]*Mzv[5] - 27112239000*Mzv[3]^2*Mzv[5] + 
      73276953750*Mzv[5]^2 + 27374193000*Mzv[7] - 1355854500*Mzv[2]*Mzv[7] - 
      31132359720*Mzv[2]^2*Mzv[7] + 145580935500*Mzv[3]*Mzv[7] - 
      24652377750*Mzv[9] + 231116193000*Mzv[2]*Mzv[9] - 
      890681073975*Mzv[11] + 1117670400*Mzv[5, 3] - 
      5658206400*Mzv[3]*Mzv[5, 3] + 6476344875*Mzv[7, 3] + 
      5658206400*Mzv[5, 3, 3]))/67375, 
   (-37869468136500 - 1067320254000*Mzv[2] - 2380443265200*Mzv[2]^2 - 
     2824028407200*Mzv[2]^3 - 2693800981872*Mzv[2]^4 + 
     1562671411600*Mzv[2]^5 + 20150543363040*Mzv[2]^6 - 
     3193888698000*Mzv[3] - 703026324000*Mzv[2]*Mzv[3] - 
     1543933591200*Mzv[2]^2*Mzv[3] - 1766167603200*Mzv[2]^3*Mzv[3] - 
     14326123403592*Mzv[2]^4*Mzv[3] - 1045458414000*Mzv[3]^2 - 
     224756532000*Mzv[2]*Mzv[3]^2 + 298086188400*Mzv[2]^2*Mzv[3]^2 + 
     4975000430400*Mzv[2]^3*Mzv[3]^2 - 217945728000*Mzv[3]^3 - 
     398432034000*Mzv[2]*Mzv[3]^3 + 194107914000*Mzv[3]^4 - 
     8084802726000*Mzv[5] - 840755916000*Mzv[2]*Mzv[5] - 
     1793612620800*Mzv[2]^2*Mzv[5] - 19397526548400*Mzv[2]^3*Mzv[5] - 
     5169400236000*Mzv[3]*Mzv[5] + 324648324000*Mzv[2]*Mzv[3]*Mzv[5] + 
     9276315048000*Mzv[2]^2*Mzv[3]*Mzv[5] - 13745905173000*Mzv[3]^2*Mzv[5] + 
     2540267730000*Mzv[5]^2 - 960323364000*Mzv[2]*Mzv[5]^2 - 
     13069932876000*Mzv[7] - 1041296256000*Mzv[2]*Mzv[7] - 
     15784106378040*Mzv[2]^2*Mzv[7] + 5046805764000*Mzv[3]*Mzv[7] - 
     4535995464000*Mzv[2]*Mzv[3]*Mzv[7] + 86592562056000*Mzv[5]*Mzv[7] - 
     18933026112000*Mzv[9] + 117175909851000*Mzv[2]*Mzv[9] + 
     106732109484000*Mzv[3]*Mzv[9] - 451575304505325*Mzv[11] - 
     539415676800*Mzv[5, 3] - 588453465600*Mzv[2]^2*Mzv[5, 3] - 
     2868710644800*Mzv[3]*Mzv[5, 3] + 224513289000*Mzv[7, 3] - 
     2942267328000*Mzv[2]*Mzv[7, 3] + 6361290936000*Mzv[9, 3] + 
     2868710644800*Mzv[5, 3, 3] + 980755776000*Mzv[6, 4, 1, 1])/1751750}, 0, 
  11, 1], SeriesData[ep, 0, {36, -675, (11059 - 240*Mzv[2])/2, 
   (3*(-18309 + 1500*Mzv[2] - 784*Mzv[3]))/2, 
   (1504920 - 276475*Mzv[2] - 40968*Mzv[2]^2 + 330750*Mzv[3])/15, 
   (-947952 + 274635*Mzv[2] + 153630*Mzv[2]^2 - 541891*Mzv[3] - 
     5904*Mzv[2]*Mzv[3] - 87192*Mzv[5])/3, 
   (100059960 - 35114800*Mzv[2] - 44047997*Mzv[2]^2 - 3153552*Mzv[2]^3 + 
     94199805*Mzv[3] + 3874500*Mzv[2]*Mzv[3] - 970200*Mzv[3]^2 + 
     57219750*Mzv[5])/105, (-300179880 + 110594400*Mzv[2] + 
     218774241*Mzv[2]^2 + 59129100*Mzv[2]^3 - 344125040*Mzv[3] - 
     31739330*Mzv[2]*Mzv[3] - 4432176*Mzv[2]^2*Mzv[3] + 18191250*Mzv[3]^2 - 
     468735715*Mzv[5] - 2494800*Mzv[2]*Mzv[5] - 45392760*Mzv[7])/105, 
   (13508094600 - 5002998000*Mzv[2] - 11988192720*Mzv[2]^2 - 
     7265652410*Mzv[2]^3 - 413336952*Mzv[2]^4 + 16257376800*Mzv[3] + 
     2364607350*Mzv[2]*Mzv[3] + 1246549500*Mzv[2]^2*Mzv[3] - 
     2235300375*Mzv[3]^2 - 26686800*Mzv[2]*Mzv[3]^2 + 34921213425*Mzv[5] + 
     701662500*Mzv[2]*Mzv[5] - 694839600*Mzv[3]*Mzv[5] + 12766713750*Mzv[7] - 
     70156800*Mzv[5, 3])/1575, (-2701618920 + 1000599600*Mzv[2] + 
     2517128544*Mzv[2]^2 + 2405765982*Mzv[2]^3 + 516671190*Mzv[2]^4 - 
     3268625360*Mzv[3] - 575882720*Mzv[2]*Mzv[3] - 
     680769922*Mzv[2]^2*Mzv[3] - 48386208*Mzv[2]^3*Mzv[3] + 
     740141325*Mzv[3]^2 + 33358500*Mzv[2]*Mzv[3]^2 - 5444880*Mzv[3]^3 - 
     8504804560*Mzv[5] - 383194350*Mzv[2]*Mzv[5] - 51943248*Mzv[2]^2*Mzv[5] + 
     868549500*Mzv[3]*Mzv[5] - 6972201845*Mzv[7] - 30119040*Mzv[2]*Mzv[7] - 
     603830920*Mzv[9] + 87696000*Mzv[5, 3])/105, 
   (9361109557800 - 3467077614000*Mzv[2] - 8767854054960*Mzv[2]^2 - 
     10150831878880*Mzv[2]^3 - 4888530390513*Mzv[2]^4 - 
     273992537520*Mzv[2]^5 + 11325786872400*Mzv[3] + 
     2094879124800*Mzv[2]*Mzv[3] + 3905281687230*Mzv[2]^2*Mzv[3] + 
     1047863817000*Mzv[2]^3*Mzv[3] - 3122934738000*Mzv[3]^2 - 
     315624412950*Mzv[2]*Mzv[3]^2 - 42700830480*Mzv[2]^2*Mzv[3]^2 + 
     117915682500*Mzv[3]^3 + 30937788050400*Mzv[5] + 
     2198219735250*Mzv[2]*Mzv[5] + 1124895964500*Mzv[2]^2*Mzv[5] - 
     8217858298650*Mzv[3]*Mzv[5] - 47256501600*Mzv[2]*Mzv[3]*Mzv[5] - 
     413167570200*Mzv[5]^2 + 39996497061675*Mzv[7] + 
     652265460000*Mzv[2]*Mzv[7] - 795699828000*Mzv[3]*Mzv[7] + 
     13076713361250*Mzv[9] - 829743499200*Mzv[5, 3] + 
     698544000*Mzv[2]*Mzv[5, 3] - 34212855600*Mzv[7, 3])/121275, 
   (-421249930101000 + 156018492630000*Mzv[2] + 394553432473200*Mzv[2]^2 + 
     479552138049600*Mzv[2]^3 + 364199713481835*Mzv[2]^4 + 
     77060401177500*Mzv[2]^5 - 509660409258000*Mzv[3] - 
     94766788116000*Mzv[2]*Mzv[3] - 213998088981600*Mzv[2]^2*Mzv[3] - 
     128759177246700*Mzv[2]^3*Mzv[3] - 7379571797136*Mzv[2]^4*Mzv[3] + 
     147535694460000*Mzv[3]^2 + 23514289895250*Mzv[2]*Mzv[3]^2 + 
     12009608572500*Mzv[2]^2*Mzv[3]^2 - 14489217030750*Mzv[3]^3 - 
     181213956000*Mzv[2]*Mzv[3]^3 - 1399543663518000*Mzv[5] - 
     120456054180000*Mzv[2]*Mzv[5] - 138224716348950*Mzv[2]^2*Mzv[5] - 
     10618642188000*Mzv[2]^3*Mzv[5] + 612237502626750*Mzv[3]*Mzv[5] + 
     13290891075000*Mzv[2]*Mzv[3]*Mzv[5] - 6626301066000*Mzv[3]^2*Mzv[5] + 
     116203379118750*Mzv[5]^2 - 2191691822166000*Mzv[7] - 
     80148930246000*Mzv[2]*Mzv[7] - 8968382881920*Mzv[2]^2*Mzv[7] + 
     223790576625000*Mzv[3]*Mzv[7] - 1606837478467375*Mzv[9] + 
     58915288278000*Mzv[2]*Mzv[9] - 247444036131600*Mzv[11] + 
     61816603464000*Mzv[5, 3] - 196465500000*Mzv[2]*Mzv[5, 3] - 
     1361182838400*Mzv[3]*Mzv[5, 3] + 9622365637500*Mzv[7, 3] + 
     1455486278400*Mzv[5, 3, 3])/1819125, 
   (5476249091313000 - 2028240404190000*Mzv[2] - 5129194622151600*Mzv[2]^2 - 
     6267060144144800*Mzv[2]^3 - 5765380415274480*Mzv[2]^4 - 
     2735492023724850*Mzv[2]^5 - 160676399159184*Mzv[2]^6 + 
     6625585320354000*Mzv[3] + 1231968245508000*Mzv[2]*Mzv[3] + 
     2920619162260800*Mzv[2]^2*Mzv[3] + 2771215579232100*Mzv[2]^3*Mzv[3] + 
     599590208517300*Mzv[2]^4*Mzv[3] - 1928080384230000*Mzv[3]^2 - 
     372237597732000*Mzv[2]*Mzv[3]^2 - 426317381640150*Mzv[2]^2*Mzv[3]^2 - 
     32828154559200*Mzv[2]^3*Mzv[3]^2 + 311843744462250*Mzv[3]^3 + 
     14723633925000*Mzv[2]*Mzv[3]^3 - 1353479127000*Mzv[3]^4 + 
     18194067625734000*Mzv[5] + 1643969166840000*Mzv[2]*Mzv[5] + 
     2974937364248850*Mzv[2]^2*Mzv[5] + 862764677775000*Mzv[2]^3*Mzv[5] - 
     9691886007804000*Mzv[3]*Mzv[5] - 471800379550500*Mzv[2]*Mzv[3]*Mzv[5] - 
     64008490946400*Mzv[2]^2*Mzv[3]*Mzv[5] + 538386961612500*Mzv[3]^2*
      Mzv[5] - 4124990421176625*Mzv[5]^2 + 287170884000*Mzv[2]*Mzv[5]^2 + 
     29911935961908000*Mzv[7] + 1725002977698000*Mzv[2]*Mzv[7] + 
     728681109156000*Mzv[2]^2*Mzv[7] - 7944123414727500*Mzv[3]*Mzv[7] + 
     15000165180000*Mzv[2]*Mzv[3]*Mzv[7] - 675765702612000*Mzv[5]*Mzv[7] + 
     34583112045607125*Mzv[9] - 4786867172587500*Mzv[2]*Mzv[9] - 
     755325633062000*Mzv[3]*Mzv[9] + 20104827935692500*Mzv[11] - 
     978573628032000*Mzv[5, 3] + 6974137170000*Mzv[2]*Mzv[5, 3] + 
     4009595990400*Mzv[2]^2*Mzv[5, 3] + 110596105620000*Mzv[3]*Mzv[5, 3] - 
     341574972989250*Mzv[7, 3] + 15725551842000*Mzv[2]*Mzv[7, 3] - 
     37485319872000*Mzv[9, 3] - 118258260120000*Mzv[5, 3, 3] - 
     5154012864000*Mzv[6, 4, 1, 1])/7882875}, -5, 8, 1], 
 SeriesData[ep, 0, {-72*Mzv[2], 18*(55*Mzv[2] - 28*Mzv[3]), 
   (-25145*Mzv[2] - 4068*Mzv[2]^2 + 34650*Mzv[3])/5, 
   11692*Mzv[2] + 11187*Mzv[2]^2 - 35203*Mzv[3] - 864*Mzv[2]*Mzv[3] - 
    4572*Mzv[5], (-874370*Mzv[2] - 3977939*Mzv[2]^2 - 161928*Mzv[2]^3 + 
     5729080*Mzv[3] + 831600*Mzv[2]*Mzv[3] - 181440*Mzv[3]^2 + 
     4400550*Mzv[5])/70, (351260*Mzv[2] + 9248372*Mzv[2]^2 + 
     2226510*Mzv[2]^3 - 6120590*Mzv[3] - 4224360*Mzv[2]*Mzv[3] - 
     414288*Mzv[2]^2*Mzv[3] + 2494800*Mzv[3]^2 - 22353905*Mzv[5] - 
     619920*Mzv[2]*Mzv[5] + 1853145*Mzv[7])/70, 
   (50400*Mzv[2] - 197607620*Mzv[2]^2 - 226204420*Mzv[2]^3 + 
     29227176*Mzv[2]^4 + 49176400*Mzv[3] + 196425600*Mzv[2]*Mzv[3] + 
     113929200*Mzv[2]^2*Mzv[3] - 253461600*Mzv[3]^2 - 
     5443200*Mzv[2]*Mzv[3]^2 + 1039418800*Mzv[5] + 170478000*Mzv[2]*Mzv[5] + 
     9979200*Mzv[3]*Mzv[5] - 509614875*Mzv[7] + 16329600*Mzv[5, 3])/1400, 
   (40320*Mzv[2] + 31753904*Mzv[2]^2 + 210362464*Mzv[2]^3 - 
     160749468*Mzv[2]^4 + 141120*Mzv[3] - 83939520*Mzv[2]*Mzv[3] - 
     231494928*Mzv[2]^2*Mzv[3] + 29614464*Mzv[2]^3*Mzv[3] + 
     235710720*Mzv[3]^2 + 29937600*Mzv[2]*Mzv[3]^2 - 2177280*Mzv[3]^3 - 
     444179960*Mzv[5] - 346397520*Mzv[2]*Mzv[5] - 29127168*Mzv[2]^2*Mzv[5] - 
     54885600*Mzv[3]*Mzv[5] + 1035496245*Mzv[7] - 64728720*Mzv[2]*Mzv[7] + 
     746003160*Mzv[9] - 89812800*Mzv[5, 3])/560, 
   (15523200*Mzv[2] + 43853040*Mzv[2]^2 - 43262078860*Mzv[2]^3 + 
     157190653389*Mzv[2]^4 + 40937974920*Mzv[2]^5 + 54331200*Mzv[3] + 
     6491284800*Mzv[2]*Mzv[3] + 103604682720*Mzv[2]^2*Mzv[3] - 
     78385784400*Mzv[2]^3*Mzv[3] - 48475072800*Mzv[3]^2 - 
     29274814800*Mzv[2]*Mzv[3]^2 + 2724321600*Mzv[2]^2*Mzv[3]^2 + 
     5762988000*Mzv[3]^3 + 34349715400*Mzv[5] + 155028904800*Mzv[2]*Mzv[5] + 
     77095972800*Mzv[2]^2*Mzv[5] + 53670493800*Mzv[3]*Mzv[5] - 
     7963401600*Mzv[2]*Mzv[3]*Mzv[5] + 69486417000*Mzv[5]^2 - 
     463432442550*Mzv[7] + 171328830750*Mzv[2]*Mzv[7] + 
     194710408200*Mzv[3]*Mzv[7] - 1974577114125*Mzv[9] + 
     87824444400*Mzv[5, 3] + 19343431800*Mzv[7, 3])/107800, 
   (56448000*Mzv[2] + 159465600*Mzv[2]^2 + 31599349600*Mzv[2]^3 - 
     664463609040*Mzv[2]^4 - 1023449373000*Mzv[2]^5 + 197568000*Mzv[3] + 
     84672000*Mzv[2]*Mzv[3] - 201244999200*Mzv[2]^2*Mzv[3] + 
     723970816800*Mzv[2]^3*Mzv[3] + 238054832064*Mzv[2]^4*Mzv[3] + 
     35407008000*Mzv[3]^2 + 123748128000*Mzv[2]*Mzv[3]^2 - 
     68108040000*Mzv[2]^2*Mzv[3]^2 - 53226936000*Mzv[3]^3 + 
     448056000*Mzv[5] - 301133028000*Mzv[2]*Mzv[5] - 
     712058121600*Mzv[2]^2*Mzv[5] + 184131360000*Mzv[2]^3*Mzv[5] - 
     226871568000*Mzv[3]*Mzv[5] + 199085040000*Mzv[2]*Mzv[3]*Mzv[5] + 
     170317728000*Mzv[3]^2*Mzv[5] - 1737160425000*Mzv[5]^2 + 
     900185774250*Mzv[7] - 1582392451500*Mzv[2]*Mzv[7] - 
     254881559520*Mzv[2]^2*Mzv[7] - 4867760205000*Mzv[3]*Mzv[7] + 
     18237186973250*Mzv[9] - 3651220692000*Mzv[2]*Mzv[9] + 
     10858718756025*Mzv[11] - 371244384000*Mzv[5, 3] + 
     74071065600*Mzv[3]*Mzv[5, 3] - 483585795000*Mzv[7, 3] - 
     74071065600*Mzv[5, 3, 3])/196000, 
   (64576512000*Mzv[2] + 182428646400*Mzv[2]^2 + 129671942400*Mzv[2]^3 + 
     406046368968240*Mzv[2]^4 + 2973779984827600*Mzv[2]^5 + 
     397101176635968*Mzv[2]^6 + 226017792000*Mzv[3] + 
     96864768000*Mzv[2]*Mzv[3] + 46243912915200*Mzv[2]^2*Mzv[3] - 
     962773792780800*Mzv[2]^3*Mzv[3] - 1872301254183360*Mzv[2]^4*Mzv[3] + 
     145297152000*Mzv[3]^2 - 75621113568000*Mzv[2]*Mzv[3]^2 + 
     197897748048000*Mzv[2]^2*Mzv[3]^2 + 97621005081600*Mzv[2]^3*Mzv[3]^2 + 
     70783929216000*Mzv[3]^3 + 12204960768000*Mzv[3]^4 + 
     512576064000*Mzv[5] + 69197095968000*Mzv[2]*Mzv[5] + 
     946931675289600*Mzv[2]^2*Mzv[5] - 1448193146400000*Mzv[2]^3*Mzv[5] + 
     138638708208000*Mzv[3]*Mzv[5] - 578470340448000*Mzv[2]*Mzv[3]*Mzv[5] + 
     68870850048000*Mzv[2]^2*Mzv[3]*Mzv[5] - 1339548930720000*Mzv[3]^2*
      Mzv[5] + 5047570538010000*Mzv[5]^2 + 309482933760000*Mzv[2]*Mzv[5]^2 - 
     206852904258000*Mzv[7] + 2104347228984000*Mzv[2]*Mzv[7] + 
     2004643465624800*Mzv[2]^2*Mzv[7] + 14143980396546000*Mzv[3]*Mzv[7] + 
     873036099936000*Mzv[2]*Mzv[3]*Mzv[7] + 4192158834864000*Mzv[5]*Mzv[7] - 
     24252753376852000*Mzv[9] + 28716850742580000*Mzv[2]*Mzv[9] + 
     3630185775216000*Mzv[3]*Mzv[9] - 85403823016136625*Mzv[11] + 
     226863340704000*Mzv[5, 3] + 59629951180800*Mzv[2]^2*Mzv[5, 3] - 
     582568930944000*Mzv[3]*Mzv[5, 3] + 1405128378654000*Mzv[7, 3] + 
     298149755904000*Mzv[2]*Mzv[7, 3] - 190175809824000*Mzv[9, 3] + 
     582568930944000*Mzv[5, 3, 3] - 99383251968000*Mzv[6, 4, 1, 1])/
    112112000}, -3, 8, 1], SeriesData[ep, 0, {36*(-3 + 2*Mzv[2]), 
   -9*(29 + 46*Mzv[2] - 88*Mzv[3]), (-4125 + 1385*Mzv[2] + 10836*Mzv[2]^2 - 
     22770*Mzv[3])/5, (-12710 - 220*Mzv[2] - 62307*Mzv[2]^2 + 15235*Mzv[3] + 
     12960*Mzv[2]*Mzv[3] + 133020*Mzv[5])/5, 
   (-540400 - 1750*Mzv[2] + 583639*Mzv[2]^2 + 2411928*Mzv[2]^3 - 
     33880*Mzv[3] - 1043280*Mzv[2]*Mzv[3] + 997920*Mzv[3]^2 - 
     10708110*Mzv[5])/70, (-1627920 + 6580*Mzv[2] - 92708*Mzv[2]^2 - 
     13868586*Mzv[2]^3 - 19250*Mzv[3] + 698040*Mzv[2]*Mzv[3] + 
     5461344*Mzv[2]^2*Mzv[3] - 5738040*Mzv[3]^2 + 7164605*Mzv[5] + 
     3084480*Mzv[2]*Mzv[5] + 39755835*Mzv[7])/70, 
   (-19530560 + 143360*Mzv[2] - 210700*Mzv[2]^2 + 37116892*Mzv[2]^3 + 
     126081144*Mzv[2]^4 + 289520*Mzv[3] - 443520*Mzv[2]*Mzv[3] - 
     125610912*Mzv[2]^2*Mzv[3] + 15356880*Mzv[3]^2 + 
     13063680*Mzv[2]*Mzv[3]^2 - 4552240*Mzv[5] - 70943040*Mzv[2]*Mzv[5] + 
     268168320*Mzv[3]*Mzv[5] - 914384205*Mzv[7] + 26490240*Mzv[5, 3])/280, 
   (-116905600 + 976640*Mzv[2] + 1584464*Mzv[2]^2 - 11791648*Mzv[2]^3 - 
     1449933156*Mzv[2]^4 + 3153920*Mzv[3] - 504000*Mzv[2]*Mzv[3] + 
     168088032*Mzv[2]^2*Mzv[3] + 694635264*Mzv[2]^3*Mzv[3] - 
     4878720*Mzv[3]^2 - 150232320*Mzv[2]*Mzv[3]^2 + 95800320*Mzv[3]^3 - 
     5173000*Mzv[5] + 94933440*Mzv[2]*Mzv[5] + 742742784*Mzv[2]^2*Mzv[5] - 
     3083935680*Mzv[3]*Mzv[5] + 1223596255*Mzv[7] + 448519680*Mzv[2]*Mzv[7] + 
     6335670600*Mzv[9] - 304637760*Mzv[5, 3])/560, 
   (-67295659200 + 546761600*Mzv[2] + 1661327360*Mzv[2]^2 - 
     1289711500*Mzv[2]^3 + 186748938915*Mzv[2]^4 + 649200749544*Mzv[2]^5 + 
     2068035200*Mzv[3] + 364795200*Mzv[2]*Mzv[3] - 
     5139731520*Mzv[2]^2*Mzv[3] - 768874407840*Mzv[2]^3*Mzv[3] - 
     533610000*Mzv[3]^2 + 19349668800*Mzv[2]*Mzv[3]^2 + 
     151388455680*Mzv[2]^2*Mzv[3]^2 - 106038979200*Mzv[3]^3 + 
     3744217400*Mzv[5] - 2902838400*Mzv[2]*Mzv[5] - 
     822123419040*Mzv[2]^2*Mzv[5] + 397205701200*Mzv[3]*Mzv[5] + 
     171003571200*Mzv[2]*Mzv[3]*Mzv[5] + 1146364342200*Mzv[5]^2 - 
     37414658050*Mzv[7] - 496455220800*Mzv[2]*Mzv[7] + 
     2204063492400*Mzv[3]*Mzv[7] - 7012795395375*Mzv[9] + 
     39236828400*Mzv[5, 3] + 89594505000*Mzv[7, 3])/107800, 
   (-804843424000 + 5864320000*Mzv[2] + 22635585280*Mzv[2]^2 + 
     19397260960*Mzv[2]^3 - 118656365520*Mzv[2]^4 - 14931617239512*Mzv[2]^5 + 
     24057510400*Mzv[3] + 7947878400*Mzv[2]*Mzv[3] - 
     11681208000*Mzv[2]^2*Mzv[3] + 2057760492480*Mzv[2]^3*Mzv[3] + 
     6989938623360*Mzv[2]^4*Mzv[3] + 8025494400*Mzv[3]^2 - 
     12294374400*Mzv[2]*Mzv[3]^2 - 3481934480640*Mzv[2]^2*Mzv[3]^2 + 
     283795142400*Mzv[3]^3 + 241416806400*Mzv[2]*Mzv[3]^3 + 
     81576140800*Mzv[5] - 6597360000*Mzv[2]*Mzv[5] + 
     2200272338880*Mzv[2]^2*Mzv[5] + 9931986408960*Mzv[2]^3*Mzv[5] - 
     252376185600*Mzv[3]*Mzv[5] - 3933082137600*Mzv[2]*Mzv[3]*Mzv[5] + 
     7433625830400*Mzv[3]^2*Mzv[5] - 26366379870600*Mzv[5]^2 - 
     85033313750*Mzv[7] + 1328677257600*Mzv[2]*Mzv[7] + 
     8632997936640*Mzv[2]^2*Mzv[7] - 50693460325200*Mzv[3]*Mzv[7] + 
     18768544198250*Mzv[9] - 59353886592000*Mzv[2]*Mzv[9] + 
     209408574253725*Mzv[11] - 24930259200*Mzv[5, 3] + 
     1468618905600*Mzv[3]*Mzv[5, 3] - 2060673615000*Mzv[7, 3] - 
     1468618905600*Mzv[5, 3, 3])/431200, 
   (-125165245004800 + 777788211200*Mzv[2] + 3423165025280*Mzv[2]^2 + 
     5493964636160*Mzv[2]^3 - 3505756254000*Mzv[2]^4 + 
     519504866468432*Mzv[2]^5 + 1966192405057728*Mzv[2]^6 + 
     3354391040000*Mzv[3] + 1407767961600*Mzv[2]*Mzv[3] + 
     2283909788160*Mzv[2]^2*Mzv[3] - 16996953093120*Mzv[2]^3*Mzv[3] - 
     2089991648384640*Mzv[2]^4*Mzv[3] + 2273093222400*Mzv[3]^2 - 
     363242880000*Mzv[2]*Mzv[3]^2 + 121144406423040*Mzv[2]^2*Mzv[3]^2 + 
     565199279124480*Mzv[2]^3*Mzv[3]^2 - 2344127385600*Mzv[3]^3 - 
     72183625113600*Mzv[2]*Mzv[3]^3 + 24061208371200*Mzv[3]^4 + 
     14449173939200*Mzv[5] + 1289915827200*Mzv[2]*Mzv[5] - 
     18174090654720*Mzv[2]^2*Mzv[5] - 2969663936279040*Mzv[2]^3*Mzv[5] - 
     7456569120000*Mzv[3]*Mzv[5] + 136840857753600*Mzv[2]*Mzv[3]*Mzv[5] + 
     1095726506434560*Mzv[2]^2*Mzv[3]*Mzv[5] - 2222654123289600*Mzv[3]^2*
      Mzv[5] + 917346221391600*Mzv[5]^2 - 137044273766400*Mzv[2]*Mzv[5]^2 + 
     16625713504400*Mzv[7] - 10974778214400*Mzv[2]*Mzv[7] - 
     2581266383055360*Mzv[2]^2*Mzv[7] + 1763740585807200*Mzv[3]*Mzv[7] - 
     608853185740800*Mzv[2]*Mzv[3]*Mzv[7] + 8424218689286400*Mzv[5]*Mzv[7] - 
     155026819948000*Mzv[9] + 17746812091008000*Mzv[2]*Mzv[9] + 
     10525598123040000*Mzv[3]*Mzv[9] - 62613163701863775*Mzv[11] - 
     736575840000*Mzv[5, 3] - 75322043596800*Mzv[2]^2*Mzv[5, 3] - 
     439117052774400*Mzv[3]*Mzv[5, 3] + 71695513890000*Mzv[7, 3] - 
     376610217984000*Mzv[2]*Mzv[7, 3] + 711869270112000*Mzv[9, 3] + 
     439117052774400*Mzv[5, 3, 3] + 125536739328000*Mzv[6, 4, 1, 1])/
    22422400}, 0, 11, 1], SeriesData[ep, 0, 
  {144*(5*Mzv[2]*Mzv[3] - 8*Mzv[5]), 
   (-36*(96*Mzv[2]^3 + 9625*Mzv[2]*Mzv[3] - 3010*Mzv[3]^2 - 15400*Mzv[5]))/
    35, (47520*Mzv[2]^3 + 1760150*Mzv[2]*Mzv[3] + 454608*Mzv[2]^2*Mzv[3] - 
     1489950*Mzv[3]^2 - 2816240*Mzv[5] + 955080*Mzv[2]*Mzv[5] - 
     1589805*Mzv[7])/35, (-24139200*Mzv[2]^3 + 104392368*Mzv[2]^4 - 
     409220000*Mzv[2]*Mzv[3] - 625086000*Mzv[2]^2*Mzv[3] + 
     756864500*Mzv[3]^2 + 54432000*Mzv[2]*Mzv[3]^2 + 654752000*Mzv[5] - 
     1313235000*Mzv[2]*Mzv[5] + 296856000*Mzv[3]*Mzv[5] + 2185981875*Mzv[7] - 
     123832800*Mzv[5, 3])/3500, (22448640*Mzv[2]^3 - 574158024*Mzv[2]^4 + 
     174874000*Mzv[2]*Mzv[3] + 1270124240*Mzv[2]^2*Mzv[3] + 
     133320960*Mzv[2]^3*Mzv[3] - 703858400*Mzv[3]^2 - 
     299376000*Mzv[2]*Mzv[3]^2 + 61689600*Mzv[3]^3 - 279798400*Mzv[5] + 
     2668387400*Mzv[2]*Mzv[5] + 877665600*Mzv[2]^2*Mzv[5] - 
     1632708000*Mzv[3]*Mzv[5] - 4441738525*Mzv[7] + 
     1005391800*Mzv[2]*Mzv[7] - 1299286800*Mzv[9] + 681080400*Mzv[5, 3])/
    1400, (-659524800*Mzv[2]^3 + 80206686186*Mzv[2]^4 + 
     43623317664*Mzv[2]^5 - 1931930000*Mzv[2]*Mzv[3] - 
     81205616800*Mzv[2]^2*Mzv[3] - 50411988000*Mzv[2]^3*Mzv[3] + 
     20678850500*Mzv[3]^2 + 41821164000*Mzv[2]*Mzv[3]^2 + 
     10478160000*Mzv[2]^2*Mzv[3]^2 - 23326380000*Mzv[3]^3 + 
     3091088000*Mzv[5] - 170603818000*Mzv[2]*Mzv[5] - 
     331867305000*Mzv[2]^2*Mzv[5] + 228080237000*Mzv[3]*Mzv[5] + 
     28989576000*Mzv[2]*Mzv[3]*Mzv[5] + 54266231250*Mzv[5]^2 + 
     283983334250*Mzv[7] - 380163774375*Mzv[2]*Mzv[7] - 
     18724167000*Mzv[3]*Mzv[7] + 491292821250*Mzv[9] - 
     95143148100*Mzv[5, 3] - 2115590400*Mzv[2]*Mzv[5, 3] - 
     20976590250*Mzv[7, 3])/38500, 
   (96345600*Mzv[2]^3 - 67808642592*Mzv[2]^4 - 218116588320*Mzv[2]^5 - 
     5040000*Mzv[2]*Mzv[3] + 31547269600*Mzv[2]^2*Mzv[3] + 
     93120987200*Mzv[2]^3*Mzv[3] + 10168647552*Mzv[2]^4*Mzv[3] - 
     3020836000*Mzv[3]^2 - 35356608000*Mzv[2]*Mzv[3]^2 - 
     52390800000*Mzv[2]^2*Mzv[3]^2 + 43088472000*Mzv[3]^3 + 
     2503872000*Mzv[2]*Mzv[3]^3 + 8064000*Mzv[5] + 
     66277246000*Mzv[2]*Mzv[5] + 613025042000*Mzv[2]^2*Mzv[5] + 
     101814163200*Mzv[2]^3*Mzv[5] - 192824464000*Mzv[3]*Mzv[5] - 
     144947880000*Mzv[2]*Mzv[3]*Mzv[5] + 26018496000*Mzv[3]^2*Mzv[5] - 
     271331156250*Mzv[5]^2 - 110323634750*Mzv[7] + 
     702238244750*Mzv[2]*Mzv[7] + 249698358000*Mzv[2]^2*Mzv[7] + 
     93620835000*Mzv[3]*Mzv[7] - 907515738500*Mzv[9] + 
     267206562000*Mzv[2]*Mzv[9] - 244364943375*Mzv[11] + 
     80436283200*Mzv[5, 3] + 10577952000*Mzv[2]*Mzv[5, 3] - 
     8886931200*Mzv[3]*Mzv[5, 3] + 104882951250*Mzv[7, 3] + 
     816480000*Mzv[5, 3, 3])/14000, 
   (13837824000*Mzv[2]^3 + 1450298926396320*Mzv[2]^4 + 
     22181923858261440*Mzv[2]^5 + 9125360146387584*Mzv[2]^6 - 
     201801600000*Mzv[2]*Mzv[3] - 253722685216000*Mzv[2]^2*Mzv[3] - 
     4334298480512000*Mzv[2]^3*Mzv[3] - 2799174454876800*Mzv[2]^4*Mzv[3] - 
     433873440000*Mzv[3]^2 + 756211135680000*Mzv[2]*Mzv[3]^2 + 
     5328016293600000*Mzv[2]^2*Mzv[3]^2 + 1728620974080000*Mzv[2]^3*
      Mzv[3]^2 - 2005544661120000*Mzv[3]^3 - 689253364800000*Mzv[2]*
      Mzv[3]^3 - 95351256000000*Mzv[3]^4 + 322882560000*Mzv[5] - 
     533042670160000*Mzv[2]*Mzv[5] - 28533132948320000*Mzv[2]^2*Mzv[5] - 
     28026893774880000*Mzv[2]^3*Mzv[5] + 4124151471440000*Mzv[3]*Mzv[5] + 
     14740845078960000*Mzv[2]*Mzv[3]*Mzv[5] + 4859390600064000*Mzv[2]^2*
      Mzv[3]*Mzv[5] - 7162241486400000*Mzv[3]^2*Mzv[5] + 
     27593715336687500*Mzv[5]^2 - 6205498659360000*Mzv[2]*Mzv[5]^2 + 
     887291014610000*Mzv[7] - 32685544351460000*Mzv[2]*Mzv[7] - 
     68735715498450000*Mzv[2]^2*Mzv[7] - 9521010068570000*Mzv[3]*Mzv[7] - 
     19259092092240000*Mzv[2]*Mzv[3]*Mzv[7] - 2104588886400000*Mzv[5]*
      Mzv[7] + 42240145907960000*Mzv[9] - 73555286354550000*Mzv[2]*Mzv[9] + 
     15069685831200000*Mzv[3]*Mzv[9] + 67267559787553125*Mzv[11] - 
     1720380333672000*Mzv[5, 3] - 1075751861184000*Mzv[2]*Mzv[5, 3] - 
     1867242759782400*Mzv[2]^2*Mzv[5, 3] + 2446349986080000*Mzv[3]*
      Mzv[5, 3] - 10666339761577500*Mzv[7, 3] - 7407806646240000*Mzv[2]*
      Mzv[7, 3] + 7745637299400000*Mzv[9, 3] - 224756532000000*Mzv[5, 3, 3] + 
     2406120837120000*Mzv[6, 4, 1, 1])/280280000}, 0, 8, 1], 
 SeriesData[ep, 0, {-144*Mzv[3], (-36*(74*Mzv[2]^2 - 135*Mzv[3]))/5, 
   (2*(8991*Mzv[2]^2 - 5975*Mzv[3] + 720*Mzv[2]*Mzv[3] - 20700*Mzv[5]))/5, 
   (-309505*Mzv[2]^2 - 299304*Mzv[2]^3 + 89250*Mzv[3] - 68040*Mzv[2]*Mzv[3] + 
     20160*Mzv[3]^2 + 1956150*Mzv[5])/35, 
   (330225*Mzv[2]^2 + 2020302*Mzv[2]^3 - 35000*Mzv[3] + 
     167300*Mzv[2]*Mzv[3] + 42336*Mzv[2]^2*Mzv[3] - 136080*Mzv[3]^2 - 
     4809875*Mzv[5] - 5552505*Mzv[7])/35, 
   (-12950000*Mzv[2]^2 - 496761500*Mzv[2]^3 - 295158312*Mzv[2]^4 - 
     17850000*Mzv[2]*Mzv[3] - 28576800*Mzv[2]^2*Mzv[3] + 33460000*Mzv[3]^2 + 
     25200000*Mzv[2]*Mzv[3]^2 + 513187500*Mzv[5] - 33264000*Mzv[3]*Mzv[5] + 
     3747940875*Mzv[7] + 2419200*Mzv[5, 3])/3500, 
   (1060035000*Mzv[2]^3 + 3984637212*Mzv[2]^4 + 14000000*Mzv[2]*Mzv[3] + 
     140532000*Mzv[2]^2*Mzv[3] + 126720000*Mzv[2]^3*Mzv[3] - 
     71400000*Mzv[3]^2 - 340200000*Mzv[2]*Mzv[3]^2 + 151872000*Mzv[3]^3 - 
     402500000*Mzv[5] - 335664000*Mzv[2]^2*Mzv[5] + 449064000*Mzv[3]*Mzv[5] - 
     18431231875*Mzv[7] - 253260000*Mzv[2]*Mzv[7] - 15605163000*Mzv[9] - 
     32659200*Mzv[5, 3])/7000, (-415700000*Mzv[2]^3 - 9797616190*Mzv[2]^4 - 
     5291405424*Mzv[2]^5 - 149940000*Mzv[2]^2*Mzv[3] - 
     855360000*Mzv[2]^3*Mzv[3] + 28000000*Mzv[3]^2 + 
     836500000*Mzv[2]*Mzv[3]^2 + 1151539200*Mzv[2]^2*Mzv[3]^2 - 
     1025136000*Mzv[3]^3 + 2265732000*Mzv[2]^2*Mzv[5] - 
     1104180000*Mzv[3]*Mzv[5] + 1233792000*Mzv[2]*Mzv[3]*Mzv[5] - 
     1804194000*Mzv[5]^2 + 19665121875*Mzv[7] + 1709505000*Mzv[2]*Mzv[7] + 
     355320000*Mzv[3]*Mzv[7] + 105334850250*Mzv[9] + 80304000*Mzv[5, 3] + 
     210470400*Mzv[2]*Mzv[5, 3] + 268002000*Mzv[7, 3])/7000, 
   (62721141300*Mzv[2]^4 + 214301919672*Mzv[2]^5 + 
     352800000*Mzv[2]^2*Mzv[3] + 12619200000*Mzv[2]^3*Mzv[3] + 
     26062089984*Mzv[2]^4*Mzv[3] - 5355000000*Mzv[2]*Mzv[3]^2 - 
     46637337600*Mzv[2]^2*Mzv[3]^2 + 15123920000*Mzv[3]^3 + 
     4023936000*Mzv[2]*Mzv[3]^3 - 33426540000*Mzv[2]^2*Mzv[5] - 
     30947961600*Mzv[2]^3*Mzv[5] + 7068600000*Mzv[3]*Mzv[5] - 
     49968576000*Mzv[2]*Mzv[3]*Mzv[5] + 77656320000*Mzv[3]^2*Mzv[5] + 
     73069857000*Mzv[5]^2 - 46270875000*Mzv[7] - 25220475000*Mzv[2]*Mzv[7] - 
     62191009440*Mzv[2]^2*Mzv[7] - 14390460000*Mzv[3]*Mzv[7] - 
     1554014148750*Mzv[9] - 143782632000*Mzv[2]*Mzv[9] - 
     1041424950825*Mzv[11] - 514080000*Mzv[5, 3] - 
     8524051200*Mzv[2]*Mzv[5, 3] + 16300569600*Mzv[3]*Mzv[5, 3] - 
     10854081000*Mzv[7, 3] - 2409523200*Mzv[5, 3, 3])/42000, 
   (-164140816840000*Mzv[2]^4 - 3516418172867600*Mzv[2]^5 - 
     1954966265702976*Mzv[2]^6 - 89849760000000*Mzv[2]^3*Mzv[3] - 
     1173966843329280*Mzv[2]^4*Mzv[3] + 14014000000000*Mzv[2]*Mzv[3]^2 + 
     765258574080000*Mzv[2]^2*Mzv[3]^2 + 847001675520000*Mzv[2]^3*Mzv[3]^2 - 
     107683576000000*Mzv[3]^3 - 181258197120000*Mzv[2]*Mzv[3]^3 + 
     50410039680000*Mzv[3]^4 + 237999762000000*Mzv[2]^2*Mzv[5] + 
     1394050930272000*Mzv[2]^3*Mzv[5] - 18498480000000*Mzv[3]*Mzv[5] + 
     819919900800000*Mzv[2]*Mzv[3]*Mzv[5] + 1343982511872000*Mzv[2]^2*Mzv[3]*
      Mzv[5] - 3498028934400000*Mzv[3]^2*Mzv[5] - 1198982134350000*Mzv[5]^2 - 
     560759078880000*Mzv[2]*Mzv[5]^2 + 179571892500000*Mzv[2]*Mzv[7] + 
     2801394020224800*Mzv[2]^2*Mzv[7] + 236128893000000*Mzv[3]*Mzv[7] - 
     1502594533440000*Mzv[2]*Mzv[3]*Mzv[7] - 3488236511760000*Mzv[5]*Mzv[7] + 
     11064710782125000*Mzv[9] + 6476688658440000*Mzv[2]*Mzv[9] + 
     6442760484160000*Mzv[3]*Mzv[9] + 46910986909912125*Mzv[11] + 
     1345344000000*Mzv[5, 3] + 139868688960000*Mzv[2]*Mzv[5, 3] + 
     118145957529600*Mzv[2]^2*Mzv[5, 3] - 734259157632000*Mzv[3]*Mzv[5, 3] + 
     178101473550000*Mzv[7, 3] - 600989669280000*Mzv[2]*Mzv[7, 3] + 
     1177233177120000*Mzv[9, 3] + 108536972544000*Mzv[5, 3, 3] + 
     225856350720000*Mzv[6, 4, 1, 1])/280280000}, -1, 9, 1], 
 SeriesData[ep, 0, {12, -225, (11059 + 1152*Mzv[2])/6, 
   (-3*(6103 + 2400*Mzv[2] - 1792*Mzv[3]))/2, 
   (8*(12541 + 11059*Mzv[2] + 3276*Mzv[2]^2 - 18900*Mzv[3]))/3, 
   (-8*(39498 + 54927*Mzv[2] + 61425*Mzv[2]^2 - 154826*Mzv[3] - 
      1224*Mzv[2]*Mzv[3] - 51948*Mzv[5]))/3, 
   (4*(8338330 + 14045920*Mzv[2] + 35222915*Mzv[2]^2 + 4998144*Mzv[2]^3 - 
      53828460*Mzv[3] - 1606500*Mzv[2]*Mzv[3] + 650160*Mzv[3]^2 - 
      68181750*Mzv[5]))/105, 
   (-4*(25014990 + 44237760*Mzv[2] + 174942495*Mzv[2]^2 + 93715200*Mzv[2]^3 - 
      196642880*Mzv[3] - 13160210*Mzv[2]*Mzv[3] - 4594464*Mzv[2]^2*Mzv[3] + 
      12190500*Mzv[3]^2 - 558534795*Mzv[5] - 3013920*Mzv[2]*Mzv[5] - 
      109305630*Mzv[7]))/105, 
   (2*(11256745500 + 20011992000*Mzv[2] + 95863404000*Mzv[2]^2 + 
      115155155200*Mzv[2]^3 + 12483730728*Mzv[2]^4 - 92899296000*Mzv[3] - 
      9804469500*Mzv[2]*Mzv[3] - 12921930000*Mzv[2]^2*Mzv[3] + 
      14979415500*Mzv[3]^2 + 49140000*Mzv[2]*Mzv[3]^2 - 416113220250*Mzv[5] - 
      8476650000*Mzv[2]*Mzv[5] + 12061224000*Mzv[3]*Mzv[5] - 
      307422084375*Mzv[7] + 1235455200*Mzv[5, 3]))/7875, 
   (-900539640 - 1600959360*Mzv[2] - 8051272320*Mzv[2]^2 - 
     15251836416*Mzv[2]^3 - 6241865364*Mzv[2]^4 + 7471143680*Mzv[3] + 
     955122560*Mzv[2]*Mzv[3] + 2822787632*Mzv[2]^2*Mzv[3] + 
     461631936*Mzv[2]^3*Mzv[3] - 1983963240*Mzv[3]^2 - 
     24570000*Mzv[2]*Mzv[3]^2 + 11760000*Mzv[3]^3 + 40536525120*Mzv[5] + 
     1851718960*Mzv[2]*Mzv[5] + 506199456*Mzv[2]^2*Mzv[5] - 
     6030612000*Mzv[3]*Mzv[5] + 67156164565*Mzv[7] + 
     248545080*Mzv[2]*Mzv[7] + 10839671360*Mzv[9] - 617727600*Mzv[5, 3])/105, 
   (15601849263000 + 27736620912000*Mzv[2] + 140224027944000*Mzv[2]^2 + 
     321766182707200*Mzv[2]^3 + 295289819869814*Mzv[2]^4 + 
     28598400687312*Mzv[2]^5 - 129437564256000*Mzv[3] - 
     17372168352000*Mzv[2]*Mzv[3] - 80965539824400*Mzv[2]^2*Mzv[3] - 
     49986083070000*Mzv[2]^3*Mzv[3] + 41855437008000*Mzv[3]^2 + 
     1162356195000*Mzv[2]*Mzv[3]^2 + 932463100800*Mzv[2]^2*Mzv[3]^2 - 
     1273387500000*Mzv[3]^3 - 737295262704000*Mzv[5] - 
     53112541482000*Mzv[2]*Mzv[5] - 54811909845000*Mzv[2]^2*Mzv[5] + 
     285295857462000*Mzv[3]*Mzv[5] + 1165637088000*Mzv[2]*Mzv[3]*Mzv[5] + 
     32564761614000*Mzv[5]^2 - 1926228900432375*Mzv[7] - 
     26912771943750*Mzv[2]*Mzv[7] + 62678242935000*Mzv[3]*Mzv[7] - 
     1173733164450000*Mzv[9] + 29223422982600*Mzv[5, 3] - 
     91602403200*Mzv[2]*Mzv[5, 3] + 3177019692000*Mzv[7, 3])/606375, 
   (-140416643367000 - 249629588208000*Mzv[2] - 1262016251496000*Mzv[2]^2 - 
     3040217052364800*Mzv[2]^3 - 4399869048554826*Mzv[2]^4 - 
     1608660038661300*Mzv[2]^5 + 1164938078304000*Mzv[3] + 
     157174185168000*Mzv[2]*Mzv[3] + 887335264569600*Mzv[2]^2*Mzv[3] + 
     1228435761491400*Mzv[2]^3*Mzv[3] + 144235334749968*Mzv[2]^4*Mzv[3] - 
     395472303072000*Mzv[3]^2 - 17319307005000*Mzv[2]*Mzv[3]^2 - 
     52451049420000*Mzv[2]^2*Mzv[3]^2 + 31294205250000*Mzv[3]^3 - 
     472448592000*Mzv[2]*Mzv[3]^3 + 6670657329336000*Mzv[5] + 
     582082589088000*Mzv[2]*Mzv[5] + 1347033135501900*Mzv[2]^2*Mzv[5] + 
     204766532863200*Mzv[2]^3*Mzv[5] - 4250957291658000*Mzv[3]*Mzv[5] - 
     65567086200000*Mzv[2]*Mzv[3]*Mzv[5] + 60054526224000*Mzv[3]^2*Mzv[5] - 
     1831767840787500*Mzv[5]^2 + 21110349349782000*Mzv[7] + 
     661396322057625*Mzv[2]*Mzv[7] + 153665755398540*Mzv[2]^2*Mzv[7] - 
     3525651165093750*Mzv[3]*Mzv[7] + 28845144590339000*Mzv[9] - 
     670546875537000*Mzv[2]*Mzv[9] + 5584147755087825*Mzv[11] - 
     435434023193400*Mzv[5, 3] + 5152635180000*Mzv[2]*Mzv[5, 3] + 
     13615879939200*Mzv[3]*Mzv[5, 3] - 178707357675000*Mzv[7, 3] - 
     16753320460800*Mzv[5, 3, 3])/1819125, 
   (36508327275420000 + 64903692934080000*Mzv[2] + 
     328124225388960000*Mzv[2]^2 + 794625718734848000*Mzv[2]^3 + 
     1393022449128069760*Mzv[2]^4 + 1142085075447995640*Mzv[2]^5 + 
     103662919375040352*Mzv[2]^6 - 302883900359040000*Mzv[3] - 
     40865288143680000*Mzv[2]*Mzv[3] - 242204814948096000*Mzv[2]^2*Mzv[3] - 
     528779445958764000*Mzv[2]^3*Mzv[3] - 234382418968698000*Mzv[2]^4*
      Mzv[3] + 103365140598720000*Mzv[3]^2 + 5483386708800000*Mzv[2]*
      Mzv[3]^2 + 37238172947976000*Mzv[2]^2*Mzv[3]^2 + 
     5580209482848000*Mzv[2]^3*Mzv[3]^2 - 13470572115000000*Mzv[3]^3 + 
     767728962000000*Mzv[2]*Mzv[3]^3 + 351042291600000*Mzv[3]^4 - 
     1734370905627360000*Mzv[5] - 158883807962880000*Mzv[2]*Mzv[5] - 
     579829615358994000*Mzv[2]^2*Mzv[5] - 332745615902700000*Mzv[2]^3*
      Mzv[5] + 1345876177726080000*Mzv[3]*Mzv[5] + 46550040897360000*Mzv[2]*
      Mzv[3]*Mzv[5] + 15124583938464000*Mzv[2]^2*Mzv[3]*Mzv[5] - 
     97588605114000000*Mzv[3]^2*Mzv[5] + 1300482800822205000*Mzv[5]^2 + 
     20745234570060000*Mzv[2]*Mzv[5]^2 - 5762228170018320000*Mzv[7] - 
     284697655099357500*Mzv[2]*Mzv[7] - 249706852522627500*Mzv[2]^2*Mzv[7] + 
     2503073042232262500*Mzv[3]*Mzv[7] + 51807805849800000*Mzv[2]*Mzv[3]*
      Mzv[7] + 463379991484410000*Mzv[5]*Mzv[7] - 12416375404573140000*
      Mzv[9] + 1089638672747625000*Mzv[2]*Mzv[9] + 378584611064660000*Mzv[3]*
      Mzv[9] - 9074240102017715625*Mzv[11] + 137860777838784000*Mzv[5, 3] - 
     3658167416904000*Mzv[2]*Mzv[5, 3] + 1945266119596800*Mzv[2]^2*
      Mzv[5, 3] - 22125804901200000*Mzv[3]*Mzv[5, 3] + 
     126875163905490000*Mzv[7, 3] + 13398079034340000*Mzv[2]*Mzv[7, 3] - 
     6088572049560000*Mzv[9, 3] + 27224145748800000*Mzv[5, 3, 3] - 
     4525259618880000*Mzv[6, 4, 1, 1])/157657500}, -5, 8, 1], 
 SeriesData[ep, 0, {(-576*Mzv[2]^2)/5, (432*(13*Mzv[2]^2 - 40*Mzv[5]))/5, 
   (-8*(19579*Mzv[2]^2 + 25296*Mzv[2]^3 - 1890*Mzv[3]^2 - 147420*Mzv[5]))/35, 
   (6*(46368*Mzv[2]^2 + 328848*Mzv[2]^3 + 29736*Mzv[2]^2*Mzv[3] - 
      24570*Mzv[3]^2 - 783160*Mzv[5] - 9240*Mzv[2]*Mzv[5] - 861525*Mzv[7]))/
    35, (-10192560*Mzv[2]^2 - 235843040*Mzv[2]^3 - 104496336*Mzv[2]^4 - 
     52186680*Mzv[2]^2*Mzv[3] + 17621100*Mzv[3]^2 + 250387200*Mzv[5] + 
     16216200*Mzv[2]*Mzv[5] + 116575200*Mzv[3]*Mzv[5] + 1511976375*Mzv[7] + 
     28728000*Mzv[5, 3])/1050, (-7170240*Mzv[2]^2 + 279267840*Mzv[2]^3 + 
     679226184*Mzv[2]^4 + 138619320*Mzv[2]^2*Mzv[3] + 
     119021760*Mzv[2]^3*Mzv[3] - 20865600*Mzv[3]^2 + 3024000*Mzv[3]^3 - 
     203851200*Mzv[5] - 43073800*Mzv[2]*Mzv[5] - 1905120*Mzv[2]^2*Mzv[5] - 
     757738800*Mzv[3]*Mzv[5] - 4016142375*Mzv[7] + 2809800*Mzv[2]*Mzv[7] - 
     2031827000*Mzv[9] - 186732000*Mzv[5, 3])/700, 
   (-31312881600*Mzv[2]^2 - 196954234400*Mzv[2]^3 - 1562866068610*Mzv[2]^4 - 
     351833210928*Mzv[2]^5 - 142188631200*Mzv[2]^2*Mzv[3] - 
     670166897400*Mzv[2]^3*Mzv[3] + 14715508500*Mzv[3]^2 + 
     25881055200*Mzv[2]^2*Mzv[3]^2 - 17027010000*Mzv[3]^3 - 
     124224408000*Mzv[5] + 44182908000*Mzv[2]*Mzv[5] + 
     10727016300*Mzv[2]^2*Mzv[5] + 1743519739500*Mzv[3]*Mzv[5] + 
     3841992000*Mzv[2]*Mzv[3]*Mzv[5] + 624626194500*Mzv[5]^2 + 
     4119554092500*Mzv[7] - 15820930125*Mzv[2]*Mzv[7] + 
     1680194785500*Mzv[3]*Mzv[7] + 11440455901875*Mzv[9] + 
     429661155000*Mzv[5, 3] + 4447396800*Mzv[2]*Mzv[5, 3] + 
     127541452500*Mzv[7, 3])/404250, 
   (-2254527475200*Mzv[2]^2 - 2493952876800*Mzv[2]^3 + 
     33311341990080*Mzv[2]^4 + 41164485678576*Mzv[2]^5 + 
     2083716003600*Mzv[2]^2*Mzv[3] + 32041996786800*Mzv[2]^3*Mzv[3] + 
     14783964259680*Mzv[2]^4*Mzv[3] + 186336612000*Mzv[3]^2 - 
     3028083458400*Mzv[2]^2*Mzv[3]^2 + 814094820000*Mzv[3]^3 - 
     11272637376000*Mzv[5] - 647482374000*Mzv[2]*Mzv[5] - 
     512879736600*Mzv[2]^2*Mzv[5] + 12017561371200*Mzv[2]^3*Mzv[5] - 
     37161842256000*Mzv[3]*Mzv[5] - 449513064000*Mzv[2]*Mzv[3]*Mzv[5] + 
     6268035312000*Mzv[3]^2*Mzv[5] - 73081264756500*Mzv[5]^2 - 
     60370373621250*Mzv[7] + 756429770250*Mzv[2]*Mzv[7] + 
     8244452046600*Mzv[2]^2*Mzv[7] - 196582789903500*Mzv[3]*Mzv[7] - 
     546990686453750*Mzv[9] + 4430699658000*Mzv[2]*Mzv[9] - 
     133517861024625*Mzv[11] - 9157911840000*Mzv[5, 3] - 
     520345425600*Mzv[2]*Mzv[5, 3] + 1844156160000*Mzv[3]*Mzv[5, 3] - 
     14922349942500*Mzv[7, 3] + 51692256000*Mzv[5, 3, 3])/4851000, 
   (-234470857420800*Mzv[2]^2 - 326894555187200*Mzv[2]^3 - 
     705125833091680*Mzv[2]^4 - 2842890529456224*Mzv[2]^5 + 
     438737914285440*Mzv[2]^6 + 38112048374400*Mzv[2]^2*Mzv[3] - 
     986485672972800*Mzv[2]^3*Mzv[3] - 2498489959885920*Mzv[2]^4*Mzv[3] + 
     24424047648000*Mzv[3]^2 + 209124677361600*Mzv[2]^2*Mzv[3]^2 + 
     399341957414400*Mzv[2]^3*Mzv[3]^2 - 25063758720000*Mzv[3]^3 - 
     35088589536000*Mzv[3]^4 - 1172354287104000*Mzv[5] - 
     11842726896000*Mzv[2]*Mzv[5] + 15790167993600*Mzv[2]^2*Mzv[5] - 
     2030967871732800*Mzv[2]^3*Mzv[5] + 786632222376000*Mzv[3]*Mzv[5] + 
     31044149136000*Mzv[2]*Mzv[3]*Mzv[5] + 320443989465600*Mzv[2]^2*Mzv[3]*
      Mzv[5] - 1059297967728000*Mzv[3]^2*Mzv[5] + 5047118457381000*Mzv[5]^2 - 
     1616041266840000*Mzv[2]*Mzv[5]^2 - 1104199706610000*Mzv[7] - 
     23288409144000*Mzv[2]*Mzv[7] - 1393312395875400*Mzv[2]^2*Mzv[7] + 
     13576347243459000*Mzv[3]*Mzv[7] - 4618034877456000*Mzv[2]*Mzv[3]*
      Mzv[7] + 6181167116124000*Mzv[5]*Mzv[7] + 16840351087560000*Mzv[9] - 
     748788242202000*Mzv[2]*Mzv[9] + 14010484447960000*Mzv[3]*Mzv[9] + 
     22564518513161625*Mzv[11] + 193852298640000*Mzv[5, 3] + 
     35935954454400*Mzv[2]*Mzv[5, 3] - 136131323328000*Mzv[2]^2*Mzv[5, 3] - 
     311662391040000*Mzv[3]*Mzv[5, 3] + 1030563278745000*Mzv[7, 3] - 
     1386680343048000*Mzv[2]*Mzv[7, 3] + 2234668516080000*Mzv[9, 3] - 
     8735991264000*Mzv[5, 3, 3] + 461600979840000*Mzv[6, 4, 1, 1])/84084000}, 
  -1, 8, 1], SeriesData[ep, 0, {12, -77, (-5591 - 816*Mzv[2])/6, 
   (122201 + 15678*Mzv[2] - 14616*Mzv[3])/9, 
   (-7151655 - 499250*Mzv[2] - 420336*Mzv[2]^2 + 1993860*Mzv[3])/90, 
   (13820920 - 1103920*Mzv[2] + 3015738*Mzv[2]^2 - 4056655*Mzv[3] - 
     25200*Mzv[2]*Mzv[3] - 3096360*Mzv[5])/45, 
   (-309139320 + 88012505*Mzv[2] - 100161831*Mzv[2]^2 - 25952832*Mzv[2]^3 - 
     36781150*Mzv[3] + 4219740*Mzv[2]*Mzv[3] - 4745160*Mzv[3]^2 + 
     321059970*Mzv[5])/315, (933892960 - 419144320*Mzv[2] + 
     31914645*Mzv[2]^2 + 400006440*Mzv[2]^3 + 826014245*Mzv[3] - 
     35489930*Mzv[2]*Mzv[3] - 45671472*Mzv[2]^2*Mzv[3] + 79630110*Mzv[3]^2 - 
     1666006545*Mzv[5] + 44044560*Mzv[2]*Mzv[5] - 550150650*Mzv[7])/315, 
   (-140083944000 + 76304200000*Mzv[2] + 90234954600*Mzv[2]^2 - 
     113108996100*Mzv[2]^3 - 13620797208*Mzv[2]^4 - 223334006000*Mzv[3] + 
     4263266000*Mzv[2]*Mzv[3] + 36519222600*Mzv[2]^2*Mzv[3] - 
     25008142250*Mzv[3]^2 - 247716000*Mzv[2]*Mzv[3]^2 + 102785261250*Mzv[5] - 
     27361719000*Mzv[2]*Mzv[5] - 44616852000*Mzv[3]*Mzv[5] + 
     426885440625*Mzv[7] - 12741019200*Mzv[5, 3])/15750, 
   (420251832000 - 257222756000*Mzv[2] - 569643786600*Mzv[2]^2 + 
     215844926050*Mzv[2]^3 + 232012588158*Mzv[2]^4 + 885229282000*Mzv[3] + 
     35921721500*Mzv[2]*Mzv[3] - 216351149700*Mzv[2]^2*Mzv[3] - 
     65149228800*Mzv[2]^3*Mzv[3] + 51047479000*Mzv[3]^2 + 
     6134247000*Mzv[2]*Mzv[3]^2 - 3703308000*Mzv[3]^3 + 924945619500*Mzv[5] + 
     87024073500*Mzv[2]*Mzv[5] + 36710906400*Mzv[2]^2*Mzv[5] + 
     692352927000*Mzv[3]*Mzv[5] - 2471095837875*Mzv[7] + 
     63319725000*Mzv[2]*Mzv[7] - 614007418500*Mzv[9] + 
     183133969200*Mzv[5, 3])/15750, 
   (-388312692768000 + 262328600688000*Mzv[2] + 754103435685600*Mzv[2]^2 + 
     241297797371400*Mzv[2]^3 - 482835031205912*Mzv[2]^4 - 
     33268963560480*Mzv[2]^5 - 982956478504000*Mzv[3] - 
     127377049184000*Mzv[2]*Mzv[3] + 129325042400400*Mzv[2]^2*Mzv[3] + 
     311037784041600*Mzv[2]^3*Mzv[3] + 86486765519000*Mzv[3]^2 - 
     17216883530000*Mzv[2]*Mzv[3]^2 - 15846098083200*Mzv[2]^2*Mzv[3]^2 + 
     19114188324000*Mzv[3]^3 - 2111298123396000*Mzv[5] + 
     74855984742000*Mzv[2]*Mzv[5] - 115090747279200*Mzv[2]^2*Mzv[5] - 
     1210135450062000*Mzv[3]*Mzv[5] + 9071292384000*Mzv[2]*Mzv[3]*Mzv[5] - 
     111035872332000*Mzv[5]^2 + 1672592872537125*Mzv[7] - 
     247074678081000*Mzv[2]*Mzv[7] - 464553240228000*Mzv[3]*Mzv[7] + 
     3032478038320500*Mzv[9] - 274270705816800*Mzv[5, 3] - 
     2724321600000*Mzv[2]*Mzv[5, 3] - 46530123948000*Mzv[7, 3])/4851000, 
   (3494814234912000 - 2582850373488000*Mzv[2] - 8617603846975200*Mzv[2]^2 - 
     7196682970092000*Mzv[2]^3 + 4552193351341482*Mzv[2]^4 + 
     2094247261477080*Mzv[2]^5 + 10288912593960000*Mzv[3] + 
     2249037281568000*Mzv[2]*Mzv[3] + 1858223489522400*Mzv[2]^2*Mzv[3] - 
     5298790768840800*Mzv[2]^3*Mzv[3] - 957139359599808*Mzv[2]^4*Mzv[3] - 
     2788551375456000*Mzv[3]^2 + 183462407436000*Mzv[2]*Mzv[3]^2 + 
     744134928213600*Mzv[2]^2*Mzv[3]^2 - 363460203722000*Mzv[3]^3 - 
     7084012320000*Mzv[2]*Mzv[3]^3 + 28625302360116000*Mzv[5] - 
     2134966663368000*Mzv[2]*Mzv[5] + 85568009511600*Mzv[2]^2*Mzv[5] - 
     70483076294400*Mzv[2]^3*Mzv[5] + 6561278815014000*Mzv[3]*Mzv[5] - 
     255951062136000*Mzv[2]*Mzv[3]*Mzv[5] - 891407108592000*Mzv[3]^2*Mzv[5] + 
     5765739284151000*Mzv[5]^2 + 9505220399569125*Mzv[7] + 
     2514776911416000*Mzv[2]*Mzv[7] + 1595779913407680*Mzv[2]^2*Mzv[7] + 
     21237841134279000*Mzv[3]*Mzv[7] - 56139733797147000*Mzv[9] + 
     13669429099788000*Mzv[2]*Mzv[9] - 32823258529151475*Mzv[11] + 
     645506313328800*Mzv[5, 3] + 111967522128000*Mzv[2]*Mzv[5, 3] - 
     368309279923200*Mzv[3]*Mzv[5, 3] + 2011303936719000*Mzv[7, 3] + 
     273369326630400*Mzv[5, 3, 3])/14553000, 
   (-2725955103231360000 + 2187699805811520000*Mzv[2] + 
     8124612304208400000*Mzv[2]^2 + 9357271463331792000*Mzv[2]^3 - 
     305842058848926600*Mzv[2]^4 - 4709742356798544000*Mzv[2]^5 - 
     120888090654063552*Mzv[2]^6 - 9150349167479520000*Mzv[3] - 
     2670958664774400000*Mzv[2]*Mzv[3] - 4964973796534752000*Mzv[2]^2*
      Mzv[3] + 2545517604509880000*Mzv[2]^3*Mzv[3] + 
     3857152481671769280*Mzv[2]^4*Mzv[3] + 4005710529300480000*Mzv[3]^2 + 
     91061817526680000*Mzv[2]*Mzv[3]^2 - 1108089896089176000*Mzv[2]^2*
      Mzv[3]^2 - 346090343639040000*Mzv[2]^3*Mzv[3]^2 + 
     212478404138000000*Mzv[3]^3 + 34492948570080000*Mzv[2]*Mzv[3]^3 - 
     9933592949280000*Mzv[3]^4 - 29119314525341040000*Mzv[5] + 
     1287537121110240000*Mzv[2]*Mzv[5] + 3034383058586880000*Mzv[2]^2*
      Mzv[5] + 944000067026016000*Mzv[2]^3*Mzv[5] + 
     8126069195724480000*Mzv[3]*Mzv[5] - 53547343209360000*Mzv[2]*Mzv[3]*
      Mzv[5] - 131683898586240000*Mzv[2]^2*Mzv[3]*Mzv[5] + 
     3494551201661520000*Mzv[3]^2*Mzv[5] - 10220280987366450000*Mzv[5]^2 + 
     165924651372480000*Mzv[2]*Mzv[5]^2 - 31330729954914390000*Mzv[7] + 
     1476934781757435000*Mzv[2]*Mzv[7] - 5068964518662844800*Mzv[2]^2*
      Mzv[7] - 30511135818022860000*Mzv[3]*Mzv[7] + 
     314931486149280000*Mzv[2]*Mzv[3]*Mzv[7] - 4151757508778880000*Mzv[5]*
      Mzv[7] + 39015552950126252500*Mzv[9] - 50529128067397980000*Mzv[2]*
      Mzv[9] - 9343669091636880000*Mzv[3]*Mzv[9] + 129490010756984752875*
      Mzv[11] + 2792674415250720000*Mzv[5, 3] - 125001228512160000*Mzv[2]*
      Mzv[5, 3] - 67733231466700800*Mzv[2]^2*Mzv[5, 3] + 
     1365174771472512000*Mzv[3]*Mzv[5, 3] - 2569239204902370000*Mzv[7, 3] + 
     5355601130880000*Mzv[2]*Mzv[7, 3] - 508742660986560000*Mzv[9, 3] - 
     1022418390337344000*Mzv[5, 3, 3] - 9179874063360000*Mzv[6, 4, 1, 1])/
    3783780000}, -6, 7, 1], SeriesData[ep, 0, 
  {12, -117, (-899 - 624*Mzv[2])/6, 2*(3353 + 491*Mzv[2] - 844*Mzv[3]), 
   (-740173 + 14974*Mzv[2] - 104112*Mzv[2]^2 + 302580*Mzv[3])/18, 
   (1259420 - 348904*Mzv[2] + 527418*Mzv[2]^2 + 25649*Mzv[3] - 
     19152*Mzv[2]*Mzv[3] - 830088*Mzv[5])/9, 
   (-100245320 + 37764685*Mzv[2] - 323421*Mzv[2]^2 - 40203792*Mzv[2]^3 - 
     196792400*Mzv[3] + 4580100*Mzv[2]*Mzv[3] - 1242360*Mzv[3]^2 + 
     300595050*Mzv[5])/315, (118685840 + 174948760*Mzv[2] - 
     683122776*Mzv[2]^2 + 419633244*Mzv[2]^3 + 841658755*Mzv[3] + 
     28800170*Mzv[2]*Mzv[3] + 6165936*Mzv[2]^2*Mzv[3] - 13238190*Mzv[3]^2 - 
     75591495*Mzv[5] - 76476960*Mzv[2]*Mzv[5] - 857702790*Mzv[7])/315, 
   (19622148000 - 115969252000*Mzv[2] + 162952951350*Mzv[2]^2 - 
     7845937300*Mzv[2]^3 - 37015813728*Mzv[2]^4 + 24283532000*Mzv[3] - 
     15280076000*Mzv[2]*Mzv[3] - 13370351400*Mzv[2]^2*Mzv[3] + 
     19530922250*Mzv[3]^2 - 599004000*Mzv[2]*Mzv[3]^2 - 549657234000*Mzv[5] + 
     48060054000*Mzv[2]*Mzv[5] + 15259860000*Mzv[3]*Mzv[5] + 
     457405444125*Mzv[7] + 10680616800*Mzv[5, 3])/15750, 
   (-417133080000 + 1476036016000*Mzv[2] - 184038775200*Mzv[2]^2 - 
     1502353987200*Mzv[2]^3 + 822998277072*Mzv[2]^4 - 2258757704000*Mzv[3] - 
     18234223000*Mzv[2]*Mzv[3] + 322765577400*Mzv[2]^2*Mzv[3] + 
     49829385600*Mzv[2]^3*Mzv[3] - 230794088000*Mzv[3]^2 + 
     8436834000*Mzv[2]*Mzv[3]^2 + 137928000*Mzv[3]^3 + 5858611930500*Mzv[5] - 
     322493346000*Mzv[2]*Mzv[5] - 186082444800*Mzv[2]^2*Mzv[5] - 
     671859846000*Mzv[3]*Mzv[5] - 564325983375*Mzv[7] - 
     243818505000*Mzv[2]*Mzv[7] - 1898693622000*Mzv[9] - 
     320499925200*Mzv[5, 3])/31500, 
   (94286500308000 - 291514687464000*Mzv[2] - 214115164956000*Mzv[2]^2 + 
     316858969711900*Mzv[2]^3 - 41511870361500*Mzv[2]^4 - 
     46255885087392*Mzv[2]^5 + 620805345160000*Mzv[3] + 
     57764274260000*Mzv[2]*Mzv[3] - 58335920412000*Mzv[2]^2*Mzv[3] - 
     39233920294800*Mzv[2]^3*Mzv[3] - 3536844830750*Mzv[3]^2 + 
     1465024368500*Mzv[2]*Mzv[3]^2 + 1346501772000*Mzv[2]^2*Mzv[3]^2 - 
     1394557395000*Mzv[3]^3 - 357826948710000*Mzv[5] - 
     24965438652000*Mzv[2]*Mzv[5] + 85281162120000*Mzv[2]^2*Mzv[5] + 
     227493088630500*Mzv[3]*Mzv[5] - 6608226240000*Mzv[2]*Mzv[3]*Mzv[5] + 
     1258866204750*Mzv[5]^2 - 1238570319063000*Mzv[7] + 
     122852051004375*Mzv[2]*Mzv[7] + 59123614473000*Mzv[3]*Mzv[7] + 
     783194496950250*Mzv[9] + 66664730863500*Mzv[5, 3] + 
     1483800595200*Mzv[2]*Mzv[5, 3] + 11260520444250*Mzv[7, 3])/1212750, 
   (-5607480230352000 + 16304090074272000*Mzv[2] + 
     20354165044012800*Mzv[2]^2 - 6794344646812800*Mzv[2]^3 - 
     10826313575268576*Mzv[2]^4 + 6443309799666720*Mzv[2]^5 - 
     39777676402464000*Mzv[3] - 5700470226528000*Mzv[2]*Mzv[3] - 
     247424961999600*Mzv[2]^2*Mzv[3] + 3897966794752800*Mzv[2]^3*Mzv[3] + 
     393891069825792*Mzv[2]^4*Mzv[3] + 4129646339280000*Mzv[3]^2 - 
     142965231024000*Mzv[2]*Mzv[3]^2 - 367117878204000*Mzv[2]^2*Mzv[3]^2 + 
     228407632838000*Mzv[3]^3 - 13836914784000*Mzv[2]*Mzv[3]^3 - 
     22548565437552000*Mzv[5] + 2948024320164000*Mzv[2]*Mzv[5] - 
     2672643578774400*Mzv[2]^2*Mzv[5] - 836389643443200*Mzv[2]^3*Mzv[5] - 
     11029243922928000*Mzv[3]*Mzv[5] + 960361085376000*Mzv[2]*Mzv[3]*Mzv[5] + 
     522422196912000*Mzv[3]^2*Mzv[5] - 1666198251159750*Mzv[5]^2 + 
     89745831595554750*Mzv[7] - 5613134401932750*Mzv[2]*Mzv[7] - 
     3218761804270320*Mzv[2]^2*Mzv[7] - 12642214690413000*Mzv[3]*Mzv[7] - 
     5471288432032500*Mzv[9] - 8769460787010000*Mzv[2]*Mzv[9] - 
     6343986143065725*Mzv[11] - 1334698660310400*Mzv[5, 3] - 
     241407026784000*Mzv[2]*Mzv[5, 3] + 342427107052800*Mzv[3]*Mzv[5, 3] - 
     1993688124293250*Mzv[7, 3] - 130988456121600*Mzv[5, 3, 3])/14553000, 
   (6675527447709120000 - 18759134036522880000*Mzv[2] - 
     29157735861910656000*Mzv[2]^2 - 6570549483738240000*Mzv[2]^3 + 
     18106657360132461120*Mzv[2]^4 - 3262028778453681600*Mzv[2]^5 - 
     2656818197402032512*Mzv[2]^6 + 49152418929694080000*Mzv[3] + 
     8444493884386560000*Mzv[2]*Mzv[3] + 6098180439903552000*Mzv[2]^2*
      Mzv[3] - 3928070498352000000*Mzv[2]^3*Mzv[3] - 
     1982788152180675840*Mzv[2]^4*Mzv[3] - 8672213085856320000*Mzv[3]^2 - 
     318062983678440000*Mzv[2]*Mzv[3]^2 + 801141924406824000*Mzv[2]^2*
      Mzv[3]^2 - 77710607694720000*Mzv[2]^3*Mzv[3]^2 - 
     202895611318400000*Mzv[3]^3 + 38057915095200000*Mzv[2]*Mzv[3]^3 + 
     42027695629920000*Mzv[3]^4 + 59677743732647040000*Mzv[5] - 
     604950443697600000*Mzv[2]*Mzv[5] - 3474510584440896000*Mzv[2]^2*Mzv[5] + 
     2192924883397248000*Mzv[2]^3*Mzv[5] + 346965272854200000*Mzv[3]*Mzv[5] - 
     780820477557120000*Mzv[2]*Mzv[3]*Mzv[5] - 472206929306112000*Mzv[2]^2*
      Mzv[3]*Mzv[5] - 2396998673269200000*Mzv[3]^2*Mzv[5] + 
     6510050212488322500*Mzv[5]^2 + 1664682292072800000*Mzv[2]*Mzv[5]^2 - 
     59871759355207800000*Mzv[7] - 1526878939425840000*Mzv[2]*Mzv[7] + 
     10973992758353024400*Mzv[2]^2*Mzv[7] + 23896707872907870000*Mzv[3]*
      Mzv[7] + 5046474047574960000*Mzv[2]*Mzv[3]*Mzv[7] + 
     4566848512065840000*Mzv[5]*Mzv[7] - 90323319646680120000*Mzv[9] + 
     37521669931535790000*Mzv[2]*Mzv[9] - 532056571126080000*Mzv[3]*Mzv[9] - 
     2186715319725061125*Mzv[11] - 1622973573493272000*Mzv[5, 3] + 
     259965402016320000*Mzv[2]*Mzv[5, 3] + 490875182032435200*Mzv[2]^2*
      Mzv[5, 3] - 1351583330793696000*Mzv[3]*Mzv[5, 3] + 
     2736778971213787500*Mzv[7, 3] + 1754307759204000000*Mzv[2]*Mzv[7, 3] - 
     1821560686905960000*Mzv[9, 3] + 613638420306912000*Mzv[5, 3, 3] - 
     566756484053760000*Mzv[6, 4, 1, 1])/3783780000}, -6, 7, 1], 
 SeriesData[ep, 0, {288*Mzv[3], (72*(84*Mzv[2]^2 - 215*Mzv[3]))/5, 
   (-4*(16254*Mzv[2]^2 - 15695*Mzv[3] - 25200*Mzv[5]))/5, 
   (4*(65919*Mzv[2]^2 + 30240*Mzv[2]^3 - 30275*Mzv[3] + 4320*Mzv[3]^2 - 
      270900*Mzv[5]))/5, (-4*(127155*Mzv[2]^2 + 325080*Mzv[2]^3 - 
      28000*Mzv[3] - 36288*Mzv[2]^2*Mzv[3] + 46440*Mzv[3]^2 - 
      1098650*Mzv[5] - 568440*Mzv[7]))/5, 
   (8*(2058000*Mzv[2]^2 + 23071650*Mzv[2]^3 + 5839776*Mzv[2]^4 - 
      175000*Mzv[3] - 6826680*Mzv[2]^2*Mzv[3] + 3295950*Mzv[3]^2 - 
      37086875*Mzv[5] + 10584000*Mzv[3]*Mzv[5] - 106937775*Mzv[7] + 
      1814400*Mzv[5, 3]))/175, 
   (-4*(1470000*Mzv[2]^2 + 89008500*Mzv[2]^3 + 125555184*Mzv[2]^4 - 
      55371960*Mzv[2]^2*Mzv[3] - 25401600*Mzv[2]^3*Mzv[3] + 
      12715500*Mzv[3]^2 - 1209600*Mzv[3]^3 - 68600000*Mzv[5] - 
      12700800*Mzv[2]^2*Mzv[5] + 227556000*Mzv[3]*Mzv[5] - 867384175*Mzv[7] - 
      324828000*Mzv[9] + 39009600*Mzv[5, 3]))/175, 
   (4*(82320000*Mzv[2]^3 + 509196024*Mzv[2]^4 + 108743040*Mzv[2]^5 - 
      106810200*Mzv[2]^2*Mzv[3] - 273067200*Mzv[2]^3*Mzv[3] + 
      11760000*Mzv[3]^2 + 15240960*Mzv[2]^2*Mzv[3]^2 - 13003200*Mzv[3]^3 - 
      24500000*Mzv[5] - 136533600*Mzv[2]^2*Mzv[5] + 922866000*Mzv[3]*Mzv[5] + 
      201096000*Mzv[5]^2 - 1673147875*Mzv[7] + 477489600*Mzv[3]*Mzv[7] - 
      3491901000*Mzv[9] + 158205600*Mzv[5, 3] + 31752000*Mzv[7, 3]))/175, 
   (-16*(7350000*Mzv[2]^3 + 245554470*Mzv[2]^4 + 292246920*Mzv[2]^5 - 
      24696000*Mzv[2]^2*Mzv[3] - 276859800*Mzv[2]^3*Mzv[3] - 
      70077312*Mzv[2]^4*Mzv[3] + 1050000*Mzv[3]^2 + 
      40960080*Mzv[2]^2*Mzv[3]^2 - 13183800*Mzv[3]^3 - 
      138429900*Mzv[2]^2*Mzv[5] - 75945600*Mzv[2]^3*Mzv[5] + 
      445042500*Mzv[3]*Mzv[5] - 63504000*Mzv[3]^2*Mzv[5] + 
      540445500*Mzv[5]^2 - 386855000*Mzv[7] - 8482320*Mzv[2]^2*Mzv[7] + 
      1283253300*Mzv[3]*Mzv[7] - 3540399625*Mzv[9] + 
      979776000*Mzv[2]*Mzv[9] - 2828388150*Mzv[11] + 76293000*Mzv[5, 3] - 
      21772800*Mzv[3]*Mzv[5, 3] + 85333500*Mzv[7, 3] + 
      21772800*Mzv[5, 3, 3]))/175, 
   (8*(454659004800*Mzv[2]^4 + 2372817687240*Mzv[2]^5 + 
      492344274816*Mzv[2]^6 - 17657640000*Mzv[2]^2*Mzv[3] - 
      1069170102000*Mzv[2]^3*Mzv[3] - 1508168870208*Mzv[2]^4*Mzv[3] + 
      332563991760*Mzv[2]^2*Mzv[3]^2 + 152562009600*Mzv[2]^3*Mzv[3]^2 - 
      50912862000*Mzv[3]^3 + 3632428800*Mzv[3]^4 - 534585051000*Mzv[2]^2*
       Mzv[5] - 1634463230400*Mzv[2]^3*Mzv[5] + 824023200000*Mzv[3]*Mzv[5] + 
      152562009600*Mzv[2]^2*Mzv[3]*Mzv[5] - 1366701336000*Mzv[3]^2*Mzv[5] + 
      4387997113500*Mzv[5]^2 - 276601325000*Mzv[7] - 
      182552249880*Mzv[2]^2*Mzv[7] + 10419018710100*Mzv[3]*Mzv[7] + 
      3213185976000*Mzv[5]*Mzv[7] - 13672224816250*Mzv[9] + 
      21086249184000*Mzv[2]*Mzv[9] + 3901833936000*Mzv[3]*Mzv[9] - 
      60871155570225*Mzv[11] + 141261120000*Mzv[5, 3] - 
      468583315200*Mzv[3]*Mzv[5, 3] + 692841649500*Mzv[7, 3] + 
      137225088000*Mzv[9, 3] + 468583315200*Mzv[5, 3, 3]))/175175}, -2, 8, 
  1], SeriesData[ep, 0, {-30, 813/2, (-9971 + 3072*Mzv[2])/12, 
   (-229031 - 41856*Mzv[2] + 45504*Mzv[3])/12, 
   (9381135 + 675400*Mzv[2] + 579024*Mzv[2]^2 - 2319660*Mzv[3])/45, 
   (-2*(27301885 + 910*Mzv[2] + 3926718*Mzv[2]^2 - 4976655*Mzv[3] - 
      224640*Mzv[2]*Mzv[3] - 4505040*Mzv[5]))/45, 
   (1628567885 - 70692440*Mzv[2] + 234336242*Mzv[2]^2 + 88680576*Mzv[2]^3 - 
     1562750*Mzv[3] - 42416640*Mzv[2]*Mzv[3] + 22680000*Mzv[3]^2 - 
     853592040*Mzv[5])/315, (-5650820875 + 315191800*Mzv[2] + 
     8645910*Mzv[2]^2 - 1197261792*Mzv[2]^3 - 1008960680*Mzv[3] + 
     176932560*Mzv[2]*Mzv[3] + 148176000*Mzv[2]^2*Mzv[3] - 
     304330320*Mzv[3]^2 + 3613912540*Mzv[5] + 51811200*Mzv[2]*Mzv[5] + 
     1823565240*Mzv[7])/315, (1217213893875 - 64031163000*Mzv[2] - 
     260295411600*Mzv[2]^2 + 376976682800*Mzv[2]^3 + 103960144944*Mzv[2]^4 + 
     329077686000*Mzv[3] + 3854193000*Mzv[2]*Mzv[3] - 
     148541752800*Mzv[2]^2*Mzv[3] + 94043943000*Mzv[3]^2 + 
     4327344000*Mzv[2]*Mzv[3]^2 + 28046025000*Mzv[5] - 
     52932852000*Mzv[2]*Mzv[5] + 166199040000*Mzv[3]*Mzv[5] - 
     1842983178750*Mzv[7] + 21338553600*Mzv[5, 3])/23625, 
   (-858914770875 + 45559171000*Mzv[2] + 374059564200*Mzv[2]^2 + 
     24293001600*Mzv[2]^3 - 466197691068*Mzv[2]^4 - 284965709000*Mzv[3] - 
     73496626000*Mzv[2]*Mzv[3] + 201833167200*Mzv[2]^2*Mzv[3] + 
     75631593600*Mzv[2]^3*Mzv[3] + 11430601000*Mzv[3]^2 - 
     19395684000*Mzv[2]*Mzv[3]^2 + 6692112000*Mzv[3]^3 - 
     1374742929000*Mzv[5] + 75771164000*Mzv[2]*Mzv[5] + 
     65601446400*Mzv[2]^2*Mzv[5] - 737872632000*Mzv[3]*Mzv[5] + 
     2562438759125*Mzv[7] + 21531006000*Mzv[2]*Mzv[7] + 
     1083637471000*Mzv[9] - 94036723200*Mzv[5, 3])/7875, 
   (65958276297375 - 17704195047000*Mzv[2] - 223419598340400*Mzv[2]^2 - 
     458769674563200*Mzv[2]^3 + 446643994844894*Mzv[2]^4 + 
     113927977757520*Mzv[2]^5 + 134123573661000*Mzv[3] + 
     72428964762000*Mzv[2]*Mzv[3] + 20875212250200*Mzv[2]^2*Mzv[3] - 
     232395568020000*Mzv[2]^3*Mzv[3] - 120752414706000*Mzv[3]^2 + 
     18513744480000*Mzv[2]*Mzv[3]^2 + 14735017281600*Mzv[2]^2*Mzv[3]^2 - 
     20701099188000*Mzv[3]^3 + 1359628912719000*Mzv[5] + 
     573072885000*Mzv[2]*Mzv[5] - 203132334081600*Mzv[2]^2*Mzv[5] + 
     687928042494000*Mzv[3]*Mzv[5] + 11354832720000*Mzv[2]*Mzv[3]*Mzv[5] + 
     171359897247000*Mzv[5]^2 + 154940704120125*Mzv[7] - 
     68078722981500*Mzv[2]*Mzv[7] + 346380377112000*Mzv[3]*Mzv[7] - 
     3358028090859750*Mzv[9] + 85883356851600*Mzv[5, 3] + 
     126902160000*Mzv[2]*Mzv[5, 3] + 19075862421000*Mzv[7, 3])/1819125, 
   (15082845729509250 + 69045922638000*Mzv[2] + 2739463344525600*Mzv[2]^2 + 
     11704076540956800*Mzv[2]^3 + 862866922346352*Mzv[2]^4 - 
     9161332013357640*Mzv[2]^5 - 1370919134970000*Mzv[3] - 
     1120672722708000*Mzv[2]*Mzv[3] - 4746226565203200*Mzv[2]^2*Mzv[3] + 
     5604648062983200*Mzv[2]^3*Mzv[3] + 1561305447358272*Mzv[2]^4*Mzv[3] + 
     2971186622712000*Mzv[3]^2 + 42212829582000*Mzv[2]*Mzv[3]^2 - 
     1181583229226400*Mzv[2]^2*Mzv[3]^2 + 508216315068000*Mzv[3]^3 + 
     24083002944000*Mzv[2]*Mzv[3]^3 - 21038069236338000*Mzv[5] - 
     1607013627912000*Mzv[2]*Mzv[5] + 4997010509013600*Mzv[2]^2*Mzv[5] + 
     2033430608563200*Mzv[2]^3*Mzv[5] + 2171903370714000*Mzv[3]*Mzv[5] - 
     917393294664000*Mzv[2]*Mzv[3]*Mzv[5] + 1287726046992000*Mzv[3]^2*
      Mzv[5] - 13655964137161500*Mzv[5]^2 - 57703836505045500*Mzv[7] + 
     1782175823158500*Mzv[2]*Mzv[7] + 1202573949025680*Mzv[2]^2*Mzv[7] - 
     27580655712456000*Mzv[3]*Mzv[7] + 82835096695331750*Mzv[9] - 
     13905824752512000*Mzv[2]*Mzv[9] + 57418837784795025*Mzv[11] + 
     351533472166800*Mzv[5, 3] - 8425488456000*Mzv[2]*Mzv[5, 3] + 
     324501070924800*Mzv[3]*Mzv[5, 3] - 1510191819328500*Mzv[7, 3] - 
     321623907897600*Mzv[5, 3, 3])/10914750, 
   (-10489421331514125000 + 46951753048200000*Mzv[2] - 
     420798453675600000*Mzv[2]^2 - 2605159521924960000*Mzv[2]^3 - 
     3861574094277900000*Mzv[2]^4 + 3254262012132627600*Mzv[2]^5 + 
     827135281440494016*Mzv[2]^6 + 152612033694120000*Mzv[3] + 
     187218953922000000*Mzv[2]*Mzv[3] + 1642463283949488000*Mzv[2]^2*Mzv[3] + 
     274098220363968000*Mzv[2]^3*Mzv[3] - 1797070966525074240*Mzv[2]^4*
      Mzv[3] - 618831555101760000*Mzv[3]^2 - 164756707074960000*Mzv[2]*
      Mzv[3]^2 + 417033473344488000*Mzv[2]^2*Mzv[3]^2 + 
     152798465147328000*Mzv[2]^3*Mzv[3]^2 + 19239879458800000*Mzv[3]^3 - 
     28037850160320000*Mzv[2]*Mzv[3]^3 + 6760592398560000*Mzv[3]^4 + 
     3727121342784840000*Mzv[5] + 625795898167440000*Mzv[2]*Mzv[5] + 
     187174296068760000*Mzv[2]^2*Mzv[5] - 2346586833951360000*Mzv[2]^3*
      Mzv[5] - 6168964889767680000*Mzv[3]*Mzv[5] + 329976224257680000*Mzv[2]*
      Mzv[3]*Mzv[5] + 261832462347456000*Mzv[2]^2*Mzv[3]*Mzv[5] - 
     1489104696839760000*Mzv[3]^2*Mzv[5] + 4728526002775575000*Mzv[5]^2 + 
     37553294698920000*Mzv[2]*Mzv[5]^2 + 21154389657300900000*Mzv[7] - 
     20514450026070000*Mzv[2]*Mzv[7] - 1395479300162547600*Mzv[2]^2*Mzv[7] + 
     9543399570284580000*Mzv[3]*Mzv[7] + 66432617531280000*Mzv[2]*Mzv[3]*
      Mzv[7] + 3898639351086480000*Mzv[5]*Mzv[7] + 
     2891686683215330000*Mzv[9] + 16137292303772640000*Mzv[2]*Mzv[9] + 
     4149401946529840000*Mzv[3]*Mzv[9] - 66556123974846631125*Mzv[11] - 
     790656998891760000*Mzv[5, 3] + 1030094585520000*Mzv[2]*Mzv[5, 3] - 
     2709024231513600*Mzv[2]^2*Mzv[5, 3] - 374499486256896000*Mzv[3]*
      Mzv[5, 3] + 513803204199285000*Mzv[7, 3] - 10412036074440000*Mzv[2]*
      Mzv[7, 3] + 138455440403280000*Mzv[9, 3] + 373563754435872000*
      Mzv[5, 3, 3] + 3751854986880000*Mzv[6, 4, 1, 1])/945945000}, -6, 7, 1], 
 SeriesData[ep, 0, {-18, 819/2, (-11675 + 448*Mzv[2])/4, 
   (-2681 - 8112*Mzv[2] + 8128*Mzv[3])/4, 
   (12822145 + 1377800*Mzv[2] + 721728*Mzv[2]^2 - 2860920*Mzv[3])/90, 
   (-52300560 - 2827755*Mzv[2] - 5215536*Mzv[2]^2 + 8737900*Mzv[3] + 
     512640*Mzv[2]*Mzv[3] + 5874480*Mzv[5])/45, 
   (1838480035 + 45763095*Mzv[2] + 189799610*Mzv[2]^2 + 64585056*Mzv[2]^3 - 
     184940385*Mzv[3] - 48852720*Mzv[2]*Mzv[3] + 23113440*Mzv[3]^2 - 
     570073140*Mzv[5])/315, (-7150679165 - 29816220*Mzv[2] - 
     370178991*Mzv[2]^2 - 870762744*Mzv[2]^3 + 275190195*Mzv[3] + 
     215553100*Mzv[2]*Mzv[3] + 138475008*Mzv[2]^2*Mzv[3] - 
     309249360*Mzv[3]^2 + 2668433600*Mzv[5] + 89883360*Mzv[2]*Mzv[5] + 
     1298262420*Mzv[7])/315, (349439376825 - 3958397100*Mzv[2] - 
     3203024895*Mzv[2]^2 + 56259069400*Mzv[2]^3 + 17015089104*Mzv[2]^4 - 
     226176300*Mzv[3] - 1774177650*Mzv[2]*Mzv[3] - 27480584880*Mzv[2]^2*
      Mzv[3] + 19509372750*Mzv[3]^2 + 1071705600*Mzv[2]*Mzv[3]^2 - 
     45219004425*Mzv[5] - 17751522600*Mzv[2]*Mzv[5] + 
     27925430400*Mzv[3]*Mzv[5] - 258506058825*Mzv[7] + 2092154400*Mzv[5, 3])/
    4725, (-629896788850 + 16597782600*Mzv[2] + 21819375480*Mzv[2]^2 - 
     14193374620*Mzv[2]^3 - 148761626904*Mzv[2]^4 - 15853727400*Mzv[3] - 
     20018067300*Mzv[2]*Mzv[3] + 74531885400*Mzv[2]^2*Mzv[3] + 
     24653986560*Mzv[2]^3*Mzv[3] - 2144195550*Mzv[3]^2 - 
     9376365600*Mzv[2]*Mzv[3]^2 + 2882140800*Mzv[3]^3 - 149909515350*Mzv[5] + 
     46777178000*Mzv[2]*Mzv[5] + 34407495360*Mzv[2]^2*Mzv[5] - 
     244314554400*Mzv[3]*Mzv[5] + 704757438875*Mzv[7] + 
     18860965200*Mzv[2]*Mzv[7] + 321457948000*Mzv[9] - 18484880400*Mzv[5, 3])/
    3150, (274477517933850 - 15711930742200*Mzv[2] - 9651169475640*Mzv[2]^2 - 
     86556259957860*Mzv[2]^3 + 134441956918808*Mzv[2]^4 + 
     40832253950976*Mzv[2]^5 + 24146059152600*Mzv[3] + 
     16559154334800*Mzv[2]*Mzv[3] + 2006994236940*Mzv[2]^2*Mzv[3] - 
     74288736023040*Mzv[2]^3*Mzv[3] - 33223114767150*Mzv[3]^2 + 
     8603774025000*Mzv[2]*Mzv[3]^2 + 5733621210240*Mzv[2]^2*Mzv[3]^2 - 
     8677290283200*Mzv[3]^3 + 137524426716600*Mzv[5] + 
     5807206320300*Mzv[2]*Mzv[5] - 103138509252240*Mzv[2]^2*Mzv[5] + 
     223770852459000*Mzv[3]*Mzv[5] + 6387765753600*Mzv[2]*Mzv[3]*Mzv[5] + 
     62066231904600*Mzv[5]^2 + 22314916406475*Mzv[7] - 
     56593882491300*Mzv[2]*Mzv[7] + 100997622079200*Mzv[3]*Mzv[7] - 
     967696762725000*Mzv[9] + 17900242714200*Mzv[5, 3] - 
     293341910400*Mzv[2]*Mzv[5, 3] + 3212651673000*Mzv[7, 3])/727650, 
   (176680543329675 + 81326205368100*Mzv[2] + 34429868397540*Mzv[2]^2 + 
     446575454796240*Mzv[2]^3 + 122769914910489*Mzv[2]^4 - 
     793246521000816*Mzv[2]^5 - 199991266467300*Mzv[3] - 
     27323289516600*Mzv[2]*Mzv[3] - 319772761786170*Mzv[2]^2*Mzv[3] + 
     433078685285400*Mzv[2]^3*Mzv[3] + 118627970120352*Mzv[2]^4*Mzv[3] + 
     159833833721100*Mzv[3]^2 + 3948415906050*Mzv[2]*Mzv[3]^2 - 
     111577043017440*Mzv[2]^2*Mzv[3]^2 + 50586544123500*Mzv[3]^3 + 
     2985204499200*Mzv[2]*Mzv[3]^3 - 262423696619700*Mzv[5] - 
     256106758134150*Mzv[2]*Mzv[5] + 581166094509000*Mzv[2]^2*Mzv[5] + 
     217941470873280*Mzv[2]^3*Mzv[5] + 117590381473950*Mzv[3]*Mzv[5] - 
     124292562609600*Mzv[2]*Mzv[3]*Mzv[5] + 111010027867200*Mzv[3]^2*Mzv[5] - 
     1205609225834475*Mzv[5]^2 - 3202602755710050*Mzv[7] + 
     320037715911375*Mzv[2]*Mzv[7] + 214666786913040*Mzv[2]^2*Mzv[7] - 
     1967386014524700*Mzv[3]*Mzv[7] + 5544500660814500*Mzv[9] - 
     1079415316980000*Mzv[2]*Mzv[9] + 4532004932075775*Mzv[11] - 
     11555453101500*Mzv[5, 3] + 5641598516400*Mzv[2]*Mzv[5, 3] + 
     21437896233600*Mzv[3]*Mzv[5, 3] - 62981541748125*Mzv[7, 3] - 
     27008016235200*Mzv[5, 3, 3])/1091475, 
   (-648941716854931500 - 21743211391902000*Mzv[2] - 
     23432737135407600*Mzv[2]^2 - 47390662485566400*Mzv[2]^3 - 
     280016411316942300*Mzv[2]^4 + 256180783225688880*Mzv[2]^5 + 
     81972010974651072*Mzv[2]^6 + 86574338993142000*Mzv[3] - 
     8013234040812000*Mzv[2]*Mzv[3] + 83291420398586400*Mzv[2]^2*Mzv[3] + 
     20226540766832400*Mzv[2]^3*Mzv[3] - 133002595650244320*Mzv[2]^4*Mzv[3] - 
     10920888484506000*Mzv[3]^2 - 14578621124067000*Mzv[2]*Mzv[3]^2 + 
     37035147379230000*Mzv[2]^2*Mzv[3]^2 + 14530940366342400*Mzv[2]^3*
      Mzv[3]^2 + 2199148008057000*Mzv[3]^3 - 3345766600176000*Mzv[2]*
      Mzv[3]^3 + 412143107376000*Mzv[3]^4 - 3534829852554000*Mzv[5] + 
     74502779298948000*Mzv[2]*Mzv[5] + 53298422815037400*Mzv[2]^2*Mzv[5] - 
     243586172283854400*Mzv[2]^3*Mzv[5] - 394704262205253000*Mzv[3]*Mzv[5] + 
     41033528876340000*Mzv[2]*Mzv[3]*Mzv[5] + 29171659938220800*Mzv[2]^2*
      Mzv[3]*Mzv[5] - 124388919070416000*Mzv[3]^2*Mzv[5] + 
     391819150984511250*Mzv[5]^2 - 6413107172472000*Mzv[2]*Mzv[5]^2 + 
     930613667326843500*Mzv[7] + 28286332474900500*Mzv[2]*Mzv[7] - 
     239538579088208400*Mzv[2]^2*Mzv[7] + 651886616085705000*Mzv[3]*Mzv[7] - 
     25643045852424000*Mzv[2]*Mzv[3]*Mzv[7] + 311637222848952000*Mzv[5]*
      Mzv[7] + 419355167423692500*Mzv[9] + 1208071900215180000*Mzv[2]*
      Mzv[9] + 318241645081360000*Mzv[3]*Mzv[9] - 5072200899337947375*
      Mzv[11] - 17017766982216000*Mzv[5, 3] - 1689121181748000*Mzv[2]*
      Mzv[5, 3] - 3920228555443200*Mzv[2]^2*Mzv[5, 3] - 
     24042782876112000*Mzv[3]*Mzv[5, 3] + 21782008011513750*Mzv[7, 3] - 
     12826881227160000*Mzv[2]*Mzv[7, 3] + 21627060655200000*Mzv[9, 3] + 
     30222284372280000*Mzv[5, 3, 3] + 4143067568640000*Mzv[6, 4, 1, 1])/
    94594500}, -6, 7, 1], SeriesData[ep, 0, 
  {160, -1100, (-5*(14057 + 936*Mzv[2]))/9, 
   (5*(361241 + 23436*Mzv[2] - 15984*Mzv[3]))/18, 
   (-5*(1156591 + 73442*Mzv[2] + 29808*Mzv[2]^2 - 196452*Mzv[3]))/18, 
   (-1120420 - 219360*Mzv[2] + 294246*Mzv[2]^2 - 465785*Mzv[3] - 
     15120*Mzv[2]*Mzv[3] - 168120*Mzv[5])/3, 
   (476883610 + 46771725*Mzv[2] - 14071491*Mzv[2]^2 - 1192320*Mzv[2]^3 - 
     48885690*Mzv[3] + 3700620*Mzv[2]*Mzv[3] - 461160*Mzv[3]^2 + 
     37786770*Mzv[5])/63, (-2566707710 - 166852560*Mzv[2] - 
     122576643*Mzv[2]^2 + 5791320*Mzv[2]^3 + 443517165*Mzv[3] - 
     7859250*Mzv[2]*Mzv[3] + 3498768*Mzv[2]^2*Mzv[3] + 3619350*Mzv[3]^2 - 
     22630125*Mzv[5] - 2948400*Mzv[2]*Mzv[5] + 33522930*Mzv[7])/63, 
   (498624024500 + 17816148000*Mzv[2] + 47855329200*Mzv[2]^2 + 
     5820259500*Mzv[2]^3 + 2287150056*Mzv[2]^4 - 77705166000*Mzv[3] - 
     3743418000*Mzv[2]*Mzv[3] - 2911167000*Mzv[2]^2*Mzv[3] + 
     971958750*Mzv[3]^2 - 756000*Mzv[2]*Mzv[3]^2 - 68907599250*Mzv[5] + 
     1634661000*Mzv[2]*Mzv[5] + 5787180000*Mzv[3]*Mzv[5] - 
     30016153125*Mzv[7] + 1004270400*Mzv[5, 3])/3150, 
   (-1593463021500 - 19475736000*Mzv[2] - 159807753000*Mzv[2]^2 - 
     69214850750*Mzv[2]^3 - 34843976226*Mzv[2]^4 + 161367486000*Mzv[3] + 
     27129175500*Mzv[2]*Mzv[3] + 19550762700*Mzv[2]^2*Mzv[3] + 
     9266860800*Mzv[2]^3*Mzv[3] - 16605834000*Mzv[3]^2 - 
     257229000*Mzv[2]*Mzv[3]^2 + 544068000*Mzv[3]^3 + 438040323000*Mzv[5] - 
     2250580500*Mzv[2]*Mzv[5] + 6939021600*Mzv[2]^2*Mzv[5] - 
     82905417000*Mzv[3]*Mzv[5] + 226595578125*Mzv[7] - 
     1879227000*Mzv[2]*Mzv[7] + 102915340500*Mzv[9] - 14022212400*Mzv[5, 3])/
    3150, (114803115966000 - 1352495648000*Mzv[2] + 8415378266400*Mzv[2]^2 + 
     9288998663000*Mzv[2]^3 + 5582167279640*Mzv[2]^4 + 
     1408254692256*Mzv[2]^5 - 3708030312000*Mzv[3] - 
     2244099648000*Mzv[2]*Mzv[3] - 1888294203600*Mzv[2]^2*Mzv[3] - 
     3620213251200*Mzv[2]^3*Mzv[3] + 2294783925000*Mzv[3]^2 + 
     124248810000*Mzv[2]*Mzv[3]^2 + 214055049600*Mzv[2]^2*Mzv[3]^2 - 
     223056036000*Mzv[3]^3 - 37718536548000*Mzv[5] - 
     1230646662000*Mzv[2]*Mzv[5] - 2721987828000*Mzv[2]^2*Mzv[5] + 
     11544767598000*Mzv[3]*Mzv[5] + 28576800000*Mzv[2]*Mzv[3]*Mzv[5] + 
     3128659128000*Mzv[5]^2 - 26792472858375*Mzv[7] + 
     597179709000*Mzv[2]*Mzv[7] + 5790744540000*Mzv[3]*Mzv[7] - 
     41011453927500*Mzv[9] + 1831778172000*Mzv[5, 3] + 
     4250534400*Mzv[2]*Mzv[5, 3] + 369239472000*Mzv[7, 3])/88200, 
   (-5883383368170000 + 429754358880000*Mzv[2] - 27697583944800*Mzv[2]^2 - 
     773857559244000*Mzv[2]^3 - 442126163476998*Mzv[2]^4 - 
     645676201283112*Mzv[2]^5 - 750534728328000*Mzv[3] + 
     92181108096000*Mzv[2]*Mzv[3] + 94652087191200*Mzv[2]^2*Mzv[3] + 
     552716519863200*Mzv[2]^3*Mzv[3] + 133428002089536*Mzv[2]^4*Mzv[3] - 
     176947171632000*Mzv[3]^2 - 27228915252000*Mzv[2]*Mzv[3]^2 - 
     97941003098400*Mzv[2]^2*Mzv[3]^2 + 38134600350000*Mzv[3]^3 + 
     921612384000*Mzv[2]*Mzv[3]^3 + 1897169226876000*Mzv[5] + 
     257852498904000*Mzv[2]*Mzv[5] + 417247116778800*Mzv[2]^2*Mzv[5] + 
     204273492192000*Mzv[2]^3*Mzv[5] - 506411500518000*Mzv[3]*Mzv[5] - 
     18033961176000*Mzv[2]*Mzv[3]*Mzv[5] + 122694363792000*Mzv[3]^2*Mzv[5] - 
     1399879780992000*Mzv[5]^2 + 2206557709846875*Mzv[7] - 
     34094195982000*Mzv[2]*Mzv[7] + 83586350010240*Mzv[2]^2*Mzv[7] - 
     2613422893851000*Mzv[3]*Mzv[7] + 6602962167109000*Mzv[9] - 
     1788172961652000*Mzv[2]*Mzv[9] + 5450013820095075*Mzv[11] - 
     50371906939200*Mzv[5, 3] - 1704587068800*Mzv[2]*Mzv[5, 3] + 
     38521628006400*Mzv[3]*Mzv[5, 3] - 165770416350000*Mzv[7, 3] - 
     39179377036800*Mzv[5, 3, 3])/2910600, 
   (-3427269471105480000 - 565977085914240000*Mzv[2] - 
     740194785426096000*Mzv[2]^2 + 102244322740560000*Mzv[2]^3 - 
     39224611109403720*Mzv[2]^4 + 764757417783515520*Mzv[2]^5 + 
     187933653713544768*Mzv[2]^6 + 1565060130073440000*Mzv[3] + 
     64625549788800000*Mzv[2]*Mzv[3] + 62300938635936000*Mzv[2]^2*Mzv[3] - 
     98968683902088000*Mzv[2]^3*Mzv[3] - 472095093526056000*Mzv[2]^4*Mzv[3] - 
     1574435903040000*Mzv[3]^2 + 21093768816120000*Mzv[2]*Mzv[3]^2 + 
     115215361901640000*Mzv[2]^2*Mzv[3]^2 + 43081505026560000*Mzv[2]^3*
      Mzv[3]^2 - 15063704095440000*Mzv[3]^3 - 3608606121120000*Mzv[2]*
      Mzv[3]^3 + 1236569574240000*Mzv[3]^4 + 840413786612400000*Mzv[5] - 
     177748816845600000*Mzv[2]*Mzv[5] - 69540476189184000*Mzv[2]^2*Mzv[5] - 
     713701943162208000*Mzv[2]^3*Mzv[5] - 696901226701680000*Mzv[3]*Mzv[5] + 
     36741699474480000*Mzv[2]*Mzv[3]*Mzv[5] + 57977414022528000*Mzv[2]^2*
      Mzv[3]*Mzv[5] - 432344071439280000*Mzv[3]^2*Mzv[5] + 
     1543713799617990000*Mzv[5]^2 - 4507403060160000*Mzv[2]*Mzv[5]^2 - 
     354468863638890000*Mzv[7] - 121636215525825000*Mzv[2]*Mzv[7] - 
     292550356919620800*Mzv[2]^2*Mzv[7] + 2967021390633300000*Mzv[3]*Mzv[7] - 
     18966091304160000*Mzv[2]*Mzv[3]*Mzv[7] + 1166819040747360000*Mzv[5]*
      Mzv[7] - 1963018303628882500*Mzv[9] + 6230675066075460000*Mzv[2]*
      Mzv[9] + 1088356807858320000*Mzv[3]*Mzv[9] - 19156548000125410875*
      Mzv[11] - 150416254196208000*Mzv[5, 3] + 1206678721248000*Mzv[2]*
      Mzv[5, 3] - 2533168666828800*Mzv[2]^2*Mzv[5, 3] - 
     134382429941760000*Mzv[3]*Mzv[5, 3] + 185544922833270000*Mzv[7, 3] - 
     6045606927360000*Mzv[2]*Mzv[7, 3] + 43915549597920000*Mzv[9, 3] + 
     136759019132736000*Mzv[5, 3, 3] + 2077749273600000*Mzv[6, 4, 1, 1])/
    756756000}, -6, 7, 1], SeriesData[ep, 0, 
  {36, -675, (11059 + 1152*Mzv[2])/2, 
   (-3*(18309 + 7200*Mzv[2] - 3776*Mzv[3]))/2, 
   (8*(62705 + 55295*Mzv[2] + 9084*Mzv[2]^2 - 66375*Mzv[3]))/5, 
   (-4*(236988 + 329562*Mzv[2] + 204390*Mzv[2]^2 - 652481*Mzv[3] - 
      17568*Mzv[2]*Mzv[3] - 122112*Mzv[5]))/3, 
   (4*(25014990 + 42137760*Mzv[2] + 58601641*Mzv[2]^2 + 5785440*Mzv[2]^3 - 
      113424255*Mzv[3] - 11529000*Mzv[2]*Mzv[3] + 3235680*Mzv[3]^2 - 
      80136000*Mzv[5]))/105, 
   (-4*(75044970 + 132713280*Mzv[2] + 291058173*Mzv[2]^2 + 
      108477000*Mzv[2]^3 - 414354640*Mzv[3] - 94443860*Mzv[2]*Mzv[3] - 
      17420256*Mzv[2]^2*Mzv[3] + 60669000*Mzv[3]^2 - 656462240*Mzv[5] - 
      9565920*Mzv[2]*Mzv[5] - 89104680*Mzv[7]))/105, 
   (8*(1688511825 + 3001798800*Mzv[2] + 7974571080*Mzv[2]^2 + 
      6664706350*Mzv[2]^3 + 591221628*Mzv[2]^4 - 9787604400*Mzv[3] - 
      3518074350*Mzv[2]*Mzv[3] - 2449723500*Mzv[2]^2*Mzv[3] + 
      3727435950*Mzv[3]^2 + 92307600*Mzv[2]*Mzv[3]^2 - 24453500400*Mzv[5] - 
      1345207500*Mzv[2]*Mzv[5] + 1557738000*Mzv[3]*Mzv[5] - 
      12530345625*Mzv[7] + 155358000*Mzv[5, 3]))/1575, 
   (-4*(675404730 + 1200719520*Mzv[2] + 3348798432*Mzv[2]^2 + 
      4413567540*Mzv[2]^3 + 1478054070*Mzv[2]^4 - 3935691760*Mzv[3] - 
      1713602240*Mzv[2]*Mzv[3] - 2675702932*Mzv[2]^2*Mzv[3] - 
      276782784*Mzv[2]^3*Mzv[3] + 2468419380*Mzv[3]^2 + 
      230769000*Mzv[2]*Mzv[3]^2 - 44990400*Mzv[3]^3 - 11910940160*Mzv[5] - 
      1469298740*Mzv[2]*Mzv[5] - 286856640*Mzv[2]^2*Mzv[5] + 
      3894345000*Mzv[3]*Mzv[5] - 13686231335*Mzv[7] - 
      170059680*Mzv[2]*Mzv[7] - 1925042140*Mzv[9] + 388395000*Mzv[5, 3]))/
    105, (4*(2340277389450 + 4160493136800*Mzv[2] + 11664790016880*Mzv[2]^2 + 
      18622502113600*Mzv[2]^3 + 13984739965889*Mzv[2]^4 + 
      1331972679960*Mzv[2]^5 - 13637171948400*Mzv[3] - 
      6233542761600*Mzv[2]*Mzv[3] - 15349346854380*Mzv[2]^2*Mzv[3] - 
      5994077166000*Mzv[2]^3*Mzv[3] + 10415190139200*Mzv[3]^2 + 
      2183441406300*Mzv[2]*Mzv[3]^2 + 429162148800*Mzv[2]^2*Mzv[3]^2 - 
      974323350000*Mzv[3]^3 - 43328231654400*Mzv[5] - 
      8428729409100*Mzv[2]*Mzv[5] - 6212239110000*Mzv[2]^2*Mzv[5] + 
      36846691381500*Mzv[3]*Mzv[5] + 444739680000*Mzv[2]*Mzv[3]*Mzv[5] + 
      2653364498400*Mzv[5]^2 - 78511971332025*Mzv[7] - 
      3682854945000*Mzv[2]*Mzv[7] + 5133122517600*Mzv[3]*Mzv[7] - 
      41689193844375*Mzv[9] + 3674833816500*Mzv[5, 3] - 
      1280664000*Mzv[2]*Mzv[5, 3] + 209998958400*Mzv[7, 3]))/121275, 
   (-84249986020200 - 149777752924800*Mzv[2] - 419932440607680*Mzv[2]^2 - 
     703820992089600*Mzv[2]^3 - 833500112603004*Mzv[2]^4 - 
     299693852991000*Mzv[2]^5 + 490938190142400*Mzv[3] + 
     225591183417600*Mzv[2]*Mzv[3] + 672879685927680*Mzv[2]^2*Mzv[3] + 
     589231105589280*Mzv[2]^3*Mzv[3] + 50975458313472*Mzv[2]^4*Mzv[3] - 
     393632897011200*Mzv[3]^2 - 130134608326800*Mzv[2]*Mzv[3]^2 - 
     96561483480000*Mzv[2]^2*Mzv[3]^2 + 95778150468000*Mzv[3]^3 + 
     2223698400000*Mzv[2]*Mzv[3]^3 + 1568043635558400*Mzv[5] + 
     369495904377600*Mzv[2]*Mzv[5] + 610676909488800*Mzv[2]^2*Mzv[5] + 
     72425636680320*Mzv[2]^3*Mzv[5] - 2196088128234000*Mzv[3]*Mzv[5] - 
     100066428000000*Mzv[2]*Mzv[3]*Mzv[5] + 63122391763200*Mzv[3]^2*Mzv[5] - 
     597007012140000*Mzv[5]^2 + 3441782318990400*Mzv[7] + 
     362032825215600*Mzv[2]*Mzv[7] + 57262934836800*Mzv[2]^2*Mzv[7] - 
     1154952566460000*Mzv[3]*Mzv[7] + 4098140397555050*Mzv[9] - 
     568346602269600*Mzv[2]*Mzv[9] + 1626383097887625*Mzv[11] - 
     219022620894000*Mzv[5, 3] + 288149400000*Mzv[2]*Mzv[5, 3] + 
     13354205356800*Mzv[3]*Mzv[5, 3] - 47249765640000*Mzv[7, 3] - 
     13649549760000*Mzv[5, 3, 3])/363825, 
   (4380999273050400 + 7788443152089600*Mzv[2] + 21836486911599360*Mzv[2]^2 + 
     36791732436659200*Mzv[2]^3 + 52778132957758208*Mzv[2]^4 + 
     42554159173290960*Mzv[2]^5 + 4463359611814464*Mzv[2]^6 - 
     25528785887404800*Mzv[3] - 11730741537715200*Mzv[2]*Mzv[3] - 
     36733511293839360*Mzv[2]^2*Mzv[3] - 50726836082482560*Mzv[2]^3*Mzv[3] - 
     16567023951878400*Mzv[2]^4*Mzv[3] + 20576874500582400*Mzv[3]^2 + 
     8240264826393600*Mzv[2]*Mzv[3]^2 + 13710967699228800*Mzv[2]^2*Mzv[3]^2 + 
     1650729777016320*Mzv[2]^3*Mzv[3]^2 - 8245529628336000*Mzv[3]^3 - 
     722701980000000*Mzv[2]*Mzv[3]^3 + 73886696083200*Mzv[3]^4 - 
     81538269049036800*Mzv[5] - 20171335619635200*Mzv[2]*Mzv[5] - 
     52573102799817600*Mzv[2]^2*Mzv[5] - 23538331921104000*Mzv[2]^3*Mzv[5] + 
     139058686935168000*Mzv[3]*Mzv[5] + 14208642127680000*Mzv[2]*Mzv[3]*
      Mzv[5] + 2948459731176960*Mzv[2]^2*Mzv[3]*Mzv[5] - 
     20514777323040000*Mzv[3]^2*Mzv[5] + 84770278631438400*Mzv[5]^2 - 
     718701364180800*Mzv[2]*Mzv[5]^2 - 187892059055500800*Mzv[7] - 
     31167363038011200*Mzv[2]*Mzv[7] - 18610453821960000*Mzv[2]^2*Mzv[7] + 
     163994138886177600*Mzv[3]*Mzv[7] - 2439306504835200*Mzv[2]*Mzv[3]*
      Mzv[7] + 19336047215284800*Mzv[5]*Mzv[7] - 352808421378012600*Mzv[9] + 
     184712645737620000*Mzv[2]*Mzv[9] + 26578695932588800*Mzv[3]*Mzv[9] - 
     528574506813478125*Mzv[11] + 13868750383488000*Mzv[5, 3] - 
     40914938064000*Mzv[2]*Mzv[5, 3] - 262071988738560*Mzv[2]^2*Mzv[5, 3] - 
     4340116740960000*Mzv[3]*Mzv[5, 3] + 6709093389398400*Mzv[7, 3] - 
     1227805431652800*Mzv[2]*Mzv[7, 3] + 2159882053929600*Mzv[9, 3] + 
     4436103672000000*Mzv[5, 3, 3] + 407986330752000*Mzv[6, 4, 1, 1])/
    6306300}, -5, 8, 1], SeriesData[ep, 0, 
  {184, -1998, (-4*(-2333 + 1476*Mzv[2]))/9, 
   (495925 + 59112*Mzv[2] - 42240*Mzv[3])/6, 
   (-10708325 - 987476*Mzv[2] - 336096*Mzv[2]^2 + 1918080*Mzv[3])/18, 
   (4*(5470950 + 279990*Mzv[2] + 640521*Mzv[2]^2 - 1359730*Mzv[3] - 
      50040*Mzv[2]*Mzv[3] - 504684*Mzv[5]))/9, 
   (-2*(1240162000 - 6192725*Mzv[2] + 258499605*Mzv[2]^2 + 
      45760752*Mzv[2]^3 - 230442450*Mzv[3] - 53505900*Mzv[2]*Mzv[3] + 
      19343520*Mzv[3]^2 - 541672110*Mzv[5]))/315, 
   (2*(3752248500 - 167638800*Mzv[2] + 660784530*Mzv[2]^2 + 
      702633924*Mzv[2]^3 - 33414850*Mzv[3] - 309802850*Mzv[2]*Mzv[3] - 
      105843024*Mzv[2]^2*Mzv[3] + 297402840*Mzv[3]^2 - 3162658485*Mzv[5] - 
      68780880*Mzv[2]*Mzv[5] - 753291630*Mzv[7]))/315, 
   (-112567455000 + 6492164000*Mzv[2] - 3349167150*Mzv[2]^2 - 
     41153460940*Mzv[2]^3 - 6338229408*Mzv[2]^4 - 14341992000*Mzv[3] + 
     8026746000*Mzv[2]*Mzv[3] + 16348825080*Mzv[2]^2*Mzv[3] - 
     17469579400*Mzv[3]^2 - 661903200*Mzv[2]*Mzv[3]^2 + 84076335000*Mzv[5] + 
     10278084600*Mzv[2]*Mzv[5] - 12982183200*Mzv[3]*Mzv[5] + 
     115768741725*Mzv[7] - 1031032800*Mzv[5, 3])/1575, 
   (135080946000 - 8004796800*Mzv[2] - 11616601920*Mzv[2]^2 + 
     44175081040*Mzv[2]^3 + 38645930448*Mzv[2]^4 + 23272390400*Mzv[3] - 
     1906020200*Mzv[2]*Mzv[3] - 38803213512*Mzv[2]^2*Mzv[3] - 
     6820678656*Mzv[2]^3*Mzv[3] + 18914431200*Mzv[3]^2 + 
     4060521360*Mzv[2]*Mzv[3]^2 - 1006199040*Mzv[3]^3 - 25425214500*Mzv[5] - 
     22620730440*Mzv[2]*Mzv[5] - 8777922048*Mzv[2]^2*Mzv[5] + 
     80537632560*Mzv[3]*Mzv[5] - 271763215815*Mzv[7] - 
     5101049520*Mzv[2]*Mzv[7] - 63202735680*Mzv[9] + 6730048080*Mzv[5, 3])/
    630, (-11144178045000 + 660395736000*Mzv[2] + 1385719658400*Mzv[2]^2 - 
     989392748300*Mzv[2]^3 - 6124565088136*Mzv[2]^4 - 
     1014839647632*Mzv[2]^5 - 1981187208000*Mzv[3] - 
     349321896000*Mzv[2]*Mzv[3] + 2973961359600*Mzv[2]^2*Mzv[3] + 
     2906609777280*Mzv[2]^3*Mzv[3] - 451168949000*Mzv[3]^2 - 
     652333966900*Mzv[2]*Mzv[3]^2 - 232617480480*Mzv[2]^2*Mzv[3]^2 + 
     425564647200*Mzv[3]^3 - 2900080260000*Mzv[5] + 
     1347982482000*Mzv[2]*Mzv[5] + 3620016671040*Mzv[2]^2*Mzv[5] - 
     13256980251900*Mzv[3]*Mzv[5] - 252949435200*Mzv[2]*Mzv[3]*Mzv[5] - 
     1820937680100*Mzv[5]^2 + 20174264735625*Mzv[7] + 
     2087625043350*Mzv[2]*Mzv[7] - 3085610220000*Mzv[3]*Mzv[7] + 
     26551875134400*Mzv[9] - 1224985400100*Mzv[5, 3] + 
     9852796800*Mzv[2]*Mzv[5, 3] - 104345217900*Mzv[7, 3])/17325, 
   (1404166433670000 - 83209862736000*Mzv[2] - 181212589958400*Mzv[2]^2 - 
     144928994179200*Mzv[2]^3 + 656629095376716*Mzv[2]^4 + 
     643230857784888*Mzv[2]^5 + 249629588208000*Mzv[3] + 
     65197258896000*Mzv[2]*Mzv[3] - 130353523284600*Mzv[2]^2*Mzv[3] - 
     729407735400960*Mzv[2]^3*Mzv[3] - 106246228223520*Mzv[2]^4*Mzv[3] - 
     56208420576000*Mzv[3]^2 + 72956575692000*Mzv[2]*Mzv[3]^2 + 
     150491738239920*Mzv[2]^2*Mzv[3]^2 - 105064853986400*Mzv[3]^3 - 
     4019127235200*Mzv[2]*Mzv[3]^3 + 575138246760000*Mzv[5] + 
     37242790893000*Mzv[2]*Mzv[5] - 843692166535680*Mzv[2]^2*Mzv[5] - 
     183589088760000*Mzv[2]^3*Mzv[5] + 1590048380844000*Mzv[3]*Mzv[5] + 
     161426148760800*Mzv[2]*Mzv[3]*Mzv[5] - 122157951854400*Mzv[3]^2*Mzv[5] + 
     1164248989284150*Mzv[5]^2 - 720882178891875*Mzv[7] - 
     477650280249450*Mzv[2]*Mzv[7] - 159050887851240*Mzv[2]^2*Mzv[7] + 
     2011140570978000*Mzv[3]*Mzv[7] - 6458302738726300*Mzv[9] + 
     1196869745055600*Mzv[2]*Mzv[9] - 3785423158128150*Mzv[11] + 
     185502290450400*Mzv[5, 3] - 5623488763200*Mzv[2]*Mzv[5, 3] - 
     24239616508800*Mzv[3]*Mzv[5, 3] + 71094085142850*Mzv[7, 3] + 
     29143115971200*Mzv[5, 3, 3])/727650, 
   (-109524981826260000 + 6490369293408000*Mzv[2] + 
     14134582016755200*Mzv[2]^2 + 18317797475577600*Mzv[2]^3 - 
     8498938595995848*Mzv[2]^4 - 94188953254371768*Mzv[2]^5 - 
     17151820873224480*Mzv[2]^6 - 19471107880224000*Mzv[3] - 
     5288449053888000*Mzv[2]*Mzv[3] - 5463492165331200*Mzv[2]^2*Mzv[3] + 
     53890911259785600*Mzv[2]^3*Mzv[3] + 42584455076475312*Mzv[2]^4*Mzv[3] + 
     7329214820928000*Mzv[3]^2 - 1453751525226000*Mzv[2]*Mzv[3]^2 - 
     23077921311965520*Mzv[2]^2*Mzv[3]^2 - 4555386060825600*Mzv[2]^3*
      Mzv[3]^2 + 7409370080112000*Mzv[3]^3 + 1598187245054400*Mzv[2]*
      Mzv[3]^3 - 242104608345600*Mzv[3]^4 - 46874889341280000*Mzv[5] - 
     15133543929504000*Mzv[2]*Mzv[5] + 49116223532376000*Mzv[2]^2*Mzv[5] + 
     71762432605063200*Mzv[2]^3*Mzv[5] - 49061053623582000*Mzv[3]*Mzv[5] - 
     24013123439104800*Mzv[2]*Mzv[3]*Mzv[5] - 9238688897518080*Mzv[2]^2*
      Mzv[3]*Mzv[5] + 49001243387896800*Mzv[3]^2*Mzv[5] - 
     173924564722558650*Mzv[5]^2 + 213771094336800*Mzv[2]*Mzv[5]^2 - 
     58531190657940000*Mzv[7] + 25850728833930000*Mzv[2]*Mzv[7] + 
     61158420338275260*Mzv[2]^2*Mzv[7] - 313389725078430000*Mzv[3]*Mzv[7] + 
     2409140293560000*Mzv[2]*Mzv[3]*Mzv[7] - 76134935983906800*Mzv[5]*
      Mzv[7] + 435339194835044500*Mzv[9] - 478280322852532200*Mzv[2]*Mzv[9] - 
     77716635155359200*Mzv[3]*Mzv[9] + 1501059119472487575*Mzv[11] - 
     11544023472181200*Mzv[5, 3] + 611492044363200*Mzv[2]*Mzv[5, 3] + 
     804880111875840*Mzv[2]^2*Mzv[5, 3] + 9872893348718400*Mzv[3]*Mzv[5, 3] - 
     12101217296518350*Mzv[7, 3] + 2315297079295200*Mzv[2]*Mzv[7, 3] - 
     4322331764150400*Mzv[9, 3] - 11613442440600000*Mzv[5, 3, 3] - 
     739489855104000*Mzv[6, 4, 1, 1])/18918900}, -6, 7, 1], 
 SeriesData[ep, 0, {460, -6325, (5*(99107 + 2160*Mzv[2]))/18, 
   (-10*(-2116 + 7425*Mzv[2] - 5292*Mzv[3]))/9, 
   (-8507585 + 646350*Mzv[2] + 231552*Mzv[2]^2 - 1455300*Mzv[3])/18, 
   (-5*(-4270088 - 5520*Mzv[2] + 318384*Mzv[2]^2 - 633423*Mzv[3] - 
      18576*Mzv[2]*Mzv[3] - 217728*Mzv[5]))/9, 
   (-504709240 - 38838975*Mzv[2] + 48502104*Mzv[2]^2 + 6959016*Mzv[2]^3 + 
     1893360*Mzv[3] - 8939700*Mzv[2]*Mzv[3] + 2955960*Mzv[3]^2 - 
     104781600*Mzv[5])/63, (1534252720 + 194938800*Mzv[2] + 
     4142208*Mzv[2]^2 - 95686470*Mzv[2]^3 - 380621955*Mzv[3] + 
     38910270*Mzv[2]*Mzv[3] + 11624256*Mzv[2]^2*Mzv[3] - 40644450*Mzv[3]^2 + 
     456064560*Mzv[5] + 8134560*Mzv[2]*Mzv[5] + 75857985*Mzv[7])/63, 
   (-460275816000 - 65831640000*Mzv[2] - 83270762400*Mzv[2]^2 + 
     41647777700*Mzv[2]^3 + 4478443272*Mzv[2]^4 + 191040024000*Mzv[3] + 
     332304000*Mzv[2]*Mzv[3] - 15983352000*Mzv[2]^2*Mzv[3] + 
     17690599500*Mzv[3]^2 + 551880000*Mzv[2]*Mzv[3]^2 + 3894912000*Mzv[5] - 
     11185020000*Mzv[2]*Mzv[5] + 8775648000*Mzv[3]*Mzv[5] - 
     104304729375*Mzv[7] + 242524800*Mzv[5, 3])/6300, 
   (552330979200 + 80047968000*Mzv[2] + 167179514880*Mzv[2]^2 + 
     1422732160*Mzv[2]^3 - 24631437996*Mzv[2]^4 - 258060028800*Mzv[3] - 
     26721214800*Mzv[2]*Mzv[3] + 27827177280*Mzv[2]^2*Mzv[3] + 
     2503843200*Mzv[2]^3*Mzv[3] + 604329600*Mzv[3]^2 - 
     3035340000*Mzv[2]*Mzv[3]^2 + 574358400*Mzv[3]^3 - 313197494400*Mzv[5] + 
     19473232800*Mzv[2]*Mzv[5] + 6227262720*Mzv[2]^2*Mzv[5] - 
     48266064000*Mzv[3]*Mzv[5] + 181595587425*Mzv[7] + 
     3911014800*Mzv[2]*Mzv[7] + 23529555000*Mzv[9] - 1333886400*Mzv[5, 3])/
    2520, (-318971140488000 - 46227701520000*Mzv[2] - 
     108680137843200*Mzv[2]^2 - 55057250609900*Mzv[2]^3 + 
     20637724007593*Mzv[2]^4 + 2549187367560*Mzv[2]^5 + 
     151010491632000*Mzv[3] + 25817694672000*Mzv[2]*Mzv[3] + 
     457479052800*Mzv[2]^2*Mzv[3] - 6627359970000*Mzv[2]^3*Mzv[3] - 
     23386500406500*Mzv[3]^2 + 2543193345000*Mzv[2]*Mzv[3]^2 + 
     495873100800*Mzv[2]^2*Mzv[3]^2 - 1520254890000*Mzv[3]^3 + 
     302607398016000*Mzv[5] + 320140128000*Mzv[2]*Mzv[5] - 
     16482786012000*Mzv[2]^2*Mzv[5] + 40440258012000*Mzv[3]*Mzv[5] + 
     1101371040000*Mzv[2]*Mzv[3]*Mzv[5] + 3754638657000*Mzv[5]^2 + 
     2985433143000*Mzv[7] - 10351967298750*Mzv[2]*Mzv[7] + 
     1196765955000*Mzv[3]*Mzv[7] - 62279790890625*Mzv[9] + 
     1117611541200*Mzv[5, 3] + 6519744000*Mzv[2]*Mzv[5, 3] - 
     429344685000*Mzv[7, 3])/485100, 
   (347968516896000 + 50430219840000*Mzv[2] + 120135990374400*Mzv[2]^2 + 
     100487572460800*Mzv[2]^3 + 640914992704*Mzv[2]^4 - 
     12745936837800*Mzv[2]^5 - 164738718144000*Mzv[3] - 
     31704517824000*Mzv[2]*Mzv[3] - 33442532457600*Mzv[2]^2*Mzv[3] + 
     10489364228000*Mzv[2]^3*Mzv[3] + 202575175488*Mzv[2]^4*Mzv[3] + 
     42683799648000*Mzv[3]^2 + 78980160000*Mzv[2]*Mzv[3]^2 - 
     2479365504000*Mzv[2]^2*Mzv[3]^2 + 2406162836000*Mzv[3]^3 + 
     85885632000*Mzv[2]*Mzv[3]^3 - 371606441472000*Mzv[5] - 
     23402812776000*Mzv[2]*Mzv[5] + 26087906308800*Mzv[2]^2*Mzv[5] + 
     2704264012800*Mzv[2]^3*Mzv[5] + 1255892736000*Mzv[3]*Mzv[5] - 
     5506855200000*Mzv[2]*Mzv[3]*Mzv[5] + 333946368000*Mzv[3]^2*Mzv[5] - 
     18773193285000*Mzv[5]^2 - 218240472812250*Mzv[7] + 
     16384436029500*Mzv[2]*Mzv[7] + 6278139645120*Mzv[2]^2*Mzv[7] - 
     5983829775000*Mzv[3]*Mzv[7] + 98572495481250*Mzv[9] + 
     28534475172000*Mzv[2]*Mzv[9] - 29836648259775*Mzv[11] + 
     34707993600*Mzv[5, 3] - 32598720000*Mzv[2]*Mzv[5, 3] - 
     535838284800*Mzv[3]*Mzv[5, 3] + 2146723425000*Mzv[7, 3] + 
     559749657600*Mzv[5, 3, 3])/176400, 
   (-2985569874967680000 - 432691286227200000*Mzv[2] - 
     1030766797412352000*Mzv[2]^2 - 970542983073664000*Mzv[2]^3 - 
     368491183971230320*Mzv[2]^4 + 158664254187342800*Mzv[2]^5 + 
     26230658242903104*Mzv[2]^6 + 1413458201675520000*Mzv[3] + 
     275640374929920000*Mzv[2]*Mzv[3] + 480060218846208000*Mzv[2]^2*Mzv[3] + 
     2562043644160000*Mzv[2]^3*Mzv[3] - 7966268776065600*Mzv[2]^4*Mzv[3] - 
     412254582579840000*Mzv[3]^2 - 45409286722800000*Mzv[2]*Mzv[3]^2 + 
     30863692763904000*Mzv[2]^2*Mzv[3]^2 + 43235127936000*Mzv[2]^3*Mzv[3]^2 + 
     587709041920000*Mzv[3]^3 - 3377452478400000*Mzv[2]*Mzv[3]^3 - 
     28568379840000*Mzv[3]^4 + 3230761603829760000*Mzv[5] + 
     335942244718080000*Mzv[2]*Mzv[5] + 6372011982336000*Mzv[2]^2*Mzv[5] - 
     106345182303360000*Mzv[2]^3*Mzv[5] - 722069863394880000*Mzv[3]*Mzv[5] + 
     68550557275200000*Mzv[2]*Mzv[3]*Mzv[5] + 17617796292096000*Mzv[2]^2*
      Mzv[3]*Mzv[5] - 13132440921600000*Mzv[3]^2*Mzv[5] + 
     233692881832410000*Mzv[5]^2 - 8349832370880000*Mzv[2]*Mzv[5]^2 + 
     3132794122938480000*Mzv[7] + 4001924166240000*Mzv[2]*Mzv[7] - 
     246887841544344000*Mzv[2]^2*Mzv[7] + 74488042779150000*Mzv[3]*Mzv[7] - 
     30334604620320000*Mzv[2]*Mzv[3]*Mzv[7] + 7444824266880000*Mzv[5]*
      Mzv[7] + 24076486434000000*Mzv[9] - 1122118236138900000*Mzv[2]*Mzv[9] - 
     33533401581680000*Mzv[3]*Mzv[9] + 1173326192815651875*Mzv[11] - 
     19955204357088000*Mzv[5, 3] + 405796110720000*Mzv[2]*Mzv[5, 3] - 
     2483593278566400*Mzv[2]^2*Mzv[5, 3] + 21071840549760000*Mzv[3]*
      Mzv[5, 3] - 26722890244050000*Mzv[7, 3] - 13227774880320000*Mzv[2]*
      Mzv[7, 3] + 11674716973920000*Mzv[9, 3] - 22012155285120000*
      Mzv[5, 3, 3] + 4418647833600000*Mzv[6, 4, 1, 1])/504504000}, -6, 7, 1], 
 SeriesData[ep, 0, {24, -182, (-32*(124 + 21*Mzv[2]))/3, 
   (404839 + 46800*Mzv[2] - 59328*Mzv[3])/18, 
   (-12028645 - 457000*Mzv[2] - 968544*Mzv[2]^2 + 3560400*Mzv[3])/90, 
   (2*(11438325 - 1340630*Mzv[2] + 2960442*Mzv[2]^2 - 2189710*Mzv[3] - 
      59760*Mzv[2]*Mzv[3] - 3807000*Mzv[5]))/45, 
   (-2*(245856380 - 68034890*Mzv[2] + 56738913*Mzv[2]^2 + 35078688*Mzv[2]^3 + 
      113102360*Mzv[3] - 2667420*Mzv[2]*Mzv[3] + 3134880*Mzv[3]^2 - 
      334550790*Mzv[5]))/315, 
   (2*(99533980 - 29762330*Mzv[2] - 45805632*Mzv[2]^2 + 63181224*Mzv[2]^3 + 
      130687250*Mzv[3] + 4041850*Mzv[2]*Mzv[3] - 3035232*Mzv[2]^2*Mzv[3] + 
      3665160*Mzv[3]^2 - 149283495*Mzv[5] - 2006640*Mzv[2]*Mzv[5] - 
      108048060*Mzv[7]))/45, (-2*(47577211500 - 6146231000*Mzv[2] - 
      70028433825*Mzv[2]^2 + 35252775100*Mzv[2]^3 + 13474772352*Mzv[2]^4 + 
      74847017000*Mzv[3] + 9334990000*Mzv[2]*Mzv[3] - 
      4950401400*Mzv[2]^2*Mzv[3] - 2841492500*Mzv[3]^2 - 
      7308000*Mzv[2]*Mzv[3]^2 + 98646481500*Mzv[5] - 
      3636265500*Mzv[2]*Mzv[5] + 8929116000*Mzv[3]*Mzv[5] - 
      244550667375*Mzv[7] + 925192800*Mzv[5, 3]))/7875, 
   (49607649000 + 11885910400*Mzv[2] - 94562537580*Mzv[2]^2 - 
     49238371240*Mzv[2]^3 + 69523326864*Mzv[2]^4 + 46179257600*Mzv[3] + 
     16807942900*Mzv[2]*Mzv[3] + 3518965800*Mzv[2]^2*Mzv[3] - 
     4781211840*Mzv[2]^3*Mzv[3] - 21071670200*Mzv[3]^2 - 
     653461200*Mzv[2]*Mzv[3]^2 - 36422400*Mzv[3]^3 + 400209970650*Mzv[5] - 
     320327700*Mzv[2]*Mzv[5] - 5235027840*Mzv[2]^2*Mzv[5] + 
     38210130000*Mzv[3]*Mzv[5] - 346625483925*Mzv[7] - 
     4615380000*Mzv[2]*Mzv[7] - 171835557600*Mzv[9] + 3988429200*Mzv[5, 3])/
    1575, (-4*(1040225618250 + 999689964000*Mzv[2] - 1389875665500*Mzv[2]^2 - 
      4502440932850*Mzv[2]^3 + 2136007719797*Mzv[2]^4 + 
      652080963852*Mzv[2]^5 - 804421436000*Mzv[3] + 254424500750*Mzv[2]*
       Mzv[3] + 993052612650*Mzv[2]^2*Mzv[3] - 456974563500*Mzv[2]^3*Mzv[3] - 
      892547960500*Mzv[3]^2 - 93193504250*Mzv[2]*Mzv[3]^2 + 
      6357015000*Mzv[2]^2*Mzv[3]^2 + 15588174000*Mzv[3]^3 + 
      12524841018375*Mzv[5] + 476907579750*Mzv[2]*Mzv[5] - 
      505927900800*Mzv[2]^2*Mzv[5] + 223504422750*Mzv[3]*Mzv[5] + 
      24237360000*Mzv[2]*Mzv[3]*Mzv[5] + 427835354625*Mzv[5]^2 + 
      6692005086375*Mzv[7] - 482784529500*Mzv[2]*Mzv[7] + 
      931713158250*Mzv[3]*Mzv[7] - 19797304563750*Mzv[9] + 
      24032905050*Mzv[5, 3] - 2474539200*Mzv[2]*Mzv[5, 3] + 
      33399016875*Mzv[7, 3]))/55125, 
   (547212912246000 + 1517949617184000*Mzv[2] + 457089906873600*Mzv[2]^2 - 
     4266737778534000*Mzv[2]^3 - 1293778400820444*Mzv[2]^4 + 
     2247586667268552*Mzv[2]^5 - 2815687274400000*Mzv[3] - 
     221322114552000*Mzv[2]*Mzv[3] + 1364080940283600*Mzv[2]^2*Mzv[3] - 
     122110878582000*Mzv[2]^3*Mzv[3] - 180282005963136*Mzv[2]^4*Mzv[3] - 
     455543956560000*Mzv[3]^2 - 163796349948000*Mzv[2]*Mzv[3]^2 - 
     19908940590000*Mzv[2]^2*Mzv[3]^2 + 84723305744000*Mzv[3]^3 + 
     308834064000*Mzv[2]*Mzv[3]^3 + 6430460200164000*Mzv[5] + 
     690409896561000*Mzv[2]*Mzv[5] - 173300312077200*Mzv[2]^2*Mzv[5] - 
     236597271926400*Mzv[2]^3*Mzv[5] - 3060064519974000*Mzv[3]*Mzv[5] + 
     44240188608000*Mzv[2]*Mzv[3]*Mzv[5] - 37426241160000*Mzv[3]^2*Mzv[5] + 
     1323299885118750*Mzv[5]^2 + 23309865626355000*Mzv[7] - 
     313052762830500*Mzv[2]*Mzv[7] - 347780392011360*Mzv[2]^2*Mzv[7] + 
     2934892995457500*Mzv[3]*Mzv[7] - 19779663670921000*Mzv[9] + 
     71642168136000*Mzv[2]*Mzv[9] - 8739708900251175*Mzv[11] - 
     330277626201600*Mzv[5, 3] - 8861589475200*Mzv[2]*Mzv[5, 3] + 
     611505417600*Mzv[3]*Mzv[5, 3] + 104832464294250*Mzv[7, 3] + 
     7770463747200*Mzv[5, 3, 3])/3638250, 
   (-139114463047560000 - 1939243673727360000*Mzv[2] - 
     2016716018308992000*Mzv[2]^2 + 2153515316944992000*Mzv[2]^3 + 
     4316542527079582800*Mzv[2]^4 - 2148904084994706000*Mzv[2]^5 - 
     657845870499782208*Mzv[2]^6 + 4461964991003520000*Mzv[3] + 
     669745338662400000*Mzv[2]*Mzv[3] - 754828681206600000*Mzv[2]^2*Mzv[3] - 
     986286124751928000*Mzv[2]^3*Mzv[3] + 553573843588846080*Mzv[2]^4*
      Mzv[3] - 268383360685440000*Mzv[3]^2 + 128897776927920000*Mzv[2]*
      Mzv[3]^2 + 163826261867268000*Mzv[2]^2*Mzv[3]^2 - 
     49054895809920000*Mzv[2]^3*Mzv[3]^2 - 156864689341360000*Mzv[3]^3 - 
     5869828364400000*Mzv[2]*Mzv[3]^3 + 5737935883680000*Mzv[3]^4 + 
     158653471616640000*Mzv[5] - 338608900670040000*Mzv[2]*Mzv[5] - 
     950200502086836000*Mzv[2]^2*Mzv[5] + 715547272776336000*Mzv[2]^3*
      Mzv[5] + 4823508401351640000*Mzv[3]*Mzv[5] + 91094220977760000*Mzv[2]*
      Mzv[3]*Mzv[5] - 79745675929920000*Mzv[2]^2*Mzv[3]*Mzv[5] + 
     1277457100920000*Mzv[3]^2*Mzv[5] - 741906784961842500*Mzv[5]^2 + 
     209945247351840000*Mzv[2]*Mzv[5]^2 - 23536995345728865000*Mzv[7] - 
     578154818286045000*Mzv[2]*Mzv[7] + 1135632925901073600*Mzv[2]^2*Mzv[7] - 
     1799207497322235000*Mzv[3]*Mzv[7] + 634867490537280000*Mzv[2]*Mzv[3]*
      Mzv[7] - 949213981595880000*Mzv[5]*Mzv[7] - 7620711748029380000*
      Mzv[9] + 969535057130640000*Mzv[2]*Mzv[9] - 2208327356595360000*Mzv[3]*
      Mzv[9] + 28129357571043353625*Mzv[11] + 552334535953200000*Mzv[5, 3] + 
     9522634080960000*Mzv[2]*Mzv[5, 3] + 46993733935948800*Mzv[2]^2*
      Mzv[5, 3] - 30262481737488000*Mzv[3]*Mzv[5, 3] - 
     60642604650127500*Mzv[7, 3] + 210748939521120000*Mzv[2]*Mzv[7, 3] - 
     307354441474080000*Mzv[9, 3] + 1604253098448000*Mzv[5, 3, 3] - 
     69115070344320000*Mzv[6, 4, 1, 1])/945945000}, -6, 7, 1], 
 SeriesData[ep, 0, {112, -1556, (-2*(-24025 + 756*Mzv[2]))/9, 
   (2*(154813 + 15903*Mzv[2] - 15516*Mzv[3]))/9, 
   (-21123460 - 1524075*Mzv[2] - 588456*Mzv[2]^2 + 2847330*Mzv[3])/45, 
   (131537380 + 9228255*Mzv[2] + 10329678*Mzv[2]^2 - 22558825*Mzv[3] - 
     916560*Mzv[2]*Mzv[3] - 8779320*Mzv[5])/45, 
   (-4332483820 - 292585020*Mzv[2] - 529832065*Mzv[2]^2 - 92587344*Mzv[2]^3 + 
     746440135*Mzv[3] + 111549060*Mzv[2]*Mzv[3] - 38815560*Mzv[3]^2 + 
     1055154870*Mzv[5])/315, (17835023500 + 1108137660*Mzv[2] + 
     2170573741*Mzv[2]^2 + 1575060252*Mzv[2]^3 - 2562339220*Mzv[3] - 
     800066050*Mzv[2]*Mzv[3] - 230074992*Mzv[2]^2*Mzv[3] + 
     664902630*Mzv[3]^2 - 7409282475*Mzv[5] - 135631440*Mzv[2]*Mzv[5] - 
     1693267380*Mzv[7])/315, (-1024269197700 - 56315013300*Mzv[2] - 
     86197086780*Mzv[2]^2 - 162684861650*Mzv[2]^3 - 21927687624*Mzv[2]^4 + 
     114919683900*Mzv[3] + 46515024150*Mzv[2]*Mzv[3] + 
     58586080140*Mzv[2]^2*Mzv[3] - 69547351125*Mzv[3]^2 - 
     2312528400*Mzv[2]*Mzv[3]^2 + 415025035425*Mzv[5] + 
     34750995300*Mzv[2]*Mzv[5] - 44801391600*Mzv[3]*Mzv[5] + 
     428742441225*Mzv[7] - 4345336800*Mzv[5, 3])/4725, 
   (7499788417800 + 352537101000*Mzv[2] + 339843879480*Mzv[2]^2 + 
     1155228861460*Mzv[2]^3 + 739379160972*Mzv[2]^4 - 688563132600*Mzv[3] - 
     206916099600*Mzv[2]*Mzv[3] - 802514695500*Mzv[2]^2*Mzv[3] - 
     123287987520*Mzv[2]^3*Mzv[3] + 506906266650*Mzv[3]^2 + 
     78571949400*Mzv[2]*Mzv[3]^2 - 17219613600*Mzv[3]^3 - 
     1727627164200*Mzv[5] - 481248862500*Mzv[2]*Mzv[5] - 
     130385596320*Mzv[2]^2*Mzv[5] + 1510957362600*Mzv[3]*Mzv[5] - 
     5809299628125*Mzv[7] - 85389368400*Mzv[2]*Mzv[7] - 
     1181954634000*Mzv[9] + 145601442000*Mzv[5, 3])/9450, 
   (-186437496835800 - 7206564367800*Mzv[2] - 4536979182120*Mzv[2]^2 - 
     13917125686240*Mzv[2]^3 - 34938896419322*Mzv[2]^4 - 
     4591185603264*Mzv[2]^5 + 15279666717000*Mzv[3] + 
     1246296399600*Mzv[2]*Mzv[3] + 19603737481860*Mzv[2]^2*Mzv[3] + 
     14515070587920*Mzv[2]^3*Mzv[3] - 6578505162600*Mzv[3]^2 - 
     3766207840500*Mzv[2]*Mzv[3]^2 - 1011287864160*Mzv[2]^2*Mzv[3]^2 + 
     2036050518600*Mzv[3]^3 + 9410813962200*Mzv[5] + 
     12013265138700*Mzv[2]*Mzv[5] + 15414192085320*Mzv[2]^2*Mzv[5] - 
     71466609343500*Mzv[3]*Mzv[5] - 1198961870400*Mzv[2]*Mzv[3]*Mzv[5] - 
     7480271219400*Mzv[5]^2 + 138352338180525*Mzv[7] + 
     10122495660900*Mzv[2]*Mzv[7] - 14849724556800*Mzv[3]*Mzv[7] + 
     138957854248500*Mzv[9] - 6802381399800*Mzv[5, 3] - 
     4885574400*Mzv[2]*Mzv[5, 3] - 584711001000*Mzv[7, 3])/66150, 
   (10686245085261900 + 322024597101900*Mzv[2] + 218356744983300*Mzv[2]^2 - 
     115838873470320*Mzv[2]^3 + 1935679714687257*Mzv[2]^4 + 
     1273327358286888*Mzv[2]^5 - 844077884195700*Mzv[3] + 
     81732860332200*Mzv[2]*Mzv[3] - 508012828618680*Mzv[2]^2*Mzv[3] - 
     1608827679944100*Mzv[2]^3*Mzv[3] - 203163618873600*Mzv[2]^4*Mzv[3] - 
     17248241310300*Mzv[3]^2 + 215434903518450*Mzv[2]*Mzv[3]^2 + 
     280798900032420*Mzv[2]^2*Mzv[3]^2 - 227512522949250*Mzv[3]^3 - 
     7150028608800*Mzv[2]*Mzv[3]^3 + 444125183940900*Mzv[5] - 
     330780999918600*Mzv[2]*Mzv[5] - 1722392525318850*Mzv[2]^2*Mzv[5] - 
     275272715329920*Mzv[2]^3*Mzv[5] + 3977055254645550*Mzv[3]*Mzv[5] + 
     334163899099800*Mzv[2]*Mzv[3]*Mzv[5] - 207715952782800*Mzv[3]^2*Mzv[5] + 
     2072552260761675*Mzv[5]^2 - 3239154908641575*Mzv[7] - 
     1135857101581125*Mzv[2]*Mzv[7] - 258414700212900*Mzv[2]^2*Mzv[7] + 
     4107924487497600*Mzv[3]*Mzv[7] - 15349354701344125*Mzv[9] + 
     1555148283381000*Mzv[2]*Mzv[9] - 5987625897399300*Mzv[11] + 
     367938055692900*Mzv[5, 3] + 1350250624800*Mzv[2]*Mzv[5, 3] - 
     39798356875200*Mzv[3]*Mzv[5, 3] + 160895931879375*Mzv[7, 3] + 
     39198028161600*Mzv[5, 3, 3])/1091475, 
   (-4745830844029275000 - 102320906678991000*Mzv[2] - 
     134005795394070600*Mzv[2]^2 + 278384830859335200*Mzv[2]^3 - 
     325494507637719420*Mzv[2]^4 - 1109315551845192120*Mzv[2]^5 - 
     156303116643506832*Mzv[2]^6 + 381796163365617000*Mzv[3] - 
     70194012058170000*Mzv[2]*Mzv[3] - 86146815593638800*Mzv[2]^2*Mzv[3] + 
     693295334439107400*Mzv[2]^3*Mzv[3] + 442928923634957760*Mzv[2]^4*
      Mzv[3] + 118497726790443000*Mzv[3]^2 - 41228079114222000*Mzv[2]*
      Mzv[3]^2 - 245361084138670500*Mzv[2]^2*Mzv[3]^2 - 
     43388526427646400*Mzv[2]^3*Mzv[3]^2 + 99882340632574500*Mzv[3]^3 + 
     15668488817982000*Mzv[2]*Mzv[3]^3 - 1332496090926000*Mzv[3]^4 - 
     219421493956665000*Mzv[5] - 45126477882486000*Mzv[2]*Mzv[5] + 
     757088189794836900*Mzv[2]^2*Mzv[5] + 600956667323812800*Mzv[2]^3*
      Mzv[5] - 693900210261258000*Mzv[3]*Mzv[5] - 293937507278415000*Mzv[2]*
      Mzv[3]*Mzv[5] - 80132592256516800*Mzv[2]^2*Mzv[3]*Mzv[5] + 
     452981273531787000*Mzv[3]^2*Mzv[5] - 1804003612160124375*Mzv[5]^2 + 
     27617193085482000*Mzv[2]*Mzv[5]^2 - 845223053778353250*Mzv[7] + 
     502096987593951750*Mzv[2]*Mzv[7] + 566265092027584950*Mzv[2]^2*Mzv[7] - 
     3563145181175580000*Mzv[3]*Mzv[7] + 93048673762044000*Mzv[2]*Mzv[3]*
      Mzv[7] - 576816662669247000*Mzv[5]*Mzv[7] + 6542438840461273750*
      Mzv[9] - 3373170579686407500*Mzv[2]*Mzv[9] - 846906786936210000*Mzv[3]*
      Mzv[9] + 13028293297646376750*Mzv[11] - 56583376894044000*Mzv[5, 3] - 
     1153770125508000*Mzv[2]*Mzv[5, 3] + 8441334088387200*Mzv[2]^2*
      Mzv[5, 3] + 86434367511492000*Mzv[3]*Mzv[5, 3] - 
     138164938968931875*Mzv[7, 3] + 42896912508450000*Mzv[2]*Mzv[7, 3] - 
     73204786614960000*Mzv[9, 3] - 85127151737628000*Mzv[5, 3, 3] - 
     14316249467520000*Mzv[6, 4, 1, 1])/141891750}, -5, 8, 1], 
 SeriesData[ep, 0, {-72*(-2 + Mzv[2]), 18*(22 + 17*Mzv[2] - 40*Mzv[3]), 
   (-2*(-3320 + 355*Mzv[2] + 4338*Mzv[2]^2 - 7650*Mzv[3]))/5, 
   (21440 + 640*Mzv[2] + 36873*Mzv[2]^2 - 7100*Mzv[3] - 6480*Mzv[2]*Mzv[3] - 
     96480*Mzv[5])/5, (473200 + 9800*Mzv[2] - 119777*Mzv[2]^2 - 
     726876*Mzv[2]^3 + 44800*Mzv[3] + 192780*Mzv[2]*Mzv[3] - 
     226800*Mzv[3]^2 + 2870280*Mzv[5])/35, 
   (1468880 + 21280*Mzv[2] + 107968*Mzv[2]^2 + 3089223*Mzv[2]^3 + 
     98000*Mzv[3] - 89460*Mzv[2]*Mzv[3] - 1093176*Mzv[2]^2*Mzv[3] + 
     963900*Mzv[3]^2 - 1331960*Mzv[5] - 498960*Mzv[2]*Mzv[5] - 
     10970190*Mzv[7])/35, (225596000 + 2296000*Mzv[2] + 11809000*Mzv[2]^2 - 
     71678050*Mzv[2]^3 - 337085982*Mzv[2]^4 + 10640000*Mzv[3] + 
     4032000*Mzv[2]*Mzv[3] + 232299900*Mzv[2]^2*Mzv[3] - 22365000*Mzv[3]^2 - 
     20412000*Mzv[2]*Mzv[3]^2 + 60032000*Mzv[5] + 106029000*Mzv[2]*Mzv[5] - 
     607824000*Mzv[3]*Mzv[5] + 2331165375*Mzv[7] - 71668800*Mzv[5, 3])/1750, 
   (1375976000 + 9856000*Mzv[2] + 51284800*Mzv[2]^2 + 129222400*Mzv[2]^3 + 
     2865230847*Mzv[2]^4 + 45920000*Mzv[3] + 17640000*Mzv[2]*Mzv[3] - 
     215598600*Mzv[2]^2*Mzv[3] - 1308376800*Mzv[2]^3*Mzv[3] + 
     40320000*Mzv[3]^2 + 173502000*Mzv[2]*Mzv[3]^2 - 136080000*Mzv[3]^3 + 
     262640000*Mzv[5] - 98406000*Mzv[2]*Mzv[5] - 1202493600*Mzv[2]^2*Mzv[5] + 
     5166504000*Mzv[3]*Mzv[5] - 2163565250*Mzv[7] - 585144000*Mzv[2]*Mzv[7] - 
     15702183000*Mzv[9] + 609184800*Mzv[5, 3])/3500, 
   (321507032000 + 1621312000*Mzv[2] + 8521374400*Mzv[2]^2 + 
     21765898000*Mzv[2]^3 - 102380503533*Mzv[2]^4 - 463800924900*Mzv[2]^5 + 
     7589120000*Mzv[3] + 2949408000*Mzv[2]*Mzv[3] + 
     14964364800*Mzv[2]^2*Mzv[3] + 428166307800*Mzv[2]^3*Mzv[3] + 
     6791400000*Mzv[3]^2 - 6199578000*Mzv[2]*Mzv[3]^2 - 
     75757096800*Mzv[2]^2*Mzv[3]^2 + 44532180000*Mzv[3]^3 + 
     43913408000*Mzv[5] + 6830208000*Mzv[2]*Mzv[5] + 
     393516030600*Mzv[2]^2*Mzv[5] - 184609656000*Mzv[3]*Mzv[5] - 
     69155856000*Mzv[2]*Mzv[3]*Mzv[5] - 744092811000*Mzv[5]^2 + 
     150169712000*Mzv[7] + 191488374000*Mzv[2]*Mzv[7] - 
     1520468334000*Mzv[3]*Mzv[7] + 5138539386750*Mzv[9] - 
     21767407200*Mzv[5, 3] - 76421961000*Mzv[7, 3])/269500, 
   (1944496400000 + 6899200000*Mzv[2] + 36579558400*Mzv[2]^2 + 
     94526185600*Mzv[2]^3 + 184573302144*Mzv[2]^4 + 3942307861650*Mzv[2]^5 + 
     32426240000*Mzv[3] + 12729024000*Mzv[2]*Mzv[3] + 
     65469096000*Mzv[2]^2*Mzv[3] - 397383109200*Mzv[2]^3*Mzv[3] - 
     1868804684208*Mzv[2]^4*Mzv[3] + 29494080000*Mzv[3]^2 + 
     11176704000*Mzv[2]*Mzv[3]^2 + 643935322800*Mzv[2]^2*Mzv[3]^2 - 
     41330520000*Mzv[3]^3 - 37721376000*Mzv[2]*Mzv[3]^3 + 
     189521024000*Mzv[5] + 29882160000*Mzv[2]*Mzv[5] - 
     365224028400*Mzv[2]^2*Mzv[5] - 2443437057600*Mzv[2]^3*Mzv[5] + 
     332817408000*Mzv[3]*Mzv[5] + 587824776000*Mzv[2]*Mzv[3]*Mzv[5] - 
     1684888128000*Mzv[3]^2*Mzv[5] + 6324788893500*Mzv[5]^2 + 
     656992490000*Mzv[7] - 177721236000*Mzv[2]*Mzv[7] - 
     1694905248960*Mzv[2]^2*Mzv[7] + 12923980839000*Mzv[3]*Mzv[7] - 
     4769101914500*Mzv[9] + 16751783664000*Mzv[2]*Mzv[9] - 
     63446734352925*Mzv[11] + 39242649600*Mzv[5, 3] - 
     397331827200*Mzv[3]*Mzv[5, 3] + 649586668500*Mzv[7, 3] + 
     397331827200*Mzv[5, 3, 3])/539000, 
   (305034778048000 + 760567808000*Mzv[2] + 4063656396800*Mzv[2]^2 + 
     10606833036800*Mzv[2]^3 + 20995213118880*Mzv[2]^4 - 
     95130723040600*Mzv[2]^5 - 445081839099696*Mzv[2]^6 + 
     3587584000000*Mzv[3] + 1420683264000*Mzv[2]*Mzv[3] + 
     7392396211200*Mzv[2]^2*Mzv[3] + 18626633625600*Mzv[2]^3*Mzv[3] + 
     413005835209968*Mzv[2]^4*Mzv[3] + 3309546240000*Mzv[3]^2 + 
     1271350080000*Mzv[2]*Mzv[3]^2 - 15538622299200*Mzv[2]^2*Mzv[3]^2 - 
     102367551686400*Mzv[2]^3*Mzv[3]^2 + 1937295360000*Mzv[3]^3 + 
     8336424096000*Mzv[2]*Mzv[3]^3 - 3596104512000*Mzv[3]^4 + 
     21152395264000*Mzv[5] + 3374122752000*Mzv[2]*Mzv[5] + 
     17119233331200*Mzv[2]^2*Mzv[5] + 539999589729600*Mzv[2]^3*Mzv[5] + 
     37857980160000*Mzv[3]*Mzv[5] - 14184634464000*Mzv[2]*Mzv[3]*Mzv[5] - 
     176470655961600*Mzv[2]^2*Mzv[3]*Mzv[5] + 372360276288000*Mzv[3]^2*
      Mzv[5] - 152621703234000*Mzv[5]^2 + 15365173824000*Mzv[2]*Mzv[5]^2 + 
     74183837728000*Mzv[7] + 8330370048000*Mzv[2]*Mzv[7] + 
     374574060020160*Mzv[2]^2*Mzv[7] - 311864949396000*Mzv[3]*Mzv[7] + 
     72575927424000*Mzv[2]*Mzv[3]*Mzv[7] - 2044170496368000*Mzv[5]*Mzv[7] + 
     223543255936000*Mzv[9] - 3702144189744000*Mzv[2]*Mzv[9] - 
     2437514103024000*Mzv[3]*Mzv[9] + 14021728291996425*Mzv[11] + 
     4463851392000*Mzv[5, 3] + 9415255449600*Mzv[2]^2*Mzv[5, 3] + 
     87810333811200*Mzv[3]*Mzv[5, 3] - 15674993334000*Mzv[7, 3] + 
     47076277248000*Mzv[2]*Mzv[7, 3] - 126637567056000*Mzv[9, 3] - 
     87810333811200*Mzv[5, 3, 3] - 15692092416000*Mzv[6, 4, 1, 1])/28028000}, 
  0, 11, 1], SeriesData[ep, 0, {144*Mzv[3], (36*(104*Mzv[2]^2 - 275*Mzv[3]))/
    5, -2*(5148*Mzv[2]^2 - 5029*Mzv[3] - 648*Mzv[2]*Mzv[3] - 6408*Mzv[5]), 
   (4*(457639*Mzv[2]^2 + 181332*Mzv[2]^3 - 204610*Mzv[3] - 
      155925*Mzv[2]*Mzv[3] + 71820*Mzv[3]^2 - 1541925*Mzv[5]))/35, 
   (-2*(2127944*Mzv[2]^2 + 4986630*Mzv[2]^3 - 437185*Mzv[3] - 
      1584135*Mzv[2]*Mzv[3] - 873180*Mzv[2]^2*Mzv[3] + 1975050*Mzv[3]^2 - 
      15665335*Mzv[5] - 578340*Mzv[2]*Mzv[5] - 6989220*Mzv[7]))/35, 
   (2*(56834050*Mzv[2]^2 + 633276825*Mzv[2]^3 + 155098422*Mzv[2]^4 - 
      4390750*Mzv[3] - 92074500*Mzv[2]*Mzv[3] - 300155625*Mzv[2]^2*Mzv[3] + 
      250821375*Mzv[3]^2 + 13608000*Mzv[2]*Mzv[3]^2 - 910514500*Mzv[5] - 
      198804375*Mzv[2]*Mzv[5] + 291249000*Mzv[3]*Mzv[5] - 2402544375*Mzv[7] + 
      24418800*Mzv[5, 3]))/875, (-9132760*Mzv[2]^2 - 588926040*Mzv[2]^3 - 
     853041321*Mzv[2]^4 - 12600*Mzv[3] + 39346650*Mzv[2]*Mzv[3] + 
     609891975*Mzv[2]^2*Mzv[3] + 159443640*Mzv[2]^3*Mzv[3] - 
     233255400*Mzv[3]^2 - 74844000*Mzv[2]*Mzv[3]^2 + 20865600*Mzv[3]^3 + 
     389094650*Mzv[5] + 403954425*Mzv[2]*Mzv[5] + 194356260*Mzv[2]^2*Mzv[5] - 
     1601869500*Mzv[3]*Mzv[5] + 4881776025*Mzv[7] + 123620175*Mzv[2]*Mzv[7] + 
     1684664100*Mzv[9] - 134303400*Mzv[5, 3])/175, 
   (-100900800*Mzv[2]^2 + 968924371800*Mzv[2]^3 + 6673247471814*Mzv[2]^4 + 
     1469188678032*Mzv[2]^5 - 38808000*Mzv[3] - 24342318000*Mzv[2]*Mzv[3] - 
     2183638842000*Mzv[2]^2*Mzv[3] - 3376219077000*Mzv[2]^3*Mzv[3] + 
     383760993000*Mzv[3]^2 + 585496296000*Mzv[2]*Mzv[3]^2 + 
     272432160000*Mzv[2]^2*Mzv[3]^2 - 441829080000*Mzv[3]^3 - 
     240718478000*Mzv[5] - 1446306246000*Mzv[2]*Mzv[5] - 
     4115493805500*Mzv[2]^2*Mzv[5] + 12531247113000*Mzv[3]*Mzv[5] + 
     325870776000*Mzv[2]*Mzv[3]*Mzv[5] + 2365820919000*Mzv[5]^2 - 
     17478563718000*Mzv[7] - 2617657205625*Mzv[2]*Mzv[7] + 
     4280954139000*Mzv[3]*Mzv[7] - 35672762317500*Mzv[9] + 
     1050640575600*Mzv[5, 3] - 7544275200*Mzv[2]*Mzv[5, 3] + 
     150758685000*Mzv[7, 3])/269500, 
   (-36691200*Mzv[2]^2 - 70771864800*Mzv[2]^3 - 2820861166704*Mzv[2]^4 - 
     3672971695080*Mzv[2]^5 - 14112000*Mzv[3] - 31752000*Mzv[2]*Mzv[3] + 
     424156887000*Mzv[2]^2*Mzv[3] + 3118274699400*Mzv[2]^3*Mzv[3] + 
     634079266128*Mzv[2]^4*Mzv[3] - 28030548000*Mzv[3]^2 - 
     247496256000*Mzv[2]*Mzv[3]^2 - 681080400000*Mzv[2]^2*Mzv[3]^2 + 
     408073176000*Mzv[3]^3 + 19432224000*Mzv[2]*Mzv[3]^3 - 313992000*Mzv[5] + 
     280935081000*Mzv[2]*Mzv[5] + 3801068567100*Mzv[2]^2*Mzv[5] + 
     1001130127200*Mzv[2]^3*Mzv[5] - 5297107368000*Mzv[3]*Mzv[5] - 
     814676940000*Mzv[2]*Mzv[3]*Mzv[5] + 626212944000*Mzv[3]^2*Mzv[5] - 
     5914552297500*Mzv[5]^2 + 3395091273000*Mzv[7] + 
     2417667233625*Mzv[2]*Mzv[7] + 953514226980*Mzv[2]^2*Mzv[7] - 
     10702385347500*Mzv[3]*Mzv[7] + 32947350173500*Mzv[9] - 
     5204220273000*Mzv[2]*Mzv[9] + 20508900539400*Mzv[11] - 
     444118281600*Mzv[5, 3] + 18860688000*Mzv[2]*Mzv[5, 3] + 
     116898163200*Mzv[3]*Mzv[5, 3] - 376896712500*Mzv[7, 3] - 
     131986713600*Mzv[5, 3, 3])/49000, 
   (-52468416000*Mzv[2]^2 - 363026664000*Mzv[2]^3 + 
     2154746359545780*Mzv[2]^4 + 13340437250513620*Mzv[2]^5 + 
     2974924392698256*Mzv[2]^6 - 20180160000*Mzv[3] - 
     45405360000*Mzv[2]*Mzv[3] - 121833301590000*Mzv[2]^2*Mzv[3] - 
     5183553483108000*Mzv[2]^3*Mzv[3] - 6233791785120900*Mzv[2]^4*Mzv[3] - 
     143783640000*Mzv[3]^2 + 189052783920000*Mzv[2]*Mzv[3]^2 + 
     2473721850600000*Mzv[2]^2*Mzv[3]^2 + 664664416416000*Mzv[2]^3*Mzv[3]^2 - 
     678345988320000*Mzv[3]^3 - 191043052200000*Mzv[2]*Mzv[3]^3 + 
     26289703440000*Mzv[3]^4 - 449008560000*Mzv[5] - 
     80694784170000*Mzv[2]*Mzv[5] - 6318571681422000*Mzv[2]^2*Mzv[5] - 
     9842360563035000*Mzv[2]^3*Mzv[5] + 4046254722510000*Mzv[3]*Mzv[5] + 
     2958951905910000*Mzv[2]*Mzv[3]*Mzv[5] + 1360294639704000*Mzv[2]^2*Mzv[3]*
      Mzv[5] - 6156456005700000*Mzv[3]^2*Mzv[5] + 
     21481982530758750*Mzv[5]^2 - 127970142300000*Mzv[2]*Mzv[5]^2 - 
     975193829610000*Mzv[7] - 4018923481072500*Mzv[2]*Mzv[7] - 
     9374236743997125*Mzv[2]^2*Mzv[7] + 38871658159083750*Mzv[3]*Mzv[7] - 
     686477962170000*Mzv[2]*Mzv[3]*Mzv[7] + 11886363338850000*Mzv[5]*Mzv[7] - 
     54768860416270000*Mzv[9] + 51163990558931250*Mzv[2]*Mzv[9] + 
     13439261966130000*Mzv[3]*Mzv[9] - 201628128427976250*Mzv[11] + 
     339244717812000*Mzv[5, 3] - 68503066632000*Mzv[2]*Mzv[5, 3] - 
     119750280249600*Mzv[2]^2*Mzv[5, 3] - 1149255066960000*Mzv[3]*Mzv[5, 3] + 
     1368909798506250*Mzv[7, 3] - 461611970820000*Mzv[2]*Mzv[7, 3] + 
     835436341740000*Mzv[9, 3] + 1297594378080000*Mzv[5, 3, 3] + 
     150382552320000*Mzv[6, 4, 1, 1])/35035000}, -2, 8, 1], 
 SeriesData[ep, 0, {(-72*(Mzv[2]^3 - 10*Mzv[3]^2))/5, 
   (27*(42*Mzv[2]^3 + 536*Mzv[2]^2*Mzv[3] - 420*Mzv[3]^2 - 
      1080*Mzv[2]*Mzv[5] + 595*Mzv[7]))/5, 
   (-4906300*Mzv[2]^3 - 17091432*Mzv[2]^4 - 159553800*Mzv[2]^2*Mzv[3] + 
     49063000*Mzv[3]^2 + 49896000*Mzv[2]*Mzv[3]^2 + 321489000*Mzv[2]*Mzv[5] + 
     88704000*Mzv[3]*Mzv[5] - 177116625*Mzv[7] + 46267200*Mzv[5, 3])/3500, 
   (3*(10150000*Mzv[2]^3 + 179460036*Mzv[2]^4 + 657444200*Mzv[2]^2*Mzv[3] + 
      227160000*Mzv[2]^3*Mzv[3] - 101500000*Mzv[3]^2 - 
      523908000*Mzv[2]*Mzv[3]^2 + 120960000*Mzv[3]^3 - 
      1324701000*Mzv[2]*Mzv[5] - 19404000*Mzv[2]^2*Mzv[5] - 
      931392000*Mzv[3]*Mzv[5] + 729812125*Mzv[7] - 759213000*Mzv[2]*Mzv[7] + 
      497889000*Mzv[9] - 485805600*Mzv[5, 3]))/7000, 
   (-1933662500*Mzv[2]^3 - 128112864033*Mzv[2]^4 - 57954076344*Mzv[2]^5 - 
     235637325000*Mzv[2]^2*Mzv[3] - 413232435000*Mzv[2]^3*Mzv[3] + 
     19336625000*Mzv[3]^2 + 374007249000*Mzv[2]*Mzv[3]^2 + 
     127693843200*Mzv[2]^2*Mzv[3]^2 - 220041360000*Mzv[3]^3 + 
     474791625000*Mzv[2]*Mzv[5] + 35298301500*Mzv[2]^2*Mzv[5] + 
     664901776000*Mzv[3]*Mzv[5] + 91858536000*Mzv[2]*Mzv[3]*Mzv[5] + 
     234404478000*Mzv[5]^2 - 261575015625*Mzv[7] + 1381103348625*Mzv[2]*
      Mzv[7] + 233755137000*Mzv[3]*Mzv[7] - 905722327125*Mzv[9] + 
     346806721800*Mzv[5, 3] - 21934281600*Mzv[2]*Mzv[5, 3] + 
     72261882000*Mzv[7, 3])/269500, 
   (3*(308000000*Mzv[2]^3 + 75724539000*Mzv[2]^4 + 173862229032*Mzv[2]^5 + 
      74031650000*Mzv[2]^2*Mzv[3] + 486494690000*Mzv[2]^3*Mzv[3] + 
      88770334752*Mzv[2]^4*Mzv[3] - 3080000000*Mzv[3]^2 - 
      221067000000*Mzv[2]*Mzv[3]^2 - 383081529600*Mzv[2]^2*Mzv[3]^2 + 
      259052640000*Mzv[3]^3 + 26345088000*Mzv[2]*Mzv[3]^3 - 
      149168250000*Mzv[2]*Mzv[5] - 41556361000*Mzv[2]^2*Mzv[5] + 
      189681624000*Mzv[2]^3*Mzv[5] - 393008000000*Mzv[3]*Mzv[5] - 
      275575608000*Mzv[2]*Mzv[3]*Mzv[5] + 254669184000*Mzv[3]^2*Mzv[5] - 
      703213434000*Mzv[5]^2 + 82180656250*Mzv[7] - 1625960085750*Mzv[2]*
       Mzv[7] - 382269416760*Mzv[2]^2*Mzv[7] - 701265411000*Mzv[3]*Mzv[7] + 
      1066298444750*Mzv[9] - 4802369418000*Mzv[2]*Mzv[9] + 
      7509717906075*Mzv[11] - 204989400000*Mzv[5, 3] + 
      65802844800*Mzv[2]*Mzv[5, 3] + 55324684800*Mzv[3]*Mzv[5, 3] - 
      216785646000*Mzv[7, 3] - 94443148800*Mzv[5, 3, 3]))/154000, 
   (-112112000000*Mzv[2]^3 - 136392950694000*Mzv[2]^4 - 
     1173467016496944*Mzv[2]^5 - 690541528368960*Mzv[2]^6 - 
     67603536000000*Mzv[2]^2*Mzv[3] - 1648556910000000*Mzv[2]^3*Mzv[3] - 
     1526760987399648*Mzv[2]^4*Mzv[3] + 1121120000000*Mzv[3]^2 + 
     398179782000000*Mzv[2]*Mzv[3]^2 + 2585573313523200*Mzv[2]^2*Mzv[3]^2 + 
     240140905804800*Mzv[2]^3*Mzv[3]^2 - 877836960000000*Mzv[3]^3 - 
     453109168512000*Mzv[2]*Mzv[3]^3 + 114421507200000*Mzv[3]^4 + 
     136216080000000*Mzv[2]*Mzv[5] + 140819679000000*Mzv[2]^2*Mzv[5] - 
     3262334251176000*Mzv[2]^3*Mzv[5] + 707875168000000*Mzv[3]*Mzv[5] + 
     1859972049936000*Mzv[2]*Mzv[3]*Mzv[5] + 867983391475200*Mzv[2]^2*Mzv[3]*
      Mzv[5] - 4380055295616000*Mzv[3]^2*Mzv[5] + 4746273960428000*Mzv[5]^2 + 
     1847547990288000*Mzv[2]*Mzv[5]^2 - 75044970000000*Mzv[7] + 
     5509798544250000*Mzv[2]*Mzv[7] + 6574651698855240*Mzv[2]^2*Mzv[7] + 
     4733125959562000*Mzv[3]*Mzv[7] + 4399643167920000*Mzv[2]*Mzv[3]*Mzv[7] + 
     5409592572384000*Mzv[5]*Mzv[7] - 3613304945250000*Mzv[9] + 
     82595951620182000*Mzv[2]*Mzv[9] - 3466056497904000*Mzv[3]*Mzv[9] - 
     129159638266583925*Mzv[11] + 369221252400000*Mzv[5, 3] - 
     444130208121600*Mzv[2]*Mzv[5, 3] + 186488894592000*Mzv[2]^2*Mzv[5, 3] - 
     951529253875200*Mzv[3]*Mzv[5, 3] + 1463174644932000*Mzv[7, 3] + 
     1331413587504000*Mzv[2]*Mzv[7, 3] - 1620832108896000*Mzv[9, 3] + 
     1624327716211200*Mzv[5, 3, 3] - 460301377536000*Mzv[6, 4, 1, 1])/
    56056000}, 0, 7, 1], SeriesData[ep, 0, 
  {40, -630, (5*(7009 + 144*Mzv[2]))/9, 
   (-2*(18125 + 1314*Mzv[2] - 3000*Mzv[3]))/3, 
   (896875 + 35090*Mzv[2] + 367632*Mzv[2]^2 - 1084860*Mzv[3])/45, 
   (-2*(375000 - 685050*Mzv[2] + 2271078*Mzv[2]^2 - 1348525*Mzv[3] - 
      174240*Mzv[2]*Mzv[3] - 3054780*Mzv[5]))/45, 
   (2*(25000 - 927541*Mzv[2] + 1302987*Mzv[2]^2 + 896688*Mzv[2]^3 + 
      1997388*Mzv[3] - 358776*Mzv[2]*Mzv[3] + 240120*Mzv[3]^2 - 
      7761717*Mzv[5]))/9, (221290440*Mzv[2] + 462119994*Mzv[2]^2 - 
     793116360*Mzv[2]^3 - 1166568130*Mzv[3] - 100520*Mzv[2]*Mzv[3] + 
     106970976*Mzv[2]^2*Mzv[3] - 184142700*Mzv[3]^2 + 1779826125*Mzv[5] + 
     59149440*Mzv[2]*Mzv[5] + 1278744705*Mzv[7])/315, 
   (-46840864000*Mzv[2] - 428187102000*Mzv[2]^2 + 254405065600*Mzv[2]^3 + 
     101496698928*Mzv[2]^4 + 412048224000*Mzv[3] + 
     103575696000*Mzv[2]*Mzv[3] - 120800484000*Mzv[2]^2*Mzv[3] + 
     19565525000*Mzv[3]^2 + 2832480000*Mzv[2]*Mzv[3]^2 + 
     574738206000*Mzv[5] - 62850816000*Mzv[2]*Mzv[5] + 
     160693848000*Mzv[3]*Mzv[5] - 1657664355375*Mzv[7] + 
     18320299200*Mzv[5, 3])/31500, 
   (62375040000*Mzv[2] + 3087950342400*Mzv[2]^2 + 1762250485200*Mzv[2]^3 - 
     2577799643976*Mzv[2]^4 - 1710878624000*Mzv[3] - 
     1204159264000*Mzv[2]*Mzv[3] + 378887628000*Mzv[2]^2*Mzv[3] + 
     424101254400*Mzv[2]^3*Mzv[3] + 1139570880000*Mzv[3]^2 - 
     42036624000*Mzv[2]*Mzv[3]^2 + 27360480000*Mzv[3]^3 - 
     12729191559000*Mzv[5] + 64513512000*Mzv[2]*Mzv[5] + 
     400086086400*Mzv[2]^2*Mzv[5] - 3777932340000*Mzv[3]*Mzv[5] + 
     11836494088125*Mzv[7] + 316466892000*Mzv[2]*Mzv[7] + 
     6137071857000*Mzv[9] - 453953354400*Mzv[5, 3])/63000, 
   (27376405056000*Mzv[2] - 249813962428800*Mzv[2]^2 - 
     720948121293400*Mzv[2]^3 + 326467914394930*Mzv[2]^4 + 
     117844434974304*Mzv[2]^5 + 29537700192000*Mzv[3] + 
     117951955044000*Mzv[2]*Mzv[3] + 241348826426400*Mzv[2]^2*Mzv[3] - 
     191954065010400*Mzv[2]^3*Mzv[3] - 276203987675000*Mzv[3]^2 - 
     10424512252000*Mzv[2]*Mzv[3]^2 + 10261215518400*Mzv[2]^2*Mzv[3]^2 - 
     9607910004000*Mzv[3]^3 + 1867797155994000*Mzv[5] + 
     177517658934000*Mzv[2]*Mzv[5] - 170238281320800*Mzv[2]^2*Mzv[5] + 
     319544287755000*Mzv[3]*Mzv[5] + 6502746096000*Mzv[2]*Mzv[3]*Mzv[5] + 
     146186532607500*Mzv[5]^2 + 974414116656750*Mzv[7] - 
     137817121018500*Mzv[2]*Mzv[7] + 333397485729000*Mzv[3]*Mzv[7] - 
     3079955323281375*Mzv[9] + 52548863367000*Mzv[5, 3] - 
     1436625590400*Mzv[2]*Mzv[5, 3] + 13900371754500*Mzv[7, 3])/2425500, 
   (-377917892352000*Mzv[2] + 214359309964800*Mzv[2]^2 + 
     4569673067942400*Mzv[2]^3 + 1733513250185640*Mzv[2]^4 - 
     2549620785731040*Mzv[2]^5 + 1033716587904000*Mzv[3] - 
     3415621440000*Mzv[2]*Mzv[3] - 2738765817849600*Mzv[2]^2*Mzv[3] + 
     729344910043200*Mzv[2]^3*Mzv[3] + 408241203980544*Mzv[2]^4*Mzv[3] + 
     1252715642640000*Mzv[3]^2 + 271542070800000*Mzv[2]*Mzv[3]^2 - 
     175856066971200*Mzv[2]^2*Mzv[3]^2 - 33404833000000*Mzv[3]^3 + 
     3027733632000*Mzv[2]*Mzv[3]^3 - 7426680307200000*Mzv[5] - 
     1863785046816000*Mzv[2]*Mzv[5] + 353501484336000*Mzv[2]^2*Mzv[5] + 
     530246103552000*Mzv[2]^3*Mzv[5] + 4975536080592000*Mzv[3]*Mzv[5] - 
     65164275792000*Mzv[2]*Mzv[3]*Mzv[5] + 270506773152000*Mzv[3]^2*Mzv[5] - 
     2938063742806500*Mzv[5]^2 - 22575337639989750*Mzv[7] + 
     358265250189000*Mzv[2]*Mzv[7] + 554553327857760*Mzv[2]^2*Mzv[7] - 
     6979385413539000*Mzv[3]*Mzv[7] + 19334894748881250*Mzv[9] - 
     4088626841376000*Mzv[2]*Mzv[9] + 16762743786771675*Mzv[11] + 
     357329871360000*Mzv[5, 3] + 32512532976000*Mzv[2]*Mzv[5, 3] + 
     76115829081600*Mzv[3]*Mzv[5, 3] - 302827889479500*Mzv[7, 3] - 
     101474652787200*Mzv[5, 3, 3])/4158000, 
   (1263233781089280000*Mzv[2] + 2285584014954240000*Mzv[2]^2 - 
     5936403550837760000*Mzv[2]^3 - 11620980823967394880*Mzv[2]^4 + 
     4971004033238380800*Mzv[2]^5 + 2060010006737176704*Mzv[2]^6 - 
     4758480275028480000*Mzv[3] - 1738757134033920000*Mzv[2]*Mzv[3] + 
     4414888836854496000*Mzv[2]^2*Mzv[3] + 3898971685697088000*Mzv[2]^3*
      Mzv[3] - 2968299333829589760*Mzv[2]^4*Mzv[3] - 
     143447931827200000*Mzv[3]^2 - 716093789290880000*Mzv[2]*Mzv[3]^2 - 
     34697445903120000*Mzv[2]^2*Mzv[3]^2 + 367027609044096000*Mzv[2]^3*
      Mzv[3]^2 + 573979721194880000*Mzv[3]^3 - 7911954610560000*Mzv[2]*
      Mzv[3]^3 - 16017719477760000*Mzv[3]^4 + 5058804241370880000*Mzv[5] + 
     3114749546868960000*Mzv[2]*Mzv[5] + 5216388548939568000*Mzv[2]^2*
      Mzv[5] - 3692643838595712000*Mzv[2]^3*Mzv[5] - 
     22158351512016720000*Mzv[3]*Mzv[5] - 507315691602720000*Mzv[2]*Mzv[3]*
      Mzv[5] + 366256722319488000*Mzv[2]^2*Mzv[3]*Mzv[5] - 
     1796088292558560000*Mzv[3]^2*Mzv[5] + 3881423803932675000*Mzv[5]^2 - 
     974209286690640000*Mzv[2]*Mzv[5]^2 + 54103792836032940000*Mzv[7] + 
     3937525360308540000*Mzv[2]*Mzv[7] - 3811992078144650400*Mzv[2]^2*
      Mzv[7] + 11775807518925450000*Mzv[3]*Mzv[7] - 
     2690987577838560000*Mzv[2]*Mzv[3]*Mzv[7] + 5193037721551680000*Mzv[5]*
      Mzv[7] + 21031495742557300000*Mzv[9] + 31413019172895360000*Mzv[2]*
      Mzv[9] + 11008200265222160000*Mzv[3]*Mzv[9] - 
     130044589076574797625*Mzv[11] - 1983838382237712000*Mzv[5, 3] - 
     76258191129120000*Mzv[2]*Mzv[5, 3] - 213642031200998400*Mzv[2]^2*
      Mzv[5, 3] - 564204932875584000*Mzv[3]*Mzv[5, 3] + 
     625973522599425000*Mzv[7, 3] - 875862235488240000*Mzv[2]*Mzv[7, 3] + 
     1333384377845520000*Mzv[9, 3] + 772170126856128000*Mzv[5, 3, 3] + 
     283469738872320000*Mzv[6, 4, 1, 1])/2522520000}, -6, 7, 1], 
 SeriesData[ep, 0, {12, -81, (-5141 - 864*Mzv[2])/6, 
   (25927 + 3672*Mzv[2] - 3456*Mzv[3])/2, 
   (-2*(573085 + 43665*Mzv[2] + 36504*Mzv[2]^2 - 171720*Mzv[3]))/15, 
   (2*(739960 - 62595*Mzv[2] + 166722*Mzv[2]^2 - 213240*Mzv[3] + 
      1200*Mzv[2]*Mzv[3] - 177240*Mzv[5]))/5, 
   (-4*(24839990 - 7383950*Mzv[2] + 7343070*Mzv[2]^2 + 2146188*Mzv[2]^3 + 
      4862025*Mzv[3] + 143010*Mzv[2]*Mzv[3] + 113400*Mzv[3]^2 - 
      26260605*Mzv[5]))/105, (300179880 - 137665220*Mzv[2] - 
     23466709*Mzv[2]^2 + 125183868*Mzv[2]^3 + 304945900*Mzv[3] + 
     2734060*Mzv[2]*Mzv[3] - 6274800*Mzv[2]^2*Mzv[3] + 7486920*Mzv[3]^2 - 
     486053050*Mzv[5] + 10760400*Mzv[2]*Mzv[5] - 185766210*Mzv[7])/105, 
   (-135080946000 + 74150916000*Mzv[2] + 109106861850*Mzv[2]^2 - 
     94681328200*Mzv[2]^3 - 14666152824*Mzv[2]^4 - 230935740000*Mzv[3] - 
     3950898000*Mzv[2]*Mzv[3] + 14666059800*Mzv[2]^2*Mzv[3] - 
     5825925000*Mzv[3]^2 + 349272000*Mzv[2]*Mzv[3]^2 + 22663714500*Mzv[5] - 
     20083329000*Mzv[2]*Mzv[5] - 22368528000*Mzv[3]*Mzv[5] + 
     412667915625*Mzv[7] - 7387329600*Mzv[5, 3])/15750, 
   (162097135200 - 100943606400*Mzv[2] - 240615715200*Mzv[2]^2 + 
     40670412740*Mzv[2]^3 + 92473795116*Mzv[2]^4 + 355331424000*Mzv[3] + 
     20498923200*Mzv[2]*Mzv[3] - 31255033320*Mzv[2]^2*Mzv[3] - 
     13627857600*Mzv[2]^3*Mzv[3] - 4649517600*Mzv[3]^2 - 
     1777658400*Mzv[2]*Mzv[3]^2 + 86284800*Mzv[3]^3 + 480121870200*Mzv[5] + 
     25289581800*Mzv[2]*Mzv[5] + 11852840160*Mzv[2]^2*Mzv[5] + 
     136705665600*Mzv[3]*Mzv[5] - 873319259925*Mzv[7] + 
     19522225800*Mzv[2]*Mzv[7] - 244134454200*Mzv[9] + 41400828000*Mzv[5, 3])/
    6300, (-187222191156000 + 133880226480000*Mzv[2] + 
     379549008115200*Mzv[2]^2 + 171133602308900*Mzv[2]^3 - 
     214040246985488*Mzv[2]^4 - 20194313438736*Mzv[2]^5 - 
     499899560160000*Mzv[3] - 66082440270000*Mzv[2]*Mzv[3] + 
     3180955285200*Mzv[2]^2*Mzv[3] + 80460591195600*Mzv[2]^3*Mzv[3] + 
     55090937748000*Mzv[3]^2 + 3387695850000*Mzv[2]*Mzv[3]^2 - 
     1251511430400*Mzv[2]^2*Mzv[3]^2 - 211969296000*Mzv[3]^3 - 
     1108981054335000*Mzv[5] + 29495766531000*Mzv[2]*Mzv[5] - 
     50549499138600*Mzv[2]^2*Mzv[5] - 283973400480000*Mzv[3]*Mzv[5] + 
     1365187824000*Mzv[2]*Mzv[3]*Mzv[5] - 35881843536000*Mzv[5]^2 + 
     543543225946875*Mzv[7] - 95030737089750*Mzv[2]*Mzv[7] - 
     136769879862000*Mzv[3]*Mzv[7] + 1444449422666250*Mzv[9] - 
     71590481701200*Mzv[5, 3] - 2218762022400*Mzv[2]*Mzv[5, 3] - 
     15314479488000*Mzv[7, 3])/2425500, 
   (3369999440808000 - 2824812742752000*Mzv[2] - 8807541837494400*Mzv[2]^2 - 
     7360401804201600*Mzv[2]^3 + 3249735010000710*Mzv[2]^4 + 
     2181864120176088*Mzv[2]^5 + 11073035413440000*Mzv[3] + 
     2415182582736000*Mzv[2]*Mzv[3] + 2056239683467200*Mzv[2]^2*Mzv[3] - 
     2643791868286800*Mzv[2]^3*Mzv[3] - 595489486505760*Mzv[2]^4*Mzv[3] - 
     2675518813044000*Mzv[3]^2 - 111751380972000*Mzv[2]*Mzv[3]^2 + 
     119309638694400*Mzv[2]^2*Mzv[3]^2 + 11082219456000*Mzv[3]^3 + 
     8091002304000*Mzv[2]*Mzv[3]^3 + 27977612654376000*Mzv[5] - 
     1620866230830000*Mzv[2]*Mzv[5] + 457205788531800*Mzv[2]^2*Mzv[5] + 
     67478362459200*Mzv[2]^3*Mzv[5] + 1890897621228000*Mzv[3]*Mzv[5] - 
     68394792312000*Mzv[2]*Mzv[3]*Mzv[5] - 281936549664000*Mzv[3]^2*Mzv[5] + 
     3659107866876000*Mzv[5]^2 + 14216657395767750*Mzv[7] + 
     1874211450977250*Mzv[2]*Mzv[7] + 1112628758222520*Mzv[2]^2*Mzv[7] + 
     12476742976467000*Mzv[3]*Mzv[7] - 49945262047199750*Mzv[9] - 
     12007282518000*Mzv[2]*Mzv[9] - 10199432705910525*Mzv[11] - 
     42253956360000*Mzv[5, 3] + 179457909523200*Mzv[2]*Mzv[5, 3] - 
     119551614336000*Mzv[3]*Mzv[5, 3] + 1309113343692000*Mzv[7, 3] - 
     23611904870400*Mzv[5, 3, 3])/14553000, 
   (-876199854610080000 + 878307117367680000*Mzv[2] + 
     2958890367521088000*Mzv[2]^2 + 2976251647136768000*Mzv[2]^3 + 
     214905312249507880*Mzv[2]^4 - 1408852765189259520*Mzv[2]^5 + 
     1340314934611008*Mzv[2]^6 - 3598268228755200000*Mzv[3] - 
     1069303169975040000*Mzv[2]*Mzv[3] - 1471104980761416000*Mzv[2]^2*
      Mzv[3] + 303398737289648000*Mzv[2]^3*Mzv[3] + 
     793428641382817440*Mzv[2]^4*Mzv[3] + 1338711770235840000*Mzv[3]^2 + 
     102425747424000000*Mzv[2]*Mzv[3]^2 - 45655455749904000*Mzv[2]^2*
      Mzv[3]^2 + 3463069978368000*Mzv[2]^3*Mzv[3]^2 - 
     32990396639200000*Mzv[3]^3 - 9758499791040000*Mzv[2]*Mzv[3]^3 - 
     5531960353920000*Mzv[3]^4 - 9518126048471040000*Mzv[5] + 
     274424647256760000*Mzv[2]*Mzv[5] + 610293361273596000*Mzv[2]^2*Mzv[5] + 
     61355436374232000*Mzv[2]^3*Mzv[5] + 2413363631078400000*Mzv[3]*Mzv[5] - 
     6830720136240000*Mzv[2]*Mzv[3]*Mzv[5] + 1182860078400000*Mzv[2]^2*Mzv[3]*
      Mzv[5] + 362599728210720000*Mzv[3]^2*Mzv[5] - 
     2112703398345540000*Mzv[5]^2 - 299463054770880000*Mzv[2]*Mzv[5]^2 - 
     10208324018077185000*Mzv[7] + 465714986611875000*Mzv[2]*Mzv[7] - 
     1177135056015118200*Mzv[2]^2*Mzv[7] - 5938732625435610000*Mzv[3]*
      Mzv[7] - 830361201349680000*Mzv[2]*Mzv[3]*Mzv[7] - 
     1566890864098560000*Mzv[5]*Mzv[7] + 10096052436595125000*Mzv[9] - 
     53193945935130000*Mzv[2]*Mzv[9] - 1042953806694800000*Mzv[3]*Mzv[9] + 
     14591423944454482125*Mzv[11] + 751763235695472000*Mzv[5, 3] - 
     63766974118848000*Mzv[2]*Mzv[5, 3] - 85125542723020800*Mzv[2]^2*
      Mzv[5, 3] + 143946929782656000*Mzv[3]*Mzv[5, 3] - 
     540014668453260000*Mzv[7, 3] - 267589155113280000*Mzv[2]*Mzv[7, 3] + 
     237398534493120000*Mzv[9, 3] + 24515552565504000*Mzv[5, 3, 3] + 
     84448319155200000*Mzv[6, 4, 1, 1])/1261260000}, -6, 7, 1], 
 SeriesData[ep, 0, {56, -810, (30433 - 2448*Mzv[2])/9, 
   (29407 + 12948*Mzv[2] - 8256*Mzv[3])/3, 
   (-2*(4153370 + 556345*Mzv[2] + 157536*Mzv[2]^2 - 996120*Mzv[3]))/45, 
   (4*(13492155 + 404165*Mzv[2] + 1288314*Mzv[2]^2 - 2962300*Mzv[3] + 
      7200*Mzv[2]*Mzv[3] - 1093680*Mzv[5]))/45, 
   (-2*(897228710 - 55879250*Mzv[2] + 111955207*Mzv[2]^2 + 
      17741904*Mzv[2]^3 - 78075830*Mzv[3] + 2096640*Mzv[2]*Mzv[3] + 
      282240*Mzv[3]^2 - 255772440*Mzv[5]))/315, 
   (1054938780 - 141117940*Mzv[2] + 75274463*Mzv[2]^2 + 85994688*Mzv[2]^3 + 
     122938520*Mzv[3] + 5707720*Mzv[2]*Mzv[3] - 1905120*Mzv[2]^2*Mzv[3] + 
     1260000*Mzv[3]^2 - 477322360*Mzv[5] + 4672800*Mzv[2]*Mzv[5] - 
     113624460*Mzv[7])/45, (-422359679700 + 76788404700*Mzv[2] + 
     20229067950*Mzv[2]^2 - 61082477110*Mzv[2]^3 - 6971261904*Mzv[2]^4 - 
     129803104200*Mzv[3] - 3663611700*Mzv[2]*Mzv[3] + 
     3624558840*Mzv[2]^2*Mzv[3] - 725033400*Mzv[3]^2 + 
     340502400*Mzv[2]*Mzv[3]^2 + 144803878800*Mzv[5] - 
     8365253400*Mzv[2]*Mzv[5] - 6493737600*Mzv[3]*Mzv[5] + 
     205148788425*Mzv[7] - 2046340800*Mzv[5, 3])/4725, 
   (3074481862200 - 656847949800*Mzv[2] - 535282919220*Mzv[2]^2 + 
     396115797470*Mzv[2]^3 + 243396842292*Mzv[2]^4 + 1383033447600*Mzv[3] + 
     34453599600*Mzv[2]*Mzv[3] - 55963081440*Mzv[2]^2*Mzv[3] - 
     19626935040*Mzv[2]^3*Mzv[3] + 1337435400*Mzv[3]^2 - 
     10794470400*Mzv[2]*Mzv[3]^2 + 1367049600*Mzv[3]^3 + 
     106954864800*Mzv[5] + 114430121400*Mzv[2]*Mzv[5] + 
     11241024480*Mzv[2]^2*Mzv[5] + 232313054400*Mzv[3]*Mzv[5] - 
     2858106827625*Mzv[7] + 34652847600*Mzv[2]*Mzv[7] - 559006329000*Mzv[9] + 
     71295789600*Mzv[5, 3])/9450, 
   (-4175100521361000 + 985175119467000*Mzv[2] + 1150032034004700*Mzv[2]^2 - 
     103455661670900*Mzv[2]^3 - 673549321474645*Mzv[2]^4 - 
     61802342090784*Mzv[2]^5 - 2303146541850000*Mzv[3] - 
     54066998370000*Mzv[2]*Mzv[3] + 96247649490300*Mzv[2]^2*Mzv[3] + 
     137504309896800*Mzv[2]^3*Mzv[3] + 10749676938000*Mzv[3]^2 + 
     23738294118000*Mzv[2]*Mzv[3]^2 + 506339618400*Mzv[2]^2*Mzv[3]^2 - 
     7514373636000*Mzv[3]^3 - 1992358601772000*Mzv[5] - 
     147617529213000*Mzv[2]*Mzv[5] - 66560127618600*Mzv[2]^2*Mzv[5] - 
     674209812276000*Mzv[3]*Mzv[5] + 15207652152000*Mzv[2]*Mzv[3]*Mzv[5] - 
     82753379824500*Mzv[5]^2 + 3882382200745125*Mzv[7] - 
     227155994257500*Mzv[2]*Mzv[7] - 233963472897000*Mzv[3]*Mzv[7] + 
     3765161197008750*Mzv[9] - 196450575090000*Mzv[5, 3] + 
     40352558400*Mzv[2]*Mzv[5, 3] - 24985177717500*Mzv[7, 3])/3638250, 
   (7853194623078000 - 1982766856770000*Mzv[2] - 2762466289871400*Mzv[2]^2 - 
     849975923987400*Mzv[2]^3 + 1405231131783675*Mzv[2]^4 + 
     604569905706456*Mzv[2]^5 + 4923637284636000*Mzv[3] + 
     111502896876000*Mzv[2]*Mzv[3] - 158940013201200*Mzv[2]^2*Mzv[3] - 
     583513114993200*Mzv[2]^3*Mzv[3] - 83285799004800*Mzv[2]^4*Mzv[3] - 
     47079874044000*Mzv[3]^2 - 18361609182000*Mzv[2]*Mzv[3]^2 + 
     3395690650800*Mzv[2]^2*Mzv[3]^2 + 16167568620000*Mzv[3]^3 + 
     1429051680000*Mzv[2]*Mzv[3]^3 + 6697085358600000*Mzv[5] + 
     76910537592000*Mzv[2]*Mzv[5] + 189540716639400*Mzv[2]^2*Mzv[5] - 
     46630937304000*Mzv[2]^3*Mzv[5] + 1565816794416000*Mzv[3]*Mzv[5] - 
     134416074996000*Mzv[2]*Mzv[3]*Mzv[5] - 34023157056000*Mzv[3]^2*Mzv[5] + 
     821539858812750*Mzv[5]^2 - 2906352654912000*Mzv[7] + 
     844946625222000*Mzv[2]*Mzv[7] + 158709341271600*Mzv[2]^2*Mzv[7] + 
     2276105118997500*Mzv[3]*Mzv[7] - 14825833958468750*Mzv[9] + 
     1333697946462000*Mzv[2]*Mzv[9] - 4535565168834000*Mzv[11] + 
     405560398572000*Mzv[5, 3] - 1014739941600*Mzv[2]*Mzv[5, 3] - 
     25342287264000*Mzv[3]*Mzv[5, 3] + 238489211756250*Mzv[7, 3] + 
     25387121088000*Mzv[5, 3, 3])/1984500, 
   (-3807120420605502000 + 1009621029242826000*Mzv[2] + 
     1562873588838361800*Mzv[2]^2 + 861207737551161000*Mzv[2]^3 - 
     398516094367501110*Mzv[2]^4 - 654897783393284418*Mzv[2]^5 - 
     37609174190458656*Mzv[2]^6 - 2607671917838988000*Mzv[3] - 
     57690488723868000*Mzv[2]*Mzv[3] + 52076793382614000*Mzv[2]^2*Mzv[3] + 
     378323680751616600*Mzv[2]^3*Mzv[3] + 216903477727656720*Mzv[2]^4*
      Mzv[3] + 34075464699276000*Mzv[3]^2 - 27164189232180000*Mzv[2]*
      Mzv[3]^2 - 20601549652483800*Mzv[2]^2*Mzv[3]^2 + 
     64775156846400*Mzv[2]^3*Mzv[3]^2 + 8865318005544000*Mzv[3]^3 - 
     2721205278792000*Mzv[2]*Mzv[3]^3 - 1424655728496000*Mzv[3]^4 - 
     4366796092514856000*Mzv[5] + 94376218776840000*Mzv[2]*Mzv[5] - 
     8537621262370200*Mzv[2]^2*Mzv[5] + 133422748836577200*Mzv[2]^3*Mzv[5] - 
     609434674024176000*Mzv[3]*Mzv[5] + 116518230995166000*Mzv[2]*Mzv[3]*
      Mzv[5] + 13641541255742400*Mzv[2]^2*Mzv[3]*Mzv[5] + 
     98732711213136000*Mzv[3]^2*Mzv[5] - 914294817619808625*Mzv[5]^2 - 
     55552518258237000*Mzv[2]*Mzv[5]^2 - 1559415461591988000*Mzv[7] - 
     401353054441589250*Mzv[2]*Mzv[7] - 381169991497194900*Mzv[2]^2*Mzv[7] - 
     2440042984677548250*Mzv[3]*Mzv[7] - 159497397205146000*Mzv[2]*Mzv[3]*
      Mzv[7] - 502265704814874000*Mzv[5]*Mzv[7] + 8194600452209421250*
      Mzv[9] - 3450680835473371500*Mzv[2]*Mzv[9] - 328776205788030000*Mzv[3]*
      Mzv[9] + 11626847930721523500*Mzv[11] - 110552352006096000*Mzv[5, 3] + 
     2355952429630800*Mzv[2]*Mzv[5, 3] - 11811684058574400*Mzv[2]^2*
      Mzv[5, 3] + 65326357808712000*Mzv[3]*Mzv[5, 3] - 
     246335187149926875*Mzv[7, 3] - 58249569777399000*Mzv[2]*Mzv[7, 3] + 
     50620891451130000*Mzv[9, 3] - 66298772620080000*Mzv[5, 3, 3] + 
     19430103813120000*Mzv[6, 4, 1, 1])/283783500}, -5, 8, 1]}


==> anc/RRRR.ldrr <==
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {(8*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-386 + 774*nu - 512*nu^2 + 112*nu^3))/
   ((-4 + 2*nu)^3*(-3 + 2*nu)^2*(-2 + 2*nu)^4), 
  (-3*(-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*(-14 + 6*nu)*(-10 + 6*nu)*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/
   ((-2 + 2*nu)^4*(-7 + 4*nu)*(-5 + 4*nu)*(-18 + 10*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)*(-12 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-1 + 4*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(1244160 - 9254016*nu + 
      28278944*nu^2 - 45395408*nu^3 + 40330736*nu^4 - 18784800*nu^5 + 
      3581568*nu^6))/(48*(-2 + 2*nu)^2*(-1 + 2*nu)^2*(-5 + 4*nu)*(-3 + 4*nu)*
    (-8 + 6*nu)*(-4 + 6*nu)*(-2 + 6*nu)), 0, 
  (5*(-1 + 4*nu)*(-8 + 6*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu))/(16*(-2 + 2*nu)^2*(-1 + 2*nu)^2*(-5 + 4*nu)*(-2 + 6*nu)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {-((-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
     (-2 + 10*nu)*(2156544000 - 12736286720*nu + 32790974464*nu^2 - 
      48082191616*nu^3 + 43928787584*nu^4 - 25611441792*nu^5 + 
      9306935424*nu^6 - 1927518336*nu^7 + 174203136*nu^8))/
   (18*(-4 + 2*nu)*(-2 + 2*nu)^5*(-1 + 2*nu)*(-5 + 4*nu)*(-10 + 6*nu)^2*
    (-8 + 6*nu)^2*(-18 + 10*nu)*(-16 + 10*nu)), 0, 
  ((-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(-30412800 + 149692416*nu - 314924032*nu^2 + 
     366967808*nu^3 - 255727232*nu^4 + 106553728*nu^5 - 24576384*nu^6 + 
     2420352*nu^7))/(6*(-4 + 2*nu)*(-2 + 2*nu)^5*(-1 + 2*nu)*(-5 + 4*nu)*
    (-10 + 6*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu)), 
  (16*(-4 + 2*nu)^2*(-3 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/((-2 + 2*nu)^4*(-1 + 2*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(10195200000 - 60271704000*nu + 155657574000*nu^2 - 
     229369355744*nu^3 + 210917417584*nu^4 - 123933031680*nu^5 + 
     45440735616*nu^6 - 9505078272*nu^7 + 868402944*nu^8))/
   (18*(-3 + 2*nu)^3*(-2 + 2*nu)^6*(-5 + 4*nu)*(-10 + 6*nu)^2*(-8 + 6*nu)^2), 
  0, (5*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(-12480 + 27140*nu - 19572*nu^2 + 4680*nu^3))/
   (6*(-3 + 2*nu)*(-2 + 2*nu)^6*(-5 + 4*nu)*(-10 + 6*nu)), 0, 
  (-5*(-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu))/((-3 + 2*nu)^2*(-2 + 2*nu)^6), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(4*(-5 + 4*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-12 + 10*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(171040043520 - 1017118220160*nu + 
     2721771766400*nu^2 - 4315544919552*nu^3 + 4489426605568*nu^4 - 
     3201452279680*nu^5 + 1584730190464*nu^6 - 537624997632*nu^7 + 
     119620184832*nu^8 - 15760755712*nu^9 + 933713920*nu^10))/
   ((-4 + 2*nu)^5*(-3 + 2*nu)^4*(-2 + 2*nu)^4*(-10 + 6*nu)^2*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)), 0, 
  (4*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 6*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-316117440 + 1307539840*nu - 2313315840*nu^2 + 
     2269083776*nu^3 - 1332520640*nu^4 + 468428672*nu^5 - 91256192*nu^6 + 
     7598720*nu^7))/((-4 + 2*nu)^3*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-10 + 6*nu)*
    (-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  (-4*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(118560 - 254560*nu + 204096*nu^2 - 
     72400*nu^3 + 9584*nu^4))/((-3 + 2*nu)^3*(-2 + 2*nu)^4*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (-9*(-3 + 4*nu)*(-1 + 4*nu)*(-14 + 6*nu)^2*(-10 + 6*nu)^2*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/((-3 + 2*nu)^2*(-2 + 2*nu)^4*
    (-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*(-1 + 4*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(7776 - 34272*nu + 54788*nu^2 - 
     37584*nu^3 + 9360*nu^4))/(3*(-3 + 2*nu)*(-2 + 2*nu)^2*(-1 + 2*nu)*
    (-8 + 6*nu)*(-4 + 6*nu)^2), 0, 0, 0, 0, 0, 
  (-16*(-3 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-10 + 6*nu)*(-4 + 10*nu)*
    (-2 + 10*nu))/((-2 + 2*nu)^2*(-1 + 2*nu)*(-4 + 6*nu)*(-14 + 10*nu)*
    (-12 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(2*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(114304 - 457536*nu + 759112*nu^2 - 
     669112*nu^3 + 330832*nu^4 - 87072*nu^5 + 9536*nu^6))/
   ((-4 + 2*nu)^3*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-7 + 4*nu)*(-8 + 6*nu)^2), 0, 
  0, 0, 0, 0, -(((-3 + 4*nu)*(-1 + 4*nu)*(-10 + 6*nu)*(-8 + 10*nu)*
     (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(-752 + 1716*nu - 1252*nu^2 + 
      296*nu^3))/((-4 + 2*nu)*(-2 + 2*nu)^4*(-7 + 4*nu)*(-5 + 4*nu)*
     (-8 + 6*nu)*(-14 + 10*nu)*(-12 + 10*nu))), 
  (-3*(-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*(-14 + 6*nu)*(-10 + 6*nu)*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/
   ((-2 + 2*nu)^4*(-7 + 4*nu)*(-5 + 4*nu)*(-18 + 10*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)*(-12 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-4*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(567360 - 2989408*nu + 6276704*nu^2 - 6806976*nu^3 + 
     4051296*nu^4 - 1260576*nu^5 + 160704*nu^6))/(9*(-4 + 2*nu)*(-3 + 2*nu)*
    (-2 + 2*nu)^5*(-1 + 2*nu)*(-10 + 6*nu)^2*(-8 + 6*nu)^2), 0, 0, 0, 0, 0, 
  (-32*(-3 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-188 + 412*nu - 300*nu^2 + 72*nu^3))/
   (3*(-4 + 2*nu)*(-2 + 2*nu)^5*(-1 + 2*nu)*(-8 + 6*nu)*(-14 + 10*nu)*
    (-12 + 10*nu)), 0, (16*(-4 + 2*nu)^2*(-3 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/
   ((-2 + 2*nu)^4*(-1 + 2*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)*
    (-12 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {((-1 + 4*nu)*(-4 + 10*nu)*(-2 + 10*nu)*
    (55296 - 293504*nu + 573280*nu^2 - 486576*nu^3 + 150768*nu^4))/
   (48*(-2 + 2*nu)^2*(-1 + 2*nu)^3*(-8 + 6*nu)*(-4 + 6*nu)), 0, 0, 0, 0, 0, 
  0, 0, 0, (-5*(-3 + 2*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu))/(16*(-2 + 2*nu)^2*(-1 + 2*nu)^3*(-5 + 4*nu)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(-353894400 + 2710968320*nu - 8891855872*nu^2 + 
     16553648896*nu^3 - 19395586944*nu^4 + 14893110912*nu^5 - 
     7515709568*nu^6 + 2408495232*nu^7 - 445418496*nu^8 + 36260352*nu^9))/
   (6*(-4 + 2*nu)*(-3 + 2*nu)*(-2 + 2*nu)^5*(-1 + 2*nu)*(-5 + 4*nu)*
    (-10 + 6*nu)^2*(-8 + 6*nu)^2*(-18 + 10*nu)*(-16 + 10*nu)), 0, 
  ((-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(-30412800 + 149692416*nu - 314924032*nu^2 + 
     366967808*nu^3 - 255727232*nu^4 + 106553728*nu^5 - 24576384*nu^6 + 
     2420352*nu^7))/(6*(-4 + 2*nu)*(-2 + 2*nu)^5*(-1 + 2*nu)*(-5 + 4*nu)*
    (-10 + 6*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu)), 0, 
  0, 0, (-32*(-3 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-188 + 412*nu - 300*nu^2 + 72*nu^3))/
   (3*(-4 + 2*nu)*(-2 + 2*nu)^5*(-1 + 2*nu)*(-8 + 6*nu)*(-14 + 10*nu)*
    (-12 + 10*nu)), 0, 0, (4*(-3 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(-22947840 + 110246400*nu - 
     226736128*nu^2 + 258713600*nu^3 - 176834432*nu^4 + 72383104*nu^5 - 
     16424064*nu^6 + 1593216*nu^7))/(3*(-4 + 2*nu)*(-2 + 2*nu)^5*(-1 + 2*nu)*
    (-5 + 4*nu)*(-10 + 6*nu)*(-8 + 6*nu)*(-18 + 10*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)*(-12 + 10*nu)), (16*(-4 + 2*nu)^2*(-3 + 2*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/
   ((-2 + 2*nu)^4*(-1 + 2*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)*
    (-12 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {((-1 + 4*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*
    (230400 - 674688*nu + 739408*nu^2 - 359344*nu^3 + 65328*nu^4))/
   (6*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-8 + 6*nu)*(-16 + 10*nu)), 0, 0, 0, 0, 0, 
  0, 0, 0, -(((-3 + 2*nu)*(-1 + 4*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*
     (-3840 + 8768*nu - 6648*nu^2 + 1672*nu^3))/((-2 + 2*nu)^4*(-5 + 4*nu)*
     (-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu))), 0, 
  (-9*(-4 + 2*nu)*(-1 + 4*nu)*(-10 + 6*nu)^2*(-8 + 6*nu)^2*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu))/(4*(-3 + 2*nu)*(-2 + 2*nu)^4*(-5 + 4*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(5*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(-9460383744 + 80649289728*nu - 304425498624*nu^2 + 
     675602509312*nu^3 - 983337257728*nu^4 + 988341651456*nu^5 - 
     701386924544*nu^6 + 351979164160*nu^7 - 122553159424*nu^8 + 
     28222662656*nu^9 - 3871763456*nu^10 + 239857664*nu^11))/
   (32*(-4 + 2*nu)^4*(-3 + 2*nu)^3*(-2 + 2*nu)^5*(-7 + 4*nu)^2*(-5 + 4*nu)*
    (-8 + 6*nu)*(-16 + 10*nu)), 0, (-5*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(2352 - 7060*nu + 7852*nu^2 - 
     3824*nu^3 + 688*nu^4))/(2*(-4 + 2*nu)^2*(-3 + 2*nu)*(-2 + 2*nu)^4*
    (-7 + 4*nu)*(-5 + 4*nu)^2), 0, 0, 0, 0, 0, 0, 
  (-5*(-3 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-11669504 + 56558080*nu - 117570944*nu^2 + 
     135894336*nu^3 - 94325312*nu^4 + 39315520*nu^5 - 9110592*nu^6 + 
     905344*nu^7))/((-4 + 2*nu)^2*(-2 + 2*nu)^5*(-7 + 4*nu)*(-5 + 4*nu)^2*
    (-8 + 6*nu)*(-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu)), 0, 
  (5*(-3 + 4*nu)*(-1 + 4*nu)*(-10 + 6*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(1161216 - 4578752*nu + 7498592*nu^2 - 
     6529312*nu^3 + 3188576*nu^4 - 828192*nu^5 + 89408*nu^6))/
   (16*(-3 + 2*nu)^2*(-2 + 2*nu)^5*(-7 + 4*nu)*(-5 + 4*nu)^2*(-16 + 10*nu)*
    (-14 + 10*nu)*(-12 + 10*nu)), (-15*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-14 + 6*nu)*(-10 + 6*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu))/(64*(-3 + 2*nu)*(-2 + 2*nu)^4*(-7 + 4*nu)^2*(-5 + 4*nu)^2), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(-46619136000 + 308282534400*nu - 904699846400*nu^2 + 
     1546368987648*nu^3 - 1696507289728*nu^4 + 1238826628992*nu^5 - 
     602091305088*nu^6 + 187803126912*nu^7 - 34113116160*nu^8 + 
     2749206528*nu^9))/(72*(-3 + 2*nu)^2*(-2 + 2*nu)^5*(-5 + 4*nu)*
    (-10 + 6*nu)^2*(-8 + 6*nu)^2*(-7 + 6*nu)*(-5 + 6*nu)*(-16 + 10*nu)), 0, 
  (5*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(3860 - 11364*nu + 12496*nu^2 - 6080*nu^3 + 1104*nu^4))/
   (6*(-3 + 2*nu)*(-2 + 2*nu)^5*(-5 + 4*nu)*(-10 + 6*nu)*(-7 + 6*nu)*
    (-5 + 6*nu)), 0, 0, 0, 0, 0, 0, (-2*(-3 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*
    (5606400 - 24904160*nu + 45928384*nu^2 - 45002624*nu^3 + 24704960*nu^4 - 
     7203104*nu^5 + 871296*nu^6))/(3*(-2 + 2*nu)^5*(-5 + 4*nu)*(-10 + 6*nu)*
    (-8 + 6*nu)*(-7 + 6*nu)*(-5 + 6*nu)*(-16 + 10*nu)*(-14 + 10*nu)*
    (-12 + 10*nu)), 0, -((-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*
     (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(5592000 - 24086080*nu + 
      43096032*nu^2 - 40996352*nu^3 + 21866048*nu^4 - 6199392*nu^5 + 
      729856*nu^6))/(24*(-3 + 2*nu)^2*(-2 + 2*nu)^5*(-5 + 4*nu)*(-7 + 6*nu)*
    (-5 + 6*nu)*(-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu)), 0, 
  (5*(-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu))/(48*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-7 + 6*nu)*
    (-5 + 6*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-5 + 4*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-12 + 10*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(-378371865600 + 
     6955163867520*nu - 32570668179200*nu^2 + 76893574881408*nu^3 - 
     111061495965696*nu^4 + 106634410615936*nu^5 - 70631912780544*nu^6 + 
     32586238257024*nu^7 - 10323045417472*nu^8 + 2147067935232*nu^9 - 
     264595507200*nu^10 + 14665760768*nu^11))/(24*(-4 + 2*nu)^4*(-3 + 2*nu)^3*
    (-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)^2*(-10 + 6*nu)^2*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)), 0, 
  (4*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 6*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-126684000 + 515518560*nu - 897802240*nu^2 + 
     866691392*nu^3 - 500473120*nu^4 + 172752608*nu^5 - 32983936*nu^6 + 
     2685824*nu^7))/(3*(-4 + 2*nu)^2*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-9 + 4*nu)*
    (-10 + 6*nu)*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (5*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-13536 + 23096*nu - 12912*nu^2 + 2360*nu^3))/
   (4*(-3 + 2*nu)*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 
  (-5*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(4668408 - 17305256*nu + 26467096*nu^2 - 21394744*nu^3 + 
     9645904*nu^4 - 2300608*nu^5 + 226816*nu^6))/
   (16*(-4 + 2*nu)^2*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)^2*
    (-14 + 10*nu)), (-15*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-14 + 6*nu)*
    (-10 + 6*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*
    (-4422 + 7190*nu - 3868*nu^2 + 688*nu^3))/(16*(-3 + 2*nu)^2*(-2 + 2*nu)^4*
    (-9 + 4*nu)*(-7 + 4*nu)^2*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  (-16*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(22047120 - 63869040*nu + 75957200*nu^2 - 47368496*nu^3 + 
     16291872*nu^4 - 2918944*nu^5 + 211648*nu^6))/
   (3*(-4 + 2*nu)^2*(-2 + 2*nu)^4*(-9 + 4*nu)*(-10 + 6*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (5*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-13536 + 23096*nu - 12912*nu^2 + 2360*nu^3))/
   (4*(-3 + 2*nu)*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), (2*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(-2988180 + 8176840*nu - 
     8901484*nu^2 + 4817064*nu^3 - 1295408*nu^4 + 138464*nu^5))/
   (3*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-9 + 4*nu)*(-22 + 10*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)), 0, (-2*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(18817920 - 61434000*nu + 
     83257712*nu^2 - 59941024*nu^3 + 24172896*nu^4 - 5176256*nu^5 + 
     459712*nu^6))/(3*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*
    (-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (9*(-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*(-14 + 6*nu)^2*(-10 + 6*nu)^2*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/
   (16*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {(2*(-5 + 4*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-12 + 10*nu)*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*
    (53907310080 - 287902025280*nu + 689879946048*nu^2 - 976580739840*nu^3 + 
     904242214016*nu^4 - 572125979712*nu^5 + 250453599808*nu^6 - 
     74884033664*nu^7 + 14631234560*nu^8 - 1686355456*nu^9 + 87033856*nu^10))/
   (3*(-4 + 2*nu)^4*(-3 + 2*nu)^4*(-2 + 2*nu)^4*(-9 + 4*nu)*(-10 + 6*nu)^2*
    (-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)), 0, 
  (-4*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 6*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-24572160 + 147623040*nu - 333637760*nu^2 + 
     389711488*nu^3 - 260589632*nu^4 + 101084416*nu^5 - 21227840*nu^6 + 
     1871104*nu^7))/(3*(-4 + 2*nu)^2*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-9 + 4*nu)*
    (-10 + 6*nu)*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  (-2*(-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-1321020 + 3462888*nu - 3617756*nu^2 + 
     1882816*nu^3 - 488128*nu^4 + 50432*nu^5))/((-3 + 2*nu)^3*(-2 + 2*nu)^4*
    (-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)), 0, (5*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(484 - 560*nu + 148*nu^2 + 8*nu^3))/
   ((-4 + 2*nu)^2*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-14 + 10*nu)), 0, 0, 
  (16*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(36676080 - 102546960*nu + 116558704*nu^2 - 68441168*nu^3 + 
     21636448*nu^4 - 3415904*nu^5 + 200576*nu^6))/
   (3*(-4 + 2*nu)^2*(-2 + 2*nu)^4*(-9 + 4*nu)*(-10 + 6*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (-20*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-34 + 22*nu))/((-3 + 2*nu)*(-2 + 2*nu)^4*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  -((-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
     (-2 + 10*nu)*(-2889720 + 8403232*nu - 9646168*nu^2 + 5469248*nu^3 - 
      1532944*nu^4 + 170048*nu^5))/(3*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-9 + 4*nu)*
    (-22 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  ((-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(84371760 - 277933536*nu + 380096000*nu^2 - 276211648*nu^3 + 
     112484016*nu^4 - 24338816*nu^5 + 2185984*nu^6))/
   (3*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  (3*(-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*(-14 + 6*nu)*(-10 + 6*nu)*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/
   ((-3 + 2*nu)^2*(-2 + 2*nu)^4*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*(-3 + 4*nu)*(-1 + 4*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*
    (218880 - 642732*nu + 705620*nu^2 - 343152*nu^3 + 62352*nu^4))/
   (3*(-3 + 2*nu)^2*(-2 + 2*nu)^5*(-10 + 6*nu)*(-8 + 6*nu)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (-12*(-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*
    (-10 + 6*nu)*(-8 + 6*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/
   ((-3 + 2*nu)*(-2 + 2*nu)^5*(-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-5 + 4*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-12 + 10*nu)*(-8 + 10*nu)*
     (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(35815943715840 - 
      236980600145280*nu + 719185693063680*nu^2 - 1323731634725760*nu^3 + 
      1645807351263232*nu^4 - 1456166876270720*nu^5 + 940118218315264*nu^6 - 
      446238177970816*nu^7 + 154552426683392*nu^8 - 38089854456832*nu^9 + 
      6340443891712*nu^10 - 640033359872*nu^11 + 29628129280*nu^12))/
   (24*(-4 + 2*nu)^4*(-3 + 2*nu)^4*(-2 + 2*nu)^4*(-9 + 4*nu)^2*(-7 + 4*nu)*
    (-10 + 6*nu)^2*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)), 0, 
  (8*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 6*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-134174880 + 510749280*nu - 832406800*nu^2 + 
     752857184*nu^3 - 408042640*nu^4 + 132509696*nu^5 - 23869312*nu^6 + 
     1839488*nu^7))/(3*(-4 + 2*nu)^2*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-9 + 4*nu)*
    (-10 + 6*nu)*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  0, 0, 0, 0, 0, (8*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(28041120 - 92198160*nu + 126017680*nu^2 - 
     91624528*nu^3 + 37364880*nu^4 - 8101088*nu^5 + 729344*nu^6))/
   (3*(-4 + 2*nu)^2*(-2 + 2*nu)^4*(-9 + 4*nu)*(-10 + 6*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  ((-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(-11025360 + 29921480*nu - 32321408*nu^2 + 17365368*nu^3 - 
     4639216*nu^4 + 492928*nu^5))/(6*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-9 + 4*nu)*
    (-22 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  -((-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
     (-4 + 10*nu)*(-2 + 10*nu)*(18817920 - 61434000*nu + 83257712*nu^2 - 
      59941024*nu^3 + 24172896*nu^4 - 5176256*nu^5 + 459712*nu^6))/
   (3*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 
  (-5*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-10 + 6*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(-449838 + 1195230*nu - 
     1264076*nu^2 + 665016*nu^3 - 174000*nu^4 + 18112*nu^5))/
   (16*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-9 + 4*nu)^2*(-7 + 4*nu)^2*(-16 + 10*nu)*
    (-14 + 10*nu)), (9*(-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*(-14 + 6*nu)^2*
    (-10 + 6*nu)^2*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/
   (16*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {((-5 + 4*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-12 + 10*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(-767826605629440 + 
     3844811780674560*nu - 6565083199211520*nu^2 - 828060001783296*nu^3 + 
     23467448182059008*nu^4 - 49186537587628544*nu^5 + 
     58910595135773696*nu^6 - 47912379525360128*nu^7 + 
     27968514923644928*nu^8 - 11929747322137088*nu^9 + 
     3705078406112256*nu^10 - 818419176658944*nu^11 + 122119852584960*nu^12 - 
     11053361725440*nu^13 + 458908434432*nu^14))/
   (24*(-4 + 2*nu)^4*(-3 + 2*nu)^4*(-2 + 2*nu)^4*(-9 + 4*nu)^2*(-7 + 4*nu)^2*
    (-14 + 6*nu)*(-10 + 6*nu)^2*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)), 
  0, 0, 0, 0, 0, (-5*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-131909904 + 486475968*nu - 766138624*nu^2 + 
     667746016*nu^3 - 347752560*nu^4 + 108177504*nu^5 - 18604416*nu^6 + 
     1363968*nu^7))/(48*(-4 + 2*nu)^2*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-9 + 4*nu)*
    (-7 + 4*nu)^2*(-14 + 6*nu)*(-14 + 10*nu)), 
  (-15*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-14 + 6*nu)*(-10 + 6*nu)*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*
    (-4422 + 7190*nu - 3868*nu^2 + 688*nu^3))/(16*(-3 + 2*nu)^2*(-2 + 2*nu)^4*
    (-9 + 4*nu)*(-7 + 4*nu)^2*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  (-8*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(11578080 - 51572000*nu + 87797120*nu^2 - 75560256*nu^3 + 
     35241696*nu^4 - 8524704*nu^5 + 840384*nu^6))/
   (3*(-4 + 2*nu)^2*(-2 + 2*nu)^4*(-14 + 6*nu)*(-10 + 6*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  (5*(-3 + 4*nu)*(-1 + 4*nu)*(-10 + 6*nu)^2*(-17 + 10*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/(2*(-3 + 2*nu)^3*(-2 + 2*nu)^4*
    (-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0, 0, 
  (5*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-77703192 + 276668280*nu - 421068984*nu^2 + 
     355146728*nu^3 - 179322224*nu^4 + 54215328*nu^5 - 9089472*nu^6 + 
     652032*nu^7))/(48*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-9 + 4*nu)^2*
    (-7 + 4*nu)^2*(-14 + 6*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  (9*(-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*(-14 + 6*nu)^2*(-10 + 6*nu)^2*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/
   (16*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(5*(-5 + 4*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-12 + 10*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(-13903957776 + 70686432032*nu - 
     159459279808*nu^2 + 209476079776*nu^3 - 176580216048*nu^4 + 
     99042187328*nu^5 - 36959095616*nu^6 + 8847133952*nu^7 - 
     1232585728*nu^8 + 76140544*nu^9))/(8*(-4 + 2*nu)^4*(-3 + 2*nu)^3*
    (-2 + 2*nu)^4*(-9 + 4*nu)^2*(-7 + 4*nu)^2*(-10 + 6*nu)^2), 
  (-15*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-14 + 6*nu)*(-10 + 6*nu)*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*
    (-4422 + 7190*nu - 3868*nu^2 + 688*nu^3))/(16*(-3 + 2*nu)^2*(-2 + 2*nu)^4*
    (-9 + 4*nu)*(-7 + 4*nu)^2*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  0, 0, 0, (-5*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(4668408 - 17305256*nu + 26467096*nu^2 - 21394744*nu^3 + 
     9645904*nu^4 - 2300608*nu^5 + 226816*nu^6))/
   (16*(-4 + 2*nu)^2*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)^2*
    (-14 + 10*nu)), (-15*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-14 + 6*nu)*
    (-10 + 6*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*
    (-4422 + 7190*nu - 3868*nu^2 + 688*nu^3))/(16*(-3 + 2*nu)^2*(-2 + 2*nu)^4*
    (-9 + 4*nu)*(-7 + 4*nu)^2*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (5*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-13536 + 23096*nu - 12912*nu^2 + 2360*nu^3))/
   (4*(-3 + 2*nu)*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 
  (-5*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-10 + 6*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(-449838 + 1195230*nu - 
     1264076*nu^2 + 665016*nu^3 - 174000*nu^4 + 18112*nu^5))/
   (8*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-9 + 4*nu)^2*(-7 + 4*nu)^2*(-16 + 10*nu)*
    (-14 + 10*nu)), 0, 0, (9*(-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*
    (-14 + 6*nu)^2*(-10 + 6*nu)^2*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu))/(16*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*
    (-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {(5*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-274210750464 + 1936160587776*nu - 
     6208944943104*nu^2 + 11937987013632*nu^3 - 15292485470720*nu^4 + 
     13705118554624*nu^5 - 8768978185216*nu^6 + 4005910265856*nu^7 - 
     1280515160576*nu^8 + 272787198464*nu^9 - 34855395328*nu^10 + 
     2023729152*nu^11))/(32*(-4 + 2*nu)^4*(-3 + 2*nu)^3*(-2 + 2*nu)^5*
    (-7 + 4*nu)*(-5 + 4*nu)*(-10 + 6*nu)*(-8 + 6*nu)*(-16 + 10*nu)), 0, 0, 0, 
  0, 0, 0, 0, 0, (10*(-3 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(734720 - 3058240*nu + 
     5317024*nu^2 - 4938912*nu^3 + 2583200*nu^4 - 720800*nu^5 + 83776*nu^6))/
   ((-4 + 2*nu)^2*(-2 + 2*nu)^5*(-7 + 4*nu)*(-5 + 4*nu)^2*(-16 + 10*nu)*
    (-14 + 10*nu)*(-12 + 10*nu)), 0, 
  (5*(-3 + 4*nu)*(-1 + 4*nu)*(-10 + 6*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(1161216 - 4578752*nu + 7498592*nu^2 - 
     6529312*nu^3 + 3188576*nu^4 - 828192*nu^5 + 89408*nu^6))/
   (8*(-3 + 2*nu)^2*(-2 + 2*nu)^5*(-7 + 4*nu)*(-5 + 4*nu)^2*(-16 + 10*nu)*
    (-14 + 10*nu)*(-12 + 10*nu)), 0, 0, 0, 0, 
  (-15*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-10 + 6*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(3508736 - 13226432*nu + 
     20589792*nu^2 - 16934176*nu^3 + 7755744*nu^4 - 1873952*nu^5 + 
     186432*nu^6))/(64*(-3 + 2*nu)^2*(-2 + 2*nu)^5*(-7 + 4*nu)^2*
    (-5 + 4*nu)^2*(-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu)), 0, 0, 0, 
  (-15*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-14 + 6*nu)*(-10 + 6*nu)*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/
   (64*(-3 + 2*nu)*(-2 + 2*nu)^4*(-7 + 4*nu)^2*(-5 + 4*nu)^2), 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {-((-5 + 4*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-12 + 10*nu)*
     (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*
     (-116977674240 + 626850624768*nu - 1507473695104*nu^2 + 
      2131660289664*nu^3 - 1949873730304*nu^4 + 1194485507072*nu^5 - 
      489302450048*nu^6 + 129068564096*nu^7 - 19870970880*nu^8 + 
      1359143424*nu^9))/(48*(-4 + 2*nu)^4*(-3 + 2*nu)^4*(-2 + 2*nu)^4*
    (-7 + 4*nu)*(-10 + 6*nu)*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)), 0, 
  0, 0, 0, 0, 0, 0, 0, (4*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-33092160 + 93460912*nu - 105365744*nu^2 + 
     59249584*nu^3 - 16611792*nu^4 + 1856928*nu^5))/
   (3*(-4 + 2*nu)^2*(-2 + 2*nu)^4*(-7 + 4*nu)*(-22 + 10*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), 0, 
  (-5*(-3 + 4*nu)*(-1 + 4*nu)*(-10 + 6*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(137952 - 329368*nu + 290768*nu^2 - 
     112648*nu^3 + 16176*nu^4))/(12*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-7 + 4*nu)*
    (-22 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0, 0, 
  (5*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-10 + 6*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(409488 - 960840*nu + 
     836368*nu^2 - 320296*nu^3 + 45552*nu^4))/(32*(-3 + 2*nu)^3*(-2 + 2*nu)^4*
    (-7 + 4*nu)^2*(-22 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0, 
  (-3*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-14 + 6*nu)*(-10 + 6*nu)*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*
    (-72624 + 117112*nu - 62560*nu^2 + 11064*nu^3))/
   (32*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-7 + 4*nu)^2*(-22 + 10*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), (3*(-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*
    (-14 + 6*nu)*(-10 + 6*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu))/((-3 + 2*nu)^2*(-2 + 2*nu)^4*(-22 + 10*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-10*(-5 + 4*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-12 + 10*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(-555384 + 1646536*nu - 
     1957000*nu^2 + 1165464*nu^3 - 347712*nu^4 + 41568*nu^5))/
   (3*(-4 + 2*nu)^4*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-10 + 6*nu)^2), 0, 0, 0, 0, 
  0, (5*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(484 - 560*nu + 148*nu^2 + 8*nu^3))/
   ((-4 + 2*nu)^2*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-14 + 10*nu)), 0, 
  (-20*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-34 + 22*nu))/((-3 + 2*nu)*(-2 + 2*nu)^4*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 
  (10*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-10 + 6*nu)*(-17 + 10*nu)*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/
   ((-3 + 2*nu)^3*(-2 + 2*nu)^4*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0, 0, 0, 
  (3*(-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*(-14 + 6*nu)*(-10 + 6*nu)*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/
   ((-3 + 2*nu)^2*(-2 + 2*nu)^4*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-5 + 4*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-12 + 10*nu)*(-8 + 10*nu)*
     (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(-35214077445120 + 
      202812784110720*nu - 528845428274688*nu^2 + 823940705555072*nu^3 - 
      852025804050944*nu^4 + 613874142990208*nu^5 - 314364197182976*nu^6 + 
      114390522954624*nu^7 - 28976484640256*nu^8 + 4864909241856*nu^9 - 
      487058083840*nu^10 + 22021758976*nu^11))/
   (48*(-4 + 2*nu)^3*(-3 + 2*nu)^4*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)^2*
    (-10 + 6*nu)^2*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)), 0, 
  -((-3 + 4*nu)*(-1 + 4*nu)*(-8 + 6*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
     (-4 + 10*nu)*(-2 + 10*nu)*(23108561280 - 104204149920*nu + 
      205183838656*nu^2 - 230404728960*nu^3 + 161363351616*nu^4 - 
      72166893408*nu^5 + 20125319808*nu^6 - 3199274880*nu^7 + 
      221937152*nu^8))/(3*(-4 + 2*nu)^2*(-3 + 2*nu)^2*(-2 + 2*nu)^4*
    (-9 + 4*nu)*(-7 + 4*nu)*(-10 + 6*nu)*(-22 + 10*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), 0, 
  ((-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-5082300 + 13442616*nu - 14162972*nu^2 + 
     7429040*nu^3 - 1939904*nu^4 + 201728*nu^5))/((-3 + 2*nu)^3*(-2 + 2*nu)^4*
    (-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)), 0, 0, 0, 0, (-2*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(-4482201600 + 17263088160*nu - 
     28436900608*nu^2 + 25966856704*nu^3 - 14193325376*nu^4 + 
     4643080416*nu^5 - 841572800*nu^6 + 65188096*nu^7))/
   (3*(-4 + 2*nu)^2*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*(-10 + 6*nu)*
    (-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  -((-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
     (-2 + 10*nu)*(567106560 - 1864983856*nu + 2546793136*nu^2 - 
      1848285232*nu^3 + 751736720*nu^4 - 162444768*nu^5 + 14569088*nu^6))/
   (24*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), (-3*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-14 + 6*nu)*(-10 + 6*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(-72624 + 117112*nu - 62560*nu^2 + 11064*nu^3))/
   (32*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-7 + 4*nu)^2*(-22 + 10*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), ((-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*
    (84371760 - 277933536*nu + 380096000*nu^2 - 276211648*nu^3 + 
     112484016*nu^4 - 24338816*nu^5 + 2185984*nu^6))/
   (6*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 
  (5*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-10 + 6*nu)*(-17 + 10*nu)*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/
   ((-3 + 2*nu)^3*(-2 + 2*nu)^4*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0, 0, 0, 
  0, (3*(-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*(-14 + 6*nu)*(-10 + 6*nu)*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/
   ((-3 + 2*nu)^2*(-2 + 2*nu)^4*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)), 0, 0, 0, 0, 0, 0, 0}, 
 {(2*(-5 + 4*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-12 + 10*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(-7504566497280 + 
     47365896606720*nu - 135822936197120*nu^2 + 233549390443008*nu^3 - 
     267544694435840*nu^4 + 214373243275776*nu^5 - 122582896197632*nu^6 + 
     50018184009216*nu^7 - 14270645551104*nu^8 + 2711063284224*nu^9 - 
     308609734656*nu^10 + 15945191424*nu^11))/(3*(-4 + 2*nu)^5*(-3 + 2*nu)^4*
    (-2 + 2*nu)^4*(-14 + 6*nu)*(-10 + 6*nu)^2*(-22 + 10*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)), 0, 0, 0, 0, 0, (5*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(-3298032 + 9536096*nu - 
     10993056*nu^2 + 6312576*nu^3 - 1804656*nu^4 + 205344*nu^5))/
   (3*(-4 + 2*nu)^3*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-14 + 6*nu)*(-14 + 10*nu)), 
  0, 0, (-16*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(-2684230080 + 10461148480*nu - 17429642240*nu^2 + 
     16090456576*nu^3 - 8887076544*nu^4 + 2936138304*nu^5 - 537174912*nu^6 + 
     41975424*nu^7))/(3*(-4 + 2*nu)^3*(-2 + 2*nu)^4*(-14 + 6*nu)*(-10 + 6*nu)*
    (-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  (-15*(-3 + 4*nu)*(-1 + 4*nu)*(-10 + 6*nu)^2*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(58 - 68*nu + 20*nu^2))/
   ((-4 + 2*nu)*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  0, 0, 0, (5*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(21096 - 55160*nu + 52584*nu^2 - 21768*nu^3 + 3312*nu^4))/
   (3*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-14 + 6*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  0, 0, 0, 0, 0, 0, 0, (-9*(-3 + 4*nu)*(-1 + 4*nu)*(-14 + 6*nu)^2*
    (-10 + 6*nu)^2*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/
   ((-3 + 2*nu)^2*(-2 + 2*nu)^4*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)), 0, 0, 0, 0, 0, 0}, 
 {(-2*(-1 + 4*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(-864 + 3248*nu - 3924*nu^2 + 
     1512*nu^3))/(3*(-2 + 2*nu)^2*(-1 + 2*nu)^2*(-8 + 6*nu)*(-4 + 6*nu)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (16*(-3 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*(-4 + 10*nu)*(-2 + 10*nu))/
   ((-2 + 2*nu)^2*(-1 + 2*nu)^2*(-14 + 10*nu)*(-12 + 10*nu)), 0, 0, 0, 0, 0}, 
 {((-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(-561438720 + 2734724096*nu - 5687327232*nu^2 + 
     6544344832*nu^3 - 4498867584*nu^4 + 1847251584*nu^5 - 419402880*nu^6 + 
     40611456*nu^7))/(9*(-4 + 2*nu)*(-2 + 2*nu)^5*(-1 + 2*nu)*(-10 + 6*nu)^2*
    (-8 + 6*nu)^2*(-18 + 10*nu)*(-16 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-3 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
     (-4 + 10*nu)*(-2 + 10*nu)*(-30412800 + 149692416*nu - 314924032*nu^2 + 
      366967808*nu^3 - 255727232*nu^4 + 106553728*nu^5 - 24576384*nu^6 + 
      2420352*nu^7))/(3*(-4 + 2*nu)*(-2 + 2*nu)^5*(-1 + 2*nu)*(-5 + 4*nu)*
    (-10 + 6*nu)*(-8 + 6*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)*
    (-12 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-64*(-3 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-188 + 412*nu - 300*nu^2 + 72*nu^3))/
   (3*(-4 + 2*nu)*(-2 + 2*nu)^5*(-1 + 2*nu)*(-10 + 6*nu)*(-8 + 6*nu)*
    (-14 + 10*nu)*(-12 + 10*nu)), (-16*(-4 + 2*nu)^2*(-3 + 2*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/
   ((-2 + 2*nu)^4*(-1 + 2*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)*
    (-12 + 10*nu)), 0, 0, 0, 0}, 
 {-((-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
     (-2 + 10*nu)*(9987840000 - 58710024000*nu + 150728835600*nu^2 - 
      220741818656*nu^3 + 201683731984*nu^4 - 117714404352*nu^5 + 
      42858230400*nu^6 - 8898951168*nu^7 + 806734080*nu^8))/
   (18*(-3 + 2*nu)^3*(-2 + 2*nu)^6*(-5 + 4*nu)*(-10 + 6*nu)^2*(-8 + 6*nu)^2), 
  0, (5*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(-12480 + 27140*nu - 19572*nu^2 + 4680*nu^3))/
   (6*(-3 + 2*nu)*(-2 + 2*nu)^6*(-5 + 4*nu)*(-10 + 6*nu)), 0, 0, 0, 0, 0, 0, 
  (20*(-3 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(1120 - 1836*nu + 756*nu^2))/
   (3*(-2 + 2*nu)^6*(-5 + 4*nu)*(-10 + 6*nu)*(-8 + 6*nu)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, (4*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(552960 - 1605744*nu + 
     1743040*nu^2 - 838368*nu^3 + 150768*nu^4))/(3*(-2 + 2*nu)^6*(-10 + 6*nu)*
    (-8 + 6*nu)*(-14 + 10*nu)*(-12 + 10*nu)), 0, 
  (-5*(-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu))/((-3 + 2*nu)^2*(-2 + 2*nu)^6), 0, 0, 0}, 
 {(-2*(-5 + 4*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-12 + 10*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(-461094266880 + 
     2751409376640*nu - 7452661773696*nu^2 + 12095619590400*nu^3 - 
     13069524306176*nu^4 + 9871738493568*nu^5 - 5318662237312*nu^6 + 
     2044021556992*nu^7 - 549121656064*nu^8 + 98211418112*nu^9 - 
     10524639232*nu^10 + 511950848*nu^11))/(3*(-4 + 2*nu)^4*(-3 + 2*nu)^4*
    (-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*(-10 + 6*nu)^2*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)), 0, 
  (-4*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 6*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-24572160 + 147623040*nu - 333637760*nu^2 + 
     389711488*nu^3 - 260589632*nu^4 + 101084416*nu^5 - 21227840*nu^6 + 
     1871104*nu^7))/(3*(-4 + 2*nu)^2*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-9 + 4*nu)*
    (-10 + 6*nu)*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (-20*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-34 + 22*nu))/((-3 + 2*nu)*(-2 + 2*nu)^4*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0, 0, 0, 
  (16*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(133115760 - 425258640*nu + 564854064*nu^2 - 
     399230736*nu^3 + 158331552*nu^4 - 33401504*nu^5 + 2927744*nu^6))/
   (3*(-4 + 2*nu)^2*(-2 + 2*nu)^4*(-9 + 4*nu)*(-10 + 6*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  -((-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
     (-2 + 10*nu)*(-12987720 + 35261632*nu - 38109128*nu^2 + 20488768*nu^3 - 
      5478704*nu^4 + 582848*nu^5))/(3*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-9 + 4*nu)*
    (-22 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  ((-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(84371760 - 277933536*nu + 380096000*nu^2 - 276211648*nu^3 + 
     112484016*nu^4 - 24338816*nu^5 + 2185984*nu^6))/
   (3*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (4*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(12731160 - 41648280*nu + 56603384*nu^2 - 40901448*nu^3 + 
     16570448*nu^4 - 3568064*nu^5 + 318976*nu^6))/
   ((-4 + 2*nu)^2*(-3 + 2*nu)*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*
    (-10 + 6*nu)*(-22 + 10*nu)*(-14 + 10*nu)), 
  (20*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-4422 + 7190*nu - 3868*nu^2 + 688*nu^3))/
   ((-3 + 2*nu)*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), (-2*(-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*
    (-1321020 + 3462888*nu - 3617756*nu^2 + 1882816*nu^3 - 488128*nu^4 + 
     50432*nu^5))/((-3 + 2*nu)^3*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*
    (-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (3*(-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*(-14 + 6*nu)*(-10 + 6*nu)*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/
   ((-3 + 2*nu)^2*(-2 + 2*nu)^4*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)), 0, 0}, 
 {((-5 + 4*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-12 + 10*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(123462788198400 - 
     819695755722240*nu + 2493433898026752*nu^2 - 4595006611331584*nu^3 + 
     5713245219988224*nu^4 - 5048904438855168*nu^5 + 3251559561478400*nu^6 - 
     1537508905195008*nu^7 + 529742787756288*nu^8 - 129691880324096*nu^9 + 
     21413810267136*nu^10 - 2140850970624*nu^11 + 97998684160*nu^12))/
   (48*(-4 + 2*nu)^4*(-3 + 2*nu)^4*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)^2*
    (-10 + 6*nu)^2*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)), 0, 
  -((-3 + 4*nu)*(-1 + 4*nu)*(-8 + 6*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
     (-4 + 10*nu)*(-2 + 10*nu)*(23108561280 - 104204149920*nu + 
      205183838656*nu^2 - 230404728960*nu^3 + 161363351616*nu^4 - 
      72166893408*nu^5 + 20125319808*nu^6 - 3199274880*nu^7 + 
      221937152*nu^8))/(3*(-4 + 2*nu)^2*(-3 + 2*nu)^2*(-2 + 2*nu)^4*
    (-9 + 4*nu)*(-7 + 4*nu)*(-10 + 6*nu)*(-22 + 10*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0, 0, 0, 0, 
  (-2*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(-8380137600 + 31389705120*nu - 50325544832*nu^2 + 
     44764579456*nu^3 - 23857168448*nu^4 + 7617393376*nu^5 - 
     1349067200*nu^6 + 102224128*nu^7))/(3*(-4 + 2*nu)^2*(-2 + 2*nu)^4*
    (-9 + 4*nu)*(-7 + 4*nu)*(-10 + 6*nu)*(-22 + 10*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), 0, 
  -((-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
     (-2 + 10*nu)*(1618560 - 37777456*nu + 93398576*nu^2 - 96377392*nu^3 + 
      50149520*nu^4 - 13063648*nu^5 + 1359488*nu^6))/
   (24*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), (-3*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-14 + 6*nu)*(-10 + 6*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(-72624 + 117112*nu - 62560*nu^2 + 11064*nu^3))/
   (32*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-7 + 4*nu)^2*(-22 + 10*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), ((-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*
    (84371760 - 277933536*nu + 380096000*nu^2 - 276211648*nu^3 + 
     112484016*nu^4 - 24338816*nu^5 + 2185984*nu^6))/
   (6*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, (-4*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(2601840 - 7385960*nu + 8588224*nu^2 - 5217368*nu^3 + 
     1737520*nu^4 - 298336*nu^5 + 20352*nu^6))/((-4 + 2*nu)^2*(-3 + 2*nu)*
    (-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*(-10 + 6*nu)*(-22 + 10*nu)*
    (-14 + 10*nu)), (10*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(-4422 + 7190*nu - 3868*nu^2 + 
     688*nu^3))/((-3 + 2*nu)*(-2 + 2*nu)^4*(-9 + 4*nu)*(-7 + 4*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  ((-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-5082300 + 13442616*nu - 14162972*nu^2 + 
     7429040*nu^3 - 1939904*nu^4 + 201728*nu^5))/((-3 + 2*nu)^3*(-2 + 2*nu)^4*
    (-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)), 0, (3*(-4 + 2*nu)^2*(-3 + 4*nu)*(-1 + 4*nu)*(-14 + 6*nu)*
    (-10 + 6*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/
   ((-3 + 2*nu)^2*(-2 + 2*nu)^4*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)), 0}, 
 {(-4*(-5 + 4*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-12 + 10*nu)*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu)*(-7890485760 + 37503728000*nu - 
     78435666560*nu^2 + 94543006208*nu^3 - 72177742336*nu^4 + 
     36049783680*nu^5 - 11709816448*nu^6 + 2362883840*nu^7 - 264364800*nu^8 + 
     12087808*nu^9))/((-4 + 2*nu)^5*(-3 + 2*nu)^3*(-2 + 2*nu)^4*
    (-10 + 6*nu)^2*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)), 0, 
  (4*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 6*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(-316117440 + 1307539840*nu - 2313315840*nu^2 + 
     2269083776*nu^3 - 1332520640*nu^4 + 468428672*nu^5 - 91256192*nu^6 + 
     7598720*nu^7))/((-4 + 2*nu)^3*(-3 + 2*nu)^2*(-2 + 2*nu)^4*(-10 + 6*nu)*
    (-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0, 0, 0, 
  0, (32*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(47093280 - 161003840*nu + 229200320*nu^2 - 173858496*nu^3 + 
     74093408*nu^4 - 16815360*nu^5 + 1587136*nu^6))/
   ((-4 + 2*nu)^3*(-2 + 2*nu)^4*(-10 + 6*nu)*(-22 + 10*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), 0, 
  (-30*(-3 + 4*nu)*(-1 + 4*nu)*(-10 + 6*nu)^2*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(58 - 68*nu + 20*nu^2))/
   ((-4 + 2*nu)*(-3 + 2*nu)^3*(-2 + 2*nu)^4*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*(-4 + 10*nu)*
    (-2 + 10*nu)*(-3606560 + 10393040*nu - 11958000*nu^2 + 6864016*nu^3 - 
     1964720*nu^4 + 224224*nu^5))/((-4 + 2*nu)^3*(-3 + 2*nu)*(-2 + 2*nu)^4*
    (-10 + 6*nu)*(-22 + 10*nu)*(-14 + 10*nu)), 0, 
  (-4*(-4 + 2*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8 + 10*nu)*(-6 + 10*nu)*
    (-4 + 10*nu)*(-2 + 10*nu)*(118560 - 254560*nu + 204096*nu^2 - 
     72400*nu^3 + 9584*nu^4))/((-3 + 2*nu)^3*(-2 + 2*nu)^4*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 
  (-9*(-3 + 4*nu)*(-1 + 4*nu)*(-14 + 6*nu)^2*(-10 + 6*nu)^2*(-8 + 10*nu)*
    (-6 + 10*nu)*(-4 + 10*nu)*(-2 + 10*nu))/((-3 + 2*nu)^2*(-2 + 2*nu)^4*
    (-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu))}}


==> anc/RRRR.st <==
{{{1, {}}}, {{(2*3^(-1 + 3*nu - 3*(k10 + nu))*(-7 + 4*(k10 + nu))*
     (-5 + 4*(k10 + nu))*(-9 + 5*(k10 + nu))*(-8 + 5*(k10 + nu))*
     (-7 + 5*(k10 + nu))*(-6 + 5*(k10 + nu))*(-193 + 387*(k10 + nu) - 
      256*(k10 + nu)^2 + 56*(k10 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/5 + k10 + nu]*Gamma[-7/4 + k10 + nu]*Gamma[-8/5 + k10 + nu]*
     Gamma[-7/5 + k10 + nu]*Gamma[-5/4 + k10 + nu]*Gamma[-6/5 + k10 + nu]*
     Gamma[-1 + k10 + nu]^4)/((-1)^k10*(-2 + k10 + nu)^5*(3 - 2*(k10 + nu))^2*
     (-7 + 3*(k10 + nu))*(-5 + 3*(k10 + nu))*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-5/4 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k10 + nu]*
     Gamma[-2 + k10 + nu]^2*Gamma[-5/3 + k10 + nu]*Gamma[-4/5 + k10 + nu]*
     Gamma[-3/4 + k10 + nu]*Gamma[-3/5 + k10 + nu]*Gamma[-2/5 + k10 + nu]*
     Gamma[-1/4 + k10 + nu]*Gamma[-1/5 + k10 + nu]), {k10}}}, 
 {{(2^(-1 - 4*nu + 4*(k11 + nu))*5^(-1 + 5*nu - 5*(k11 + nu))*
     (77760 - 578376*(k11 + nu) + 1767434*(k11 + nu)^2 - 
      2837213*(k11 + nu)^3 + 2520671*(k11 + nu)^4 - 1174050*(k11 + nu)^5 + 
      223848*(k11 + nu)^6)*Gamma[-4/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-5/4 + k11 + nu]*Gamma[-1 + k11 + nu]^2*Gamma[-1/2 + k11 + nu]^2*
     Gamma[-1/3 + k11 + nu])/(3*(-4 + 3*(k11 + nu))^2*(-2 + 3*(k11 + nu))*
     (-3 + 4*(k11 + nu))*(-4 + 5*(k11 + nu))*(-3 + 5*(k11 + nu))*
     Gamma[-5/4 + nu]*Gamma[-1 + nu]^2*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-4/3 + k11 + nu]*Gamma[-4/5 + k11 + nu]*Gamma[-3/5 + k11 + nu]*
     Gamma[-2/5 + k11 + nu]*Gamma[-1/4 + k11 + nu]*Gamma[-1/5 + k11 + nu]), 
   {k11}}}, {{(4^(-2 + 3*nu - 3*(k12 + nu))*(-7 + 5*(k12 + nu))*
     (-6 + 5*(k12 + nu))*(16848000 - 99502240*(k12 + nu) + 
      256179488*(k12 + nu)^2 - 375642122*(k12 + nu)^3 + 
      343193653*(k12 + nu)^4 - 200089389*(k12 + nu)^5 + 
      72710433*(k12 + nu)^6 - 15058737*(k12 + nu)^7 + 1360962*(k12 + nu)^8)*
     Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/5 + k12 + nu]*Gamma[-8/5 + k12 + nu]*Gamma[-7/5 + k12 + nu]*
     Gamma[-6/5 + k12 + nu]*Gamma[-1 + k12 + nu]^4*Gamma[-1/2 + k12 + nu])/
    (9*(-2 + k12 + nu)^3*(-1 + k12 + nu)*(4 - 3*(k12 + nu))^2*
     (5 - 3*(k12 + nu))^2*(-3 + 2*(k12 + nu))*(-5 + 4*(k12 + nu))*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-1/2 + nu]*Gamma[-2 + k12 + nu]^2*
     Gamma[-3/2 + k12 + nu]*Gamma[-4/5 + k12 + nu]*Gamma[-3/4 + k12 + nu]*
     Gamma[-3/5 + k12 + nu]*Gamma[-2/5 + k12 + nu]*Gamma[-1/4 + k12 + nu]*
     Gamma[-1/5 + k12 + nu]), {k12}}, 
  {-(2^(-4 + 6*nu - 10*(k13 + nu) + 4*(k14 + nu))*
      5^(-1 + 5*(k13 + nu) - 5*(k14 + nu))*(-237600 + 1169472*(k13 + nu) - 
       2460344*(k13 + nu)^2 + 2866936*(k13 + nu)^3 - 1997869*(k13 + nu)^4 + 
       832451*(k13 + nu)^5 - 192003*(k13 + nu)^6 + 18909*(k13 + nu)^7)*
      (77760 - 578376*(k14 + nu) + 1767434*(k14 + nu)^2 - 
       2837213*(k14 + nu)^3 + 2520671*(k14 + nu)^4 - 1174050*(k14 + nu)^5 + 
       223848*(k14 + nu)^6)*Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*
      Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
      Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-9/5 + k13 + nu]*
      Gamma[-8/5 + k13 + nu]*Gamma[-7/5 + k13 + nu]*Gamma[-4/3 + k13 + nu]*
      Gamma[-6/5 + k13 + nu]*Gamma[-1 + k13 + nu]^2*Gamma[-5/4 + k14 + nu]*
      Gamma[-1 + k14 + nu]^2*Gamma[-1/2 + k14 + nu]^2*Gamma[-1/3 + k14 + nu])/
    (9*(-2 + k13 + nu)^3*(-1 + k13 + nu)*(-3 + 2*(k13 + nu))*
     (-5 + 3*(k13 + nu))*(-5 + 4*(k13 + nu))*(-4 + 3*(k14 + nu))^2*
     (-2 + 3*(k14 + nu))*(-3 + 4*(k14 + nu))*(-4 + 5*(k14 + nu))*
     (-3 + 5*(k14 + nu))*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^4*Gamma[-1/2 + nu]*
     Gamma[-2 + k13 + nu]^2*Gamma[-3/2 + k13 + nu]*Gamma[-5/4 + k13 + nu]*
     Gamma[-3/4 + k13 + nu]*Gamma[-1/2 + k13 + nu]*Gamma[-1/3 + k13 + nu]*
     Gamma[-4/3 + k14 + nu]*Gamma[-4/5 + k14 + nu]*Gamma[-3/5 + k14 + nu]*
     Gamma[-2/5 + k14 + nu]*Gamma[-1/4 + k14 + nu]*Gamma[-1/5 + k14 + nu]), 
   {k13, k14}}}, {{(2^(-3 + 2*nu - 2*(k16 + nu))*5^(-1 + 5*nu - 5*(k16 + nu))*
     (3 - 2*(k16 + nu))^2*(637200000 - 3766981500*(k16 + nu) + 
      9728598375*(k16 + nu)^2 - 14335584734*(k16 + nu)^3 + 
      13182338599*(k16 + nu)^4 - 7745814480*(k16 + nu)^5 + 
      2840045976*(k16 + nu)^6 - 594067392*(k16 + nu)^7 + 
      54275184*(k16 + nu)^8)*Gamma[-2 + nu]^2*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-3/2 + k16 + nu]^2*Gamma[-1 + k16 + nu]^6)/
    (9*(-1)^k16*(-2 + k16 + nu)^2*(4 - 3*(k16 + nu))^2*(5 - 3*(k16 + nu))^2*
     (-3 + 2*(k16 + nu))^3*(-5 + 4*(k16 + nu))*Gamma[-3/2 + nu]^2*
     Gamma[-1 + nu]^6*Gamma[-2 + k16 + nu]^2*Gamma[-4/5 + k16 + nu]*
     Gamma[-3/4 + k16 + nu]*Gamma[-3/5 + k16 + nu]*Gamma[-2/5 + k16 + nu]*
     Gamma[-1/4 + k16 + nu]*Gamma[-1/5 + k16 + nu]), {k16}}, 
  {(2^(-3 + 2*nu - 6*(k17 + nu) + 4*(k18 + nu))*5^(-1 + 5*nu - 5*(k18 + nu))*
     (3 - 2*(k17 + nu))^2*(-3120 + 6785*(k17 + nu) - 4893*(k17 + nu)^2 + 
      1170*(k17 + nu)^3)*(77760 - 578376*(k18 + nu) + 1767434*(k18 + nu)^2 - 
      2837213*(k18 + nu)^3 + 2520671*(k18 + nu)^4 - 1174050*(k18 + nu)^5 + 
      223848*(k18 + nu)^6)*Gamma[-2 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-3/2 + k17 + nu]^2*Gamma[-4/3 + k17 + nu]*Gamma[-1 + k17 + nu]^4*
     Gamma[-5/4 + k18 + nu]*Gamma[-1 + k18 + nu]^2*Gamma[-1/2 + k18 + nu]^2*
     Gamma[-1/3 + k18 + nu])/(9*(-1)^k17*(-2 + k17 + nu)^2*
     (-3 + 2*(k17 + nu))*(-5 + 3*(k17 + nu))*(-5 + 4*(k17 + nu))*
     (-4 + 3*(k18 + nu))^2*(-2 + 3*(k18 + nu))*(-3 + 4*(k18 + nu))*
     (-4 + 5*(k18 + nu))*(-3 + 5*(k18 + nu))*Gamma[-3/2 + nu]^2*
     Gamma[-1 + nu]^6*Gamma[-2 + k17 + nu]^2*Gamma[-5/4 + k17 + nu]*
     Gamma[-3/4 + k17 + nu]*Gamma[-1/2 + k17 + nu]^2*Gamma[-1/3 + k17 + nu]*
     Gamma[-4/3 + k18 + nu]*Gamma[-4/5 + k18 + nu]*Gamma[-3/5 + k18 + nu]*
     Gamma[-2/5 + k18 + nu]*Gamma[-1/4 + k18 + nu]*Gamma[-1/5 + k18 + nu]), 
   {k17, k18}}}, {{(2^(2*nu - 2*(k20 + nu))*3^(-2 + 6*nu - 6*(k20 + nu))*
     (-5 + 4*(k20 + nu))*(-7 + 5*(k20 + nu))*(-6 + 5*(k20 + nu))*
     (1336250340 - 7946236095*(k20 + nu) + 21263841925*(k20 + nu)^2 - 
      33715194684*(k20 + nu)^3 + 35073645356*(k20 + nu)^4 - 
      25011345935*(k20 + nu)^5 + 12380704613*(k20 + nu)^6 - 
      4200195294*(k20 + nu)^7 + 934532694*(k20 + nu)^8 - 
      123130904*(k20 + nu)^9 + 7294640*(k20 + nu)^10)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k20 + nu]*Gamma[-9/5 + k20 + nu]*Gamma[-8/5 + k20 + nu]*
     Gamma[-3/2 + k20 + nu]^2*Gamma[-7/5 + k20 + nu]*Gamma[-1 + k20 + nu]^4)/
    ((-1)^k20*(-2 + k20 + nu)^5*(5 - 3*(k20 + nu))^4*(7 - 3*(k20 + nu))^2*
     (3 - 2*(k20 + nu))^2*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k20 + nu]^2*Gamma[-5/3 + k20 + nu]^2*Gamma[-4/5 + k20 + nu]*
     Gamma[-3/4 + k20 + nu]*Gamma[-3/5 + k20 + nu]*Gamma[-2/5 + k20 + nu]*
     Gamma[-1/4 + k20 + nu]*Gamma[-1/5 + k20 + nu]), {k20}}, 
  {(2^(2*nu - 6*(k21 + nu) + 4*(k22 + nu))*3^(-3 + 6*nu - 6*(k21 + nu))*
     5^(-1 + 5*(k21 + nu) - 5*(k22 + nu))*(-4 + 3*(k21 + nu))*
     (-4939335 + 20430310*(k21 + nu) - 36145560*(k21 + nu)^2 + 
      35454434*(k21 + nu)^3 - 20820635*(k21 + nu)^4 + 7319198*(k21 + nu)^5 - 
      1425878*(k21 + nu)^6 + 118730*(k21 + nu)^7)*
     (77760 - 578376*(k22 + nu) + 1767434*(k22 + nu)^2 - 
      2837213*(k22 + nu)^3 + 2520671*(k22 + nu)^4 - 1174050*(k22 + nu)^5 + 
      223848*(k22 + nu)^6)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k21 + nu]*
     Gamma[-9/5 + k21 + nu]*Gamma[-8/5 + k21 + nu]*Gamma[-3/2 + k21 + nu]^2*
     Gamma[-7/5 + k21 + nu]*Gamma[-4/3 + k21 + nu]*Gamma[-1 + k21 + nu]^2*
     Gamma[-5/4 + k22 + nu]*Gamma[-1 + k22 + nu]^2*Gamma[-1/2 + k22 + nu]^2*
     Gamma[-1/3 + k22 + nu])/((-1)^k21*(-2 + k21 + nu)^3*(5 - 3*(k21 + nu))^2*
     (7 - 3*(k21 + nu))^2*(-5 + 3*(k21 + nu))*(-4 + 3*(k22 + nu))^2*
     (-2 + 3*(k22 + nu))*(-3 + 4*(k22 + nu))*(-4 + 5*(k22 + nu))*
     (-3 + 5*(k22 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k21 + nu]^2*Gamma[-5/3 + k21 + nu]^2*Gamma[-5/4 + k21 + nu]*
     Gamma[-3/4 + k21 + nu]*Gamma[-1/2 + k21 + nu]^2*Gamma[-1/3 + k21 + nu]*
     Gamma[-4/3 + k22 + nu]*Gamma[-4/5 + k22 + nu]*Gamma[-3/5 + k22 + nu]*
     Gamma[-2/5 + k22 + nu]*Gamma[-1/4 + k22 + nu]*Gamma[-1/5 + k22 + nu]), 
   {k21, k22}}, {((-1)^(1 - k25)*2^(2*nu - 2*(k25 + nu))*
     3^(-4 + 6*nu - 6*(k24 + nu))*5^(-1 + 5*(k24 + nu) - 5*(k25 + nu))*
     (-2 + k24 + nu)*(3 - 2*(k24 + nu))^2*(7410 - 15910*(k24 + nu) + 
      12756*(k24 + nu)^2 - 4525*(k24 + nu)^3 + 599*(k24 + nu)^4)*
     (3 - 2*(k25 + nu))^2*(637200000 - 3766981500*(k25 + nu) + 
      9728598375*(k25 + nu)^2 - 14335584734*(k25 + nu)^3 + 
      13182338599*(k25 + nu)^4 - 7745814480*(k25 + nu)^5 + 
      2840045976*(k25 + nu)^6 - 594067392*(k25 + nu)^7 + 
      54275184*(k25 + nu)^8)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k24 + nu]*
     Gamma[-2 + k24 + nu]^2*Gamma[-9/5 + k24 + nu]*Gamma[-8/5 + k24 + nu]*
     Gamma[-7/5 + k24 + nu]*Gamma[-3/2 + k25 + nu]^2*Gamma[-1 + k25 + nu]^6)/
    ((-2 + k25 + nu)^2*(5 - 3*(k24 + nu))^2*(7 - 3*(k24 + nu))^2*
     (-3 + 2*(k24 + nu))^3*(4 - 3*(k25 + nu))^2*(5 - 3*(k25 + nu))^2*
     (-3 + 2*(k25 + nu))^3*(-5 + 4*(k25 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k24 + nu]^2*Gamma[-5/3 + k24 + nu]^2*
     Gamma[-1 + k24 + nu]^2*Gamma[-2 + k25 + nu]^2*Gamma[-4/5 + k25 + nu]*
     Gamma[-3/4 + k25 + nu]*Gamma[-3/5 + k25 + nu]*Gamma[-2/5 + k25 + nu]*
     Gamma[-1/4 + k25 + nu]*Gamma[-1/5 + k25 + nu]), {k24, k25}}, 
  {((-1)^(1 - k27)*2^(2*nu - 6*(k27 + nu) + 4*(k28 + nu))*
     3^(-4 + 6*nu - 6*(k26 + nu))*5^(-1 + 5*(k26 + nu) - 5*(k28 + nu))*
     (-2 + k26 + nu)*(3 - 2*(k26 + nu))^2*(7410 - 15910*(k26 + nu) + 
      12756*(k26 + nu)^2 - 4525*(k26 + nu)^3 + 599*(k26 + nu)^4)*
     (3 - 2*(k27 + nu))^2*(-3120 + 6785*(k27 + nu) - 4893*(k27 + nu)^2 + 
      1170*(k27 + nu)^3)*(77760 - 578376*(k28 + nu) + 1767434*(k28 + nu)^2 - 
      2837213*(k28 + nu)^3 + 2520671*(k28 + nu)^4 - 1174050*(k28 + nu)^5 + 
      223848*(k28 + nu)^6)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k26 + nu]*
     Gamma[-2 + k26 + nu]^2*Gamma[-9/5 + k26 + nu]*Gamma[-8/5 + k26 + nu]*
     Gamma[-7/5 + k26 + nu]*Gamma[-3/2 + k27 + nu]^2*Gamma[-4/3 + k27 + nu]*
     Gamma[-1 + k27 + nu]^4*Gamma[-5/4 + k28 + nu]*Gamma[-1 + k28 + nu]^2*
     Gamma[-1/2 + k28 + nu]^2*Gamma[-1/3 + k28 + nu])/
    ((-2 + k27 + nu)^2*(5 - 3*(k26 + nu))^2*(7 - 3*(k26 + nu))^2*
     (-3 + 2*(k26 + nu))^3*(-3 + 2*(k27 + nu))*(-5 + 3*(k27 + nu))*
     (-5 + 4*(k27 + nu))*(-4 + 3*(k28 + nu))^2*(-2 + 3*(k28 + nu))*
     (-3 + 4*(k28 + nu))*(-4 + 5*(k28 + nu))*(-3 + 5*(k28 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k26 + nu]^2*
     Gamma[-5/3 + k26 + nu]^2*Gamma[-1 + k26 + nu]^2*Gamma[-2 + k27 + nu]^2*
     Gamma[-5/4 + k27 + nu]*Gamma[-3/4 + k27 + nu]*Gamma[-1/2 + k27 + nu]^2*
     Gamma[-1/3 + k27 + nu]*Gamma[-4/3 + k28 + nu]*Gamma[-4/5 + k28 + nu]*
     Gamma[-3/5 + k28 + nu]*Gamma[-2/5 + k28 + nu]*Gamma[-1/4 + k28 + nu]*
     Gamma[-1/5 + k28 + nu]), {k26, k27, k28}}}, 
 {{(4^(-1 + 3*nu - 3*(k32 + nu))*(-2 + 3*(k32 + nu))*(-7 + 5*(k32 + nu))*
     (-6 + 5*(k32 + nu))*(1944 - 8568*(k32 + nu) + 13697*(k32 + nu)^2 - 
      9396*(k32 + nu)^3 + 2340*(k32 + nu)^4)*Gamma[-5/3 + nu]*
     Gamma[-3/2 + nu]*Gamma[-3/4 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-7/5 + k32 + nu]*Gamma[-6/5 + k32 + nu]*
     Gamma[-1 + k32 + nu]^2*Gamma[-2/3 + k32 + nu]*Gamma[-1/2 + k32 + nu])/
    (3*(-1)^k32*(2 - 3*(k32 + nu))^2*(-3 + 2*(k32 + nu))^2*
     (-5 + 3*(k32 + nu))*(-4 + 3*(k32 + nu))*(-3 + 4*(k32 + nu))*
     Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-5/3 + k32 + nu]*Gamma[-3/2 + k32 + nu]*
     Gamma[-3/4 + k32 + nu]*Gamma[-2/5 + k32 + nu]*Gamma[-1/4 + k32 + nu]*
     Gamma[-1/5 + k32 + nu]), {k32}}}, 
 {{(3^(-1 + 3*nu - 3*(k33 + nu))*(-5 + 4*(k33 + nu))*(-9 + 5*(k33 + nu))*
     (-8 + 5*(k33 + nu))*(-7 + 5*(k33 + nu))*(-6 + 5*(k33 + nu))*
     (14288 - 57192*(k33 + nu) + 94889*(k33 + nu)^2 - 83639*(k33 + nu)^3 + 
      41354*(k33 + nu)^4 - 10884*(k33 + nu)^5 + 1192*(k33 + nu)^6)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-9/5 + k33 + nu]*Gamma[-7/4 + k33 + nu]*
     Gamma[-8/5 + k33 + nu]*Gamma[-7/5 + k33 + nu]*Gamma[-5/4 + k33 + nu]*
     Gamma[-6/5 + k33 + nu]*Gamma[-1 + k33 + nu]^4)/
    (2*(-1)^k33*(-2 + k33 + nu)^5*(4 - 3*(k33 + nu))^2*(3 - 2*(k33 + nu))^2*
     (-7 + 3*(k33 + nu))*(-5 + 3*(k33 + nu))*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-5/4 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k33 + nu]*
     Gamma[-2 + k33 + nu]^2*Gamma[-5/3 + k33 + nu]*Gamma[-4/5 + k33 + nu]*
     Gamma[-3/4 + k33 + nu]*Gamma[-3/5 + k33 + nu]*Gamma[-2/5 + k33 + nu]*
     Gamma[-1/4 + k33 + nu]*Gamma[-1/5 + k33 + nu]), {k33}}, 
  {((-1)^(1 - k35)*2^(-3 + 6*(k34 + nu) - 6*(k35 + nu))*
     3^(-2 + 3*nu - 3*(k34 + nu))*(-9 + 5*(k34 + nu))*(-8 + 5*(k34 + nu))*
     (-188 + 429*(k34 + nu) - 313*(k34 + nu)^2 + 74*(k34 + nu)^3)*
     (-2 + 3*(k35 + nu))*(-7 + 5*(k35 + nu))*(-6 + 5*(k35 + nu))*
     (1944 - 8568*(k35 + nu) + 13697*(k35 + nu)^2 - 9396*(k35 + nu)^3 + 
      2340*(k35 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-9/5 + k34 + nu]*
     Gamma[-7/4 + k34 + nu]*Gamma[-8/5 + k34 + nu]*Gamma[-3/2 + k34 + nu]*
     Gamma[-5/4 + k34 + nu]*Gamma[-1 + k34 + nu]^2*Gamma[-7/5 + k35 + nu]*
     Gamma[-6/5 + k35 + nu]*Gamma[-1 + k35 + nu]^2*Gamma[-2/3 + k35 + nu]*
     Gamma[-1/2 + k35 + nu])/((-2 + k34 + nu)^3*(-7 + 3*(k34 + nu))*
     (-4 + 3*(k34 + nu))*(2 - 3*(k35 + nu))^2*(-3 + 2*(k35 + nu))^2*
     (-5 + 3*(k35 + nu))*(-4 + 3*(k35 + nu))*(-3 + 4*(k35 + nu))*
     Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
     Gamma[-5/4 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k34 + nu]*Gamma[-2 + k34 + nu]^2*Gamma[-4/5 + k34 + nu]*
     Gamma[-2/3 + k34 + nu]*Gamma[-3/5 + k34 + nu]*Gamma[-1/2 + k34 + nu]*
     Gamma[-5/3 + k35 + nu]*Gamma[-3/2 + k35 + nu]*Gamma[-3/4 + k35 + nu]*
     Gamma[-2/5 + k35 + nu]*Gamma[-1/4 + k35 + nu]*Gamma[-1/5 + k35 + nu]), 
   {k34, k35}}}, {{(2^(-1 + 6*nu - 6*(k37 + nu))*(-9 + 5*(k37 + nu))*
     (-8 + 5*(k37 + nu))*(-7 + 5*(k37 + nu))*(-6 + 5*(k37 + nu))*
     (17730 - 93419*(k37 + nu) + 196147*(k37 + nu)^2 - 212718*(k37 + nu)^3 + 
      126603*(k37 + nu)^4 - 39393*(k37 + nu)^5 + 5022*(k37 + nu)^6)*
     Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/5 + k37 + nu]*Gamma[-8/5 + k37 + nu]*Gamma[-7/5 + k37 + nu]*
     Gamma[-6/5 + k37 + nu]*Gamma[-1 + k37 + nu]^4*Gamma[-1/2 + k37 + nu])/
    (9*(-2 + k37 + nu)^3*(-1 + k37 + nu)*(4 - 3*(k37 + nu))^2*
     (5 - 3*(k37 + nu))^2*(-3 + 2*(k37 + nu))^2*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-1/2 + nu]*Gamma[-2 + k37 + nu]^2*Gamma[-3/2 + k37 + nu]*
     Gamma[-4/5 + k37 + nu]*Gamma[-3/4 + k37 + nu]*Gamma[-3/5 + k37 + nu]*
     Gamma[-2/5 + k37 + nu]*Gamma[-1/4 + k37 + nu]*Gamma[-1/5 + k37 + nu]), 
   {k37}}, {((-1)^(k38 - k39)*4^(-1 + 3*nu - 3*(k39 + nu))*
     (-9 + 5*(k38 + nu))*(-8 + 5*(k38 + nu))*(-47 + 103*(k38 + nu) - 
      75*(k38 + nu)^2 + 18*(k38 + nu)^3)*(-2 + 3*(k39 + nu))*
     (-7 + 5*(k39 + nu))*(-6 + 5*(k39 + nu))*(1944 - 8568*(k39 + nu) + 
      13697*(k39 + nu)^2 - 9396*(k39 + nu)^3 + 2340*(k39 + nu)^4)*
     Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/5 + k38 + nu]*Gamma[-5/3 + k38 + nu]*Gamma[-8/5 + k38 + nu]*
     Gamma[-1 + k38 + nu]^2*Gamma[-7/5 + k39 + nu]*Gamma[-6/5 + k39 + nu]*
     Gamma[-1 + k39 + nu]^2*Gamma[-2/3 + k39 + nu]*Gamma[-1/2 + k39 + nu])/
    (9*(-2 + k38 + nu)^3*(-1 + k38 + nu)*(-4 + 3*(k38 + nu))*
     (2 - 3*(k39 + nu))^2*(-3 + 2*(k39 + nu))^2*(-5 + 3*(k39 + nu))*
     (-4 + 3*(k39 + nu))*(-3 + 4*(k39 + nu))*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-1/2 + nu]*Gamma[-2 + k38 + nu]^2*Gamma[-4/5 + k38 + nu]*
     Gamma[-2/3 + k38 + nu]*Gamma[-3/5 + k38 + nu]*Gamma[-5/3 + k39 + nu]*
     Gamma[-3/2 + k39 + nu]*Gamma[-3/4 + k39 + nu]*Gamma[-2/5 + k39 + nu]*
     Gamma[-1/4 + k39 + nu]*Gamma[-1/5 + k39 + nu]), {k38, k39}}}, 
 {{(2^(-4*nu + 4*(k41 + nu))*5^(-1 + 5*nu - 5*(k41 + nu))*(-5 + 4*(k41 + nu))*
     (3456 - 18344*(k41 + nu) + 35830*(k41 + nu)^2 - 30411*(k41 + nu)^3 + 
      9423*(k41 + nu)^4)*Gamma[-3/2 + nu]*Gamma[-4/5 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-5/4 + k41 + nu]*Gamma[-1 + k41 + nu]^2*Gamma[-1/2 + k41 + nu]^3)/
    (3*(-1)^k41*(-3 + 2*(k41 + nu))*(-4 + 5*(k41 + nu))*(-3 + 5*(k41 + nu))*
     (8 - 18*(k41 + nu) + 9*(k41 + nu)^2)*Gamma[-5/4 + nu]*Gamma[-1 + nu]^2*
     Gamma[-1/2 + nu]^3*Gamma[-3/2 + k41 + nu]*Gamma[-4/5 + k41 + nu]*
     Gamma[-3/5 + k41 + nu]*Gamma[-2/5 + k41 + nu]*Gamma[-1/4 + k41 + nu]*
     Gamma[-1/5 + k41 + nu]), {k41}}}, 
 {{-(4^(-2 + 3*nu - 3*(k42 + nu))*(-7 + 5*(k42 + nu))*(-6 + 5*(k42 + nu))*
      (-2764800 + 21179440*(k42 + nu) - 69467624*(k42 + nu)^2 + 
       129325382*(k42 + nu)^3 - 151528023*(k42 + nu)^4 + 
       116352429*(k42 + nu)^5 - 58716481*(k42 + nu)^6 + 
       18816369*(k42 + nu)^7 - 3479832*(k42 + nu)^8 + 283284*(k42 + nu)^9)*
      Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
      Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
      Gamma[-9/5 + k42 + nu]*Gamma[-8/5 + k42 + nu]*Gamma[-7/5 + k42 + nu]*
      Gamma[-6/5 + k42 + nu]*Gamma[-1 + k42 + nu]^4*Gamma[-1/2 + k42 + nu])/
    (3*(-2 + k42 + nu)^3*(-1 + k42 + nu)*(4 - 3*(k42 + nu))^2*
     (5 - 3*(k42 + nu))^2*(-3 + 2*(k42 + nu))^2*(-5 + 4*(k42 + nu))*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-1/2 + nu]*Gamma[-2 + k42 + nu]^2*
     Gamma[-3/2 + k42 + nu]*Gamma[-4/5 + k42 + nu]*Gamma[-3/4 + k42 + nu]*
     Gamma[-3/5 + k42 + nu]*Gamma[-2/5 + k42 + nu]*Gamma[-1/4 + k42 + nu]*
     Gamma[-1/5 + k42 + nu]), {k42}}, 
  {-(2^(-4 + 6*nu - 10*(k43 + nu) + 4*(k44 + nu))*
      5^(-1 + 5*(k43 + nu) - 5*(k44 + nu))*(-237600 + 1169472*(k43 + nu) - 
       2460344*(k43 + nu)^2 + 2866936*(k43 + nu)^3 - 1997869*(k43 + nu)^4 + 
       832451*(k43 + nu)^5 - 192003*(k43 + nu)^6 + 18909*(k43 + nu)^7)*
      (77760 - 578376*(k44 + nu) + 1767434*(k44 + nu)^2 - 
       2837213*(k44 + nu)^3 + 2520671*(k44 + nu)^4 - 1174050*(k44 + nu)^5 + 
       223848*(k44 + nu)^6)*Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*
      Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
      Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-9/5 + k43 + nu]*
      Gamma[-8/5 + k43 + nu]*Gamma[-7/5 + k43 + nu]*Gamma[-4/3 + k43 + nu]*
      Gamma[-6/5 + k43 + nu]*Gamma[-1 + k43 + nu]^2*Gamma[-5/4 + k44 + nu]*
      Gamma[-1 + k44 + nu]^2*Gamma[-1/2 + k44 + nu]^2*Gamma[-1/3 + k44 + nu])/
    (9*(-2 + k43 + nu)^3*(-1 + k43 + nu)*(-3 + 2*(k43 + nu))*
     (-5 + 3*(k43 + nu))*(-5 + 4*(k43 + nu))*(-4 + 3*(k44 + nu))^2*
     (-2 + 3*(k44 + nu))*(-3 + 4*(k44 + nu))*(-4 + 5*(k44 + nu))*
     (-3 + 5*(k44 + nu))*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^4*Gamma[-1/2 + nu]*
     Gamma[-2 + k43 + nu]^2*Gamma[-3/2 + k43 + nu]*Gamma[-5/4 + k43 + nu]*
     Gamma[-3/4 + k43 + nu]*Gamma[-1/2 + k43 + nu]*Gamma[-1/3 + k43 + nu]*
     Gamma[-4/3 + k44 + nu]*Gamma[-4/5 + k44 + nu]*Gamma[-3/5 + k44 + nu]*
     Gamma[-2/5 + k44 + nu]*Gamma[-1/4 + k44 + nu]*Gamma[-1/5 + k44 + nu]), 
   {k43, k44}}, {((-1)^(k46 - k47)*4^(-1 + 3*nu - 3*(k47 + nu))*
     (-9 + 5*(k46 + nu))*(-8 + 5*(k46 + nu))*(-47 + 103*(k46 + nu) - 
      75*(k46 + nu)^2 + 18*(k46 + nu)^3)*(-2 + 3*(k47 + nu))*
     (-7 + 5*(k47 + nu))*(-6 + 5*(k47 + nu))*(1944 - 8568*(k47 + nu) + 
      13697*(k47 + nu)^2 - 9396*(k47 + nu)^3 + 2340*(k47 + nu)^4)*
     Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/5 + k46 + nu]*Gamma[-5/3 + k46 + nu]*Gamma[-8/5 + k46 + nu]*
     Gamma[-1 + k46 + nu]^2*Gamma[-7/5 + k47 + nu]*Gamma[-6/5 + k47 + nu]*
     Gamma[-1 + k47 + nu]^2*Gamma[-2/3 + k47 + nu]*Gamma[-1/2 + k47 + nu])/
    (9*(-2 + k46 + nu)^3*(-1 + k46 + nu)*(-4 + 3*(k46 + nu))*
     (2 - 3*(k47 + nu))^2*(-3 + 2*(k47 + nu))^2*(-5 + 3*(k47 + nu))*
     (-4 + 3*(k47 + nu))*(-3 + 4*(k47 + nu))*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-1/2 + nu]*Gamma[-2 + k46 + nu]^2*Gamma[-4/5 + k46 + nu]*
     Gamma[-2/3 + k46 + nu]*Gamma[-3/5 + k46 + nu]*Gamma[-5/3 + k47 + nu]*
     Gamma[-3/2 + k47 + nu]*Gamma[-3/4 + k47 + nu]*Gamma[-2/5 + k47 + nu]*
     Gamma[-1/4 + k47 + nu]*Gamma[-1/5 + k47 + nu]), {k46, k47}}, 
  {-((-1)^(k49 - k50)*2^(-1 + 6*nu - 10*(k49 + nu) + 4*(k50 + nu))*
      5^(-1 + 5*(k49 + nu) - 5*(k50 + nu))*(-179280 + 861300*(k49 + nu) - 
       1771376*(k49 + nu)^2 + 2021200*(k49 + nu)^3 - 1381519*(k49 + nu)^4 + 
       565493*(k49 + nu)^5 - 128313*(k49 + nu)^6 + 12447*(k49 + nu)^7)*
      (-5 + 4*(k50 + nu))*(3456 - 18344*(k50 + nu) + 35830*(k50 + nu)^2 - 
       30411*(k50 + nu)^3 + 9423*(k50 + nu)^4)*Gamma[-2 + nu]^2*
      Gamma[-3/2 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
      Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
      Gamma[-9/5 + k49 + nu]*Gamma[-8/5 + k49 + nu]*Gamma[-7/5 + k49 + nu]*
      Gamma[-6/5 + k49 + nu]*Gamma[-1 + k49 + nu]^2*Gamma[-5/4 + k50 + nu]*
      Gamma[-1 + k50 + nu]^2*Gamma[-1/2 + k50 + nu]^3)/
    (9*(-2 + k49 + nu)^3*(-1 + k49 + nu)*(-5 + 3*(k49 + nu))*
     (-4 + 3*(k49 + nu))*(-5 + 4*(k49 + nu))*(-3 + 2*(k50 + nu))*
     (-4 + 5*(k50 + nu))*(-3 + 5*(k50 + nu))*(8 - 18*(k50 + nu) + 
      9*(k50 + nu)^2)*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^4*Gamma[-1/2 + nu]*
     Gamma[-2 + k49 + nu]^2*Gamma[-5/4 + k49 + nu]*Gamma[-3/4 + k49 + nu]*
     Gamma[-1/2 + k49 + nu]^2*Gamma[-3/2 + k50 + nu]*Gamma[-4/5 + k50 + nu]*
     Gamma[-3/5 + k50 + nu]*Gamma[-2/5 + k50 + nu]*Gamma[-1/4 + k50 + nu]*
     Gamma[-1/5 + k50 + nu]), {k49, k50}}}, 
 {{(2^(1 - 2*nu + 2*(k52 + nu))*3^(-3 + 6*nu - 6*(k52 + nu))*
     (-3 + 2*(k52 + nu))*(-5 + 4*(k52 + nu))*(-7 + 5*(k52 + nu))*
     (-6 + 5*(k52 + nu))*(14400 - 42168*(k52 + nu) + 46213*(k52 + nu)^2 - 
      22459*(k52 + nu)^3 + 4083*(k52 + nu)^4)*Gamma[-2 + nu]*
     Gamma[-5/3 + nu]^2*Gamma[-4/3 + nu]^2*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-8/5 + k52 + nu]*
     Gamma[-3/2 + k52 + nu]*Gamma[-7/5 + k52 + nu]*Gamma[-5/4 + k52 + nu]*
     Gamma[-6/5 + k52 + nu]*Gamma[-1 + k52 + nu]^4)/
    ((-1)^k52*(-2 + k52 + nu)*(4 - 3*(k52 + nu))^2*(5 - 3*(k52 + nu))^2*
     (3 - 2*(k52 + nu))^2*(-4 + 3*(k52 + nu))*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]*Gamma[-7/5 + nu]*Gamma[-5/4 + nu]*Gamma[-6/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-2 + k52 + nu]*Gamma[-5/3 + k52 + nu]^2*
     Gamma[-4/3 + k52 + nu]^2*Gamma[-3/5 + k52 + nu]*Gamma[-2/5 + k52 + nu]*
     Gamma[-1/4 + k52 + nu]*Gamma[-1/5 + k52 + nu]), {k52}}, 
  {((-1)^(1 - k54)*2^(-2*nu - 2*(k53 + nu) + 4*(k54 + nu))*
     3^(-3 + 6*nu - 6*(k53 + nu))*5^(-1 + 5*(k53 + nu) - 5*(k54 + nu))*
     (-3 + 2*(k53 + nu))^2*(-480 + 1096*(k53 + nu) - 831*(k53 + nu)^2 + 
      209*(k53 + nu)^3)*(-5 + 4*(k54 + nu))*(3456 - 18344*(k54 + nu) + 
      35830*(k54 + nu)^2 - 30411*(k54 + nu)^3 + 9423*(k54 + nu)^4)*
     Gamma[-2 + nu]*Gamma[-5/3 + nu]^2*Gamma[-4/3 + nu]^2*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-8/5 + k53 + nu]*Gamma[-3/2 + k53 + nu]^2*Gamma[-7/5 + k53 + nu]*
     Gamma[-6/5 + k53 + nu]*Gamma[-1 + k53 + nu]^2*Gamma[-4/5 + k53 + nu]*
     Gamma[-5/4 + k54 + nu]*Gamma[-1 + k54 + nu]^2*Gamma[-1/2 + k54 + nu]^3)/
    ((-2 + k53 + nu)*(4 - 3*(k53 + nu))^2*(5 - 3*(k53 + nu))^2*
     (-3 + 2*(k54 + nu))*(-4 + 5*(k54 + nu))*(-3 + 5*(k54 + nu))*
     (8 - 18*(k54 + nu) + 9*(k54 + nu)^2)*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]*
     Gamma[-7/5 + nu]*Gamma[-5/4 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-2 + k53 + nu]*Gamma[-5/3 + k53 + nu]^2*Gamma[-4/3 + k53 + nu]^2*
     Gamma[-1/2 + k53 + nu]^3*Gamma[-3/2 + k54 + nu]*Gamma[-4/5 + k54 + nu]*
     Gamma[-3/5 + k54 + nu]*Gamma[-2/5 + k54 + nu]*Gamma[-1/4 + k54 + nu]*
     Gamma[-1/5 + k54 + nu]), {k53, k54}}}, 
 {{(2^(-1 - 8*nu + 8*(k56 + nu))*3^(-1 + 3*nu - 3*(k56 + nu))*
     5^(5*nu - 5*(k56 + nu))*(5 - 4*(k56 + nu))^2*
     (-36954624 + 315036288*(k56 + nu) - 1189162104*(k56 + nu)^2 + 
      2639072302*(k56 + nu)^3 - 3841161163*(k56 + nu)^4 + 
      3860709576*(k56 + nu)^5 - 2739792674*(k56 + nu)^6 + 
      1374918610*(k56 + nu)^7 - 478723279*(k56 + nu)^8 + 
      110244776*(k56 + nu)^9 - 15124076*(k56 + nu)^10 + 936944*(k56 + nu)^11)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-7/4 + k56 + nu]^2*Gamma[-3/2 + k56 + nu]*
     Gamma[-5/4 + k56 + nu]^2*Gamma[-1 + k56 + nu]^4)/
    ((-1)^k56*(-2 + k56 + nu)^5*(-1 + k56 + nu)*(-3 + 2*(k56 + nu))^2*
     (-7 + 3*(k56 + nu))*(-5 + 3*(k56 + nu))*(-4 + 3*(k56 + nu))*
     (-5 + 4*(k56 + nu))*(-8 + 5*(k56 + nu))*Gamma[-7/4 + nu]^2*
     Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k56 + nu]*Gamma[-2 + k56 + nu]*Gamma[-5/3 + k56 + nu]*
     Gamma[-4/5 + k56 + nu]*Gamma[-3/4 + k56 + nu]*Gamma[-3/5 + k56 + nu]*
     Gamma[-2/5 + k56 + nu]*Gamma[-1/4 + k56 + nu]*Gamma[-1/5 + k56 + nu]), 
   {k56}}, {((-1)^(1 - k57)*2^(1 - 8*nu + 4*(k57 + nu) + 4*(k58 + nu))*
     3^(-2 + 3*nu - 3*(k57 + nu))*5^(-1 + 5*nu - 5*(k58 + nu))*
     (7 - 4*(k57 + nu))^2*(588 - 1765*(k57 + nu) + 1963*(k57 + nu)^2 - 
      956*(k57 + nu)^3 + 172*(k57 + nu)^4)*(77760 - 578376*(k58 + nu) + 
      1767434*(k58 + nu)^2 - 2837213*(k58 + nu)^3 + 2520671*(k58 + nu)^4 - 
      1174050*(k58 + nu)^5 + 223848*(k58 + nu)^6)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-7/4 + k57 + nu]^2*Gamma[-3/2 + k57 + nu]*Gamma[-4/3 + k57 + nu]*
     Gamma[-5/4 + k57 + nu]*Gamma[-1 + k57 + nu]^2*Gamma[-5/4 + k58 + nu]*
     Gamma[-1 + k58 + nu]^2*Gamma[-1/2 + k58 + nu]^2*Gamma[-1/3 + k58 + nu])/
    ((-2 + k57 + nu)^3*(-7 + 3*(k57 + nu))*(-5 + 3*(k57 + nu))*
     (-7 + 4*(k57 + nu))*(-4 + 3*(k58 + nu))^2*(-2 + 3*(k58 + nu))*
     (-3 + 4*(k58 + nu))*(-4 + 5*(k58 + nu))*(-3 + 5*(k58 + nu))*
     Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k57 + nu]*Gamma[-2 + k57 + nu]*Gamma[-5/3 + k57 + nu]*
     Gamma[-3/4 + k57 + nu]*Gamma[-1/2 + k57 + nu]^2*Gamma[-1/3 + k57 + nu]*
     Gamma[-4/3 + k58 + nu]*Gamma[-4/5 + k58 + nu]*Gamma[-3/5 + k58 + nu]*
     Gamma[-2/5 + k58 + nu]*Gamma[-1/4 + k58 + nu]*Gamma[-1/5 + k58 + nu]), 
   {k57, k58}}, {((-1)^(1 - k61)*2^(2 - 8*nu + 4*(k60 + nu) + 4*(k61 + nu))*
     3^(-2 + 3*nu - 3*(k60 + nu))*5^(-1 + 5*nu - 5*(k61 + nu))*
     (7 - 4*(k60 + nu))^2*(-3 + 2*(k60 + nu))^2*
     (-182336 + 883720*(k60 + nu) - 1837046*(k60 + nu)^2 + 
      2123349*(k60 + nu)^3 - 1473833*(k60 + nu)^4 + 614305*(k60 + nu)^5 - 
      142353*(k60 + nu)^6 + 14146*(k60 + nu)^7)*(-5 + 4*(k61 + nu))*
     (3456 - 18344*(k61 + nu) + 35830*(k61 + nu)^2 - 30411*(k61 + nu)^3 + 
      9423*(k61 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-7/4 + k60 + nu]^2*
     Gamma[-3/2 + k60 + nu]^2*Gamma[-5/4 + k60 + nu]*Gamma[-1 + k60 + nu]^2*
     Gamma[-5/4 + k61 + nu]*Gamma[-1 + k61 + nu]^2*Gamma[-1/2 + k61 + nu]^3)/
    ((-2 + k60 + nu)^3*(-1 + k60 + nu)*(-7 + 3*(k60 + nu))*
     (-5 + 3*(k60 + nu))*(-4 + 3*(k60 + nu))*(-7 + 4*(k60 + nu))*
     (-8 + 5*(k60 + nu))*(-7 + 5*(k60 + nu))*(-6 + 5*(k60 + nu))*
     (-3 + 2*(k61 + nu))*(-4 + 5*(k61 + nu))*(-3 + 5*(k61 + nu))*
     (8 - 18*(k61 + nu) + 9*(k61 + nu)^2)*Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*
     Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^4*Gamma[-7/3 + k60 + nu]*
     Gamma[-2 + k60 + nu]*Gamma[-5/3 + k60 + nu]*Gamma[-3/4 + k60 + nu]*
     Gamma[-1/2 + k60 + nu]^3*Gamma[-3/2 + k61 + nu]*Gamma[-4/5 + k61 + nu]*
     Gamma[-3/5 + k61 + nu]*Gamma[-2/5 + k61 + nu]*Gamma[-1/4 + k61 + nu]*
     Gamma[-1/5 + k61 + nu]), {k60, k61}}, 
  {(2^(2 - 8*nu + 6*(k63 + nu) + 2*(k64 + nu))*
     3^(-4 + 3*nu + 3*(k63 + nu) - 6*(k64 + nu))*5^(5*nu - 5*(k63 + nu))*
     (7 - 4*(k63 + nu))^2*(-3 + 2*(k63 + nu))*(36288 - 143086*(k63 + nu) + 
      234331*(k63 + nu)^2 - 204041*(k63 + nu)^3 + 99643*(k63 + nu)^4 - 
      25881*(k63 + nu)^5 + 2794*(k63 + nu)^6)*(-3 + 2*(k64 + nu))*
     (-5 + 4*(k64 + nu))*(-7 + 5*(k64 + nu))*(-6 + 5*(k64 + nu))*
     (14400 - 42168*(k64 + nu) + 46213*(k64 + nu)^2 - 22459*(k64 + nu)^3 + 
      4083*(k64 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-7/4 + k63 + nu]^2*
     Gamma[-5/3 + k63 + nu]*Gamma[-4/3 + k63 + nu]^2*Gamma[-5/4 + k63 + nu]*
     Gamma[-8/5 + k64 + nu]*Gamma[-3/2 + k64 + nu]*Gamma[-7/5 + k64 + nu]*
     Gamma[-5/4 + k64 + nu]*Gamma[-6/5 + k64 + nu]*Gamma[-1 + k64 + nu]^4)/
    ((-1)^k64*(-2 + k63 + nu)*(-1 + k63 + nu)*(-2 + k64 + nu)*
     (3 - 2*(k63 + nu))^2*(-7 + 3*(k63 + nu))*(-7 + 4*(k63 + nu))*
     (-8 + 5*(k63 + nu))*(-7 + 5*(k63 + nu))*(-6 + 5*(k63 + nu))*
     (4 - 3*(k64 + nu))^2*(5 - 3*(k64 + nu))^2*(3 - 2*(k64 + nu))^2*
     (-4 + 3*(k64 + nu))*Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*
     Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^4*Gamma[-7/3 + k63 + nu]*
     Gamma[-8/5 + k63 + nu]*Gamma[-7/5 + k63 + nu]*Gamma[-6/5 + k63 + nu]*
     Gamma[-4/5 + k63 + nu]*Gamma[-3/4 + k63 + nu]*Gamma[-2 + k64 + nu]*
     Gamma[-5/3 + k64 + nu]^2*Gamma[-4/3 + k64 + nu]^2*Gamma[-3/5 + k64 + nu]*
     Gamma[-2/5 + k64 + nu]*Gamma[-1/4 + k64 + nu]*Gamma[-1/5 + k64 + nu]), 
   {k63, k64}}, {((-1)^(1 - k67)*2^(1 - 8*nu + 6*(k65 + nu) - 2*(k66 + nu) + 
       4*(k67 + nu))*3^(-4 + 3*nu + 3*(k65 + nu) - 6*(k66 + nu))*
     5^(-1 + 5*nu - 5*(k65 + nu) + 5*(k66 + nu) - 5*(k67 + nu))*
     (7 - 4*(k65 + nu))^2*(-3 + 2*(k65 + nu))*(36288 - 143086*(k65 + nu) + 
      234331*(k65 + nu)^2 - 204041*(k65 + nu)^3 + 99643*(k65 + nu)^4 - 
      25881*(k65 + nu)^5 + 2794*(k65 + nu)^6)*(-3 + 2*(k66 + nu))^2*
     (-480 + 1096*(k66 + nu) - 831*(k66 + nu)^2 + 209*(k66 + nu)^3)*
     (-5 + 4*(k67 + nu))*(3456 - 18344*(k67 + nu) + 35830*(k67 + nu)^2 - 
      30411*(k67 + nu)^3 + 9423*(k67 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]*
     Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-7/4 + k65 + nu]^2*Gamma[-5/3 + k65 + nu]*Gamma[-4/3 + k65 + nu]^2*
     Gamma[-5/4 + k65 + nu]*Gamma[-8/5 + k66 + nu]*Gamma[-3/2 + k66 + nu]^2*
     Gamma[-7/5 + k66 + nu]*Gamma[-6/5 + k66 + nu]*Gamma[-1 + k66 + nu]^2*
     Gamma[-4/5 + k66 + nu]*Gamma[-5/4 + k67 + nu]*Gamma[-1 + k67 + nu]^2*
     Gamma[-1/2 + k67 + nu]^3)/((-2 + k65 + nu)*(-1 + k65 + nu)*
     (-2 + k66 + nu)*(3 - 2*(k65 + nu))^2*(-7 + 3*(k65 + nu))*
     (-7 + 4*(k65 + nu))*(-8 + 5*(k65 + nu))*(-7 + 5*(k65 + nu))*
     (-6 + 5*(k65 + nu))*(4 - 3*(k66 + nu))^2*(5 - 3*(k66 + nu))^2*
     (-3 + 2*(k67 + nu))*(-4 + 5*(k67 + nu))*(-3 + 5*(k67 + nu))*
     (8 - 18*(k67 + nu) + 9*(k67 + nu)^2)*Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*
     Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^4*Gamma[-7/3 + k65 + nu]*
     Gamma[-8/5 + k65 + nu]*Gamma[-7/5 + k65 + nu]*Gamma[-6/5 + k65 + nu]*
     Gamma[-4/5 + k65 + nu]*Gamma[-3/4 + k65 + nu]*Gamma[-2 + k66 + nu]*
     Gamma[-5/3 + k66 + nu]^2*Gamma[-4/3 + k66 + nu]^2*
     Gamma[-1/2 + k66 + nu]^3*Gamma[-3/2 + k67 + nu]*Gamma[-4/5 + k67 + nu]*
     Gamma[-3/5 + k67 + nu]*Gamma[-2/5 + k67 + nu]*Gamma[-1/4 + k67 + nu]*
     Gamma[-1/5 + k67 + nu]), {k65, k66, k67}}}, 
 {{-((3^(-1 - 3*nu + 3*(k71 + nu))*4^k71*5^(-1 + 5*nu - 5*(k71 + nu))*
      (-364212000 + 2408457300*(k71 + nu) - 7067967550*(k71 + nu)^2 + 
       12081007716*(k71 + nu)^3 - 13253963201*(k71 + nu)^4 + 
       9678333039*(k71 + nu)^5 - 4703838321*(k71 + nu)^6 + 
       1467211929*(k71 + nu)^7 - 266508720*(k71 + nu)^8 + 
       21478176*(k71 + nu)^9)*Gamma[-2 + nu]^2*Gamma[-4/5 + nu]*
      Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
      Gamma[-1/5 + nu]*Gamma[-3/2 + k71 + nu]^2*Gamma[-7/6 + k71 + nu]*
      Gamma[-1 + k71 + nu]^4*Gamma[-5/6 + k71 + nu])/
     ((-2 + k71 + nu)^2*(-1 + k71 + nu)*(4 - 3*(k71 + nu))^2*
      (5 - 3*(k71 + nu))^2*(-5 + 4*(k71 + nu))*(-8 + 5*(k71 + nu))*
      Gamma[-3/2 + nu]^2*Gamma[-7/6 + nu]*Gamma[-1 + nu]^4*Gamma[-5/6 + nu]*
      Gamma[-2 + k71 + nu]^2*Gamma[-4/5 + k71 + nu]*Gamma[-3/4 + k71 + nu]*
      Gamma[-3/5 + k71 + nu]*Gamma[-2/5 + k71 + nu]*Gamma[-1/4 + k71 + nu]*
      Gamma[-1/5 + k71 + nu])), {k71}}, 
  {-((2^(2*k72 - 4*(k72 + nu) + 4*(k73 + nu))*3^(-1 - 3*nu + 3*(k72 + nu))*
      5^(-1 + 5*nu - 5*(k73 + nu))*(3 - 2*(k72 + nu))^2*
      (965 - 2841*(k72 + nu) + 3124*(k72 + nu)^2 - 1520*(k72 + nu)^3 + 
       276*(k72 + nu)^4)*(77760 - 578376*(k73 + nu) + 1767434*(k73 + nu)^2 - 
       2837213*(k73 + nu)^3 + 2520671*(k73 + nu)^4 - 1174050*(k73 + nu)^5 + 
       223848*(k73 + nu)^6)*Gamma[-2 + nu]^2*Gamma[-4/5 + nu]*
      Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
      Gamma[-1/5 + nu]*Gamma[-3/2 + k72 + nu]^2*Gamma[-4/3 + k72 + nu]*
      Gamma[-7/6 + k72 + nu]*Gamma[-1 + k72 + nu]^2*Gamma[-5/6 + k72 + nu]*
      Gamma[-5/4 + k73 + nu]*Gamma[-1 + k73 + nu]^2*Gamma[-1/2 + k73 + nu]^2*
      Gamma[-1/3 + k73 + nu])/((-2 + k72 + nu)^2*(-1 + k72 + nu)*
      (-3 + 2*(k72 + nu))*(-5 + 3*(k72 + nu))*(-5 + 4*(k72 + nu))*
      (-4 + 3*(k73 + nu))^2*(-2 + 3*(k73 + nu))*(-3 + 4*(k73 + nu))*
      (-4 + 5*(k73 + nu))*(-3 + 5*(k73 + nu))*Gamma[-3/2 + nu]^2*
      Gamma[-7/6 + nu]*Gamma[-1 + nu]^4*Gamma[-5/6 + nu]*
      Gamma[-2 + k72 + nu]^2*Gamma[-5/4 + k72 + nu]*Gamma[-3/4 + k72 + nu]*
      Gamma[-1/2 + k72 + nu]^2*Gamma[-1/3 + k72 + nu]*Gamma[-4/3 + k73 + nu]*
      Gamma[-4/5 + k73 + nu]*Gamma[-3/5 + k73 + nu]*Gamma[-2/5 + k73 + nu]*
      Gamma[-1/4 + k73 + nu]*Gamma[-1/5 + k73 + nu])), {k72, k73}}, 
  {((-1)^(k75 - k76)*2^(2 + 2*k75 - 4*(k75 + nu) + 4*(k76 + nu))*
     3^(-1 - 3*nu + 3*(k75 + nu))*5^(-2 + 5*nu - 5*(k76 + nu))*
     (3 - 2*(k75 + nu))^2*(-3 + 2*(k75 + nu))*(175200 - 778255*(k75 + nu) + 
      1435262*(k75 + nu)^2 - 1406332*(k75 + nu)^3 + 772030*(k75 + nu)^4 - 
      225097*(k75 + nu)^5 + 27228*(k75 + nu)^6)*(-5 + 4*(k76 + nu))*
     (3456 - 18344*(k76 + nu) + 35830*(k76 + nu)^2 - 30411*(k76 + nu)^3 + 
      9423*(k76 + nu)^4)*Gamma[-2 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-3/2 + k75 + nu]^3*Gamma[-7/6 + k75 + nu]*Gamma[-1 + k75 + nu]^2*
     Gamma[-5/6 + k75 + nu]*Gamma[-5/4 + k76 + nu]*Gamma[-1 + k76 + nu]^2*
     Gamma[-1/2 + k76 + nu]^3)/((-2 + k75 + nu)^2*(-1 + k75 + nu)*
     (-5 + 3*(k75 + nu))*(-4 + 3*(k75 + nu))*(-5 + 4*(k75 + nu))*
     (-8 + 5*(k75 + nu))*(-7 + 5*(k75 + nu))*(-6 + 5*(k75 + nu))*
     (-3 + 2*(k76 + nu))*(-4 + 5*(k76 + nu))*(-3 + 5*(k76 + nu))*
     (8 - 18*(k76 + nu) + 9*(k76 + nu)^2)*Gamma[-3/2 + nu]^2*Gamma[-7/6 + nu]*
     Gamma[-1 + nu]^4*Gamma[-5/6 + nu]*Gamma[-2 + k75 + nu]^2*
     Gamma[-5/4 + k75 + nu]*Gamma[-3/4 + k75 + nu]*Gamma[-1/2 + k75 + nu]^3*
     Gamma[-3/2 + k76 + nu]*Gamma[-4/5 + k76 + nu]*Gamma[-3/5 + k76 + nu]*
     Gamma[-2/5 + k76 + nu]*Gamma[-1/4 + k76 + nu]*Gamma[-1/5 + k76 + nu]), 
   {k75, k76}}, 
  {((-1)^(k78 - k79)*2^(2 + 2*k78 - 2*(k78 + nu) + 2*(k79 + nu))*
     3^(-3 - 3*nu + 9*(k78 + nu) - 6*(k79 + nu))*5^(-1 + 5*nu - 5*(k78 + nu))*
     (174750 - 752690*(k78 + nu) + 1346751*(k78 + nu)^2 - 
      1281136*(k78 + nu)^3 + 683314*(k78 + nu)^4 - 193731*(k78 + nu)^5 + 
      22808*(k78 + nu)^6)*(-3 + 2*(k79 + nu))*(-5 + 4*(k79 + nu))*
     (-7 + 5*(k79 + nu))*(-6 + 5*(k79 + nu))*(14400 - 42168*(k79 + nu) + 
      46213*(k79 + nu)^2 - 22459*(k79 + nu)^3 + 4083*(k79 + nu)^4)*
     Gamma[-2 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-5/3 + k78 + nu]^2*Gamma[-3/2 + k78 + nu]*Gamma[-4/3 + k78 + nu]^2*
     Gamma[-7/6 + k78 + nu]*Gamma[-5/6 + k78 + nu]*Gamma[-8/5 + k79 + nu]*
     Gamma[-3/2 + k79 + nu]*Gamma[-7/5 + k79 + nu]*Gamma[-5/4 + k79 + nu]*
     Gamma[-6/5 + k79 + nu]*Gamma[-1 + k79 + nu]^4)/
    ((-2 + k78 + nu)*(-1 + k78 + nu)*(-2 + k79 + nu)*(-5 + 4*(k78 + nu))*
     (-8 + 5*(k78 + nu))*(-7 + 5*(k78 + nu))*(-6 + 5*(k78 + nu))*
     (4 - 3*(k79 + nu))^2*(5 - 3*(k79 + nu))^2*(3 - 2*(k79 + nu))^2*
     (-4 + 3*(k79 + nu))*Gamma[-3/2 + nu]^2*Gamma[-7/6 + nu]*Gamma[-1 + nu]^4*
     Gamma[-5/6 + nu]*Gamma[-2 + k78 + nu]*Gamma[-8/5 + k78 + nu]*
     Gamma[-7/5 + k78 + nu]*Gamma[-5/4 + k78 + nu]*Gamma[-6/5 + k78 + nu]*
     Gamma[-4/5 + k78 + nu]*Gamma[-3/4 + k78 + nu]*Gamma[-2 + k79 + nu]*
     Gamma[-5/3 + k79 + nu]^2*Gamma[-4/3 + k79 + nu]^2*Gamma[-3/5 + k79 + nu]*
     Gamma[-2/5 + k79 + nu]*Gamma[-1/4 + k79 + nu]*Gamma[-1/5 + k79 + nu]), 
   {k78, k79}}, 
  {((-1)^(1 + k80 - k82)*2^(1 + 2*k80 - 2*(k80 + nu) - 2*(k81 + nu) + 
       4*(k82 + nu))*3^(-3 - 3*nu + 9*(k80 + nu) - 6*(k81 + nu))*
     5^(-2 + 5*nu - 5*(k80 + nu) + 5*(k81 + nu) - 5*(k82 + nu))*
     (174750 - 752690*(k80 + nu) + 1346751*(k80 + nu)^2 - 
      1281136*(k80 + nu)^3 + 683314*(k80 + nu)^4 - 193731*(k80 + nu)^5 + 
      22808*(k80 + nu)^6)*(-3 + 2*(k81 + nu))^2*(-480 + 1096*(k81 + nu) - 
      831*(k81 + nu)^2 + 209*(k81 + nu)^3)*(-5 + 4*(k82 + nu))*
     (3456 - 18344*(k82 + nu) + 35830*(k82 + nu)^2 - 30411*(k82 + nu)^3 + 
      9423*(k82 + nu)^4)*Gamma[-2 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-5/3 + k80 + nu]^2*Gamma[-3/2 + k80 + nu]*Gamma[-4/3 + k80 + nu]^2*
     Gamma[-7/6 + k80 + nu]*Gamma[-5/6 + k80 + nu]*Gamma[-8/5 + k81 + nu]*
     Gamma[-3/2 + k81 + nu]^2*Gamma[-7/5 + k81 + nu]*Gamma[-6/5 + k81 + nu]*
     Gamma[-1 + k81 + nu]^2*Gamma[-4/5 + k81 + nu]*Gamma[-5/4 + k82 + nu]*
     Gamma[-1 + k82 + nu]^2*Gamma[-1/2 + k82 + nu]^3)/
    ((-2 + k80 + nu)*(-1 + k80 + nu)*(-2 + k81 + nu)*(-5 + 4*(k80 + nu))*
     (-8 + 5*(k80 + nu))*(-7 + 5*(k80 + nu))*(-6 + 5*(k80 + nu))*
     (4 - 3*(k81 + nu))^2*(5 - 3*(k81 + nu))^2*(-3 + 2*(k82 + nu))*
     (-4 + 5*(k82 + nu))*(-3 + 5*(k82 + nu))*(8 - 18*(k82 + nu) + 
      9*(k82 + nu)^2)*Gamma[-3/2 + nu]^2*Gamma[-7/6 + nu]*Gamma[-1 + nu]^4*
     Gamma[-5/6 + nu]*Gamma[-2 + k80 + nu]*Gamma[-8/5 + k80 + nu]*
     Gamma[-7/5 + k80 + nu]*Gamma[-5/4 + k80 + nu]*Gamma[-6/5 + k80 + nu]*
     Gamma[-4/5 + k80 + nu]*Gamma[-3/4 + k80 + nu]*Gamma[-2 + k81 + nu]*
     Gamma[-5/3 + k81 + nu]^2*Gamma[-4/3 + k81 + nu]^2*
     Gamma[-1/2 + k81 + nu]^3*Gamma[-3/2 + k82 + nu]*Gamma[-4/5 + k82 + nu]*
     Gamma[-3/5 + k82 + nu]*Gamma[-2/5 + k82 + nu]*Gamma[-1/4 + k82 + nu]*
     Gamma[-1/5 + k82 + nu]), {k80, k81, k82}}}, 
 {{-((2^(-2 - 4*nu + 4*(k86 + nu))*3^(-3 + 6*nu - 6*(k86 + nu))*
      (3 - 2*(k86 + nu))^2*(-7 + 4*(k86 + nu))*(-5 + 4*(k86 + nu))*
      (-7 + 5*(k86 + nu))*(-6 + 5*(k86 + nu))*(-2956030200 + 
       54337217715*(k86 + nu) - 254458345150*(k86 + nu)^2 + 
       600731053761*(k86 + nu)^3 - 867667937232*(k86 + nu)^4 + 
       833081332937*(k86 + nu)^5 - 551811818598*(k86 + nu)^6 + 
       254579986383*(k86 + nu)^7 - 80648792324*(k86 + nu)^8 + 
       16773968244*(k86 + nu)^9 - 2067152400*(k86 + nu)^10 + 
       114576256*(k86 + nu)^11)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
      Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
      Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
      Gamma[-9/4 + k86 + nu]*Gamma[-11/5 + k86 + nu]*Gamma[-9/5 + k86 + nu]*
      Gamma[-7/4 + k86 + nu]*Gamma[-8/5 + k86 + nu]*Gamma[-3/2 + k86 + nu]^2*
      Gamma[-7/5 + k86 + nu]*Gamma[-1 + k86 + nu]^4)/
     ((-2 + k86 + nu)^6*(7 - 4*(k86 + nu))^2*(5 - 3*(k86 + nu))^4*
      (7 - 3*(k86 + nu))^2*(-3 + 2*(k86 + nu))^3*Gamma[-9/4 + nu]*
      Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
      Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
      Gamma[-7/3 + k86 + nu]^2*Gamma[-2 + k86 + nu]^2*
      Gamma[-5/3 + k86 + nu]^2*Gamma[-4/5 + k86 + nu]*Gamma[-3/4 + k86 + nu]*
      Gamma[-3/5 + k86 + nu]*Gamma[-2/5 + k86 + nu]*Gamma[-1/4 + k86 + nu]*
      Gamma[-1/5 + k86 + nu])), {k86}}, 
  {-((2^(2 - 4*nu + 4*(k88 + nu))*3^(-4 + 6*nu - 6*(k87 + nu))*
      5^(-1 + 5*(k87 + nu) - 5*(k88 + nu))*(-4 + 3*(k87 + nu))*
      (-7 + 4*(k87 + nu))*(-3958875 + 16109955*(k87 + nu) - 
       28056320*(k87 + nu)^2 + 27084106*(k87 + nu)^3 - 
       15639785*(k87 + nu)^4 + 5398519*(k87 + nu)^5 - 1030748*(k87 + nu)^6 + 
       83932*(k87 + nu)^7)*(77760 - 578376*(k88 + nu) + 
       1767434*(k88 + nu)^2 - 2837213*(k88 + nu)^3 + 2520671*(k88 + nu)^4 - 
       1174050*(k88 + nu)^5 + 223848*(k88 + nu)^6)*Gamma[-7/3 + nu]^2*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
      Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
      Gamma[-9/4 + k87 + nu]*Gamma[-11/5 + k87 + nu]*Gamma[-9/5 + k87 + nu]*
      Gamma[-7/4 + k87 + nu]*Gamma[-8/5 + k87 + nu]*Gamma[-3/2 + k87 + nu]^2*
      Gamma[-7/5 + k87 + nu]*Gamma[-4/3 + k87 + nu]*Gamma[-1 + k87 + nu]^2*
      Gamma[-5/4 + k88 + nu]*Gamma[-1 + k88 + nu]^2*Gamma[-1/2 + k88 + nu]^2*
      Gamma[-1/3 + k88 + nu])/((-2 + k87 + nu)^4*(5 - 3*(k87 + nu))^2*
      (7 - 3*(k87 + nu))^2*(-5 + 3*(k87 + nu))*(-4 + 3*(k88 + nu))^2*
      (-2 + 3*(k88 + nu))*(-3 + 4*(k88 + nu))*(-4 + 5*(k88 + nu))*
      (-3 + 5*(k88 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
      Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^4*Gamma[-7/3 + k87 + nu]^2*Gamma[-2 + k87 + nu]^2*
      Gamma[-5/3 + k87 + nu]^2*Gamma[-5/4 + k87 + nu]*Gamma[-3/4 + k87 + nu]*
      Gamma[-1/2 + k87 + nu]^2*Gamma[-1/3 + k87 + nu]*Gamma[-4/3 + k88 + nu]*
      Gamma[-4/5 + k88 + nu]*Gamma[-3/5 + k88 + nu]*Gamma[-2/5 + k88 + nu]*
      Gamma[-1/4 + k88 + nu]*Gamma[-1/5 + k88 + nu])), {k87, k88}}, 
  {(-5*2^(-3 - 4*nu + 10*(k90 + nu) - 6*(k91 + nu))*
     3^(-4 + 6*nu - 6*(k90 + nu))*(3 - 2*(k90 + nu))^2*(-11 + 5*(k90 + nu))*
     (-1692 + 2887*(k90 + nu) - 1614*(k90 + nu)^2 + 295*(k90 + nu)^3)*
     (-7 + 5*(k91 + nu))*(-6 + 5*(k91 + nu))*
     (16848000 - 99502240*(k91 + nu) + 256179488*(k91 + nu)^2 - 
      375642122*(k91 + nu)^3 + 343193653*(k91 + nu)^4 - 
      200089389*(k91 + nu)^5 + 72710433*(k91 + nu)^6 - 
      15058737*(k91 + nu)^7 + 1360962*(k91 + nu)^8)*Gamma[-7/3 + nu]^2*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k90 + nu]*Gamma[-11/5 + k90 + nu]*Gamma[-7/4 + k90 + nu]*
     Gamma[-3/2 + k90 + nu]^3*Gamma[-9/5 + k91 + nu]*Gamma[-8/5 + k91 + nu]*
     Gamma[-7/5 + k91 + nu]*Gamma[-6/5 + k91 + nu]*Gamma[-1 + k91 + nu]^4*
     Gamma[-1/2 + k91 + nu])/((-2 + k90 + nu)*(-2 + k91 + nu)^3*
     (-1 + k91 + nu)*(5 - 3*(k90 + nu))^2*(7 - 3*(k90 + nu))^2*
     (-3 + 2*(k90 + nu))*(4 - 3*(k91 + nu))^2*(5 - 3*(k91 + nu))^2*
     (-3 + 2*(k91 + nu))*(-5 + 4*(k91 + nu))*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k90 + nu]^2*Gamma[-5/3 + k90 + nu]^2*Gamma[-6/5 + k90 + nu]*
     Gamma[-1/2 + k90 + nu]*Gamma[-2 + k91 + nu]^2*Gamma[-3/2 + k91 + nu]*
     Gamma[-4/5 + k91 + nu]*Gamma[-3/4 + k91 + nu]*Gamma[-3/5 + k91 + nu]*
     Gamma[-2/5 + k91 + nu]*Gamma[-1/4 + k91 + nu]*Gamma[-1/5 + k91 + nu]), 
   {k90, k91}}, 
  {(2^(-3 - 4*nu + 10*(k92 + nu) - 10*(k93 + nu) + 4*(k94 + nu))*
     3^(-4 + 6*nu - 6*(k92 + nu))*5^(5*(k93 + nu) - 5*(k94 + nu))*
     (3 - 2*(k92 + nu))^2*(-11 + 5*(k92 + nu))*(-1692 + 2887*(k92 + nu) - 
      1614*(k92 + nu)^2 + 295*(k92 + nu)^3)*(-237600 + 1169472*(k93 + nu) - 
      2460344*(k93 + nu)^2 + 2866936*(k93 + nu)^3 - 1997869*(k93 + nu)^4 + 
      832451*(k93 + nu)^5 - 192003*(k93 + nu)^6 + 18909*(k93 + nu)^7)*
     (77760 - 578376*(k94 + nu) + 1767434*(k94 + nu)^2 - 
      2837213*(k94 + nu)^3 + 2520671*(k94 + nu)^4 - 1174050*(k94 + nu)^5 + 
      223848*(k94 + nu)^6)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k92 + nu]*Gamma[-11/5 + k92 + nu]*Gamma[-7/4 + k92 + nu]*
     Gamma[-3/2 + k92 + nu]^3*Gamma[-9/5 + k93 + nu]*Gamma[-8/5 + k93 + nu]*
     Gamma[-7/5 + k93 + nu]*Gamma[-4/3 + k93 + nu]*Gamma[-6/5 + k93 + nu]*
     Gamma[-1 + k93 + nu]^2*Gamma[-5/4 + k94 + nu]*Gamma[-1 + k94 + nu]^2*
     Gamma[-1/2 + k94 + nu]^2*Gamma[-1/3 + k94 + nu])/
    ((-2 + k92 + nu)*(-2 + k93 + nu)^3*(-1 + k93 + nu)*(5 - 3*(k92 + nu))^2*
     (7 - 3*(k92 + nu))^2*(-3 + 2*(k92 + nu))*(-3 + 2*(k93 + nu))*
     (-5 + 3*(k93 + nu))*(-5 + 4*(k93 + nu))*(-4 + 3*(k94 + nu))^2*
     (-2 + 3*(k94 + nu))*(-3 + 4*(k94 + nu))*(-4 + 5*(k94 + nu))*
     (-3 + 5*(k94 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k92 + nu]^2*Gamma[-5/3 + k92 + nu]^2*
     Gamma[-6/5 + k92 + nu]*Gamma[-1/2 + k92 + nu]*Gamma[-2 + k93 + nu]^2*
     Gamma[-3/2 + k93 + nu]*Gamma[-5/4 + k93 + nu]*Gamma[-3/4 + k93 + nu]*
     Gamma[-1/2 + k93 + nu]*Gamma[-1/3 + k93 + nu]*Gamma[-4/3 + k94 + nu]*
     Gamma[-4/5 + k94 + nu]*Gamma[-3/5 + k94 + nu]*Gamma[-2/5 + k94 + nu]*
     Gamma[-1/4 + k94 + nu]*Gamma[-1/5 + k94 + nu]), {k92, k93, k94}}, 
  {(5*(-1)^(k98 - k99)*2^(-4 - 4*nu + 10*(k98 + nu) - 6*(k99 + nu))*
     3^(-3 + 6*nu - 6*(k98 + nu))*(-7 + 4*(k98 + nu))*(-11 + 5*(k98 + nu))*
     (-9 + 5*(k98 + nu))*(-8 + 5*(k98 + nu))*(583551 - 2163157*(k98 + nu) + 
      3308387*(k98 + nu)^2 - 2674343*(k98 + nu)^3 + 1205738*(k98 + nu)^4 - 
      287576*(k98 + nu)^5 + 28352*(k98 + nu)^6)*(-2 + 3*(k99 + nu))*
     (-7 + 5*(k99 + nu))*(-6 + 5*(k99 + nu))*(1944 - 8568*(k99 + nu) + 
      13697*(k99 + nu)^2 - 9396*(k99 + nu)^3 + 2340*(k99 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-9/4 + k98 + nu]*Gamma[-11/5 + k98 + nu]*
     Gamma[-9/5 + k98 + nu]*Gamma[-7/4 + k98 + nu]*Gamma[-8/5 + k98 + nu]*
     Gamma[-3/2 + k98 + nu]^3*Gamma[-1 + k98 + nu]^2*Gamma[-7/5 + k99 + nu]*
     Gamma[-6/5 + k99 + nu]*Gamma[-1 + k99 + nu]^2*Gamma[-2/3 + k99 + nu]*
     Gamma[-1/2 + k99 + nu])/((-2 + k98 + nu)^4*(7 - 4*(k98 + nu))^2*
     (5 - 3*(k98 + nu))^2*(7 - 3*(k98 + nu))^2*(2 - 3*(k99 + nu))^2*
     (-3 + 2*(k99 + nu))^2*(-5 + 3*(k99 + nu))*(-4 + 3*(k99 + nu))*
     (-3 + 4*(k99 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k98 + nu]^2*Gamma[-2 + k98 + nu]^2*
     Gamma[-5/3 + k98 + nu]*Gamma[-6/5 + k98 + nu]*Gamma[-4/5 + k98 + nu]*
     Gamma[-2/3 + k98 + nu]*Gamma[-3/5 + k98 + nu]*Gamma[-1/2 + k98 + nu]*
     Gamma[-5/3 + k99 + nu]*Gamma[-3/2 + k99 + nu]*Gamma[-3/4 + k99 + nu]*
     Gamma[-2/5 + k99 + nu]*Gamma[-1/4 + k99 + nu]*Gamma[-1/5 + k99 + nu]), 
   {k98, k99}}, {(5*(-1)^(k101 - k102)*2^(-2 - 4*nu + 4*(k101 + nu))*
     3^(-2 + 6*nu - 3*(k101 + nu) - 3*(k102 + nu))*(-7 + 3*(k101 + nu))*
     (-5 + 3*(k101 + nu))*(-7 + 4*(k101 + nu))*(-11 + 5*(k101 + nu))*
     (-2211 + 3595*(k101 + nu) - 1934*(k101 + nu)^2 + 344*(k101 + nu)^3)*
     (-5 + 4*(k102 + nu))*(-9 + 5*(k102 + nu))*(-8 + 5*(k102 + nu))*
     (-7 + 5*(k102 + nu))*(-6 + 5*(k102 + nu))*(14288 - 57192*(k102 + nu) + 
      94889*(k102 + nu)^2 - 83639*(k102 + nu)^3 + 41354*(k102 + nu)^4 - 
      10884*(k102 + nu)^5 + 1192*(k102 + nu)^6)*Gamma[-7/3 + nu]^2*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k101 + nu]*Gamma[-11/5 + k101 + nu]*
     Gamma[-3/2 + k101 + nu]^2*Gamma[-9/5 + k102 + nu]*
     Gamma[-7/4 + k102 + nu]*Gamma[-8/5 + k102 + nu]*Gamma[-7/5 + k102 + nu]*
     Gamma[-5/4 + k102 + nu]*Gamma[-6/5 + k102 + nu]*Gamma[-1 + k102 + nu]^4)/
    ((-2 + k101 + nu)*(-2 + k102 + nu)^5*(7 - 4*(k101 + nu))^2*
     (5 - 3*(k101 + nu))^2*(7 - 3*(k101 + nu))^2*(4 - 3*(k102 + nu))^2*
     (3 - 2*(k102 + nu))^2*(-7 + 3*(k102 + nu))*(-5 + 3*(k102 + nu))*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k101 + nu]*Gamma[-5/3 + k101 + nu]*Gamma[-5/4 + k101 + nu]*
     Gamma[-6/5 + k101 + nu]*Gamma[-7/3 + k102 + nu]*Gamma[-2 + k102 + nu]^2*
     Gamma[-5/3 + k102 + nu]*Gamma[-4/5 + k102 + nu]*Gamma[-3/4 + k102 + nu]*
     Gamma[-3/5 + k102 + nu]*Gamma[-2/5 + k102 + nu]*Gamma[-1/4 + k102 + nu]*
     Gamma[-1/5 + k102 + nu]), {k101, k102}}, 
  {(5*(-1)^(1 + k103 - k105)*2^(-4 - 4*nu + 4*(k103 + nu) + 6*(k104 + nu) - 
       6*(k105 + nu))*3^(-3 + 6*nu - 3*(k103 + nu) - 3*(k104 + nu))*
     (-7 + 3*(k103 + nu))*(-5 + 3*(k103 + nu))*(-7 + 4*(k103 + nu))*
     (-11 + 5*(k103 + nu))*(-2211 + 3595*(k103 + nu) - 1934*(k103 + nu)^2 + 
      344*(k103 + nu)^3)*(-9 + 5*(k104 + nu))*(-8 + 5*(k104 + nu))*
     (-188 + 429*(k104 + nu) - 313*(k104 + nu)^2 + 74*(k104 + nu)^3)*
     (-2 + 3*(k105 + nu))*(-7 + 5*(k105 + nu))*(-6 + 5*(k105 + nu))*
     (1944 - 8568*(k105 + nu) + 13697*(k105 + nu)^2 - 9396*(k105 + nu)^3 + 
      2340*(k105 + nu)^4)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k103 + nu]*Gamma[-11/5 + k103 + nu]*
     Gamma[-3/2 + k103 + nu]^2*Gamma[-9/5 + k104 + nu]*
     Gamma[-7/4 + k104 + nu]*Gamma[-8/5 + k104 + nu]*Gamma[-3/2 + k104 + nu]*
     Gamma[-5/4 + k104 + nu]*Gamma[-1 + k104 + nu]^2*Gamma[-7/5 + k105 + nu]*
     Gamma[-6/5 + k105 + nu]*Gamma[-1 + k105 + nu]^2*Gamma[-2/3 + k105 + nu]*
     Gamma[-1/2 + k105 + nu])/((-2 + k103 + nu)*(-2 + k104 + nu)^3*
     (7 - 4*(k103 + nu))^2*(5 - 3*(k103 + nu))^2*(7 - 3*(k103 + nu))^2*
     (-7 + 3*(k104 + nu))*(-4 + 3*(k104 + nu))*(2 - 3*(k105 + nu))^2*
     (-3 + 2*(k105 + nu))^2*(-5 + 3*(k105 + nu))*(-4 + 3*(k105 + nu))*
     (-3 + 4*(k105 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k103 + nu]*Gamma[-5/3 + k103 + nu]*
     Gamma[-5/4 + k103 + nu]*Gamma[-6/5 + k103 + nu]*Gamma[-7/3 + k104 + nu]*
     Gamma[-2 + k104 + nu]^2*Gamma[-4/5 + k104 + nu]*Gamma[-2/3 + k104 + nu]*
     Gamma[-3/5 + k104 + nu]*Gamma[-1/2 + k104 + nu]*Gamma[-5/3 + k105 + nu]*
     Gamma[-3/2 + k105 + nu]*Gamma[-3/4 + k105 + nu]*Gamma[-2/5 + k105 + nu]*
     Gamma[-1/4 + k105 + nu]*Gamma[-1/5 + k105 + nu]), {k103, k104, k105}}, 
  {((-1)^(k109 - k110)*2^(3 - 4*nu + 4*(k110 + nu))*
     3^(-4 + 6*nu - 6*(k109 + nu))*5^(-1 + 5*(k109 + nu) - 5*(k110 + nu))*
     (3 - 2*(k109 + nu))^2*(-7 + 4*(k109 + nu))*
     (1377945 - 3991815*(k109 + nu) + 4747325*(k109 + nu)^2 - 
      2960531*(k109 + nu)^3 + 1018242*(k109 + nu)^4 - 182434*(k109 + nu)^5 + 
      13228*(k109 + nu)^6)*(-5 + 4*(k110 + nu))*(3456 - 18344*(k110 + nu) + 
      35830*(k110 + nu)^2 - 30411*(k110 + nu)^3 + 9423*(k110 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-9/4 + k109 + nu]*Gamma[-11/5 + k109 + nu]*
     Gamma[-9/5 + k109 + nu]*Gamma[-7/4 + k109 + nu]*Gamma[-8/5 + k109 + nu]*
     Gamma[-3/2 + k109 + nu]^3*Gamma[-7/5 + k109 + nu]*
     Gamma[-1 + k109 + nu]^2*Gamma[-5/4 + k110 + nu]*Gamma[-1 + k110 + nu]^2*
     Gamma[-1/2 + k110 + nu]^3)/((-2 + k109 + nu)^4*(5 - 3*(k109 + nu))^2*
     (7 - 3*(k109 + nu))^2*(-5 + 3*(k109 + nu))*(-3 + 2*(k110 + nu))*
     (-4 + 5*(k110 + nu))*(-3 + 5*(k110 + nu))*(8 - 18*(k110 + nu) + 
      9*(k110 + nu)^2)*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k109 + nu]^2*Gamma[-2 + k109 + nu]^2*
     Gamma[-5/3 + k109 + nu]^2*Gamma[-5/4 + k109 + nu]*
     Gamma[-3/4 + k109 + nu]*Gamma[-1/2 + k109 + nu]^3*
     Gamma[-3/2 + k110 + nu]*Gamma[-4/5 + k110 + nu]*Gamma[-3/5 + k110 + nu]*
     Gamma[-2/5 + k110 + nu]*Gamma[-1/4 + k110 + nu]*
     Gamma[-1/5 + k110 + nu]), {k109, k110}}, 
  {(5*2^(-3 - 4*nu + 10*(k112 + nu) - 6*(k113 + nu))*
     3^(-3 + 6*nu - 6*(k112 + nu))*(3 - 2*(k112 + nu))^2*
     (-11 + 5*(k112 + nu))*(-1692 + 2887*(k112 + nu) - 1614*(k112 + nu)^2 + 
      295*(k112 + nu)^3)*(-7 + 5*(k113 + nu))*(-6 + 5*(k113 + nu))*
     (-2764800 + 21179440*(k113 + nu) - 69467624*(k113 + nu)^2 + 
      129325382*(k113 + nu)^3 - 151528023*(k113 + nu)^4 + 
      116352429*(k113 + nu)^5 - 58716481*(k113 + nu)^6 + 
      18816369*(k113 + nu)^7 - 3479832*(k113 + nu)^8 + 283284*(k113 + nu)^9)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-9/4 + k112 + nu]*Gamma[-11/5 + k112 + nu]*
     Gamma[-7/4 + k112 + nu]*Gamma[-3/2 + k112 + nu]^3*
     Gamma[-9/5 + k113 + nu]*Gamma[-8/5 + k113 + nu]*Gamma[-7/5 + k113 + nu]*
     Gamma[-6/5 + k113 + nu]*Gamma[-1 + k113 + nu]^4*Gamma[-1/2 + k113 + nu])/
    ((-2 + k112 + nu)*(-2 + k113 + nu)^3*(-1 + k113 + nu)*
     (5 - 3*(k112 + nu))^2*(7 - 3*(k112 + nu))^2*(-3 + 2*(k112 + nu))*
     (4 - 3*(k113 + nu))^2*(5 - 3*(k113 + nu))^2*(-3 + 2*(k113 + nu))^2*
     (-5 + 4*(k113 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k112 + nu]^2*Gamma[-5/3 + k112 + nu]^2*
     Gamma[-6/5 + k112 + nu]*Gamma[-1/2 + k112 + nu]*Gamma[-2 + k113 + nu]^2*
     Gamma[-3/2 + k113 + nu]*Gamma[-4/5 + k113 + nu]*Gamma[-3/4 + k113 + nu]*
     Gamma[-3/5 + k113 + nu]*Gamma[-2/5 + k113 + nu]*Gamma[-1/4 + k113 + nu]*
     Gamma[-1/5 + k113 + nu]), {k112, k113}}, 
  {(2^(-3 - 4*nu + 10*(k114 + nu) - 10*(k115 + nu) + 4*(k116 + nu))*
     3^(-4 + 6*nu - 6*(k114 + nu))*5^(5*(k115 + nu) - 5*(k116 + nu))*
     (3 - 2*(k114 + nu))^2*(-11 + 5*(k114 + nu))*(-1692 + 2887*(k114 + nu) - 
      1614*(k114 + nu)^2 + 295*(k114 + nu)^3)*
     (-237600 + 1169472*(k115 + nu) - 2460344*(k115 + nu)^2 + 
      2866936*(k115 + nu)^3 - 1997869*(k115 + nu)^4 + 832451*(k115 + nu)^5 - 
      192003*(k115 + nu)^6 + 18909*(k115 + nu)^7)*
     (77760 - 578376*(k116 + nu) + 1767434*(k116 + nu)^2 - 
      2837213*(k116 + nu)^3 + 2520671*(k116 + nu)^4 - 1174050*(k116 + nu)^5 + 
      223848*(k116 + nu)^6)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k114 + nu]*Gamma[-11/5 + k114 + nu]*Gamma[-7/4 + k114 + nu]*
     Gamma[-3/2 + k114 + nu]^3*Gamma[-9/5 + k115 + nu]*
     Gamma[-8/5 + k115 + nu]*Gamma[-7/5 + k115 + nu]*Gamma[-4/3 + k115 + nu]*
     Gamma[-6/5 + k115 + nu]*Gamma[-1 + k115 + nu]^2*Gamma[-5/4 + k116 + nu]*
     Gamma[-1 + k116 + nu]^2*Gamma[-1/2 + k116 + nu]^2*
     Gamma[-1/3 + k116 + nu])/((-2 + k114 + nu)*(-2 + k115 + nu)^3*
     (-1 + k115 + nu)*(5 - 3*(k114 + nu))^2*(7 - 3*(k114 + nu))^2*
     (-3 + 2*(k114 + nu))*(-3 + 2*(k115 + nu))*(-5 + 3*(k115 + nu))*
     (-5 + 4*(k115 + nu))*(-4 + 3*(k116 + nu))^2*(-2 + 3*(k116 + nu))*
     (-3 + 4*(k116 + nu))*(-4 + 5*(k116 + nu))*(-3 + 5*(k116 + nu))*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k114 + nu]^2*Gamma[-5/3 + k114 + nu]^2*
     Gamma[-6/5 + k114 + nu]*Gamma[-1/2 + k114 + nu]*Gamma[-2 + k115 + nu]^2*
     Gamma[-3/2 + k115 + nu]*Gamma[-5/4 + k115 + nu]*Gamma[-3/4 + k115 + nu]*
     Gamma[-1/2 + k115 + nu]*Gamma[-1/3 + k115 + nu]*Gamma[-4/3 + k116 + nu]*
     Gamma[-4/5 + k116 + nu]*Gamma[-3/5 + k116 + nu]*Gamma[-2/5 + k116 + nu]*
     Gamma[-1/4 + k116 + nu]*Gamma[-1/5 + k116 + nu]), {k114, k115, k116}}, 
  {(-5*(-1)^(k120 - k121)*2^(-1 - 4*nu + 10*(k119 + nu) - 6*(k121 + nu))*
     3^(-4 + 6*nu - 6*(k119 + nu))*(3 - 2*(k119 + nu))^2*
     (-11 + 5*(k119 + nu))*(-1692 + 2887*(k119 + nu) - 1614*(k119 + nu)^2 + 
      295*(k119 + nu)^3)*(-9 + 5*(k120 + nu))*(-8 + 5*(k120 + nu))*
     (-47 + 103*(k120 + nu) - 75*(k120 + nu)^2 + 18*(k120 + nu)^3)*
     (-2 + 3*(k121 + nu))*(-7 + 5*(k121 + nu))*(-6 + 5*(k121 + nu))*
     (1944 - 8568*(k121 + nu) + 13697*(k121 + nu)^2 - 9396*(k121 + nu)^3 + 
      2340*(k121 + nu)^4)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k119 + nu]*Gamma[-11/5 + k119 + nu]*Gamma[-7/4 + k119 + nu]*
     Gamma[-3/2 + k119 + nu]^3*Gamma[-9/5 + k120 + nu]*
     Gamma[-5/3 + k120 + nu]*Gamma[-8/5 + k120 + nu]*Gamma[-1 + k120 + nu]^2*
     Gamma[-7/5 + k121 + nu]*Gamma[-6/5 + k121 + nu]*Gamma[-1 + k121 + nu]^2*
     Gamma[-2/3 + k121 + nu]*Gamma[-1/2 + k121 + nu])/
    ((-2 + k119 + nu)*(-2 + k120 + nu)^3*(-1 + k120 + nu)*
     (5 - 3*(k119 + nu))^2*(7 - 3*(k119 + nu))^2*(-3 + 2*(k119 + nu))*
     (-4 + 3*(k120 + nu))*(2 - 3*(k121 + nu))^2*(-3 + 2*(k121 + nu))^2*
     (-5 + 3*(k121 + nu))*(-4 + 3*(k121 + nu))*(-3 + 4*(k121 + nu))*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k119 + nu]^2*Gamma[-5/3 + k119 + nu]^2*
     Gamma[-6/5 + k119 + nu]*Gamma[-1/2 + k119 + nu]*Gamma[-2 + k120 + nu]^2*
     Gamma[-4/5 + k120 + nu]*Gamma[-2/3 + k120 + nu]*Gamma[-3/5 + k120 + nu]*
     Gamma[-5/3 + k121 + nu]*Gamma[-3/2 + k121 + nu]*Gamma[-3/4 + k121 + nu]*
     Gamma[-2/5 + k121 + nu]*Gamma[-1/4 + k121 + nu]*
     Gamma[-1/5 + k121 + nu]), {k119, k120, k121}}, 
  {((-1)^(k125 - k126)*2^(-4*nu + 10*(k124 + nu) - 10*(k125 + nu) + 
       4*(k126 + nu))*3^(-4 + 6*nu - 6*(k124 + nu))*
     5^(5*(k125 + nu) - 5*(k126 + nu))*(3 - 2*(k124 + nu))^2*
     (-11 + 5*(k124 + nu))*(-1692 + 2887*(k124 + nu) - 1614*(k124 + nu)^2 + 
      295*(k124 + nu)^3)*(-179280 + 861300*(k125 + nu) - 
      1771376*(k125 + nu)^2 + 2021200*(k125 + nu)^3 - 1381519*(k125 + nu)^4 + 
      565493*(k125 + nu)^5 - 128313*(k125 + nu)^6 + 12447*(k125 + nu)^7)*
     (-5 + 4*(k126 + nu))*(3456 - 18344*(k126 + nu) + 35830*(k126 + nu)^2 - 
      30411*(k126 + nu)^3 + 9423*(k126 + nu)^4)*Gamma[-7/3 + nu]^2*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k124 + nu]*Gamma[-11/5 + k124 + nu]*Gamma[-7/4 + k124 + nu]*
     Gamma[-3/2 + k124 + nu]^3*Gamma[-9/5 + k125 + nu]*
     Gamma[-8/5 + k125 + nu]*Gamma[-7/5 + k125 + nu]*Gamma[-6/5 + k125 + nu]*
     Gamma[-1 + k125 + nu]^2*Gamma[-5/4 + k126 + nu]*Gamma[-1 + k126 + nu]^2*
     Gamma[-1/2 + k126 + nu]^3)/((-2 + k124 + nu)*(-2 + k125 + nu)^3*
     (-1 + k125 + nu)*(5 - 3*(k124 + nu))^2*(7 - 3*(k124 + nu))^2*
     (-3 + 2*(k124 + nu))*(-5 + 3*(k125 + nu))*(-4 + 3*(k125 + nu))*
     (-5 + 4*(k125 + nu))*(-3 + 2*(k126 + nu))*(-4 + 5*(k126 + nu))*
     (-3 + 5*(k126 + nu))*(8 - 18*(k126 + nu) + 9*(k126 + nu)^2)*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k124 + nu]^2*Gamma[-5/3 + k124 + nu]^2*
     Gamma[-6/5 + k124 + nu]*Gamma[-1/2 + k124 + nu]*Gamma[-2 + k125 + nu]^2*
     Gamma[-5/4 + k125 + nu]*Gamma[-3/4 + k125 + nu]*
     Gamma[-1/2 + k125 + nu]^2*Gamma[-3/2 + k126 + nu]*
     Gamma[-4/5 + k126 + nu]*Gamma[-3/5 + k126 + nu]*Gamma[-2/5 + k126 + nu]*
     Gamma[-1/4 + k126 + nu]*Gamma[-1/5 + k126 + nu]), {k124, k125, k126}}, 
  {((-1)^(1 + k130 - k131)*2^(3 - 4*nu + 2*(k130 + nu) + 2*(k131 + nu))*
     3^(-6 + 6*nu - 6*(k131 + nu))*(3 - 2*(k130 + nu))^2*(-7 + 4*(k130 + nu))*
     (-9 + 5*(k130 + nu))*(-747045 + 2044210*(k130 + nu) - 
      2225371*(k130 + nu)^2 + 1204266*(k130 + nu)^3 - 323852*(k130 + nu)^4 + 
      34616*(k130 + nu)^5)*(-3 + 2*(k131 + nu))*(-5 + 4*(k131 + nu))*
     (-7 + 5*(k131 + nu))*(-6 + 5*(k131 + nu))*(14400 - 42168*(k131 + nu) + 
      46213*(k131 + nu)^2 - 22459*(k131 + nu)^3 + 4083*(k131 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-9/4 + k130 + nu]*Gamma[-11/5 + k130 + nu]*
     Gamma[-9/5 + k130 + nu]*Gamma[-7/4 + k130 + nu]*Gamma[-3/2 + k130 + nu]*
     Gamma[-4/3 + k130 + nu]^2*Gamma[-8/5 + k131 + nu]*
     Gamma[-3/2 + k131 + nu]*Gamma[-7/5 + k131 + nu]*Gamma[-5/4 + k131 + nu]*
     Gamma[-6/5 + k131 + nu]*Gamma[-1 + k131 + nu]^4)/
    ((-2 + k130 + nu)^2*(-2 + k131 + nu)*(5 - 3*(k130 + nu))^2*
     (7 - 3*(k130 + nu))^2*(-3 + 2*(k130 + nu))^3*(4 - 3*(k131 + nu))^2*
     (5 - 3*(k131 + nu))^2*(3 - 2*(k131 + nu))^2*(-4 + 3*(k131 + nu))*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k130 + nu]^2*Gamma[-2 + k130 + nu]*Gamma[-5/4 + k130 + nu]*
     Gamma[-6/5 + k130 + nu]*Gamma[-4/5 + k130 + nu]*Gamma[-3/4 + k130 + nu]*
     Gamma[-2 + k131 + nu]*Gamma[-5/3 + k131 + nu]^2*
     Gamma[-4/3 + k131 + nu]^2*Gamma[-3/5 + k131 + nu]*
     Gamma[-2/5 + k131 + nu]*Gamma[-1/4 + k131 + nu]*
     Gamma[-1/5 + k131 + nu]), {k130, k131}}, 
  {((-1)^(2 + k132 - k134)*2^(2 - 4*nu + 2*(k132 + nu) - 2*(k133 + nu) + 
       4*(k134 + nu))*3^(-6 + 6*nu - 6*(k133 + nu))*
     5^(-1 + 5*(k133 + nu) - 5*(k134 + nu))*(3 - 2*(k132 + nu))^2*
     (-7 + 4*(k132 + nu))*(-9 + 5*(k132 + nu))*
     (-747045 + 2044210*(k132 + nu) - 2225371*(k132 + nu)^2 + 
      1204266*(k132 + nu)^3 - 323852*(k132 + nu)^4 + 34616*(k132 + nu)^5)*
     (-3 + 2*(k133 + nu))^2*(-480 + 1096*(k133 + nu) - 831*(k133 + nu)^2 + 
      209*(k133 + nu)^3)*(-5 + 4*(k134 + nu))*(3456 - 18344*(k134 + nu) + 
      35830*(k134 + nu)^2 - 30411*(k134 + nu)^3 + 9423*(k134 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-9/4 + k132 + nu]*Gamma[-11/5 + k132 + nu]*
     Gamma[-9/5 + k132 + nu]*Gamma[-7/4 + k132 + nu]*Gamma[-3/2 + k132 + nu]*
     Gamma[-4/3 + k132 + nu]^2*Gamma[-8/5 + k133 + nu]*
     Gamma[-3/2 + k133 + nu]^2*Gamma[-7/5 + k133 + nu]*
     Gamma[-6/5 + k133 + nu]*Gamma[-1 + k133 + nu]^2*Gamma[-4/5 + k133 + nu]*
     Gamma[-5/4 + k134 + nu]*Gamma[-1 + k134 + nu]^2*
     Gamma[-1/2 + k134 + nu]^3)/((-2 + k132 + nu)^2*(-2 + k133 + nu)*
     (5 - 3*(k132 + nu))^2*(7 - 3*(k132 + nu))^2*(-3 + 2*(k132 + nu))^3*
     (4 - 3*(k133 + nu))^2*(5 - 3*(k133 + nu))^2*(-3 + 2*(k134 + nu))*
     (-4 + 5*(k134 + nu))*(-3 + 5*(k134 + nu))*(8 - 18*(k134 + nu) + 
      9*(k134 + nu)^2)*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k132 + nu]^2*Gamma[-2 + k132 + nu]*
     Gamma[-5/4 + k132 + nu]*Gamma[-6/5 + k132 + nu]*Gamma[-4/5 + k132 + nu]*
     Gamma[-3/4 + k132 + nu]*Gamma[-2 + k133 + nu]*Gamma[-5/3 + k133 + nu]^2*
     Gamma[-4/3 + k133 + nu]^2*Gamma[-1/2 + k133 + nu]^3*
     Gamma[-3/2 + k134 + nu]*Gamma[-4/5 + k134 + nu]*Gamma[-3/5 + k134 + nu]*
     Gamma[-2/5 + k134 + nu]*Gamma[-1/4 + k134 + nu]*
     Gamma[-1/5 + k134 + nu]), {k132, k133, k134}}, 
  {-((2^(4 - 2*k138 + 2*k139 - 4*nu + 4*(k138 + nu))*
      3^(-4 + 6*nu - 9*(k138 + nu) + 3*(k139 + nu))*
      5^(-1 + 5*(k138 + nu) - 5*(k139 + nu))*(3 - 2*(k138 + nu))^2*
      (1176120 - 3839625*(k138 + nu) + 5203607*(k138 + nu)^2 - 
       3746314*(k138 + nu)^3 + 1510806*(k138 + nu)^4 - 323516*(k138 + nu)^5 + 
       28732*(k138 + nu)^6)*(-364212000 + 2408457300*(k139 + nu) - 
       7067967550*(k139 + nu)^2 + 12081007716*(k139 + nu)^3 - 
       13253963201*(k139 + nu)^4 + 9678333039*(k139 + nu)^5 - 
       4703838321*(k139 + nu)^6 + 1467211929*(k139 + nu)^7 - 
       266508720*(k139 + nu)^8 + 21478176*(k139 + nu)^9)*Gamma[-7/3 + nu]^2*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
      Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
      Gamma[-9/4 + k138 + nu]*Gamma[-11/5 + k138 + nu]*
      Gamma[-9/5 + k138 + nu]*Gamma[-7/4 + k138 + nu]*Gamma[-8/5 + k138 + nu]*
      Gamma[-7/5 + k138 + nu]*Gamma[-3/2 + k139 + nu]^2*
      Gamma[-7/6 + k139 + nu]*Gamma[-1 + k139 + nu]^4*
      Gamma[-5/6 + k139 + nu])/((-2 + k138 + nu)*(-2 + k139 + nu)^2*
      (-1 + k139 + nu)*(5 - 3*(k138 + nu))^2*(7 - 3*(k138 + nu))^2*
      (-3 + 2*(k138 + nu))^3*(4 - 3*(k139 + nu))^2*(5 - 3*(k139 + nu))^2*
      (-5 + 4*(k139 + nu))*(-8 + 5*(k139 + nu))*Gamma[-9/4 + nu]*
      Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
      Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
      Gamma[-7/3 + k138 + nu]^2*Gamma[-5/3 + k138 + nu]^2*
      Gamma[-7/6 + k138 + nu]*Gamma[-5/6 + k138 + nu]*Gamma[-2 + k139 + nu]^2*
      Gamma[-4/5 + k139 + nu]*Gamma[-3/4 + k139 + nu]*Gamma[-3/5 + k139 + nu]*
      Gamma[-2/5 + k139 + nu]*Gamma[-1/4 + k139 + nu]*
      Gamma[-1/5 + k139 + nu])), {k138, k139}}, 
  {-((2^(4 - 2*k140 + 2*k141 - 4*nu + 4*(k140 + nu) - 4*(k141 + nu) + 
        4*(k142 + nu))*3^(-4 + 6*nu - 9*(k140 + nu) + 3*(k141 + nu))*
      5^(-1 + 5*(k140 + nu) - 5*(k142 + nu))*(3 - 2*(k140 + nu))^2*
      (1176120 - 3839625*(k140 + nu) + 5203607*(k140 + nu)^2 - 
       3746314*(k140 + nu)^3 + 1510806*(k140 + nu)^4 - 323516*(k140 + nu)^5 + 
       28732*(k140 + nu)^6)*(3 - 2*(k141 + nu))^2*(965 - 2841*(k141 + nu) + 
       3124*(k141 + nu)^2 - 1520*(k141 + nu)^3 + 276*(k141 + nu)^4)*
      (77760 - 578376*(k142 + nu) + 1767434*(k142 + nu)^2 - 
       2837213*(k142 + nu)^3 + 2520671*(k142 + nu)^4 - 
       1174050*(k142 + nu)^5 + 223848*(k142 + nu)^6)*Gamma[-7/3 + nu]^2*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
      Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
      Gamma[-9/4 + k140 + nu]*Gamma[-11/5 + k140 + nu]*
      Gamma[-9/5 + k140 + nu]*Gamma[-7/4 + k140 + nu]*Gamma[-8/5 + k140 + nu]*
      Gamma[-7/5 + k140 + nu]*Gamma[-3/2 + k141 + nu]^2*
      Gamma[-4/3 + k141 + nu]*Gamma[-7/6 + k141 + nu]*Gamma[-1 + k141 + nu]^2*
      Gamma[-5/6 + k141 + nu]*Gamma[-5/4 + k142 + nu]*Gamma[-1 + k142 + nu]^2*
      Gamma[-1/2 + k142 + nu]^2*Gamma[-1/3 + k142 + nu])/
     ((-2 + k140 + nu)*(-2 + k141 + nu)^2*(-1 + k141 + nu)*
      (5 - 3*(k140 + nu))^2*(7 - 3*(k140 + nu))^2*(-3 + 2*(k140 + nu))^3*
      (-3 + 2*(k141 + nu))*(-5 + 3*(k141 + nu))*(-5 + 4*(k141 + nu))*
      (-4 + 3*(k142 + nu))^2*(-2 + 3*(k142 + nu))*(-3 + 4*(k142 + nu))*
      (-4 + 5*(k142 + nu))*(-3 + 5*(k142 + nu))*Gamma[-9/4 + nu]*
      Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
      Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
      Gamma[-7/3 + k140 + nu]^2*Gamma[-5/3 + k140 + nu]^2*
      Gamma[-7/6 + k140 + nu]*Gamma[-5/6 + k140 + nu]*Gamma[-2 + k141 + nu]^2*
      Gamma[-5/4 + k141 + nu]*Gamma[-3/4 + k141 + nu]*
      Gamma[-1/2 + k141 + nu]^2*Gamma[-1/3 + k141 + nu]*
      Gamma[-4/3 + k142 + nu]*Gamma[-4/5 + k142 + nu]*Gamma[-3/5 + k142 + nu]*
      Gamma[-2/5 + k142 + nu]*Gamma[-1/4 + k142 + nu]*
      Gamma[-1/5 + k142 + nu])), {k140, k141, k142}}, 
  {((-1)^(k146 - k147)*2^(6 - 2*k145 + 2*k146 - 4*nu + 4*(k145 + nu) - 
       4*(k146 + nu) + 4*(k147 + nu))*3^(-4 + 6*nu - 9*(k145 + nu) + 
       3*(k146 + nu))*5^(-2 + 5*(k145 + nu) - 5*(k147 + nu))*
     (3 - 2*(k145 + nu))^2*(1176120 - 3839625*(k145 + nu) + 
      5203607*(k145 + nu)^2 - 3746314*(k145 + nu)^3 + 1510806*(k145 + nu)^4 - 
      323516*(k145 + nu)^5 + 28732*(k145 + nu)^6)*(3 - 2*(k146 + nu))^2*
     (-3 + 2*(k146 + nu))*(175200 - 778255*(k146 + nu) + 
      1435262*(k146 + nu)^2 - 1406332*(k146 + nu)^3 + 772030*(k146 + nu)^4 - 
      225097*(k146 + nu)^5 + 27228*(k146 + nu)^6)*(-5 + 4*(k147 + nu))*
     (3456 - 18344*(k147 + nu) + 35830*(k147 + nu)^2 - 30411*(k147 + nu)^3 + 
      9423*(k147 + nu)^4)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k145 + nu]*Gamma[-11/5 + k145 + nu]*Gamma[-9/5 + k145 + nu]*
     Gamma[-7/4 + k145 + nu]*Gamma[-8/5 + k145 + nu]*Gamma[-7/5 + k145 + nu]*
     Gamma[-3/2 + k146 + nu]^3*Gamma[-7/6 + k146 + nu]*
     Gamma[-1 + k146 + nu]^2*Gamma[-5/6 + k146 + nu]*Gamma[-5/4 + k147 + nu]*
     Gamma[-1 + k147 + nu]^2*Gamma[-1/2 + k147 + nu]^3)/
    ((-2 + k145 + nu)*(-2 + k146 + nu)^2*(-1 + k146 + nu)*
     (5 - 3*(k145 + nu))^2*(7 - 3*(k145 + nu))^2*(-3 + 2*(k145 + nu))^3*
     (-5 + 3*(k146 + nu))*(-4 + 3*(k146 + nu))*(-5 + 4*(k146 + nu))*
     (-8 + 5*(k146 + nu))*(-7 + 5*(k146 + nu))*(-6 + 5*(k146 + nu))*
     (-3 + 2*(k147 + nu))*(-4 + 5*(k147 + nu))*(-3 + 5*(k147 + nu))*
     (8 - 18*(k147 + nu) + 9*(k147 + nu)^2)*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k145 + nu]^2*Gamma[-5/3 + k145 + nu]^2*
     Gamma[-7/6 + k145 + nu]*Gamma[-5/6 + k145 + nu]*Gamma[-2 + k146 + nu]^2*
     Gamma[-5/4 + k146 + nu]*Gamma[-3/4 + k146 + nu]*
     Gamma[-1/2 + k146 + nu]^3*Gamma[-3/2 + k147 + nu]*
     Gamma[-4/5 + k147 + nu]*Gamma[-3/5 + k147 + nu]*Gamma[-2/5 + k147 + nu]*
     Gamma[-1/4 + k147 + nu]*Gamma[-1/5 + k147 + nu]), {k145, k146, k147}}, 
  {((-1)^(k151 - k152)*2^(6 - 2*k150 + 2*k151 - 4*nu + 4*(k150 + nu) - 
       2*(k151 + nu) + 2*(k152 + nu))*3^(-6 + 6*nu - 9*(k150 + nu) + 
       9*(k151 + nu) - 6*(k152 + nu))*5^(-1 + 5*(k150 + nu) - 5*(k151 + nu))*
     (3 - 2*(k150 + nu))^2*(1176120 - 3839625*(k150 + nu) + 
      5203607*(k150 + nu)^2 - 3746314*(k150 + nu)^3 + 1510806*(k150 + nu)^4 - 
      323516*(k150 + nu)^5 + 28732*(k150 + nu)^6)*
     (174750 - 752690*(k151 + nu) + 1346751*(k151 + nu)^2 - 
      1281136*(k151 + nu)^3 + 683314*(k151 + nu)^4 - 193731*(k151 + nu)^5 + 
      22808*(k151 + nu)^6)*(-3 + 2*(k152 + nu))*(-5 + 4*(k152 + nu))*
     (-7 + 5*(k152 + nu))*(-6 + 5*(k152 + nu))*(14400 - 42168*(k152 + nu) + 
      46213*(k152 + nu)^2 - 22459*(k152 + nu)^3 + 4083*(k152 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-9/4 + k150 + nu]*Gamma[-11/5 + k150 + nu]*
     Gamma[-9/5 + k150 + nu]*Gamma[-7/4 + k150 + nu]*Gamma[-8/5 + k150 + nu]*
     Gamma[-7/5 + k150 + nu]*Gamma[-5/3 + k151 + nu]^2*
     Gamma[-3/2 + k151 + nu]*Gamma[-4/3 + k151 + nu]^2*
     Gamma[-7/6 + k151 + nu]*Gamma[-5/6 + k151 + nu]*Gamma[-8/5 + k152 + nu]*
     Gamma[-3/2 + k152 + nu]*Gamma[-7/5 + k152 + nu]*Gamma[-5/4 + k152 + nu]*
     Gamma[-6/5 + k152 + nu]*Gamma[-1 + k152 + nu]^4)/
    ((-2 + k150 + nu)*(-2 + k151 + nu)*(-1 + k151 + nu)*(-2 + k152 + nu)*
     (5 - 3*(k150 + nu))^2*(7 - 3*(k150 + nu))^2*(-3 + 2*(k150 + nu))^3*
     (-5 + 4*(k151 + nu))*(-8 + 5*(k151 + nu))*(-7 + 5*(k151 + nu))*
     (-6 + 5*(k151 + nu))*(4 - 3*(k152 + nu))^2*(5 - 3*(k152 + nu))^2*
     (3 - 2*(k152 + nu))^2*(-4 + 3*(k152 + nu))*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k150 + nu]^2*Gamma[-5/3 + k150 + nu]^2*
     Gamma[-7/6 + k150 + nu]*Gamma[-5/6 + k150 + nu]*Gamma[-2 + k151 + nu]*
     Gamma[-8/5 + k151 + nu]*Gamma[-7/5 + k151 + nu]*Gamma[-5/4 + k151 + nu]*
     Gamma[-6/5 + k151 + nu]*Gamma[-4/5 + k151 + nu]*Gamma[-3/4 + k151 + nu]*
     Gamma[-2 + k152 + nu]*Gamma[-5/3 + k152 + nu]^2*
     Gamma[-4/3 + k152 + nu]^2*Gamma[-3/5 + k152 + nu]*
     Gamma[-2/5 + k152 + nu]*Gamma[-1/4 + k152 + nu]*
     Gamma[-1/5 + k152 + nu]), {k150, k151, k152}}, 
  {((-1)^(1 + k154 - k156)*2^(5 - 2*k153 + 2*k154 - 4*nu + 4*(k153 + nu) - 
       2*(k154 + nu) - 2*(k155 + nu) + 4*(k156 + nu))*
     3^(-6 + 6*nu - 9*(k153 + nu) + 9*(k154 + nu) - 6*(k155 + nu))*
     5^(-2 + 5*(k153 + nu) - 5*(k154 + nu) + 5*(k155 + nu) - 5*(k156 + nu))*
     (3 - 2*(k153 + nu))^2*(1176120 - 3839625*(k153 + nu) + 
      5203607*(k153 + nu)^2 - 3746314*(k153 + nu)^3 + 1510806*(k153 + nu)^4 - 
      323516*(k153 + nu)^5 + 28732*(k153 + nu)^6)*
     (174750 - 752690*(k154 + nu) + 1346751*(k154 + nu)^2 - 
      1281136*(k154 + nu)^3 + 683314*(k154 + nu)^4 - 193731*(k154 + nu)^5 + 
      22808*(k154 + nu)^6)*(-3 + 2*(k155 + nu))^2*(-480 + 1096*(k155 + nu) - 
      831*(k155 + nu)^2 + 209*(k155 + nu)^3)*(-5 + 4*(k156 + nu))*
     (3456 - 18344*(k156 + nu) + 35830*(k156 + nu)^2 - 30411*(k156 + nu)^3 + 
      9423*(k156 + nu)^4)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k153 + nu]*Gamma[-11/5 + k153 + nu]*Gamma[-9/5 + k153 + nu]*
     Gamma[-7/4 + k153 + nu]*Gamma[-8/5 + k153 + nu]*Gamma[-7/5 + k153 + nu]*
     Gamma[-5/3 + k154 + nu]^2*Gamma[-3/2 + k154 + nu]*
     Gamma[-4/3 + k154 + nu]^2*Gamma[-7/6 + k154 + nu]*
     Gamma[-5/6 + k154 + nu]*Gamma[-8/5 + k155 + nu]*
     Gamma[-3/2 + k155 + nu]^2*Gamma[-7/5 + k155 + nu]*
     Gamma[-6/5 + k155 + nu]*Gamma[-1 + k155 + nu]^2*Gamma[-4/5 + k155 + nu]*
     Gamma[-5/4 + k156 + nu]*Gamma[-1 + k156 + nu]^2*
     Gamma[-1/2 + k156 + nu]^3)/((-2 + k153 + nu)*(-2 + k154 + nu)*
     (-1 + k154 + nu)*(-2 + k155 + nu)*(5 - 3*(k153 + nu))^2*
     (7 - 3*(k153 + nu))^2*(-3 + 2*(k153 + nu))^3*(-5 + 4*(k154 + nu))*
     (-8 + 5*(k154 + nu))*(-7 + 5*(k154 + nu))*(-6 + 5*(k154 + nu))*
     (4 - 3*(k155 + nu))^2*(5 - 3*(k155 + nu))^2*(-3 + 2*(k156 + nu))*
     (-4 + 5*(k156 + nu))*(-3 + 5*(k156 + nu))*(8 - 18*(k156 + nu) + 
      9*(k156 + nu)^2)*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k153 + nu]^2*Gamma[-5/3 + k153 + nu]^2*
     Gamma[-7/6 + k153 + nu]*Gamma[-5/6 + k153 + nu]*Gamma[-2 + k154 + nu]*
     Gamma[-8/5 + k154 + nu]*Gamma[-7/5 + k154 + nu]*Gamma[-5/4 + k154 + nu]*
     Gamma[-6/5 + k154 + nu]*Gamma[-4/5 + k154 + nu]*Gamma[-3/4 + k154 + nu]*
     Gamma[-2 + k155 + nu]*Gamma[-5/3 + k155 + nu]^2*
     Gamma[-4/3 + k155 + nu]^2*Gamma[-1/2 + k155 + nu]^3*
     Gamma[-3/2 + k156 + nu]*Gamma[-4/5 + k156 + nu]*Gamma[-3/5 + k156 + nu]*
     Gamma[-2/5 + k156 + nu]*Gamma[-1/4 + k156 + nu]*
     Gamma[-1/5 + k156 + nu]), {k153, k154, k155, k156}}}, 
 {{-((2^(-1 + 2*nu - 2*(k163 + nu))*3^(-2 + 3*nu - 3*(k163 + nu))*
      (-5 + 4*(k163 + nu))*(-7 + 5*(k163 + nu))*(-6 + 5*(k163 + nu))*
      (842301720 - 4498469145*(k163 + nu) + 10779374157*(k163 + nu)^2 - 
       15259074060*(k163 + nu)^3 + 14128784594*(k163 + nu)^4 - 
       8939468433*(k163 + nu)^5 + 3913337497*(k163 + nu)^6 - 
       1170063026*(k163 + nu)^7 + 228613040*(k163 + nu)^8 - 
       26349304*(k163 + nu)^9 + 1359904*(k163 + nu)^10)*Gamma[-7/3 + nu]*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
      Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
      Gamma[-11/5 + k163 + nu]*Gamma[-9/5 + k163 + nu]*
      Gamma[-8/5 + k163 + nu]*Gamma[-3/2 + k163 + nu]^2*
      Gamma[-7/5 + k163 + nu]*Gamma[-1 + k163 + nu]^4)/
     ((-2 + k163 + nu)^6*(5 - 3*(k163 + nu))^2*(3 - 2*(k163 + nu))^2*
      (-7 + 3*(k163 + nu))*(-5 + 3*(k163 + nu))*(-9 + 4*(k163 + nu))*
      Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
      Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k163 + nu]*
      Gamma[-2 + k163 + nu]^2*Gamma[-5/3 + k163 + nu]*Gamma[-4/5 + k163 + nu]*
      Gamma[-3/4 + k163 + nu]*Gamma[-3/5 + k163 + nu]*Gamma[-2/5 + k163 + nu]*
      Gamma[-1/4 + k163 + nu]*Gamma[-1/5 + k163 + nu])), {k163}}, 
  {(2^(1 + 2*nu - 6*(k164 + nu) + 4*(k165 + nu))*
     3^(-3 + 3*nu - 3*(k164 + nu))*5^(-1 + 5*(k164 + nu) - 5*(k165 + nu))*
     (-4 + 3*(k164 + nu))*(-383940 + 2306610*(k164 + nu) - 
      5213090*(k164 + nu)^2 + 6089242*(k164 + nu)^3 - 4071713*(k164 + nu)^4 + 
      1579444*(k164 + nu)^5 - 331685*(k164 + nu)^6 + 29236*(k164 + nu)^7)*
     (77760 - 578376*(k165 + nu) + 1767434*(k165 + nu)^2 - 
      2837213*(k165 + nu)^3 + 2520671*(k165 + nu)^4 - 1174050*(k165 + nu)^5 + 
      223848*(k165 + nu)^6)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k164 + nu]*Gamma[-9/5 + k164 + nu]*Gamma[-8/5 + k164 + nu]*
     Gamma[-3/2 + k164 + nu]^2*Gamma[-7/5 + k164 + nu]*
     Gamma[-4/3 + k164 + nu]*Gamma[-1 + k164 + nu]^2*Gamma[-5/4 + k165 + nu]*
     Gamma[-1 + k165 + nu]^2*Gamma[-1/2 + k165 + nu]^2*
     Gamma[-1/3 + k165 + nu])/((-2 + k164 + nu)^4*(-7 + 3*(k164 + nu))*
     (-5 + 3*(k164 + nu))^2*(-9 + 4*(k164 + nu))*(-4 + 3*(k165 + nu))^2*
     (-2 + 3*(k165 + nu))*(-3 + 4*(k165 + nu))*(-4 + 5*(k165 + nu))*
     (-3 + 5*(k165 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k164 + nu]*Gamma[-2 + k164 + nu]^2*Gamma[-5/3 + k164 + nu]*
     Gamma[-5/4 + k164 + nu]*Gamma[-3/4 + k164 + nu]*
     Gamma[-1/2 + k164 + nu]^2*Gamma[-1/3 + k164 + nu]*
     Gamma[-4/3 + k165 + nu]*Gamma[-4/5 + k165 + nu]*Gamma[-3/5 + k165 + nu]*
     Gamma[-2/5 + k165 + nu]*Gamma[-1/4 + k165 + nu]*
     Gamma[-1/5 + k165 + nu]), {k164, k165}}, 
  {((-1)^(k167 - k168)*2^(-2 + 2*nu - 2*(k168 + nu))*
     3^(-3 + 3*nu - 3*(k167 + nu))*5^(-1 + 5*(k167 + nu) - 5*(k168 + nu))*
     (3 - 2*(k167 + nu))^2*(-330255 + 865722*(k167 + nu) - 
      904439*(k167 + nu)^2 + 470704*(k167 + nu)^3 - 122032*(k167 + nu)^4 + 
      12608*(k167 + nu)^5)*(3 - 2*(k168 + nu))^2*
     (637200000 - 3766981500*(k168 + nu) + 9728598375*(k168 + nu)^2 - 
      14335584734*(k168 + nu)^3 + 13182338599*(k168 + nu)^4 - 
      7745814480*(k168 + nu)^5 + 2840045976*(k168 + nu)^6 - 
      594067392*(k168 + nu)^7 + 54275184*(k168 + nu)^8)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k167 + nu]*Gamma[-9/5 + k167 + nu]*Gamma[-8/5 + k167 + nu]*
     Gamma[-7/5 + k167 + nu]*Gamma[-3/2 + k168 + nu]^2*
     Gamma[-1 + k168 + nu]^6)/((-2 + k168 + nu)^2*(-3 + 2*(k167 + nu))^3*
     (-7 + 3*(k167 + nu))*(-5 + 3*(k167 + nu))*(-9 + 4*(k167 + nu))*
     (-7 + 4*(k167 + nu))*(4 - 3*(k168 + nu))^2*(5 - 3*(k168 + nu))^2*
     (-3 + 2*(k168 + nu))^3*(-5 + 4*(k168 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k167 + nu]*Gamma[-5/3 + k167 + nu]*
     Gamma[-1 + k167 + nu]^2*Gamma[-2 + k168 + nu]^2*Gamma[-4/5 + k168 + nu]*
     Gamma[-3/4 + k168 + nu]*Gamma[-3/5 + k168 + nu]*Gamma[-2/5 + k168 + nu]*
     Gamma[-1/4 + k168 + nu]*Gamma[-1/5 + k168 + nu]), {k167, k168}}, 
  {((-1)^(k169 - k170)*2^(-2 + 2*nu - 6*(k170 + nu) + 4*(k171 + nu))*
     3^(-3 + 3*nu - 3*(k169 + nu))*5^(-1 + 5*(k169 + nu) - 5*(k171 + nu))*
     (3 - 2*(k169 + nu))^2*(-330255 + 865722*(k169 + nu) - 
      904439*(k169 + nu)^2 + 470704*(k169 + nu)^3 - 122032*(k169 + nu)^4 + 
      12608*(k169 + nu)^5)*(3 - 2*(k170 + nu))^2*(-3120 + 6785*(k170 + nu) - 
      4893*(k170 + nu)^2 + 1170*(k170 + nu)^3)*(77760 - 578376*(k171 + nu) + 
      1767434*(k171 + nu)^2 - 2837213*(k171 + nu)^3 + 2520671*(k171 + nu)^4 - 
      1174050*(k171 + nu)^5 + 223848*(k171 + nu)^6)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k169 + nu]*Gamma[-9/5 + k169 + nu]*Gamma[-8/5 + k169 + nu]*
     Gamma[-7/5 + k169 + nu]*Gamma[-3/2 + k170 + nu]^2*
     Gamma[-4/3 + k170 + nu]*Gamma[-1 + k170 + nu]^4*Gamma[-5/4 + k171 + nu]*
     Gamma[-1 + k171 + nu]^2*Gamma[-1/2 + k171 + nu]^2*
     Gamma[-1/3 + k171 + nu])/((-2 + k170 + nu)^2*(-3 + 2*(k169 + nu))^3*
     (-7 + 3*(k169 + nu))*(-5 + 3*(k169 + nu))*(-9 + 4*(k169 + nu))*
     (-7 + 4*(k169 + nu))*(-3 + 2*(k170 + nu))*(-5 + 3*(k170 + nu))*
     (-5 + 4*(k170 + nu))*(-4 + 3*(k171 + nu))^2*(-2 + 3*(k171 + nu))*
     (-3 + 4*(k171 + nu))*(-4 + 5*(k171 + nu))*(-3 + 5*(k171 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k169 + nu]*
     Gamma[-5/3 + k169 + nu]*Gamma[-1 + k169 + nu]^2*Gamma[-2 + k170 + nu]^2*
     Gamma[-5/4 + k170 + nu]*Gamma[-3/4 + k170 + nu]*
     Gamma[-1/2 + k170 + nu]^2*Gamma[-1/3 + k170 + nu]*
     Gamma[-4/3 + k171 + nu]*Gamma[-4/5 + k171 + nu]*Gamma[-3/5 + k171 + nu]*
     Gamma[-2/5 + k171 + nu]*Gamma[-1/4 + k171 + nu]*
     Gamma[-1/5 + k171 + nu]), {k169, k170, k171}}, 
  {(-5*(-1)^(k175 - k176)*2^(-3 + 2*nu + 4*(k175 + nu) - 6*(k176 + nu))*
     3^(-2 + 3*nu - 3*(k175 + nu))*(-11 + 5*(k175 + nu))*(-9 + 5*(k175 + nu))*
     (-8 + 5*(k175 + nu))*(121 - 140*(k175 + nu) + 37*(k175 + nu)^2 + 
      2*(k175 + nu)^3)*(-2 + 3*(k176 + nu))*(-7 + 5*(k176 + nu))*
     (-6 + 5*(k176 + nu))*(1944 - 8568*(k176 + nu) + 13697*(k176 + nu)^2 - 
      9396*(k176 + nu)^3 + 2340*(k176 + nu)^4)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k175 + nu]*Gamma[-9/5 + k175 + nu]*Gamma[-8/5 + k175 + nu]*
     Gamma[-3/2 + k175 + nu]^3*Gamma[-1 + k175 + nu]^2*
     Gamma[-7/5 + k176 + nu]*Gamma[-6/5 + k176 + nu]*Gamma[-1 + k176 + nu]^2*
     Gamma[-2/3 + k176 + nu]*Gamma[-1/2 + k176 + nu])/
    ((-2 + k175 + nu)^4*(-7 + 3*(k175 + nu))*(-5 + 3*(k175 + nu))*
     (2 - 3*(k176 + nu))^2*(-3 + 2*(k176 + nu))^2*(-5 + 3*(k176 + nu))*
     (-4 + 3*(k176 + nu))*(-3 + 4*(k176 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k175 + nu]*Gamma[-2 + k175 + nu]^2*
     Gamma[-6/5 + k175 + nu]*Gamma[-4/5 + k175 + nu]*Gamma[-2/3 + k175 + nu]*
     Gamma[-3/5 + k175 + nu]*Gamma[-1/2 + k175 + nu]*Gamma[-5/3 + k176 + nu]*
     Gamma[-3/2 + k176 + nu]*Gamma[-3/4 + k176 + nu]*Gamma[-2/5 + k176 + nu]*
     Gamma[-1/4 + k176 + nu]*Gamma[-1/5 + k176 + nu]), {k175, k176}}, 
  {((-1)^(1 + k178 - k179)*2^(1 + 2*nu - 6*(k178 + nu) + 4*(k179 + nu))*
     3^(-3 + 3*nu - 3*(k178 + nu))*5^(-1 + 5*(k178 + nu) - 5*(k179 + nu))*
     (3 - 2*(k178 + nu))^2*(2292255 - 6409185*(k178 + nu) + 
      7284919*(k178 + nu)^2 - 4277573*(k178 + nu)^3 + 1352278*(k178 + nu)^4 - 
      213494*(k178 + nu)^5 + 12536*(k178 + nu)^6)*(-5 + 4*(k179 + nu))*
     (3456 - 18344*(k179 + nu) + 35830*(k179 + nu)^2 - 30411*(k179 + nu)^3 + 
      9423*(k179 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k178 + nu]*
     Gamma[-9/5 + k178 + nu]*Gamma[-8/5 + k178 + nu]*
     Gamma[-3/2 + k178 + nu]^3*Gamma[-7/5 + k178 + nu]*
     Gamma[-1 + k178 + nu]^2*Gamma[-5/4 + k179 + nu]*Gamma[-1 + k179 + nu]^2*
     Gamma[-1/2 + k179 + nu]^3)/((-2 + k178 + nu)^4*(-7 + 3*(k178 + nu))*
     (-5 + 3*(k178 + nu))^2*(-9 + 4*(k178 + nu))*(-3 + 2*(k179 + nu))*
     (-4 + 5*(k179 + nu))*(-3 + 5*(k179 + nu))*(8 - 18*(k179 + nu) + 
      9*(k179 + nu)^2)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k178 + nu]*Gamma[-2 + k178 + nu]^2*Gamma[-5/3 + k178 + nu]*
     Gamma[-5/4 + k178 + nu]*Gamma[-3/4 + k178 + nu]*
     Gamma[-1/2 + k178 + nu]^3*Gamma[-3/2 + k179 + nu]*
     Gamma[-4/5 + k179 + nu]*Gamma[-3/5 + k179 + nu]*Gamma[-2/5 + k179 + nu]*
     Gamma[-1/4 + k179 + nu]*Gamma[-1/5 + k179 + nu]), {k178, k179}}, 
  {(-5*2^(-3 + 2*nu + 4*(k181 + nu) - 6*(k182 + nu))*
     3^(-2 + 3*nu - 3*(k181 + nu))*(3 - 2*(k181 + nu))^2*
     (-11 + 5*(k181 + nu))*(-17 + 11*(k181 + nu))*(-7 + 5*(k182 + nu))*
     (-6 + 5*(k182 + nu))*(-2764800 + 21179440*(k182 + nu) - 
      69467624*(k182 + nu)^2 + 129325382*(k182 + nu)^3 - 
      151528023*(k182 + nu)^4 + 116352429*(k182 + nu)^5 - 
      58716481*(k182 + nu)^6 + 18816369*(k182 + nu)^7 - 
      3479832*(k182 + nu)^8 + 283284*(k182 + nu)^9)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k181 + nu]*Gamma[-3/2 + k181 + nu]^3*
     Gamma[-9/5 + k182 + nu]*Gamma[-8/5 + k182 + nu]*Gamma[-7/5 + k182 + nu]*
     Gamma[-6/5 + k182 + nu]*Gamma[-1 + k182 + nu]^4*Gamma[-1/2 + k182 + nu])/
    ((-2 + k181 + nu)*(-2 + k182 + nu)^3*(-1 + k182 + nu)*
     (-3 + 2*(k181 + nu))*(-7 + 3*(k181 + nu))*(-5 + 3*(k181 + nu))*
     (4 - 3*(k182 + nu))^2*(5 - 3*(k182 + nu))^2*(-3 + 2*(k182 + nu))^2*
     (-5 + 4*(k182 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k181 + nu]*Gamma[-5/3 + k181 + nu]*Gamma[-6/5 + k181 + nu]*
     Gamma[-1/2 + k181 + nu]*Gamma[-2 + k182 + nu]^2*Gamma[-3/2 + k182 + nu]*
     Gamma[-4/5 + k182 + nu]*Gamma[-3/4 + k182 + nu]*Gamma[-3/5 + k182 + nu]*
     Gamma[-2/5 + k182 + nu]*Gamma[-1/4 + k182 + nu]*
     Gamma[-1/5 + k182 + nu]), {k181, k182}}, 
  {-((2^(-3 + 2*nu + 4*(k183 + nu) - 10*(k184 + nu) + 4*(k185 + nu))*
      3^(-3 + 3*nu - 3*(k183 + nu))*5^(5*(k184 + nu) - 5*(k185 + nu))*
      (3 - 2*(k183 + nu))^2*(-11 + 5*(k183 + nu))*(-17 + 11*(k183 + nu))*
      (-237600 + 1169472*(k184 + nu) - 2460344*(k184 + nu)^2 + 
       2866936*(k184 + nu)^3 - 1997869*(k184 + nu)^4 + 832451*(k184 + nu)^5 - 
       192003*(k184 + nu)^6 + 18909*(k184 + nu)^7)*
      (77760 - 578376*(k185 + nu) + 1767434*(k185 + nu)^2 - 
       2837213*(k185 + nu)^3 + 2520671*(k185 + nu)^4 - 
       1174050*(k185 + nu)^5 + 223848*(k185 + nu)^6)*Gamma[-7/3 + nu]*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
      Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
      Gamma[-11/5 + k183 + nu]*Gamma[-3/2 + k183 + nu]^3*
      Gamma[-9/5 + k184 + nu]*Gamma[-8/5 + k184 + nu]*Gamma[-7/5 + k184 + nu]*
      Gamma[-4/3 + k184 + nu]*Gamma[-6/5 + k184 + nu]*Gamma[-1 + k184 + nu]^2*
      Gamma[-5/4 + k185 + nu]*Gamma[-1 + k185 + nu]^2*
      Gamma[-1/2 + k185 + nu]^2*Gamma[-1/3 + k185 + nu])/
     ((-2 + k183 + nu)*(-2 + k184 + nu)^3*(-1 + k184 + nu)*
      (-3 + 2*(k183 + nu))*(-7 + 3*(k183 + nu))*(-5 + 3*(k183 + nu))*
      (-3 + 2*(k184 + nu))*(-5 + 3*(k184 + nu))*(-5 + 4*(k184 + nu))*
      (-4 + 3*(k185 + nu))^2*(-2 + 3*(k185 + nu))*(-3 + 4*(k185 + nu))*
      (-4 + 5*(k185 + nu))*(-3 + 5*(k185 + nu))*Gamma[-11/5 + nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^4*Gamma[-7/3 + k183 + nu]*Gamma[-5/3 + k183 + nu]*
      Gamma[-6/5 + k183 + nu]*Gamma[-1/2 + k183 + nu]*Gamma[-2 + k184 + nu]^2*
      Gamma[-3/2 + k184 + nu]*Gamma[-5/4 + k184 + nu]*Gamma[-3/4 + k184 + nu]*
      Gamma[-1/2 + k184 + nu]*Gamma[-1/3 + k184 + nu]*Gamma[-4/3 + k185 + nu]*
      Gamma[-4/5 + k185 + nu]*Gamma[-3/5 + k185 + nu]*Gamma[-2/5 + k185 + nu]*
      Gamma[-1/4 + k185 + nu]*Gamma[-1/5 + k185 + nu])), {k183, k184, k185}}, 
  {(5*(-1)^(k189 - k190)*2^(-1 + 2*nu + 4*(k188 + nu) - 6*(k190 + nu))*
     3^(-3 + 3*nu - 3*(k188 + nu))*(3 - 2*(k188 + nu))^2*
     (-11 + 5*(k188 + nu))*(-17 + 11*(k188 + nu))*(-9 + 5*(k189 + nu))*
     (-8 + 5*(k189 + nu))*(-47 + 103*(k189 + nu) - 75*(k189 + nu)^2 + 
      18*(k189 + nu)^3)*(-2 + 3*(k190 + nu))*(-7 + 5*(k190 + nu))*
     (-6 + 5*(k190 + nu))*(1944 - 8568*(k190 + nu) + 13697*(k190 + nu)^2 - 
      9396*(k190 + nu)^3 + 2340*(k190 + nu)^4)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k188 + nu]*Gamma[-3/2 + k188 + nu]^3*
     Gamma[-9/5 + k189 + nu]*Gamma[-5/3 + k189 + nu]*Gamma[-8/5 + k189 + nu]*
     Gamma[-1 + k189 + nu]^2*Gamma[-7/5 + k190 + nu]*Gamma[-6/5 + k190 + nu]*
     Gamma[-1 + k190 + nu]^2*Gamma[-2/3 + k190 + nu]*Gamma[-1/2 + k190 + nu])/
    ((-2 + k188 + nu)*(-2 + k189 + nu)^3*(-1 + k189 + nu)*
     (-3 + 2*(k188 + nu))*(-7 + 3*(k188 + nu))*(-5 + 3*(k188 + nu))*
     (-4 + 3*(k189 + nu))*(2 - 3*(k190 + nu))^2*(-3 + 2*(k190 + nu))^2*
     (-5 + 3*(k190 + nu))*(-4 + 3*(k190 + nu))*(-3 + 4*(k190 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k188 + nu]*
     Gamma[-5/3 + k188 + nu]*Gamma[-6/5 + k188 + nu]*Gamma[-1/2 + k188 + nu]*
     Gamma[-2 + k189 + nu]^2*Gamma[-4/5 + k189 + nu]*Gamma[-2/3 + k189 + nu]*
     Gamma[-3/5 + k189 + nu]*Gamma[-5/3 + k190 + nu]*Gamma[-3/2 + k190 + nu]*
     Gamma[-3/4 + k190 + nu]*Gamma[-2/5 + k190 + nu]*Gamma[-1/4 + k190 + nu]*
     Gamma[-1/5 + k190 + nu]), {k188, k189, k190}}, 
  {((-1)^(1 + k194 - k195)*2^(2*nu + 4*(k193 + nu) - 10*(k194 + nu) + 
       4*(k195 + nu))*3^(-3 + 3*nu - 3*(k193 + nu))*
     5^(5*(k194 + nu) - 5*(k195 + nu))*(3 - 2*(k193 + nu))^2*
     (-11 + 5*(k193 + nu))*(-17 + 11*(k193 + nu))*
     (-179280 + 861300*(k194 + nu) - 1771376*(k194 + nu)^2 + 
      2021200*(k194 + nu)^3 - 1381519*(k194 + nu)^4 + 565493*(k194 + nu)^5 - 
      128313*(k194 + nu)^6 + 12447*(k194 + nu)^7)*(-5 + 4*(k195 + nu))*
     (3456 - 18344*(k195 + nu) + 35830*(k195 + nu)^2 - 30411*(k195 + nu)^3 + 
      9423*(k195 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k193 + nu]*
     Gamma[-3/2 + k193 + nu]^3*Gamma[-9/5 + k194 + nu]*
     Gamma[-8/5 + k194 + nu]*Gamma[-7/5 + k194 + nu]*Gamma[-6/5 + k194 + nu]*
     Gamma[-1 + k194 + nu]^2*Gamma[-5/4 + k195 + nu]*Gamma[-1 + k195 + nu]^2*
     Gamma[-1/2 + k195 + nu]^3)/((-2 + k193 + nu)*(-2 + k194 + nu)^3*
     (-1 + k194 + nu)*(-3 + 2*(k193 + nu))*(-7 + 3*(k193 + nu))*
     (-5 + 3*(k193 + nu))*(-5 + 3*(k194 + nu))*(-4 + 3*(k194 + nu))*
     (-5 + 4*(k194 + nu))*(-3 + 2*(k195 + nu))*(-4 + 5*(k195 + nu))*
     (-3 + 5*(k195 + nu))*(8 - 18*(k195 + nu) + 9*(k195 + nu)^2)*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k193 + nu]*
     Gamma[-5/3 + k193 + nu]*Gamma[-6/5 + k193 + nu]*Gamma[-1/2 + k193 + nu]*
     Gamma[-2 + k194 + nu]^2*Gamma[-5/4 + k194 + nu]*Gamma[-3/4 + k194 + nu]*
     Gamma[-1/2 + k194 + nu]^2*Gamma[-3/2 + k195 + nu]*
     Gamma[-4/5 + k195 + nu]*Gamma[-3/5 + k195 + nu]*Gamma[-2/5 + k195 + nu]*
     Gamma[-1/4 + k195 + nu]*Gamma[-1/5 + k195 + nu]), {k193, k194, k195}}, 
  {((-1)^(k199 - k200)*2^(1 + 2*nu - 4*(k199 + nu) + 2*(k200 + nu))*
     3^(-5 + 3*nu + 3*(k199 + nu) - 6*(k200 + nu))*(3 - 2*(k199 + nu))^2*
     (-9 + 5*(k199 + nu))*(-361215 + 1050404*(k199 + nu) - 
      1205771*(k199 + nu)^2 + 683656*(k199 + nu)^3 - 191618*(k199 + nu)^4 + 
      21256*(k199 + nu)^5)*(-3 + 2*(k200 + nu))*(-5 + 4*(k200 + nu))*
     (-7 + 5*(k200 + nu))*(-6 + 5*(k200 + nu))*(14400 - 42168*(k200 + nu) + 
      46213*(k200 + nu)^2 - 22459*(k200 + nu)^3 + 4083*(k200 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-11/5 + k199 + nu]*Gamma[-9/5 + k199 + nu]*
     Gamma[-5/3 + k199 + nu]*Gamma[-3/2 + k199 + nu]*
     Gamma[-4/3 + k199 + nu]^2*Gamma[-8/5 + k200 + nu]*
     Gamma[-3/2 + k200 + nu]*Gamma[-7/5 + k200 + nu]*Gamma[-5/4 + k200 + nu]*
     Gamma[-6/5 + k200 + nu]*Gamma[-1 + k200 + nu]^4)/
    ((-2 + k199 + nu)^2*(-2 + k200 + nu)*(-3 + 2*(k199 + nu))^3*
     (-7 + 3*(k199 + nu))*(-5 + 3*(k199 + nu))*(-9 + 4*(k199 + nu))*
     (4 - 3*(k200 + nu))^2*(5 - 3*(k200 + nu))^2*(3 - 2*(k200 + nu))^2*
     (-4 + 3*(k200 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k199 + nu]*Gamma[-2 + k199 + nu]*Gamma[-5/4 + k199 + nu]*
     Gamma[-6/5 + k199 + nu]*Gamma[-4/5 + k199 + nu]*Gamma[-3/4 + k199 + nu]*
     Gamma[-2 + k200 + nu]*Gamma[-5/3 + k200 + nu]^2*
     Gamma[-4/3 + k200 + nu]^2*Gamma[-3/5 + k200 + nu]*
     Gamma[-2/5 + k200 + nu]*Gamma[-1/4 + k200 + nu]*
     Gamma[-1/5 + k200 + nu]), {k199, k200}}, 
  {((-1)^(1 + k201 - k203)*2^(2*nu - 4*(k201 + nu) - 2*(k202 + nu) + 
       4*(k203 + nu))*3^(-5 + 3*nu + 3*(k201 + nu) - 6*(k202 + nu))*
     5^(-1 + 5*(k202 + nu) - 5*(k203 + nu))*(3 - 2*(k201 + nu))^2*
     (-9 + 5*(k201 + nu))*(-361215 + 1050404*(k201 + nu) - 
      1205771*(k201 + nu)^2 + 683656*(k201 + nu)^3 - 191618*(k201 + nu)^4 + 
      21256*(k201 + nu)^5)*(-3 + 2*(k202 + nu))^2*(-480 + 1096*(k202 + nu) - 
      831*(k202 + nu)^2 + 209*(k202 + nu)^3)*(-5 + 4*(k203 + nu))*
     (3456 - 18344*(k203 + nu) + 35830*(k203 + nu)^2 - 30411*(k203 + nu)^3 + 
      9423*(k203 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k201 + nu]*
     Gamma[-9/5 + k201 + nu]*Gamma[-5/3 + k201 + nu]*Gamma[-3/2 + k201 + nu]*
     Gamma[-4/3 + k201 + nu]^2*Gamma[-8/5 + k202 + nu]*
     Gamma[-3/2 + k202 + nu]^2*Gamma[-7/5 + k202 + nu]*
     Gamma[-6/5 + k202 + nu]*Gamma[-1 + k202 + nu]^2*Gamma[-4/5 + k202 + nu]*
     Gamma[-5/4 + k203 + nu]*Gamma[-1 + k203 + nu]^2*
     Gamma[-1/2 + k203 + nu]^3)/((-2 + k201 + nu)^2*(-2 + k202 + nu)*
     (-3 + 2*(k201 + nu))^3*(-7 + 3*(k201 + nu))*(-5 + 3*(k201 + nu))*
     (-9 + 4*(k201 + nu))*(4 - 3*(k202 + nu))^2*(5 - 3*(k202 + nu))^2*
     (-3 + 2*(k203 + nu))*(-4 + 5*(k203 + nu))*(-3 + 5*(k203 + nu))*
     (8 - 18*(k203 + nu) + 9*(k203 + nu)^2)*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k201 + nu]*Gamma[-2 + k201 + nu]*
     Gamma[-5/4 + k201 + nu]*Gamma[-6/5 + k201 + nu]*Gamma[-4/5 + k201 + nu]*
     Gamma[-3/4 + k201 + nu]*Gamma[-2 + k202 + nu]*Gamma[-5/3 + k202 + nu]^2*
     Gamma[-4/3 + k202 + nu]^2*Gamma[-1/2 + k202 + nu]^3*
     Gamma[-3/2 + k203 + nu]*Gamma[-4/5 + k203 + nu]*Gamma[-3/5 + k203 + nu]*
     Gamma[-2/5 + k203 + nu]*Gamma[-1/4 + k203 + nu]*
     Gamma[-1/5 + k203 + nu]), {k201, k202, k203}}, 
  {(2^(1 - 2*k207 + 2*k208 + 2*nu - 2*(k207 + nu))*
     3^(-3 + 3*nu - 6*(k207 + nu) + 3*(k208 + nu))*
     5^(-1 + 5*(k207 + nu) - 5*(k208 + nu))*(3 - 2*(k207 + nu))^2*
     (5273235 - 17370846*(k207 + nu) + 23756000*(k207 + nu)^2 - 
      17263228*(k207 + nu)^3 + 7030251*(k207 + nu)^4 - 
      1521176*(k207 + nu)^5 + 136624*(k207 + nu)^6)*
     (-364212000 + 2408457300*(k208 + nu) - 7067967550*(k208 + nu)^2 + 
      12081007716*(k208 + nu)^3 - 13253963201*(k208 + nu)^4 + 
      9678333039*(k208 + nu)^5 - 4703838321*(k208 + nu)^6 + 
      1467211929*(k208 + nu)^7 - 266508720*(k208 + nu)^8 + 
      21478176*(k208 + nu)^9)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k207 + nu]*Gamma[-9/5 + k207 + nu]*Gamma[-8/5 + k207 + nu]*
     Gamma[-7/5 + k207 + nu]*Gamma[-3/2 + k208 + nu]^2*
     Gamma[-7/6 + k208 + nu]*Gamma[-1 + k208 + nu]^4*Gamma[-5/6 + k208 + nu])/
    ((-2 + k207 + nu)*(-2 + k208 + nu)^2*(-1 + k208 + nu)*
     (-3 + 2*(k207 + nu))^3*(-7 + 3*(k207 + nu))*(-5 + 3*(k207 + nu))*
     (-9 + 4*(k207 + nu))*(-7 + 4*(k207 + nu))*(4 - 3*(k208 + nu))^2*
     (5 - 3*(k208 + nu))^2*(-5 + 4*(k208 + nu))*(-8 + 5*(k208 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k207 + nu]*
     Gamma[-5/3 + k207 + nu]*Gamma[-7/6 + k207 + nu]*Gamma[-5/6 + k207 + nu]*
     Gamma[-2 + k208 + nu]^2*Gamma[-4/5 + k208 + nu]*Gamma[-3/4 + k208 + nu]*
     Gamma[-3/5 + k208 + nu]*Gamma[-2/5 + k208 + nu]*Gamma[-1/4 + k208 + nu]*
     Gamma[-1/5 + k208 + nu]), {k207, k208}}, 
  {(2^(1 - 2*k209 + 2*k210 + 2*nu - 2*(k209 + nu) - 4*(k210 + nu) + 
       4*(k211 + nu))*3^(-3 + 3*nu - 6*(k209 + nu) + 3*(k210 + nu))*
     5^(-1 + 5*(k209 + nu) - 5*(k211 + nu))*(3 - 2*(k209 + nu))^2*
     (5273235 - 17370846*(k209 + nu) + 23756000*(k209 + nu)^2 - 
      17263228*(k209 + nu)^3 + 7030251*(k209 + nu)^4 - 
      1521176*(k209 + nu)^5 + 136624*(k209 + nu)^6)*(3 - 2*(k210 + nu))^2*
     (965 - 2841*(k210 + nu) + 3124*(k210 + nu)^2 - 1520*(k210 + nu)^3 + 
      276*(k210 + nu)^4)*(77760 - 578376*(k211 + nu) + 
      1767434*(k211 + nu)^2 - 2837213*(k211 + nu)^3 + 2520671*(k211 + nu)^4 - 
      1174050*(k211 + nu)^5 + 223848*(k211 + nu)^6)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k209 + nu]*Gamma[-9/5 + k209 + nu]*Gamma[-8/5 + k209 + nu]*
     Gamma[-7/5 + k209 + nu]*Gamma[-3/2 + k210 + nu]^2*
     Gamma[-4/3 + k210 + nu]*Gamma[-7/6 + k210 + nu]*Gamma[-1 + k210 + nu]^2*
     Gamma[-5/6 + k210 + nu]*Gamma[-5/4 + k211 + nu]*Gamma[-1 + k211 + nu]^2*
     Gamma[-1/2 + k211 + nu]^2*Gamma[-1/3 + k211 + nu])/
    ((-2 + k209 + nu)*(-2 + k210 + nu)^2*(-1 + k210 + nu)*
     (-3 + 2*(k209 + nu))^3*(-7 + 3*(k209 + nu))*(-5 + 3*(k209 + nu))*
     (-9 + 4*(k209 + nu))*(-7 + 4*(k209 + nu))*(-3 + 2*(k210 + nu))*
     (-5 + 3*(k210 + nu))*(-5 + 4*(k210 + nu))*(-4 + 3*(k211 + nu))^2*
     (-2 + 3*(k211 + nu))*(-3 + 4*(k211 + nu))*(-4 + 5*(k211 + nu))*
     (-3 + 5*(k211 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k209 + nu]*Gamma[-5/3 + k209 + nu]*Gamma[-7/6 + k209 + nu]*
     Gamma[-5/6 + k209 + nu]*Gamma[-2 + k210 + nu]^2*Gamma[-5/4 + k210 + nu]*
     Gamma[-3/4 + k210 + nu]*Gamma[-1/2 + k210 + nu]^2*
     Gamma[-1/3 + k210 + nu]*Gamma[-4/3 + k211 + nu]*Gamma[-4/5 + k211 + nu]*
     Gamma[-3/5 + k211 + nu]*Gamma[-2/5 + k211 + nu]*Gamma[-1/4 + k211 + nu]*
     Gamma[-1/5 + k211 + nu]), {k209, k210, k211}}, 
  {((-1)^(1 + k215 - k216)*2^(3 - 2*k214 + 2*k215 + 2*nu - 2*(k214 + nu) - 
       4*(k215 + nu) + 4*(k216 + nu))*3^(-3 + 3*nu - 6*(k214 + nu) + 
       3*(k215 + nu))*5^(-2 + 5*(k214 + nu) - 5*(k216 + nu))*
     (3 - 2*(k214 + nu))^2*(5273235 - 17370846*(k214 + nu) + 
      23756000*(k214 + nu)^2 - 17263228*(k214 + nu)^3 + 
      7030251*(k214 + nu)^4 - 1521176*(k214 + nu)^5 + 136624*(k214 + nu)^6)*
     (3 - 2*(k215 + nu))^2*(-3 + 2*(k215 + nu))*
     (175200 - 778255*(k215 + nu) + 1435262*(k215 + nu)^2 - 
      1406332*(k215 + nu)^3 + 772030*(k215 + nu)^4 - 225097*(k215 + nu)^5 + 
      27228*(k215 + nu)^6)*(-5 + 4*(k216 + nu))*(3456 - 18344*(k216 + nu) + 
      35830*(k216 + nu)^2 - 30411*(k216 + nu)^3 + 9423*(k216 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-11/5 + k214 + nu]*Gamma[-9/5 + k214 + nu]*
     Gamma[-8/5 + k214 + nu]*Gamma[-7/5 + k214 + nu]*
     Gamma[-3/2 + k215 + nu]^3*Gamma[-7/6 + k215 + nu]*
     Gamma[-1 + k215 + nu]^2*Gamma[-5/6 + k215 + nu]*Gamma[-5/4 + k216 + nu]*
     Gamma[-1 + k216 + nu]^2*Gamma[-1/2 + k216 + nu]^3)/
    ((-2 + k214 + nu)*(-2 + k215 + nu)^2*(-1 + k215 + nu)*
     (-3 + 2*(k214 + nu))^3*(-7 + 3*(k214 + nu))*(-5 + 3*(k214 + nu))*
     (-9 + 4*(k214 + nu))*(-7 + 4*(k214 + nu))*(-5 + 3*(k215 + nu))*
     (-4 + 3*(k215 + nu))*(-5 + 4*(k215 + nu))*(-8 + 5*(k215 + nu))*
     (-7 + 5*(k215 + nu))*(-6 + 5*(k215 + nu))*(-3 + 2*(k216 + nu))*
     (-4 + 5*(k216 + nu))*(-3 + 5*(k216 + nu))*(8 - 18*(k216 + nu) + 
      9*(k216 + nu)^2)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k214 + nu]*Gamma[-5/3 + k214 + nu]*Gamma[-7/6 + k214 + nu]*
     Gamma[-5/6 + k214 + nu]*Gamma[-2 + k215 + nu]^2*Gamma[-5/4 + k215 + nu]*
     Gamma[-3/4 + k215 + nu]*Gamma[-1/2 + k215 + nu]^3*
     Gamma[-3/2 + k216 + nu]*Gamma[-4/5 + k216 + nu]*Gamma[-3/5 + k216 + nu]*
     Gamma[-2/5 + k216 + nu]*Gamma[-1/4 + k216 + nu]*
     Gamma[-1/5 + k216 + nu]), {k214, k215, k216}}, 
  {((-1)^(1 + k220 - k221)*2^(3 - 2*k219 + 2*k220 + 2*nu - 2*(k219 + nu) - 
       2*(k220 + nu) + 2*(k221 + nu))*3^(-5 + 3*nu - 6*(k219 + nu) + 
       9*(k220 + nu) - 6*(k221 + nu))*5^(-1 + 5*(k219 + nu) - 5*(k220 + nu))*
     (3 - 2*(k219 + nu))^2*(5273235 - 17370846*(k219 + nu) + 
      23756000*(k219 + nu)^2 - 17263228*(k219 + nu)^3 + 
      7030251*(k219 + nu)^4 - 1521176*(k219 + nu)^5 + 136624*(k219 + nu)^6)*
     (174750 - 752690*(k220 + nu) + 1346751*(k220 + nu)^2 - 
      1281136*(k220 + nu)^3 + 683314*(k220 + nu)^4 - 193731*(k220 + nu)^5 + 
      22808*(k220 + nu)^6)*(-3 + 2*(k221 + nu))*(-5 + 4*(k221 + nu))*
     (-7 + 5*(k221 + nu))*(-6 + 5*(k221 + nu))*(14400 - 42168*(k221 + nu) + 
      46213*(k221 + nu)^2 - 22459*(k221 + nu)^3 + 4083*(k221 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-11/5 + k219 + nu]*Gamma[-9/5 + k219 + nu]*
     Gamma[-8/5 + k219 + nu]*Gamma[-7/5 + k219 + nu]*
     Gamma[-5/3 + k220 + nu]^2*Gamma[-3/2 + k220 + nu]*
     Gamma[-4/3 + k220 + nu]^2*Gamma[-7/6 + k220 + nu]*
     Gamma[-5/6 + k220 + nu]*Gamma[-8/5 + k221 + nu]*Gamma[-3/2 + k221 + nu]*
     Gamma[-7/5 + k221 + nu]*Gamma[-5/4 + k221 + nu]*Gamma[-6/5 + k221 + nu]*
     Gamma[-1 + k221 + nu]^4)/((-2 + k219 + nu)*(-2 + k220 + nu)*
     (-1 + k220 + nu)*(-2 + k221 + nu)*(-3 + 2*(k219 + nu))^3*
     (-7 + 3*(k219 + nu))*(-5 + 3*(k219 + nu))*(-9 + 4*(k219 + nu))*
     (-7 + 4*(k219 + nu))*(-5 + 4*(k220 + nu))*(-8 + 5*(k220 + nu))*
     (-7 + 5*(k220 + nu))*(-6 + 5*(k220 + nu))*(4 - 3*(k221 + nu))^2*
     (5 - 3*(k221 + nu))^2*(3 - 2*(k221 + nu))^2*(-4 + 3*(k221 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k219 + nu]*
     Gamma[-5/3 + k219 + nu]*Gamma[-7/6 + k219 + nu]*Gamma[-5/6 + k219 + nu]*
     Gamma[-2 + k220 + nu]*Gamma[-8/5 + k220 + nu]*Gamma[-7/5 + k220 + nu]*
     Gamma[-5/4 + k220 + nu]*Gamma[-6/5 + k220 + nu]*Gamma[-4/5 + k220 + nu]*
     Gamma[-3/4 + k220 + nu]*Gamma[-2 + k221 + nu]*Gamma[-5/3 + k221 + nu]^2*
     Gamma[-4/3 + k221 + nu]^2*Gamma[-3/5 + k221 + nu]*
     Gamma[-2/5 + k221 + nu]*Gamma[-1/4 + k221 + nu]*
     Gamma[-1/5 + k221 + nu]), {k219, k220, k221}}, 
  {((-1)^(2 + k223 - k225)*2^(2 - 2*k222 + 2*k223 + 2*nu - 2*(k222 + nu) - 
       2*(k223 + nu) - 2*(k224 + nu) + 4*(k225 + nu))*
     3^(-5 + 3*nu - 6*(k222 + nu) + 9*(k223 + nu) - 6*(k224 + nu))*
     5^(-2 + 5*(k222 + nu) - 5*(k223 + nu) + 5*(k224 + nu) - 5*(k225 + nu))*
     (3 - 2*(k222 + nu))^2*(5273235 - 17370846*(k222 + nu) + 
      23756000*(k222 + nu)^2 - 17263228*(k222 + nu)^3 + 
      7030251*(k222 + nu)^4 - 1521176*(k222 + nu)^5 + 136624*(k222 + nu)^6)*
     (174750 - 752690*(k223 + nu) + 1346751*(k223 + nu)^2 - 
      1281136*(k223 + nu)^3 + 683314*(k223 + nu)^4 - 193731*(k223 + nu)^5 + 
      22808*(k223 + nu)^6)*(-3 + 2*(k224 + nu))^2*(-480 + 1096*(k224 + nu) - 
      831*(k224 + nu)^2 + 209*(k224 + nu)^3)*(-5 + 4*(k225 + nu))*
     (3456 - 18344*(k225 + nu) + 35830*(k225 + nu)^2 - 30411*(k225 + nu)^3 + 
      9423*(k225 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k222 + nu]*
     Gamma[-9/5 + k222 + nu]*Gamma[-8/5 + k222 + nu]*Gamma[-7/5 + k222 + nu]*
     Gamma[-5/3 + k223 + nu]^2*Gamma[-3/2 + k223 + nu]*
     Gamma[-4/3 + k223 + nu]^2*Gamma[-7/6 + k223 + nu]*
     Gamma[-5/6 + k223 + nu]*Gamma[-8/5 + k224 + nu]*
     Gamma[-3/2 + k224 + nu]^2*Gamma[-7/5 + k224 + nu]*
     Gamma[-6/5 + k224 + nu]*Gamma[-1 + k224 + nu]^2*Gamma[-4/5 + k224 + nu]*
     Gamma[-5/4 + k225 + nu]*Gamma[-1 + k225 + nu]^2*
     Gamma[-1/2 + k225 + nu]^3)/((-2 + k222 + nu)*(-2 + k223 + nu)*
     (-1 + k223 + nu)*(-2 + k224 + nu)*(-3 + 2*(k222 + nu))^3*
     (-7 + 3*(k222 + nu))*(-5 + 3*(k222 + nu))*(-9 + 4*(k222 + nu))*
     (-7 + 4*(k222 + nu))*(-5 + 4*(k223 + nu))*(-8 + 5*(k223 + nu))*
     (-7 + 5*(k223 + nu))*(-6 + 5*(k223 + nu))*(4 - 3*(k224 + nu))^2*
     (5 - 3*(k224 + nu))^2*(-3 + 2*(k225 + nu))*(-4 + 5*(k225 + nu))*
     (-3 + 5*(k225 + nu))*(8 - 18*(k225 + nu) + 9*(k225 + nu)^2)*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k222 + nu]*
     Gamma[-5/3 + k222 + nu]*Gamma[-7/6 + k222 + nu]*Gamma[-5/6 + k222 + nu]*
     Gamma[-2 + k223 + nu]*Gamma[-8/5 + k223 + nu]*Gamma[-7/5 + k223 + nu]*
     Gamma[-5/4 + k223 + nu]*Gamma[-6/5 + k223 + nu]*Gamma[-4/5 + k223 + nu]*
     Gamma[-3/4 + k223 + nu]*Gamma[-2 + k224 + nu]*Gamma[-5/3 + k224 + nu]^2*
     Gamma[-4/3 + k224 + nu]^2*Gamma[-1/2 + k224 + nu]^3*
     Gamma[-3/2 + k225 + nu]*Gamma[-4/5 + k225 + nu]*Gamma[-3/5 + k225 + nu]*
     Gamma[-2/5 + k225 + nu]*Gamma[-1/4 + k225 + nu]*
     Gamma[-1/5 + k225 + nu]), {k222, k223, k224, k225}}}, 
 {{(3^(-2 + 3*nu - 3*(k232 + nu))*4^(-1 + 2*nu - 2*(k232 + nu))*
     (-3 + 2*(k232 + nu))*(-8 + 5*(k232 + nu))*(-7 + 5*(k232 + nu))*
     (-6 + 5*(k232 + nu))*(54720 - 160683*(k232 + nu) + 
      176405*(k232 + nu)^2 - 85788*(k232 + nu)^3 + 15588*(k232 + nu)^4)*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-8/5 + k232 + nu]*Gamma[-3/2 + k232 + nu]*Gamma[-7/5 + k232 + nu]*
     Gamma[-6/5 + k232 + nu]*Gamma[-1 + k232 + nu]^5)/
    ((-1)^k232*(-2 + k232 + nu)^2*(3 - 2*(k232 + nu))^2*
     (-5 + 3*(k232 + nu))^2*(-4 + 3*(k232 + nu))^2*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^5*
     Gamma[-2 + k232 + nu]^2*Gamma[-5/3 + k232 + nu]*Gamma[-4/3 + k232 + nu]*
     Gamma[-3/4 + k232 + nu]*Gamma[-3/5 + k232 + nu]*Gamma[-2/5 + k232 + nu]*
     Gamma[-1/4 + k232 + nu]*Gamma[-1/5 + k232 + nu]), {k232}}}, 
 {{(2^(-2 - 4*nu + 4*(k233 + nu))*3^(-3 + 6*nu - 6*(k233 + nu))*
     (-9 + 4*(k233 + nu))*(-5 + 4*(k233 + nu))*(-7 + 5*(k233 + nu))*
     (-6 + 5*(k233 + nu))*(279812060280 - 1851410938635*(k233 + nu) + 
      5618638227060*(k233 + nu)^2 - 10341653396295*(k233 + nu)^3 + 
      12857869931744*(k233 + nu)^4 - 11376303720865*(k233 + nu)^5 + 
      7344673580588*(k233 + nu)^6 - 3486235765397*(k233 + nu)^7 + 
      1207440833464*(k233 + nu)^8 - 297576987944*(k233 + nu)^9 + 
      49534717904*(k233 + nu)^10 - 5000260624*(k233 + nu)^11 + 
      231469760*(k233 + nu)^12)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k233 + nu]*Gamma[-11/5 + k233 + nu]*Gamma[-9/5 + k233 + nu]*
     Gamma[-7/4 + k233 + nu]*Gamma[-8/5 + k233 + nu]*
     Gamma[-3/2 + k233 + nu]^2*Gamma[-7/5 + k233 + nu]*
     Gamma[-1 + k233 + nu]^4)/((-2 + k233 + nu)^6*(9 - 4*(k233 + nu))^2*
     (5 - 3*(k233 + nu))^4*(7 - 3*(k233 + nu))^2*(3 - 2*(k233 + nu))^2*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k233 + nu]^2*Gamma[-2 + k233 + nu]^2*
     Gamma[-5/3 + k233 + nu]^2*Gamma[-4/5 + k233 + nu]*
     Gamma[-3/4 + k233 + nu]*Gamma[-3/5 + k233 + nu]*Gamma[-2/5 + k233 + nu]*
     Gamma[-1/4 + k233 + nu]*Gamma[-1/5 + k233 + nu]), {k233}}, 
  {-((2^(2 - 4*nu + 4*(k235 + nu))*3^(-4 + 6*nu - 6*(k234 + nu))*
      5^(-1 + 5*(k234 + nu) - 5*(k235 + nu))*(-4 + 3*(k234 + nu))*
      (-7 + 4*(k234 + nu))*(-8385930 + 31921830*(k234 + nu) - 
       52025425*(k234 + nu)^2 + 47053574*(k234 + nu)^3 - 
       25502665*(k234 + nu)^4 + 8281856*(k234 + nu)^5 - 
       1491832*(k234 + nu)^6 + 114968*(k234 + nu)^7)*
      (77760 - 578376*(k235 + nu) + 1767434*(k235 + nu)^2 - 
       2837213*(k235 + nu)^3 + 2520671*(k235 + nu)^4 - 
       1174050*(k235 + nu)^5 + 223848*(k235 + nu)^6)*Gamma[-7/3 + nu]^2*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
      Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
      Gamma[-9/4 + k234 + nu]*Gamma[-11/5 + k234 + nu]*
      Gamma[-9/5 + k234 + nu]*Gamma[-7/4 + k234 + nu]*Gamma[-8/5 + k234 + nu]*
      Gamma[-3/2 + k234 + nu]^2*Gamma[-7/5 + k234 + nu]*
      Gamma[-4/3 + k234 + nu]*Gamma[-1 + k234 + nu]^2*Gamma[-5/4 + k235 + nu]*
      Gamma[-1 + k235 + nu]^2*Gamma[-1/2 + k235 + nu]^2*
      Gamma[-1/3 + k235 + nu])/((-2 + k234 + nu)^4*(5 - 3*(k234 + nu))^2*
      (7 - 3*(k234 + nu))^2*(-5 + 3*(k234 + nu))*(-4 + 3*(k235 + nu))^2*
      (-2 + 3*(k235 + nu))*(-3 + 4*(k235 + nu))*(-4 + 5*(k235 + nu))*
      (-3 + 5*(k235 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*
      Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
      Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k234 + nu]^2*
      Gamma[-2 + k234 + nu]^2*Gamma[-5/3 + k234 + nu]^2*
      Gamma[-5/4 + k234 + nu]*Gamma[-3/4 + k234 + nu]*
      Gamma[-1/2 + k234 + nu]^2*Gamma[-1/3 + k234 + nu]*
      Gamma[-4/3 + k235 + nu]*Gamma[-4/5 + k235 + nu]*Gamma[-3/5 + k235 + nu]*
      Gamma[-2/5 + k235 + nu]*Gamma[-1/4 + k235 + nu]*
      Gamma[-1/5 + k235 + nu])), {k234, k235}}, 
  {((-1)^(1 + k237 - k238)*2^(2 - 4*nu + 4*(k238 + nu))*
     3^(-4 + 6*nu - 6*(k237 + nu))*5^(-1 + 5*(k237 + nu) - 5*(k238 + nu))*
     (3 - 2*(k237 + nu))^2*(-7 + 4*(k237 + nu))*
     (1752570 - 5762385*(k237 + nu) + 7876105*(k237 + nu)^2 - 
      5726533*(k237 + nu)^3 + 2335305*(k237 + nu)^4 - 506318*(k237 + nu)^5 + 
      45584*(k237 + nu)^6)*(-5 + 4*(k238 + nu))*(3456 - 18344*(k238 + nu) + 
      35830*(k238 + nu)^2 - 30411*(k238 + nu)^3 + 9423*(k238 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-9/4 + k237 + nu]*Gamma[-11/5 + k237 + nu]*
     Gamma[-9/5 + k237 + nu]*Gamma[-7/4 + k237 + nu]*Gamma[-8/5 + k237 + nu]*
     Gamma[-3/2 + k237 + nu]^3*Gamma[-7/5 + k237 + nu]*
     Gamma[-1 + k237 + nu]^2*Gamma[-5/4 + k238 + nu]*Gamma[-1 + k238 + nu]^2*
     Gamma[-1/2 + k238 + nu]^3)/((-2 + k237 + nu)^4*(5 - 3*(k237 + nu))^2*
     (7 - 3*(k237 + nu))^2*(-5 + 3*(k237 + nu))*(-3 + 2*(k238 + nu))*
     (-4 + 5*(k238 + nu))*(-3 + 5*(k238 + nu))*(8 - 18*(k238 + nu) + 
      9*(k238 + nu)^2)*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k237 + nu]^2*Gamma[-2 + k237 + nu]^2*
     Gamma[-5/3 + k237 + nu]^2*Gamma[-5/4 + k237 + nu]*
     Gamma[-3/4 + k237 + nu]*Gamma[-1/2 + k237 + nu]^3*
     Gamma[-3/2 + k238 + nu]*Gamma[-4/5 + k238 + nu]*Gamma[-3/5 + k238 + nu]*
     Gamma[-2/5 + k238 + nu]*Gamma[-1/4 + k238 + nu]*
     Gamma[-1/5 + k238 + nu]), {k237, k238}}, 
  {((-1)^(1 + k240 - k241)*2^(2 - 4*nu + 2*(k240 + nu) + 2*(k241 + nu))*
     3^(-6 + 6*nu - 6*(k241 + nu))*(3 - 2*(k240 + nu))^2*(-7 + 4*(k240 + nu))*
     (-9 + 5*(k240 + nu))*(-1378170 + 3740185*(k240 + nu) - 
      4040176*(k240 + nu)^2 + 2170671*(k240 + nu)^3 - 579902*(k240 + nu)^4 + 
      61616*(k240 + nu)^5)*(-3 + 2*(k241 + nu))*(-5 + 4*(k241 + nu))*
     (-7 + 5*(k241 + nu))*(-6 + 5*(k241 + nu))*(14400 - 42168*(k241 + nu) + 
      46213*(k241 + nu)^2 - 22459*(k241 + nu)^3 + 4083*(k241 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-9/4 + k240 + nu]*Gamma[-11/5 + k240 + nu]*
     Gamma[-9/5 + k240 + nu]*Gamma[-7/4 + k240 + nu]*Gamma[-3/2 + k240 + nu]*
     Gamma[-4/3 + k240 + nu]^2*Gamma[-8/5 + k241 + nu]*
     Gamma[-3/2 + k241 + nu]*Gamma[-7/5 + k241 + nu]*Gamma[-5/4 + k241 + nu]*
     Gamma[-6/5 + k241 + nu]*Gamma[-1 + k241 + nu]^4)/
    ((-2 + k240 + nu)^2*(-2 + k241 + nu)*(5 - 3*(k240 + nu))^2*
     (7 - 3*(k240 + nu))^2*(-3 + 2*(k240 + nu))^3*(4 - 3*(k241 + nu))^2*
     (5 - 3*(k241 + nu))^2*(3 - 2*(k241 + nu))^2*(-4 + 3*(k241 + nu))*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k240 + nu]^2*Gamma[-2 + k240 + nu]*Gamma[-5/4 + k240 + nu]*
     Gamma[-6/5 + k240 + nu]*Gamma[-4/5 + k240 + nu]*Gamma[-3/4 + k240 + nu]*
     Gamma[-2 + k241 + nu]*Gamma[-5/3 + k241 + nu]^2*
     Gamma[-4/3 + k241 + nu]^2*Gamma[-3/5 + k241 + nu]*
     Gamma[-2/5 + k241 + nu]*Gamma[-1/4 + k241 + nu]*
     Gamma[-1/5 + k241 + nu]), {k240, k241}}, 
  {((-1)^(2 + k242 - k244)*2^(1 - 4*nu + 2*(k242 + nu) - 2*(k243 + nu) + 
       4*(k244 + nu))*3^(-6 + 6*nu - 6*(k243 + nu))*
     5^(-1 + 5*(k243 + nu) - 5*(k244 + nu))*(3 - 2*(k242 + nu))^2*
     (-7 + 4*(k242 + nu))*(-9 + 5*(k242 + nu))*
     (-1378170 + 3740185*(k242 + nu) - 4040176*(k242 + nu)^2 + 
      2170671*(k242 + nu)^3 - 579902*(k242 + nu)^4 + 61616*(k242 + nu)^5)*
     (-3 + 2*(k243 + nu))^2*(-480 + 1096*(k243 + nu) - 831*(k243 + nu)^2 + 
      209*(k243 + nu)^3)*(-5 + 4*(k244 + nu))*(3456 - 18344*(k244 + nu) + 
      35830*(k244 + nu)^2 - 30411*(k244 + nu)^3 + 9423*(k244 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-9/4 + k242 + nu]*Gamma[-11/5 + k242 + nu]*
     Gamma[-9/5 + k242 + nu]*Gamma[-7/4 + k242 + nu]*Gamma[-3/2 + k242 + nu]*
     Gamma[-4/3 + k242 + nu]^2*Gamma[-8/5 + k243 + nu]*
     Gamma[-3/2 + k243 + nu]^2*Gamma[-7/5 + k243 + nu]*
     Gamma[-6/5 + k243 + nu]*Gamma[-1 + k243 + nu]^2*Gamma[-4/5 + k243 + nu]*
     Gamma[-5/4 + k244 + nu]*Gamma[-1 + k244 + nu]^2*
     Gamma[-1/2 + k244 + nu]^3)/((-2 + k242 + nu)^2*(-2 + k243 + nu)*
     (5 - 3*(k242 + nu))^2*(7 - 3*(k242 + nu))^2*(-3 + 2*(k242 + nu))^3*
     (4 - 3*(k243 + nu))^2*(5 - 3*(k243 + nu))^2*(-3 + 2*(k244 + nu))*
     (-4 + 5*(k244 + nu))*(-3 + 5*(k244 + nu))*(8 - 18*(k244 + nu) + 
      9*(k244 + nu)^2)*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k242 + nu]^2*Gamma[-2 + k242 + nu]*
     Gamma[-5/4 + k242 + nu]*Gamma[-6/5 + k242 + nu]*Gamma[-4/5 + k242 + nu]*
     Gamma[-3/4 + k242 + nu]*Gamma[-2 + k243 + nu]*Gamma[-5/3 + k243 + nu]^2*
     Gamma[-4/3 + k243 + nu]^2*Gamma[-1/2 + k243 + nu]^3*
     Gamma[-3/2 + k244 + nu]*Gamma[-4/5 + k244 + nu]*Gamma[-3/5 + k244 + nu]*
     Gamma[-2/5 + k244 + nu]*Gamma[-1/4 + k244 + nu]*
     Gamma[-1/5 + k244 + nu]), {k242, k243, k244}}, 
  {-((2^(3 - 2*k248 + 2*k249 - 4*nu + 4*(k248 + nu))*
      3^(-4 + 6*nu - 9*(k248 + nu) + 3*(k249 + nu))*
      5^(-1 + 5*(k248 + nu) - 5*(k249 + nu))*(3 - 2*(k248 + nu))^2*
      (1176120 - 3839625*(k248 + nu) + 5203607*(k248 + nu)^2 - 
       3746314*(k248 + nu)^3 + 1510806*(k248 + nu)^4 - 323516*(k248 + nu)^5 + 
       28732*(k248 + nu)^6)*(-364212000 + 2408457300*(k249 + nu) - 
       7067967550*(k249 + nu)^2 + 12081007716*(k249 + nu)^3 - 
       13253963201*(k249 + nu)^4 + 9678333039*(k249 + nu)^5 - 
       4703838321*(k249 + nu)^6 + 1467211929*(k249 + nu)^7 - 
       266508720*(k249 + nu)^8 + 21478176*(k249 + nu)^9)*Gamma[-7/3 + nu]^2*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
      Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
      Gamma[-9/4 + k248 + nu]*Gamma[-11/5 + k248 + nu]*
      Gamma[-9/5 + k248 + nu]*Gamma[-7/4 + k248 + nu]*Gamma[-8/5 + k248 + nu]*
      Gamma[-7/5 + k248 + nu]*Gamma[-3/2 + k249 + nu]^2*
      Gamma[-7/6 + k249 + nu]*Gamma[-1 + k249 + nu]^4*
      Gamma[-5/6 + k249 + nu])/((-2 + k248 + nu)*(-2 + k249 + nu)^2*
      (-1 + k249 + nu)*(5 - 3*(k248 + nu))^2*(7 - 3*(k248 + nu))^2*
      (-3 + 2*(k248 + nu))^3*(4 - 3*(k249 + nu))^2*(5 - 3*(k249 + nu))^2*
      (-5 + 4*(k249 + nu))*(-8 + 5*(k249 + nu))*Gamma[-9/4 + nu]*
      Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
      Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
      Gamma[-7/3 + k248 + nu]^2*Gamma[-5/3 + k248 + nu]^2*
      Gamma[-7/6 + k248 + nu]*Gamma[-5/6 + k248 + nu]*Gamma[-2 + k249 + nu]^2*
      Gamma[-4/5 + k249 + nu]*Gamma[-3/4 + k249 + nu]*Gamma[-3/5 + k249 + nu]*
      Gamma[-2/5 + k249 + nu]*Gamma[-1/4 + k249 + nu]*
      Gamma[-1/5 + k249 + nu])), {k248, k249}}, 
  {-((2^(3 - 2*k250 + 2*k251 - 4*nu + 4*(k250 + nu) - 4*(k251 + nu) + 
        4*(k252 + nu))*3^(-4 + 6*nu - 9*(k250 + nu) + 3*(k251 + nu))*
      5^(-1 + 5*(k250 + nu) - 5*(k252 + nu))*(3 - 2*(k250 + nu))^2*
      (1176120 - 3839625*(k250 + nu) + 5203607*(k250 + nu)^2 - 
       3746314*(k250 + nu)^3 + 1510806*(k250 + nu)^4 - 323516*(k250 + nu)^5 + 
       28732*(k250 + nu)^6)*(3 - 2*(k251 + nu))^2*(965 - 2841*(k251 + nu) + 
       3124*(k251 + nu)^2 - 1520*(k251 + nu)^3 + 276*(k251 + nu)^4)*
      (77760 - 578376*(k252 + nu) + 1767434*(k252 + nu)^2 - 
       2837213*(k252 + nu)^3 + 2520671*(k252 + nu)^4 - 
       1174050*(k252 + nu)^5 + 223848*(k252 + nu)^6)*Gamma[-7/3 + nu]^2*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
      Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
      Gamma[-9/4 + k250 + nu]*Gamma[-11/5 + k250 + nu]*
      Gamma[-9/5 + k250 + nu]*Gamma[-7/4 + k250 + nu]*Gamma[-8/5 + k250 + nu]*
      Gamma[-7/5 + k250 + nu]*Gamma[-3/2 + k251 + nu]^2*
      Gamma[-4/3 + k251 + nu]*Gamma[-7/6 + k251 + nu]*Gamma[-1 + k251 + nu]^2*
      Gamma[-5/6 + k251 + nu]*Gamma[-5/4 + k252 + nu]*Gamma[-1 + k252 + nu]^2*
      Gamma[-1/2 + k252 + nu]^2*Gamma[-1/3 + k252 + nu])/
     ((-2 + k250 + nu)*(-2 + k251 + nu)^2*(-1 + k251 + nu)*
      (5 - 3*(k250 + nu))^2*(7 - 3*(k250 + nu))^2*(-3 + 2*(k250 + nu))^3*
      (-3 + 2*(k251 + nu))*(-5 + 3*(k251 + nu))*(-5 + 4*(k251 + nu))*
      (-4 + 3*(k252 + nu))^2*(-2 + 3*(k252 + nu))*(-3 + 4*(k252 + nu))*
      (-4 + 5*(k252 + nu))*(-3 + 5*(k252 + nu))*Gamma[-9/4 + nu]*
      Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
      Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
      Gamma[-7/3 + k250 + nu]^2*Gamma[-5/3 + k250 + nu]^2*
      Gamma[-7/6 + k250 + nu]*Gamma[-5/6 + k250 + nu]*Gamma[-2 + k251 + nu]^2*
      Gamma[-5/4 + k251 + nu]*Gamma[-3/4 + k251 + nu]*
      Gamma[-1/2 + k251 + nu]^2*Gamma[-1/3 + k251 + nu]*
      Gamma[-4/3 + k252 + nu]*Gamma[-4/5 + k252 + nu]*Gamma[-3/5 + k252 + nu]*
      Gamma[-2/5 + k252 + nu]*Gamma[-1/4 + k252 + nu]*
      Gamma[-1/5 + k252 + nu])), {k250, k251, k252}}, 
  {((-1)^(k256 - k257)*2^(5 - 2*k255 + 2*k256 - 4*nu + 4*(k255 + nu) - 
       4*(k256 + nu) + 4*(k257 + nu))*3^(-4 + 6*nu - 9*(k255 + nu) + 
       3*(k256 + nu))*5^(-2 + 5*(k255 + nu) - 5*(k257 + nu))*
     (3 - 2*(k255 + nu))^2*(1176120 - 3839625*(k255 + nu) + 
      5203607*(k255 + nu)^2 - 3746314*(k255 + nu)^3 + 1510806*(k255 + nu)^4 - 
      323516*(k255 + nu)^5 + 28732*(k255 + nu)^6)*(3 - 2*(k256 + nu))^2*
     (-3 + 2*(k256 + nu))*(175200 - 778255*(k256 + nu) + 
      1435262*(k256 + nu)^2 - 1406332*(k256 + nu)^3 + 772030*(k256 + nu)^4 - 
      225097*(k256 + nu)^5 + 27228*(k256 + nu)^6)*(-5 + 4*(k257 + nu))*
     (3456 - 18344*(k257 + nu) + 35830*(k257 + nu)^2 - 30411*(k257 + nu)^3 + 
      9423*(k257 + nu)^4)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k255 + nu]*Gamma[-11/5 + k255 + nu]*Gamma[-9/5 + k255 + nu]*
     Gamma[-7/4 + k255 + nu]*Gamma[-8/5 + k255 + nu]*Gamma[-7/5 + k255 + nu]*
     Gamma[-3/2 + k256 + nu]^3*Gamma[-7/6 + k256 + nu]*
     Gamma[-1 + k256 + nu]^2*Gamma[-5/6 + k256 + nu]*Gamma[-5/4 + k257 + nu]*
     Gamma[-1 + k257 + nu]^2*Gamma[-1/2 + k257 + nu]^3)/
    ((-2 + k255 + nu)*(-2 + k256 + nu)^2*(-1 + k256 + nu)*
     (5 - 3*(k255 + nu))^2*(7 - 3*(k255 + nu))^2*(-3 + 2*(k255 + nu))^3*
     (-5 + 3*(k256 + nu))*(-4 + 3*(k256 + nu))*(-5 + 4*(k256 + nu))*
     (-8 + 5*(k256 + nu))*(-7 + 5*(k256 + nu))*(-6 + 5*(k256 + nu))*
     (-3 + 2*(k257 + nu))*(-4 + 5*(k257 + nu))*(-3 + 5*(k257 + nu))*
     (8 - 18*(k257 + nu) + 9*(k257 + nu)^2)*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k255 + nu]^2*Gamma[-5/3 + k255 + nu]^2*
     Gamma[-7/6 + k255 + nu]*Gamma[-5/6 + k255 + nu]*Gamma[-2 + k256 + nu]^2*
     Gamma[-5/4 + k256 + nu]*Gamma[-3/4 + k256 + nu]*
     Gamma[-1/2 + k256 + nu]^3*Gamma[-3/2 + k257 + nu]*
     Gamma[-4/5 + k257 + nu]*Gamma[-3/5 + k257 + nu]*Gamma[-2/5 + k257 + nu]*
     Gamma[-1/4 + k257 + nu]*Gamma[-1/5 + k257 + nu]), {k255, k256, k257}}, 
  {((-1)^(k261 - k262)*2^(5 - 2*k260 + 2*k261 - 4*nu + 4*(k260 + nu) - 
       2*(k261 + nu) + 2*(k262 + nu))*3^(-6 + 6*nu - 9*(k260 + nu) + 
       9*(k261 + nu) - 6*(k262 + nu))*5^(-1 + 5*(k260 + nu) - 5*(k261 + nu))*
     (3 - 2*(k260 + nu))^2*(1176120 - 3839625*(k260 + nu) + 
      5203607*(k260 + nu)^2 - 3746314*(k260 + nu)^3 + 1510806*(k260 + nu)^4 - 
      323516*(k260 + nu)^5 + 28732*(k260 + nu)^6)*
     (174750 - 752690*(k261 + nu) + 1346751*(k261 + nu)^2 - 
      1281136*(k261 + nu)^3 + 683314*(k261 + nu)^4 - 193731*(k261 + nu)^5 + 
      22808*(k261 + nu)^6)*(-3 + 2*(k262 + nu))*(-5 + 4*(k262 + nu))*
     (-7 + 5*(k262 + nu))*(-6 + 5*(k262 + nu))*(14400 - 42168*(k262 + nu) + 
      46213*(k262 + nu)^2 - 22459*(k262 + nu)^3 + 4083*(k262 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-9/4 + k260 + nu]*Gamma[-11/5 + k260 + nu]*
     Gamma[-9/5 + k260 + nu]*Gamma[-7/4 + k260 + nu]*Gamma[-8/5 + k260 + nu]*
     Gamma[-7/5 + k260 + nu]*Gamma[-5/3 + k261 + nu]^2*
     Gamma[-3/2 + k261 + nu]*Gamma[-4/3 + k261 + nu]^2*
     Gamma[-7/6 + k261 + nu]*Gamma[-5/6 + k261 + nu]*Gamma[-8/5 + k262 + nu]*
     Gamma[-3/2 + k262 + nu]*Gamma[-7/5 + k262 + nu]*Gamma[-5/4 + k262 + nu]*
     Gamma[-6/5 + k262 + nu]*Gamma[-1 + k262 + nu]^4)/
    ((-2 + k260 + nu)*(-2 + k261 + nu)*(-1 + k261 + nu)*(-2 + k262 + nu)*
     (5 - 3*(k260 + nu))^2*(7 - 3*(k260 + nu))^2*(-3 + 2*(k260 + nu))^3*
     (-5 + 4*(k261 + nu))*(-8 + 5*(k261 + nu))*(-7 + 5*(k261 + nu))*
     (-6 + 5*(k261 + nu))*(4 - 3*(k262 + nu))^2*(5 - 3*(k262 + nu))^2*
     (3 - 2*(k262 + nu))^2*(-4 + 3*(k262 + nu))*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k260 + nu]^2*Gamma[-5/3 + k260 + nu]^2*
     Gamma[-7/6 + k260 + nu]*Gamma[-5/6 + k260 + nu]*Gamma[-2 + k261 + nu]*
     Gamma[-8/5 + k261 + nu]*Gamma[-7/5 + k261 + nu]*Gamma[-5/4 + k261 + nu]*
     Gamma[-6/5 + k261 + nu]*Gamma[-4/5 + k261 + nu]*Gamma[-3/4 + k261 + nu]*
     Gamma[-2 + k262 + nu]*Gamma[-5/3 + k262 + nu]^2*
     Gamma[-4/3 + k262 + nu]^2*Gamma[-3/5 + k262 + nu]*
     Gamma[-2/5 + k262 + nu]*Gamma[-1/4 + k262 + nu]*
     Gamma[-1/5 + k262 + nu]), {k260, k261, k262}}, 
  {((-1)^(1 + k264 - k266)*2^(4 - 2*k263 + 2*k264 - 4*nu + 4*(k263 + nu) - 
       2*(k264 + nu) - 2*(k265 + nu) + 4*(k266 + nu))*
     3^(-6 + 6*nu - 9*(k263 + nu) + 9*(k264 + nu) - 6*(k265 + nu))*
     5^(-2 + 5*(k263 + nu) - 5*(k264 + nu) + 5*(k265 + nu) - 5*(k266 + nu))*
     (3 - 2*(k263 + nu))^2*(1176120 - 3839625*(k263 + nu) + 
      5203607*(k263 + nu)^2 - 3746314*(k263 + nu)^3 + 1510806*(k263 + nu)^4 - 
      323516*(k263 + nu)^5 + 28732*(k263 + nu)^6)*
     (174750 - 752690*(k264 + nu) + 1346751*(k264 + nu)^2 - 
      1281136*(k264 + nu)^3 + 683314*(k264 + nu)^4 - 193731*(k264 + nu)^5 + 
      22808*(k264 + nu)^6)*(-3 + 2*(k265 + nu))^2*(-480 + 1096*(k265 + nu) - 
      831*(k265 + nu)^2 + 209*(k265 + nu)^3)*(-5 + 4*(k266 + nu))*
     (3456 - 18344*(k266 + nu) + 35830*(k266 + nu)^2 - 30411*(k266 + nu)^3 + 
      9423*(k266 + nu)^4)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k263 + nu]*Gamma[-11/5 + k263 + nu]*Gamma[-9/5 + k263 + nu]*
     Gamma[-7/4 + k263 + nu]*Gamma[-8/5 + k263 + nu]*Gamma[-7/5 + k263 + nu]*
     Gamma[-5/3 + k264 + nu]^2*Gamma[-3/2 + k264 + nu]*
     Gamma[-4/3 + k264 + nu]^2*Gamma[-7/6 + k264 + nu]*
     Gamma[-5/6 + k264 + nu]*Gamma[-8/5 + k265 + nu]*
     Gamma[-3/2 + k265 + nu]^2*Gamma[-7/5 + k265 + nu]*
     Gamma[-6/5 + k265 + nu]*Gamma[-1 + k265 + nu]^2*Gamma[-4/5 + k265 + nu]*
     Gamma[-5/4 + k266 + nu]*Gamma[-1 + k266 + nu]^2*
     Gamma[-1/2 + k266 + nu]^3)/((-2 + k263 + nu)*(-2 + k264 + nu)*
     (-1 + k264 + nu)*(-2 + k265 + nu)*(5 - 3*(k263 + nu))^2*
     (7 - 3*(k263 + nu))^2*(-3 + 2*(k263 + nu))^3*(-5 + 4*(k264 + nu))*
     (-8 + 5*(k264 + nu))*(-7 + 5*(k264 + nu))*(-6 + 5*(k264 + nu))*
     (4 - 3*(k265 + nu))^2*(5 - 3*(k265 + nu))^2*(-3 + 2*(k266 + nu))*
     (-4 + 5*(k266 + nu))*(-3 + 5*(k266 + nu))*(8 - 18*(k266 + nu) + 
      9*(k266 + nu)^2)*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k263 + nu]^2*Gamma[-5/3 + k263 + nu]^2*
     Gamma[-7/6 + k263 + nu]*Gamma[-5/6 + k263 + nu]*Gamma[-2 + k264 + nu]*
     Gamma[-8/5 + k264 + nu]*Gamma[-7/5 + k264 + nu]*Gamma[-5/4 + k264 + nu]*
     Gamma[-6/5 + k264 + nu]*Gamma[-4/5 + k264 + nu]*Gamma[-3/4 + k264 + nu]*
     Gamma[-2 + k265 + nu]*Gamma[-5/3 + k265 + nu]^2*
     Gamma[-4/3 + k265 + nu]^2*Gamma[-1/2 + k265 + nu]^3*
     Gamma[-3/2 + k266 + nu]*Gamma[-4/5 + k266 + nu]*Gamma[-3/5 + k266 + nu]*
     Gamma[-2/5 + k266 + nu]*Gamma[-1/4 + k266 + nu]*
     Gamma[-1/5 + k266 + nu]), {k263, k264, k265, k266}}, 
  {(5*(-1)^(k273 - k274)*2^(-3 - 4*nu + 8*(k273 + nu) - 4*(k274 + nu))*
     3^(-4 + 6*nu - 3*(k273 + nu) - 3*(k274 + nu))*(3 - 2*(k273 + nu))^2*
     (-5 + 3*(k273 + nu))*(-9 + 4*(k273 + nu))*(-7 + 4*(k273 + nu))*
     (-11 + 5*(k273 + nu))*(-9 + 5*(k273 + nu))*
     (-224919 + 597615*(k273 + nu) - 632038*(k273 + nu)^2 + 
      332508*(k273 + nu)^3 - 87000*(k273 + nu)^4 + 9056*(k273 + nu)^5)*
     (-3 + 2*(k274 + nu))*(-8 + 5*(k274 + nu))*(-7 + 5*(k274 + nu))*
     (-6 + 5*(k274 + nu))*(54720 - 160683*(k274 + nu) + 
      176405*(k274 + nu)^2 - 85788*(k274 + nu)^3 + 15588*(k274 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-9/4 + k273 + nu]*Gamma[-11/5 + k273 + nu]*
     Gamma[-9/5 + k273 + nu]*Gamma[-7/4 + k273 + nu]*Gamma[-3/2 + k273 + nu]*
     Gamma[-4/3 + k273 + nu]*Gamma[-8/5 + k274 + nu]*Gamma[-3/2 + k274 + nu]*
     Gamma[-7/5 + k274 + nu]*Gamma[-6/5 + k274 + nu]*Gamma[-1 + k274 + nu]^5)/
    ((-2 + k273 + nu)*(-2 + k274 + nu)^2*(7 - 4*(k273 + nu))^2*
     (9 - 4*(k273 + nu))^2*(5 - 3*(k273 + nu))^2*(7 - 3*(k273 + nu))^2*
     (-3 + 2*(k273 + nu))^3*(3 - 2*(k274 + nu))^2*(-5 + 3*(k274 + nu))^2*
     (-4 + 3*(k274 + nu))^2*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k273 + nu]^2*
     Gamma[-5/3 + k273 + nu]*Gamma[-6/5 + k273 + nu]*Gamma[-1 + k273 + nu]*
     Gamma[-4/5 + k273 + nu]*Gamma[-2 + k274 + nu]^2*Gamma[-5/3 + k274 + nu]*
     Gamma[-4/3 + k274 + nu]*Gamma[-3/4 + k274 + nu]*Gamma[-3/5 + k274 + nu]*
     Gamma[-2/5 + k274 + nu]*Gamma[-1/4 + k274 + nu]*
     Gamma[-1/5 + k274 + nu]), {k273, k274}}}, 
 {{-((2^(-1 - 4*nu + 4*(k276 + nu))*3^(-3 + 6*nu - 6*(k276 + nu))*
      (-9 + 4*(k276 + nu))*(-7 + 4*(k276 + nu))*(-5 + 4*(k276 + nu))*
      (-7 + 5*(k276 + nu))*(-6 + 5*(k276 + nu))*(-1499661339120 + 
       7509398009130*(k276 + nu) - 12822428123460*(k276 + nu)^2 - 
       1617304690983*(k276 + nu)^3 + 45834859730584*(k276 + nu)^4 - 
       96067456225837*(k276 + nu)^5 + 115059756124558*(k276 + nu)^6 - 
       93578866260469*(k276 + nu)^7 + 54626005710244*(k276 + nu)^8 - 
       23300287738549*(k276 + nu)^9 + 7236481261938*(k276 + nu)^10 - 
       1598474954412*(k276 + nu)^11 + 238515337080*(k276 + nu)^12 - 
       21588597120*(k276 + nu)^13 + 896305536*(k276 + nu)^14)*
      Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*
      Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
      Gamma[-1/5 + nu]*Gamma[-9/4 + k276 + nu]*Gamma[-11/5 + k276 + nu]*
      Gamma[-9/5 + k276 + nu]*Gamma[-7/4 + k276 + nu]*Gamma[-8/5 + k276 + nu]*
      Gamma[-3/2 + k276 + nu]^2*Gamma[-7/5 + k276 + nu]*
      Gamma[-1 + k276 + nu]^4)/((-2 + k276 + nu)^6*(7 - 4*(k276 + nu))^2*
      (9 - 4*(k276 + nu))^2*(5 - 3*(k276 + nu))^4*(7 - 3*(k276 + nu))^2*
      (3 - 2*(k276 + nu))^2*(-7 + 3*(k276 + nu))*Gamma[-9/4 + nu]*
      Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
      Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
      Gamma[-7/3 + k276 + nu]^2*Gamma[-2 + k276 + nu]^2*
      Gamma[-5/3 + k276 + nu]^2*Gamma[-4/5 + k276 + nu]*
      Gamma[-3/4 + k276 + nu]*Gamma[-3/5 + k276 + nu]*Gamma[-2/5 + k276 + nu]*
      Gamma[-1/4 + k276 + nu]*Gamma[-1/5 + k276 + nu])), {k276}}, 
  {(5*(-1)^(k277 - k278)*2^(-4 - 4*nu + 10*(k277 + nu) - 6*(k278 + nu))*
     3^(-4 + 6*nu - 6*(k277 + nu))*(-7 + 4*(k277 + nu))*(-11 + 5*(k277 + nu))*
     (-9 + 5*(k277 + nu))*(-8 + 5*(k277 + nu))*
     (-8244369 + 30404748*(k277 + nu) - 47883664*(k277 + nu)^2 + 
      41734126*(k277 + nu)^3 - 21734535*(k277 + nu)^4 + 
      6761094*(k277 + nu)^5 - 1162776*(k277 + nu)^6 + 85248*(k277 + nu)^7)*
     (-2 + 3*(k278 + nu))*(-7 + 5*(k278 + nu))*(-6 + 5*(k278 + nu))*
     (1944 - 8568*(k278 + nu) + 13697*(k278 + nu)^2 - 9396*(k278 + nu)^3 + 
      2340*(k278 + nu)^4)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k277 + nu]*Gamma[-11/5 + k277 + nu]*Gamma[-9/5 + k277 + nu]*
     Gamma[-7/4 + k277 + nu]*Gamma[-8/5 + k277 + nu]*
     Gamma[-3/2 + k277 + nu]^3*Gamma[-1 + k277 + nu]^2*
     Gamma[-7/5 + k278 + nu]*Gamma[-6/5 + k278 + nu]*Gamma[-1 + k278 + nu]^2*
     Gamma[-2/3 + k278 + nu]*Gamma[-1/2 + k278 + nu])/
    ((-2 + k277 + nu)^4*(7 - 4*(k277 + nu))^2*(5 - 3*(k277 + nu))^2*
     (7 - 3*(k277 + nu))^2*(-7 + 3*(k277 + nu))*(2 - 3*(k278 + nu))^2*
     (-3 + 2*(k278 + nu))^2*(-5 + 3*(k278 + nu))*(-4 + 3*(k278 + nu))*
     (-3 + 4*(k278 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k277 + nu]^2*Gamma[-2 + k277 + nu]^2*
     Gamma[-5/3 + k277 + nu]*Gamma[-6/5 + k277 + nu]*Gamma[-4/5 + k277 + nu]*
     Gamma[-2/3 + k277 + nu]*Gamma[-3/5 + k277 + nu]*Gamma[-1/2 + k277 + nu]*
     Gamma[-5/3 + k278 + nu]*Gamma[-3/2 + k278 + nu]*Gamma[-3/4 + k278 + nu]*
     Gamma[-2/5 + k278 + nu]*Gamma[-1/4 + k278 + nu]*
     Gamma[-1/5 + k278 + nu]), {k277, k278}}, 
  {(5*(-1)^(k280 - k281)*2^(-2 - 4*nu + 4*(k280 + nu))*
     3^(-2 + 6*nu - 3*(k280 + nu) - 3*(k281 + nu))*(-7 + 3*(k280 + nu))*
     (-5 + 3*(k280 + nu))*(-7 + 4*(k280 + nu))*(-11 + 5*(k280 + nu))*
     (-2211 + 3595*(k280 + nu) - 1934*(k280 + nu)^2 + 344*(k280 + nu)^3)*
     (-5 + 4*(k281 + nu))*(-9 + 5*(k281 + nu))*(-8 + 5*(k281 + nu))*
     (-7 + 5*(k281 + nu))*(-6 + 5*(k281 + nu))*(14288 - 57192*(k281 + nu) + 
      94889*(k281 + nu)^2 - 83639*(k281 + nu)^3 + 41354*(k281 + nu)^4 - 
      10884*(k281 + nu)^5 + 1192*(k281 + nu)^6)*Gamma[-7/3 + nu]^2*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k280 + nu]*Gamma[-11/5 + k280 + nu]*
     Gamma[-3/2 + k280 + nu]^2*Gamma[-9/5 + k281 + nu]*
     Gamma[-7/4 + k281 + nu]*Gamma[-8/5 + k281 + nu]*Gamma[-7/5 + k281 + nu]*
     Gamma[-5/4 + k281 + nu]*Gamma[-6/5 + k281 + nu]*Gamma[-1 + k281 + nu]^4)/
    ((-2 + k280 + nu)*(-2 + k281 + nu)^5*(7 - 4*(k280 + nu))^2*
     (5 - 3*(k280 + nu))^2*(7 - 3*(k280 + nu))^2*(4 - 3*(k281 + nu))^2*
     (3 - 2*(k281 + nu))^2*(-7 + 3*(k281 + nu))*(-5 + 3*(k281 + nu))*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k280 + nu]*Gamma[-5/3 + k280 + nu]*Gamma[-5/4 + k280 + nu]*
     Gamma[-6/5 + k280 + nu]*Gamma[-7/3 + k281 + nu]*Gamma[-2 + k281 + nu]^2*
     Gamma[-5/3 + k281 + nu]*Gamma[-4/5 + k281 + nu]*Gamma[-3/4 + k281 + nu]*
     Gamma[-3/5 + k281 + nu]*Gamma[-2/5 + k281 + nu]*Gamma[-1/4 + k281 + nu]*
     Gamma[-1/5 + k281 + nu]), {k280, k281}}, 
  {(5*(-1)^(1 + k282 - k284)*2^(-4 - 4*nu + 4*(k282 + nu) + 6*(k283 + nu) - 
       6*(k284 + nu))*3^(-3 + 6*nu - 3*(k282 + nu) - 3*(k283 + nu))*
     (-7 + 3*(k282 + nu))*(-5 + 3*(k282 + nu))*(-7 + 4*(k282 + nu))*
     (-11 + 5*(k282 + nu))*(-2211 + 3595*(k282 + nu) - 1934*(k282 + nu)^2 + 
      344*(k282 + nu)^3)*(-9 + 5*(k283 + nu))*(-8 + 5*(k283 + nu))*
     (-188 + 429*(k283 + nu) - 313*(k283 + nu)^2 + 74*(k283 + nu)^3)*
     (-2 + 3*(k284 + nu))*(-7 + 5*(k284 + nu))*(-6 + 5*(k284 + nu))*
     (1944 - 8568*(k284 + nu) + 13697*(k284 + nu)^2 - 9396*(k284 + nu)^3 + 
      2340*(k284 + nu)^4)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k282 + nu]*Gamma[-11/5 + k282 + nu]*
     Gamma[-3/2 + k282 + nu]^2*Gamma[-9/5 + k283 + nu]*
     Gamma[-7/4 + k283 + nu]*Gamma[-8/5 + k283 + nu]*Gamma[-3/2 + k283 + nu]*
     Gamma[-5/4 + k283 + nu]*Gamma[-1 + k283 + nu]^2*Gamma[-7/5 + k284 + nu]*
     Gamma[-6/5 + k284 + nu]*Gamma[-1 + k284 + nu]^2*Gamma[-2/3 + k284 + nu]*
     Gamma[-1/2 + k284 + nu])/((-2 + k282 + nu)*(-2 + k283 + nu)^3*
     (7 - 4*(k282 + nu))^2*(5 - 3*(k282 + nu))^2*(7 - 3*(k282 + nu))^2*
     (-7 + 3*(k283 + nu))*(-4 + 3*(k283 + nu))*(2 - 3*(k284 + nu))^2*
     (-3 + 2*(k284 + nu))^2*(-5 + 3*(k284 + nu))*(-4 + 3*(k284 + nu))*
     (-3 + 4*(k284 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k282 + nu]*Gamma[-5/3 + k282 + nu]*
     Gamma[-5/4 + k282 + nu]*Gamma[-6/5 + k282 + nu]*Gamma[-7/3 + k283 + nu]*
     Gamma[-2 + k283 + nu]^2*Gamma[-4/5 + k283 + nu]*Gamma[-2/3 + k283 + nu]*
     Gamma[-3/5 + k283 + nu]*Gamma[-1/2 + k283 + nu]*Gamma[-5/3 + k284 + nu]*
     Gamma[-3/2 + k284 + nu]*Gamma[-3/4 + k284 + nu]*Gamma[-2/5 + k284 + nu]*
     Gamma[-1/4 + k284 + nu]*Gamma[-1/5 + k284 + nu]), {k282, k283, k284}}, 
  {((-1)^(k288 - k289)*2^(2 - 4*nu + 4*(k289 + nu))*
     3^(-4 + 6*nu - 6*(k288 + nu))*5^(-1 + 5*(k288 + nu) - 5*(k289 + nu))*
     (3 - 2*(k288 + nu))^2*(-9 + 4*(k288 + nu))*(-7 + 4*(k288 + nu))*
     (361815 - 1611625*(k288 + nu) + 2743660*(k288 + nu)^2 - 
      2361258*(k288 + nu)^3 + 1101303*(k288 + nu)^4 - 266397*(k288 + nu)^5 + 
      26262*(k288 + nu)^6)*(-5 + 4*(k289 + nu))*(3456 - 18344*(k289 + nu) + 
      35830*(k289 + nu)^2 - 30411*(k289 + nu)^3 + 9423*(k289 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-9/4 + k288 + nu]*Gamma[-11/5 + k288 + nu]*
     Gamma[-9/5 + k288 + nu]*Gamma[-7/4 + k288 + nu]*Gamma[-8/5 + k288 + nu]*
     Gamma[-3/2 + k288 + nu]^3*Gamma[-7/5 + k288 + nu]*
     Gamma[-1 + k288 + nu]^2*Gamma[-5/4 + k289 + nu]*Gamma[-1 + k289 + nu]^2*
     Gamma[-1/2 + k289 + nu]^3)/((-2 + k288 + nu)^4*(5 - 3*(k288 + nu))^2*
     (7 - 3*(k288 + nu))^2*(-7 + 3*(k288 + nu))*(-5 + 3*(k288 + nu))*
     (-3 + 2*(k289 + nu))*(-4 + 5*(k289 + nu))*(-3 + 5*(k289 + nu))*
     (8 - 18*(k289 + nu) + 9*(k289 + nu)^2)*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k288 + nu]^2*Gamma[-2 + k288 + nu]^2*
     Gamma[-5/3 + k288 + nu]^2*Gamma[-5/4 + k288 + nu]*
     Gamma[-3/4 + k288 + nu]*Gamma[-1/2 + k288 + nu]^3*
     Gamma[-3/2 + k289 + nu]*Gamma[-4/5 + k289 + nu]*Gamma[-3/5 + k289 + nu]*
     Gamma[-2/5 + k289 + nu]*Gamma[-1/4 + k289 + nu]*
     Gamma[-1/5 + k289 + nu]), {k288, k289}}, 
  {(-5*(-1)^(k291 - k292)*2^(2 - 4*nu + 2*(k291 + nu) + 2*(k292 + nu))*
     3^(-5 + 6*nu - 6*(k292 + nu))*(3 - 2*(k291 + nu))^2*(-9 + 4*(k291 + nu))*
     (-7 + 4*(k291 + nu))*(-11 + 5*(k291 + nu))*(-9 + 5*(k291 + nu))*
     (-17 + 10*(k291 + nu))*(-3 + 2*(k292 + nu))*(-5 + 4*(k292 + nu))*
     (-7 + 5*(k292 + nu))*(-6 + 5*(k292 + nu))*(14400 - 42168*(k292 + nu) + 
      46213*(k292 + nu)^2 - 22459*(k292 + nu)^3 + 4083*(k292 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-9/4 + k291 + nu]*Gamma[-11/5 + k291 + nu]*
     Gamma[-9/5 + k291 + nu]*Gamma[-7/4 + k291 + nu]*Gamma[-3/2 + k291 + nu]*
     Gamma[-4/3 + k291 + nu]^2*Gamma[-8/5 + k292 + nu]*
     Gamma[-3/2 + k292 + nu]*Gamma[-7/5 + k292 + nu]*Gamma[-5/4 + k292 + nu]*
     Gamma[-6/5 + k292 + nu]*Gamma[-1 + k292 + nu]^4)/
    ((-2 + k291 + nu)^2*(-2 + k292 + nu)*(7 - 3*(k291 + nu))^2*
     (-3 + 2*(k291 + nu))^3*(4 - 3*(k292 + nu))^2*(5 - 3*(k292 + nu))^2*
     (3 - 2*(k292 + nu))^2*(-4 + 3*(k292 + nu))*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k291 + nu]^2*Gamma[-2 + k291 + nu]*Gamma[-5/4 + k291 + nu]*
     Gamma[-6/5 + k291 + nu]*Gamma[-4/5 + k291 + nu]*Gamma[-3/4 + k291 + nu]*
     Gamma[-2 + k292 + nu]*Gamma[-5/3 + k292 + nu]^2*
     Gamma[-4/3 + k292 + nu]^2*Gamma[-3/5 + k292 + nu]*
     Gamma[-2/5 + k292 + nu]*Gamma[-1/4 + k292 + nu]*
     Gamma[-1/5 + k292 + nu]), {k291, k292}}, 
  {((-1)^(2 + k293 - k295)*2^(1 - 4*nu + 2*(k293 + nu) - 2*(k294 + nu) + 
       4*(k295 + nu))*3^(-5 + 6*nu - 6*(k294 + nu))*
     5^(5*(k294 + nu) - 5*(k295 + nu))*(3 - 2*(k293 + nu))^2*
     (-9 + 4*(k293 + nu))*(-7 + 4*(k293 + nu))*(-11 + 5*(k293 + nu))*
     (-9 + 5*(k293 + nu))*(-17 + 10*(k293 + nu))*(-3 + 2*(k294 + nu))^2*
     (-480 + 1096*(k294 + nu) - 831*(k294 + nu)^2 + 209*(k294 + nu)^3)*
     (-5 + 4*(k295 + nu))*(3456 - 18344*(k295 + nu) + 35830*(k295 + nu)^2 - 
      30411*(k295 + nu)^3 + 9423*(k295 + nu)^4)*Gamma[-7/3 + nu]^2*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k293 + nu]*Gamma[-11/5 + k293 + nu]*Gamma[-9/5 + k293 + nu]*
     Gamma[-7/4 + k293 + nu]*Gamma[-3/2 + k293 + nu]*
     Gamma[-4/3 + k293 + nu]^2*Gamma[-8/5 + k294 + nu]*
     Gamma[-3/2 + k294 + nu]^2*Gamma[-7/5 + k294 + nu]*
     Gamma[-6/5 + k294 + nu]*Gamma[-1 + k294 + nu]^2*Gamma[-4/5 + k294 + nu]*
     Gamma[-5/4 + k295 + nu]*Gamma[-1 + k295 + nu]^2*
     Gamma[-1/2 + k295 + nu]^3)/((-2 + k293 + nu)^2*(-2 + k294 + nu)*
     (7 - 3*(k293 + nu))^2*(-3 + 2*(k293 + nu))^3*(4 - 3*(k294 + nu))^2*
     (5 - 3*(k294 + nu))^2*(-3 + 2*(k295 + nu))*(-4 + 5*(k295 + nu))*
     (-3 + 5*(k295 + nu))*(8 - 18*(k295 + nu) + 9*(k295 + nu)^2)*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k293 + nu]^2*Gamma[-2 + k293 + nu]*Gamma[-5/4 + k293 + nu]*
     Gamma[-6/5 + k293 + nu]*Gamma[-4/5 + k293 + nu]*Gamma[-3/4 + k293 + nu]*
     Gamma[-2 + k294 + nu]*Gamma[-5/3 + k294 + nu]^2*
     Gamma[-4/3 + k294 + nu]^2*Gamma[-1/2 + k294 + nu]^3*
     Gamma[-3/2 + k295 + nu]*Gamma[-4/5 + k295 + nu]*Gamma[-3/5 + k295 + nu]*
     Gamma[-2/5 + k295 + nu]*Gamma[-1/4 + k295 + nu]*
     Gamma[-1/5 + k295 + nu]), {k293, k294, k295}}, 
  {(-5*(-1)^(k299 - k300)*2^(-3 - 4*nu + 8*(k299 + nu) - 4*(k300 + nu))*
     3^(-5 + 6*nu - 3*(k299 + nu) - 3*(k300 + nu))*(3 - 2*(k299 + nu))^2*
     (-9 + 4*(k299 + nu))*(-7 + 4*(k299 + nu))*(-11 + 5*(k299 + nu))*
     (-9 + 5*(k299 + nu))*(-9712899 + 34583535*(k299 + nu) - 
      52633623*(k299 + nu)^2 + 44393341*(k299 + nu)^3 - 
      22415278*(k299 + nu)^4 + 6776916*(k299 + nu)^5 - 
      1136184*(k299 + nu)^6 + 81504*(k299 + nu)^7)*(-3 + 2*(k300 + nu))*
     (-8 + 5*(k300 + nu))*(-7 + 5*(k300 + nu))*(-6 + 5*(k300 + nu))*
     (54720 - 160683*(k300 + nu) + 176405*(k300 + nu)^2 - 
      85788*(k300 + nu)^3 + 15588*(k300 + nu)^4)*Gamma[-7/3 + nu]^2*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k299 + nu]*Gamma[-11/5 + k299 + nu]*Gamma[-9/5 + k299 + nu]*
     Gamma[-7/4 + k299 + nu]*Gamma[-3/2 + k299 + nu]*Gamma[-4/3 + k299 + nu]*
     Gamma[-8/5 + k300 + nu]*Gamma[-3/2 + k300 + nu]*Gamma[-7/5 + k300 + nu]*
     Gamma[-6/5 + k300 + nu]*Gamma[-1 + k300 + nu]^5)/
    ((-2 + k299 + nu)*(-2 + k300 + nu)^2*(7 - 4*(k299 + nu))^2*
     (9 - 4*(k299 + nu))^2*(5 - 3*(k299 + nu))^2*(7 - 3*(k299 + nu))^2*
     (-3 + 2*(k299 + nu))^3*(-7 + 3*(k299 + nu))*(3 - 2*(k300 + nu))^2*
     (-5 + 3*(k300 + nu))^2*(-4 + 3*(k300 + nu))^2*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k299 + nu]^2*Gamma[-5/3 + k299 + nu]*
     Gamma[-6/5 + k299 + nu]*Gamma[-1 + k299 + nu]*Gamma[-4/5 + k299 + nu]*
     Gamma[-2 + k300 + nu]^2*Gamma[-5/3 + k300 + nu]*Gamma[-4/3 + k300 + nu]*
     Gamma[-3/4 + k300 + nu]*Gamma[-3/5 + k300 + nu]*Gamma[-2/5 + k300 + nu]*
     Gamma[-1/4 + k300 + nu]*Gamma[-1/5 + k300 + nu]), {k299, k300}}}, 
 {{(-5*2^(-2 - 4*nu + 4*(k302 + nu))*3^(-2 + 6*nu - 6*(k302 + nu))*
     (3 - 2*(k302 + nu))^2*(-9 + 4*(k302 + nu))*(-7 + 4*(k302 + nu))*
     (-5 + 4*(k302 + nu))*(-11 + 5*(k302 + nu))*(-9 + 5*(k302 + nu))*
     (-8 + 5*(k302 + nu))*(-7 + 5*(k302 + nu))*(-6 + 5*(k302 + nu))*
     (-868997361 + 4417902002*(k302 + nu) - 9966204988*(k302 + nu)^2 + 
      13092254986*(k302 + nu)^3 - 11036263503*(k302 + nu)^4 + 
      6190136708*(k302 + nu)^5 - 2309943476*(k302 + nu)^6 + 
      552945872*(k302 + nu)^7 - 77036608*(k302 + nu)^8 + 
      4758784*(k302 + nu)^9)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k302 + nu]*Gamma[-11/5 + k302 + nu]*Gamma[-9/5 + k302 + nu]*
     Gamma[-7/4 + k302 + nu]*Gamma[-8/5 + k302 + nu]*
     Gamma[-3/2 + k302 + nu]^2*Gamma[-7/5 + k302 + nu]*
     Gamma[-1 + k302 + nu]^4)/((-2 + k302 + nu)^6*(7 - 4*(k302 + nu))^2*
     (9 - 4*(k302 + nu))^2*(5 - 3*(k302 + nu))^4*(7 - 3*(k302 + nu))^2*
     (-3 + 2*(k302 + nu))^3*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k302 + nu]^2*
     Gamma[-2 + k302 + nu]^2*Gamma[-5/3 + k302 + nu]^2*
     Gamma[-4/5 + k302 + nu]*Gamma[-3/4 + k302 + nu]*Gamma[-3/5 + k302 + nu]*
     Gamma[-2/5 + k302 + nu]*Gamma[-1/4 + k302 + nu]*
     Gamma[-1/5 + k302 + nu]), {k302}}, 
  {(5*(-1)^(k303 - k304)*2^(-4*nu + 4*(k303 + nu))*
     3^(-2 + 6*nu - 3*(k303 + nu) - 3*(k304 + nu))*(-7 + 3*(k303 + nu))*
     (-5 + 3*(k303 + nu))*(-7 + 4*(k303 + nu))*(-11 + 5*(k303 + nu))*
     (-2211 + 3595*(k303 + nu) - 1934*(k303 + nu)^2 + 344*(k303 + nu)^3)*
     (-7 + 4*(k304 + nu))*(-5 + 4*(k304 + nu))*(-9 + 5*(k304 + nu))*
     (-8 + 5*(k304 + nu))*(-7 + 5*(k304 + nu))*(-6 + 5*(k304 + nu))*
     (-193 + 387*(k304 + nu) - 256*(k304 + nu)^2 + 56*(k304 + nu)^3)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-9/4 + k303 + nu]*Gamma[-11/5 + k303 + nu]*
     Gamma[-3/2 + k303 + nu]^2*Gamma[-9/5 + k304 + nu]*
     Gamma[-7/4 + k304 + nu]*Gamma[-8/5 + k304 + nu]*Gamma[-7/5 + k304 + nu]*
     Gamma[-5/4 + k304 + nu]*Gamma[-6/5 + k304 + nu]*Gamma[-1 + k304 + nu]^4)/
    ((-2 + k303 + nu)*(-2 + k304 + nu)^5*(7 - 4*(k303 + nu))^2*
     (5 - 3*(k303 + nu))^2*(7 - 3*(k303 + nu))^2*(3 - 2*(k304 + nu))^2*
     (-7 + 3*(k304 + nu))*(-5 + 3*(k304 + nu))*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k303 + nu]*Gamma[-5/3 + k303 + nu]*Gamma[-5/4 + k303 + nu]*
     Gamma[-6/5 + k303 + nu]*Gamma[-7/3 + k304 + nu]*Gamma[-2 + k304 + nu]^2*
     Gamma[-5/3 + k304 + nu]*Gamma[-4/5 + k304 + nu]*Gamma[-3/4 + k304 + nu]*
     Gamma[-3/5 + k304 + nu]*Gamma[-2/5 + k304 + nu]*Gamma[-1/4 + k304 + nu]*
     Gamma[-1/5 + k304 + nu]), {k303, k304}}, 
  {(5*(-1)^(k306 - k307)*2^(-4 - 4*nu + 10*(k306 + nu) - 6*(k307 + nu))*
     3^(-3 + 6*nu - 6*(k306 + nu))*(-7 + 4*(k306 + nu))*(-11 + 5*(k306 + nu))*
     (-9 + 5*(k306 + nu))*(-8 + 5*(k306 + nu))*
     (583551 - 2163157*(k306 + nu) + 3308387*(k306 + nu)^2 - 
      2674343*(k306 + nu)^3 + 1205738*(k306 + nu)^4 - 287576*(k306 + nu)^5 + 
      28352*(k306 + nu)^6)*(-2 + 3*(k307 + nu))*(-7 + 5*(k307 + nu))*
     (-6 + 5*(k307 + nu))*(1944 - 8568*(k307 + nu) + 13697*(k307 + nu)^2 - 
      9396*(k307 + nu)^3 + 2340*(k307 + nu)^4)*Gamma[-7/3 + nu]^2*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k306 + nu]*Gamma[-11/5 + k306 + nu]*Gamma[-9/5 + k306 + nu]*
     Gamma[-7/4 + k306 + nu]*Gamma[-8/5 + k306 + nu]*
     Gamma[-3/2 + k306 + nu]^3*Gamma[-1 + k306 + nu]^2*
     Gamma[-7/5 + k307 + nu]*Gamma[-6/5 + k307 + nu]*Gamma[-1 + k307 + nu]^2*
     Gamma[-2/3 + k307 + nu]*Gamma[-1/2 + k307 + nu])/
    ((-2 + k306 + nu)^4*(7 - 4*(k306 + nu))^2*(5 - 3*(k306 + nu))^2*
     (7 - 3*(k306 + nu))^2*(2 - 3*(k307 + nu))^2*(-3 + 2*(k307 + nu))^2*
     (-5 + 3*(k307 + nu))*(-4 + 3*(k307 + nu))*(-3 + 4*(k307 + nu))*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k306 + nu]^2*Gamma[-2 + k306 + nu]^2*
     Gamma[-5/3 + k306 + nu]*Gamma[-6/5 + k306 + nu]*Gamma[-4/5 + k306 + nu]*
     Gamma[-2/3 + k306 + nu]*Gamma[-3/5 + k306 + nu]*Gamma[-1/2 + k306 + nu]*
     Gamma[-5/3 + k307 + nu]*Gamma[-3/2 + k307 + nu]*Gamma[-3/4 + k307 + nu]*
     Gamma[-2/5 + k307 + nu]*Gamma[-1/4 + k307 + nu]*
     Gamma[-1/5 + k307 + nu]), {k306, k307}}, 
  {(5*(-1)^(k309 - k310)*2^(-2 - 4*nu + 4*(k309 + nu))*
     3^(-2 + 6*nu - 3*(k309 + nu) - 3*(k310 + nu))*(-7 + 3*(k309 + nu))*
     (-5 + 3*(k309 + nu))*(-7 + 4*(k309 + nu))*(-11 + 5*(k309 + nu))*
     (-2211 + 3595*(k309 + nu) - 1934*(k309 + nu)^2 + 344*(k309 + nu)^3)*
     (-5 + 4*(k310 + nu))*(-9 + 5*(k310 + nu))*(-8 + 5*(k310 + nu))*
     (-7 + 5*(k310 + nu))*(-6 + 5*(k310 + nu))*(14288 - 57192*(k310 + nu) + 
      94889*(k310 + nu)^2 - 83639*(k310 + nu)^3 + 41354*(k310 + nu)^4 - 
      10884*(k310 + nu)^5 + 1192*(k310 + nu)^6)*Gamma[-7/3 + nu]^2*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k309 + nu]*Gamma[-11/5 + k309 + nu]*
     Gamma[-3/2 + k309 + nu]^2*Gamma[-9/5 + k310 + nu]*
     Gamma[-7/4 + k310 + nu]*Gamma[-8/5 + k310 + nu]*Gamma[-7/5 + k310 + nu]*
     Gamma[-5/4 + k310 + nu]*Gamma[-6/5 + k310 + nu]*Gamma[-1 + k310 + nu]^4)/
    ((-2 + k309 + nu)*(-2 + k310 + nu)^5*(7 - 4*(k309 + nu))^2*
     (5 - 3*(k309 + nu))^2*(7 - 3*(k309 + nu))^2*(4 - 3*(k310 + nu))^2*
     (3 - 2*(k310 + nu))^2*(-7 + 3*(k310 + nu))*(-5 + 3*(k310 + nu))*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k309 + nu]*Gamma[-5/3 + k309 + nu]*Gamma[-5/4 + k309 + nu]*
     Gamma[-6/5 + k309 + nu]*Gamma[-7/3 + k310 + nu]*Gamma[-2 + k310 + nu]^2*
     Gamma[-5/3 + k310 + nu]*Gamma[-4/5 + k310 + nu]*Gamma[-3/4 + k310 + nu]*
     Gamma[-3/5 + k310 + nu]*Gamma[-2/5 + k310 + nu]*Gamma[-1/4 + k310 + nu]*
     Gamma[-1/5 + k310 + nu]), {k309, k310}}, 
  {(5*(-1)^(1 + k311 - k313)*2^(-4 - 4*nu + 4*(k311 + nu) + 6*(k312 + nu) - 
       6*(k313 + nu))*3^(-3 + 6*nu - 3*(k311 + nu) - 3*(k312 + nu))*
     (-7 + 3*(k311 + nu))*(-5 + 3*(k311 + nu))*(-7 + 4*(k311 + nu))*
     (-11 + 5*(k311 + nu))*(-2211 + 3595*(k311 + nu) - 1934*(k311 + nu)^2 + 
      344*(k311 + nu)^3)*(-9 + 5*(k312 + nu))*(-8 + 5*(k312 + nu))*
     (-188 + 429*(k312 + nu) - 313*(k312 + nu)^2 + 74*(k312 + nu)^3)*
     (-2 + 3*(k313 + nu))*(-7 + 5*(k313 + nu))*(-6 + 5*(k313 + nu))*
     (1944 - 8568*(k313 + nu) + 13697*(k313 + nu)^2 - 9396*(k313 + nu)^3 + 
      2340*(k313 + nu)^4)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k311 + nu]*Gamma[-11/5 + k311 + nu]*
     Gamma[-3/2 + k311 + nu]^2*Gamma[-9/5 + k312 + nu]*
     Gamma[-7/4 + k312 + nu]*Gamma[-8/5 + k312 + nu]*Gamma[-3/2 + k312 + nu]*
     Gamma[-5/4 + k312 + nu]*Gamma[-1 + k312 + nu]^2*Gamma[-7/5 + k313 + nu]*
     Gamma[-6/5 + k313 + nu]*Gamma[-1 + k313 + nu]^2*Gamma[-2/3 + k313 + nu]*
     Gamma[-1/2 + k313 + nu])/((-2 + k311 + nu)*(-2 + k312 + nu)^3*
     (7 - 4*(k311 + nu))^2*(5 - 3*(k311 + nu))^2*(7 - 3*(k311 + nu))^2*
     (-7 + 3*(k312 + nu))*(-4 + 3*(k312 + nu))*(2 - 3*(k313 + nu))^2*
     (-3 + 2*(k313 + nu))^2*(-5 + 3*(k313 + nu))*(-4 + 3*(k313 + nu))*
     (-3 + 4*(k313 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k311 + nu]*Gamma[-5/3 + k311 + nu]*
     Gamma[-5/4 + k311 + nu]*Gamma[-6/5 + k311 + nu]*Gamma[-7/3 + k312 + nu]*
     Gamma[-2 + k312 + nu]^2*Gamma[-4/5 + k312 + nu]*Gamma[-2/3 + k312 + nu]*
     Gamma[-3/5 + k312 + nu]*Gamma[-1/2 + k312 + nu]*Gamma[-5/3 + k313 + nu]*
     Gamma[-3/2 + k313 + nu]*Gamma[-3/4 + k313 + nu]*Gamma[-2/5 + k313 + nu]*
     Gamma[-1/4 + k313 + nu]*Gamma[-1/5 + k313 + nu]), {k311, k312, k313}}, 
  {(-5*2^(-4*nu + 10*(k317 + nu) - 6*(k318 + nu))*
     3^(-4 + 6*nu - 6*(k317 + nu))*(3 - 2*(k317 + nu))^2*
     (-11 + 5*(k317 + nu))*(-1692 + 2887*(k317 + nu) - 1614*(k317 + nu)^2 + 
      295*(k317 + nu)^3)*(-9 + 5*(k318 + nu))*(-8 + 5*(k318 + nu))*
     (-7 + 5*(k318 + nu))*(-6 + 5*(k318 + nu))*(17730 - 93419*(k318 + nu) + 
      196147*(k318 + nu)^2 - 212718*(k318 + nu)^3 + 126603*(k318 + nu)^4 - 
      39393*(k318 + nu)^5 + 5022*(k318 + nu)^6)*Gamma[-7/3 + nu]^2*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k317 + nu]*Gamma[-11/5 + k317 + nu]*Gamma[-7/4 + k317 + nu]*
     Gamma[-3/2 + k317 + nu]^3*Gamma[-9/5 + k318 + nu]*
     Gamma[-8/5 + k318 + nu]*Gamma[-7/5 + k318 + nu]*Gamma[-6/5 + k318 + nu]*
     Gamma[-1 + k318 + nu]^4*Gamma[-1/2 + k318 + nu])/
    ((-2 + k317 + nu)*(-2 + k318 + nu)^3*(-1 + k318 + nu)*
     (5 - 3*(k317 + nu))^2*(7 - 3*(k317 + nu))^2*(-3 + 2*(k317 + nu))*
     (4 - 3*(k318 + nu))^2*(5 - 3*(k318 + nu))^2*(-3 + 2*(k318 + nu))^2*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k317 + nu]^2*Gamma[-5/3 + k317 + nu]^2*
     Gamma[-6/5 + k317 + nu]*Gamma[-1/2 + k317 + nu]*Gamma[-2 + k318 + nu]^2*
     Gamma[-3/2 + k318 + nu]*Gamma[-4/5 + k318 + nu]*Gamma[-3/4 + k318 + nu]*
     Gamma[-3/5 + k318 + nu]*Gamma[-2/5 + k318 + nu]*Gamma[-1/4 + k318 + nu]*
     Gamma[-1/5 + k318 + nu]), {k317, k318}}, 
  {(-5*(-1)^(k320 - k321)*2^(-1 - 4*nu + 10*(k319 + nu) - 6*(k321 + nu))*
     3^(-4 + 6*nu - 6*(k319 + nu))*(3 - 2*(k319 + nu))^2*
     (-11 + 5*(k319 + nu))*(-1692 + 2887*(k319 + nu) - 1614*(k319 + nu)^2 + 
      295*(k319 + nu)^3)*(-9 + 5*(k320 + nu))*(-8 + 5*(k320 + nu))*
     (-47 + 103*(k320 + nu) - 75*(k320 + nu)^2 + 18*(k320 + nu)^3)*
     (-2 + 3*(k321 + nu))*(-7 + 5*(k321 + nu))*(-6 + 5*(k321 + nu))*
     (1944 - 8568*(k321 + nu) + 13697*(k321 + nu)^2 - 9396*(k321 + nu)^3 + 
      2340*(k321 + nu)^4)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/4 + k319 + nu]*Gamma[-11/5 + k319 + nu]*Gamma[-7/4 + k319 + nu]*
     Gamma[-3/2 + k319 + nu]^3*Gamma[-9/5 + k320 + nu]*
     Gamma[-5/3 + k320 + nu]*Gamma[-8/5 + k320 + nu]*Gamma[-1 + k320 + nu]^2*
     Gamma[-7/5 + k321 + nu]*Gamma[-6/5 + k321 + nu]*Gamma[-1 + k321 + nu]^2*
     Gamma[-2/3 + k321 + nu]*Gamma[-1/2 + k321 + nu])/
    ((-2 + k319 + nu)*(-2 + k320 + nu)^3*(-1 + k320 + nu)*
     (5 - 3*(k319 + nu))^2*(7 - 3*(k319 + nu))^2*(-3 + 2*(k319 + nu))*
     (-4 + 3*(k320 + nu))*(2 - 3*(k321 + nu))^2*(-3 + 2*(k321 + nu))^2*
     (-5 + 3*(k321 + nu))*(-4 + 3*(k321 + nu))*(-3 + 4*(k321 + nu))*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k319 + nu]^2*Gamma[-5/3 + k319 + nu]^2*
     Gamma[-6/5 + k319 + nu]*Gamma[-1/2 + k319 + nu]*Gamma[-2 + k320 + nu]^2*
     Gamma[-4/5 + k320 + nu]*Gamma[-2/3 + k320 + nu]*Gamma[-3/5 + k320 + nu]*
     Gamma[-5/3 + k321 + nu]*Gamma[-3/2 + k321 + nu]*Gamma[-3/4 + k321 + nu]*
     Gamma[-2/5 + k321 + nu]*Gamma[-1/4 + k321 + nu]*
     Gamma[-1/5 + k321 + nu]), {k319, k320, k321}}, 
  {(5*(-1)^(k325 - k326)*2^(-2 - 4*nu + 8*(k325 + nu) - 4*(k326 + nu))*
     3^(-4 + 6*nu - 3*(k325 + nu) - 3*(k326 + nu))*(3 - 2*(k325 + nu))^2*
     (-5 + 3*(k325 + nu))*(-9 + 4*(k325 + nu))*(-7 + 4*(k325 + nu))*
     (-11 + 5*(k325 + nu))*(-9 + 5*(k325 + nu))*
     (-224919 + 597615*(k325 + nu) - 632038*(k325 + nu)^2 + 
      332508*(k325 + nu)^3 - 87000*(k325 + nu)^4 + 9056*(k325 + nu)^5)*
     (-3 + 2*(k326 + nu))*(-8 + 5*(k326 + nu))*(-7 + 5*(k326 + nu))*
     (-6 + 5*(k326 + nu))*(54720 - 160683*(k326 + nu) + 
      176405*(k326 + nu)^2 - 85788*(k326 + nu)^3 + 15588*(k326 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-9/4 + k325 + nu]*Gamma[-11/5 + k325 + nu]*
     Gamma[-9/5 + k325 + nu]*Gamma[-7/4 + k325 + nu]*Gamma[-3/2 + k325 + nu]*
     Gamma[-4/3 + k325 + nu]*Gamma[-8/5 + k326 + nu]*Gamma[-3/2 + k326 + nu]*
     Gamma[-7/5 + k326 + nu]*Gamma[-6/5 + k326 + nu]*Gamma[-1 + k326 + nu]^5)/
    ((-2 + k325 + nu)*(-2 + k326 + nu)^2*(7 - 4*(k325 + nu))^2*
     (9 - 4*(k325 + nu))^2*(5 - 3*(k325 + nu))^2*(7 - 3*(k325 + nu))^2*
     (-3 + 2*(k325 + nu))^3*(3 - 2*(k326 + nu))^2*(-5 + 3*(k326 + nu))^2*
     (-4 + 3*(k326 + nu))^2*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k325 + nu]^2*
     Gamma[-5/3 + k325 + nu]*Gamma[-6/5 + k325 + nu]*Gamma[-1 + k325 + nu]*
     Gamma[-4/5 + k325 + nu]*Gamma[-2 + k326 + nu]^2*Gamma[-5/3 + k326 + nu]*
     Gamma[-4/3 + k326 + nu]*Gamma[-3/4 + k326 + nu]*Gamma[-3/5 + k326 + nu]*
     Gamma[-2/5 + k326 + nu]*Gamma[-1/4 + k326 + nu]*
     Gamma[-1/5 + k326 + nu]), {k325, k326}}}, 
 {{(2^(-1 - 8*nu + 8*(k328 + nu))*3^(-1 + 3*nu - 3*(k328 + nu))*
     5^(5*nu - 5*(k328 + nu))*(5 - 4*(k328 + nu))^2*(7 - 4*(k328 + nu))^2*
     (-535567872 + 3781563648*(k328 + nu) - 12126845592*(k328 + nu)^2 + 
      23316380886*(k328 + nu)^3 - 29868135685*(k328 + nu)^4 + 
      26767809677*(k328 + nu)^5 - 17126910518*(k328 + nu)^6 + 
      7824043488*(k328 + nu)^7 - 2501006173*(k328 + nu)^8 + 
      532787497*(k328 + nu)^9 - 68076944*(k328 + nu)^10 + 
      3952596*(k328 + nu)^11)*Gamma[-7/3 + nu]*Gamma[-2 + nu]*
     Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-7/4 + k328 + nu]^2*Gamma[-3/2 + k328 + nu]*
     Gamma[-5/4 + k328 + nu]^2*Gamma[-1 + k328 + nu]^4)/
    ((-1)^k328*(-2 + k328 + nu)^5*(-1 + k328 + nu)*(-3 + 2*(k328 + nu))^2*
     (-7 + 3*(k328 + nu))*(-5 + 3*(k328 + nu))^2*(-4 + 3*(k328 + nu))*
     (-7 + 4*(k328 + nu))*(-5 + 4*(k328 + nu))*(-8 + 5*(k328 + nu))*
     Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k328 + nu]*Gamma[-2 + k328 + nu]*Gamma[-5/3 + k328 + nu]*
     Gamma[-4/5 + k328 + nu]*Gamma[-3/4 + k328 + nu]*Gamma[-3/5 + k328 + nu]*
     Gamma[-2/5 + k328 + nu]*Gamma[-1/4 + k328 + nu]*
     Gamma[-1/5 + k328 + nu]), {k328}}, 
  {(2^(3 - 8*nu + 4*(k329 + nu) + 4*(k330 + nu))*
     3^(-2 + 3*nu - 3*(k329 + nu))*5^(-1 + 5*nu - 5*(k330 + nu))*
     (7 - 4*(k329 + nu))^2*(-3 + 2*(k329 + nu))^2*
     (22960 - 95570*(k329 + nu) + 166157*(k329 + nu)^2 - 
      154341*(k329 + nu)^3 + 80725*(k329 + nu)^4 - 22525*(k329 + nu)^5 + 
      2618*(k329 + nu)^6)*(-5 + 4*(k330 + nu))*(3456 - 18344*(k330 + nu) + 
      35830*(k330 + nu)^2 - 30411*(k330 + nu)^3 + 9423*(k330 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-7/4 + k329 + nu]^2*Gamma[-3/2 + k329 + nu]^2*
     Gamma[-5/4 + k329 + nu]*Gamma[-1 + k329 + nu]^2*Gamma[-5/4 + k330 + nu]*
     Gamma[-1 + k330 + nu]^2*Gamma[-1/2 + k330 + nu]^3)/
    ((-1)^k330*(-2 + k329 + nu)^3*(-1 + k329 + nu)*(-7 + 3*(k329 + nu))*
     (-5 + 3*(k329 + nu))*(-7 + 4*(k329 + nu))*(-8 + 5*(k329 + nu))*
     (-7 + 5*(k329 + nu))*(-6 + 5*(k329 + nu))*(-3 + 2*(k330 + nu))*
     (-4 + 5*(k330 + nu))*(-3 + 5*(k330 + nu))*(8 - 18*(k330 + nu) + 
      9*(k330 + nu)^2)*Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k329 + nu]*Gamma[-2 + k329 + nu]*
     Gamma[-5/3 + k329 + nu]*Gamma[-3/4 + k329 + nu]*
     Gamma[-1/2 + k329 + nu]^3*Gamma[-3/2 + k330 + nu]*
     Gamma[-4/5 + k330 + nu]*Gamma[-3/5 + k330 + nu]*Gamma[-2/5 + k330 + nu]*
     Gamma[-1/4 + k330 + nu]*Gamma[-1/5 + k330 + nu]), {k329, k330}}, 
  {(2^(3 - 8*nu + 6*(k332 + nu) + 2*(k333 + nu))*
     3^(-4 + 3*nu + 3*(k332 + nu) - 6*(k333 + nu))*5^(5*nu - 5*(k332 + nu))*
     (7 - 4*(k332 + nu))^2*(-3 + 2*(k332 + nu))*(36288 - 143086*(k332 + nu) + 
      234331*(k332 + nu)^2 - 204041*(k332 + nu)^3 + 99643*(k332 + nu)^4 - 
      25881*(k332 + nu)^5 + 2794*(k332 + nu)^6)*(-3 + 2*(k333 + nu))*
     (-5 + 4*(k333 + nu))*(-7 + 5*(k333 + nu))*(-6 + 5*(k333 + nu))*
     (14400 - 42168*(k333 + nu) + 46213*(k333 + nu)^2 - 22459*(k333 + nu)^3 + 
      4083*(k333 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-7/4 + k332 + nu]^2*
     Gamma[-5/3 + k332 + nu]*Gamma[-4/3 + k332 + nu]^2*
     Gamma[-5/4 + k332 + nu]*Gamma[-8/5 + k333 + nu]*Gamma[-3/2 + k333 + nu]*
     Gamma[-7/5 + k333 + nu]*Gamma[-5/4 + k333 + nu]*Gamma[-6/5 + k333 + nu]*
     Gamma[-1 + k333 + nu]^4)/((-1)^k333*(-2 + k332 + nu)*(-1 + k332 + nu)*
     (-2 + k333 + nu)*(3 - 2*(k332 + nu))^2*(-7 + 3*(k332 + nu))*
     (-7 + 4*(k332 + nu))*(-8 + 5*(k332 + nu))*(-7 + 5*(k332 + nu))*
     (-6 + 5*(k332 + nu))*(4 - 3*(k333 + nu))^2*(5 - 3*(k333 + nu))^2*
     (3 - 2*(k333 + nu))^2*(-4 + 3*(k333 + nu))*Gamma[-7/4 + nu]^2*
     Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k332 + nu]*Gamma[-8/5 + k332 + nu]*Gamma[-7/5 + k332 + nu]*
     Gamma[-6/5 + k332 + nu]*Gamma[-4/5 + k332 + nu]*Gamma[-3/4 + k332 + nu]*
     Gamma[-2 + k333 + nu]*Gamma[-5/3 + k333 + nu]^2*
     Gamma[-4/3 + k333 + nu]^2*Gamma[-3/5 + k333 + nu]*
     Gamma[-2/5 + k333 + nu]*Gamma[-1/4 + k333 + nu]*
     Gamma[-1/5 + k333 + nu]), {k332, k333}}, 
  {((-1)^(1 - k336)*2^(2 - 8*nu + 6*(k334 + nu) - 2*(k335 + nu) + 
       4*(k336 + nu))*3^(-4 + 3*nu + 3*(k334 + nu) - 6*(k335 + nu))*
     5^(-1 + 5*nu - 5*(k334 + nu) + 5*(k335 + nu) - 5*(k336 + nu))*
     (7 - 4*(k334 + nu))^2*(-3 + 2*(k334 + nu))*(36288 - 143086*(k334 + nu) + 
      234331*(k334 + nu)^2 - 204041*(k334 + nu)^3 + 99643*(k334 + nu)^4 - 
      25881*(k334 + nu)^5 + 2794*(k334 + nu)^6)*(-3 + 2*(k335 + nu))^2*
     (-480 + 1096*(k335 + nu) - 831*(k335 + nu)^2 + 209*(k335 + nu)^3)*
     (-5 + 4*(k336 + nu))*(3456 - 18344*(k336 + nu) + 35830*(k336 + nu)^2 - 
      30411*(k336 + nu)^3 + 9423*(k336 + nu)^4)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-7/4 + k334 + nu]^2*Gamma[-5/3 + k334 + nu]*
     Gamma[-4/3 + k334 + nu]^2*Gamma[-5/4 + k334 + nu]*
     Gamma[-8/5 + k335 + nu]*Gamma[-3/2 + k335 + nu]^2*
     Gamma[-7/5 + k335 + nu]*Gamma[-6/5 + k335 + nu]*Gamma[-1 + k335 + nu]^2*
     Gamma[-4/5 + k335 + nu]*Gamma[-5/4 + k336 + nu]*Gamma[-1 + k336 + nu]^2*
     Gamma[-1/2 + k336 + nu]^3)/((-2 + k334 + nu)*(-1 + k334 + nu)*
     (-2 + k335 + nu)*(3 - 2*(k334 + nu))^2*(-7 + 3*(k334 + nu))*
     (-7 + 4*(k334 + nu))*(-8 + 5*(k334 + nu))*(-7 + 5*(k334 + nu))*
     (-6 + 5*(k334 + nu))*(4 - 3*(k335 + nu))^2*(5 - 3*(k335 + nu))^2*
     (-3 + 2*(k336 + nu))*(-4 + 5*(k336 + nu))*(-3 + 5*(k336 + nu))*
     (8 - 18*(k336 + nu) + 9*(k336 + nu)^2)*Gamma[-7/4 + nu]^2*
     Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k334 + nu]*Gamma[-8/5 + k334 + nu]*Gamma[-7/5 + k334 + nu]*
     Gamma[-6/5 + k334 + nu]*Gamma[-4/5 + k334 + nu]*Gamma[-3/4 + k334 + nu]*
     Gamma[-2 + k335 + nu]*Gamma[-5/3 + k335 + nu]^2*
     Gamma[-4/3 + k335 + nu]^2*Gamma[-1/2 + k335 + nu]^3*
     Gamma[-3/2 + k336 + nu]*Gamma[-4/5 + k336 + nu]*Gamma[-3/5 + k336 + nu]*
     Gamma[-2/5 + k336 + nu]*Gamma[-1/4 + k336 + nu]*
     Gamma[-1/5 + k336 + nu]), {k334, k335, k336}}, 
  {((-1)^(1 - k341)*3^(-2 + 3*nu - 3*(k341 + nu))*
     4^(-1 - 4*nu + 6*(k340 + nu) - 2*(k341 + nu))*5^(5*nu - 5*(k340 + nu))*
     (-3 + 2*(k340 + nu))*(109648 - 413326*(k340 + nu) + 
      643431*(k340 + nu)^2 - 529193*(k340 + nu)^3 + 242367*(k340 + nu)^4 - 
      58561*(k340 + nu)^5 + 5826*(k340 + nu)^6)*(-3 + 2*(k341 + nu))*
     (-8 + 5*(k341 + nu))*(-7 + 5*(k341 + nu))*(-6 + 5*(k341 + nu))*
     (54720 - 160683*(k341 + nu) + 176405*(k341 + nu)^2 - 
      85788*(k341 + nu)^3 + 15588*(k341 + nu)^4)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-2 + k340 + nu]*Gamma[-7/4 + k340 + nu]^2*Gamma[-4/3 + k340 + nu]*
     Gamma[-5/4 + k340 + nu]^2*Gamma[-8/5 + k341 + nu]*
     Gamma[-3/2 + k341 + nu]*Gamma[-7/5 + k341 + nu]*Gamma[-6/5 + k341 + nu]*
     Gamma[-1 + k341 + nu]^5)/((-1 + k340 + nu)*(-2 + k341 + nu)^2*
     (3 - 2*(k340 + nu))^2*(-7 + 3*(k340 + nu))*(-8 + 5*(k340 + nu))*
     (-7 + 5*(k340 + nu))*(-6 + 5*(k340 + nu))*(3 - 2*(k341 + nu))^2*
     (-5 + 3*(k341 + nu))^2*(-4 + 3*(k341 + nu))^2*Gamma[-7/4 + nu]^2*
     Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k340 + nu]*Gamma[-8/5 + k340 + nu]*Gamma[-7/5 + k340 + nu]*
     Gamma[-6/5 + k340 + nu]*Gamma[-1 + k340 + nu]*Gamma[-4/5 + k340 + nu]*
     Gamma[-2 + k341 + nu]^2*Gamma[-5/3 + k341 + nu]*Gamma[-4/3 + k341 + nu]*
     Gamma[-3/4 + k341 + nu]*Gamma[-3/5 + k341 + nu]*Gamma[-2/5 + k341 + nu]*
     Gamma[-1/4 + k341 + nu]*Gamma[-1/5 + k341 + nu]), {k340, k341}}}, 
 {{(2^(-4 + 2*nu - 2*(k343 + nu))*3^(-2 + 3*nu - 3*(k343 + nu))*
     (-5 + 4*(k343 + nu))*(-7 + 5*(k343 + nu))*(-6 + 5*(k343 + nu))*
     (-913888080 + 4897270506*(k343 + nu) - 11777138243*(k343 + nu)^2 + 
      16653596013*(k343 + nu)^3 - 15233388518*(k343 + nu)^4 + 
      9331918024*(k343 + nu)^5 - 3822675391*(k343 + nu)^6 + 
      1008348157*(k343 + nu)^7 - 155241960*(k343 + nu)^8 + 
      10618308*(k343 + nu)^9)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k343 + nu]*Gamma[-9/5 + k343 + nu]*Gamma[-8/5 + k343 + nu]*
     Gamma[-3/2 + k343 + nu]^2*Gamma[-7/5 + k343 + nu]*
     Gamma[-1 + k343 + nu]^4)/((-2 + k343 + nu)^6*(3 - 2*(k343 + nu))^2*
     (-7 + 3*(k343 + nu))*(-5 + 3*(k343 + nu))^2*(-7 + 4*(k343 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k343 + nu]*
     Gamma[-2 + k343 + nu]^2*Gamma[-5/3 + k343 + nu]*Gamma[-4/5 + k343 + nu]*
     Gamma[-3/4 + k343 + nu]*Gamma[-3/5 + k343 + nu]*Gamma[-2/5 + k343 + nu]*
     Gamma[-1/4 + k343 + nu]*Gamma[-1/5 + k343 + nu]), {k343}}, 
  {((-1)^(1 + k344 - k345)*2^(2*nu - 6*(k344 + nu) + 4*(k345 + nu))*
     3^(-3 + 3*nu - 3*(k344 + nu))*5^(-1 + 5*(k344 + nu) - 5*(k345 + nu))*
     (3 - 2*(k344 + nu))^2*(-2068260 + 5841307*(k344 + nu) - 
      6585359*(k344 + nu)^2 + 3703099*(k344 + nu)^3 - 1038237*(k344 + nu)^4 + 
      116058*(k344 + nu)^5)*(-5 + 4*(k345 + nu))*(3456 - 18344*(k345 + nu) + 
      35830*(k345 + nu)^2 - 30411*(k345 + nu)^3 + 9423*(k345 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-11/5 + k344 + nu]*Gamma[-9/5 + k344 + nu]*
     Gamma[-8/5 + k344 + nu]*Gamma[-3/2 + k344 + nu]^3*
     Gamma[-7/5 + k344 + nu]*Gamma[-1 + k344 + nu]^2*Gamma[-5/4 + k345 + nu]*
     Gamma[-1 + k345 + nu]^2*Gamma[-1/2 + k345 + nu]^3)/
    ((-2 + k344 + nu)^4*(-7 + 3*(k344 + nu))*(-5 + 3*(k344 + nu))*
     (-7 + 4*(k344 + nu))*(-3 + 2*(k345 + nu))*(-4 + 5*(k345 + nu))*
     (-3 + 5*(k345 + nu))*(8 - 18*(k345 + nu) + 9*(k345 + nu)^2)*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k344 + nu]*
     Gamma[-2 + k344 + nu]^2*Gamma[-5/3 + k344 + nu]*Gamma[-5/4 + k344 + nu]*
     Gamma[-3/4 + k344 + nu]*Gamma[-1/2 + k344 + nu]^3*
     Gamma[-3/2 + k345 + nu]*Gamma[-4/5 + k345 + nu]*Gamma[-3/5 + k345 + nu]*
     Gamma[-2/5 + k345 + nu]*Gamma[-1/4 + k345 + nu]*
     Gamma[-1/5 + k345 + nu]), {k344, k345}}, 
  {(5*(-1)^(k347 - k348)*2^(2*nu - 4*(k347 + nu) + 2*(k348 + nu))*
     3^(-5 + 3*nu + 3*(k347 + nu) - 6*(k348 + nu))*(3 - 2*(k347 + nu))^2*
     (-9 + 5*(k347 + nu))*(17244 - 41171*(k347 + nu) + 36346*(k347 + nu)^2 - 
      14081*(k347 + nu)^3 + 2022*(k347 + nu)^4)*(-3 + 2*(k348 + nu))*
     (-5 + 4*(k348 + nu))*(-7 + 5*(k348 + nu))*(-6 + 5*(k348 + nu))*
     (14400 - 42168*(k348 + nu) + 46213*(k348 + nu)^2 - 22459*(k348 + nu)^3 + 
      4083*(k348 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k347 + nu]*
     Gamma[-9/5 + k347 + nu]*Gamma[-5/3 + k347 + nu]*Gamma[-3/2 + k347 + nu]*
     Gamma[-4/3 + k347 + nu]^2*Gamma[-8/5 + k348 + nu]*
     Gamma[-3/2 + k348 + nu]*Gamma[-7/5 + k348 + nu]*Gamma[-5/4 + k348 + nu]*
     Gamma[-6/5 + k348 + nu]*Gamma[-1 + k348 + nu]^4)/
    ((-2 + k347 + nu)^2*(-2 + k348 + nu)*(-3 + 2*(k347 + nu))^3*
     (-7 + 3*(k347 + nu))*(-7 + 4*(k347 + nu))*(4 - 3*(k348 + nu))^2*
     (5 - 3*(k348 + nu))^2*(3 - 2*(k348 + nu))^2*(-4 + 3*(k348 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k347 + nu]*
     Gamma[-2 + k347 + nu]*Gamma[-5/4 + k347 + nu]*Gamma[-6/5 + k347 + nu]*
     Gamma[-4/5 + k347 + nu]*Gamma[-3/4 + k347 + nu]*Gamma[-2 + k348 + nu]*
     Gamma[-5/3 + k348 + nu]^2*Gamma[-4/3 + k348 + nu]^2*
     Gamma[-3/5 + k348 + nu]*Gamma[-2/5 + k348 + nu]*Gamma[-1/4 + k348 + nu]*
     Gamma[-1/5 + k348 + nu]), {k347, k348}}, 
  {((-1)^(1 + k349 - k351)*2^(-1 + 2*nu - 4*(k349 + nu) - 2*(k350 + nu) + 
       4*(k351 + nu))*3^(-5 + 3*nu + 3*(k349 + nu) - 6*(k350 + nu))*
     5^(5*(k350 + nu) - 5*(k351 + nu))*(3 - 2*(k349 + nu))^2*
     (-9 + 5*(k349 + nu))*(17244 - 41171*(k349 + nu) + 36346*(k349 + nu)^2 - 
      14081*(k349 + nu)^3 + 2022*(k349 + nu)^4)*(-3 + 2*(k350 + nu))^2*
     (-480 + 1096*(k350 + nu) - 831*(k350 + nu)^2 + 209*(k350 + nu)^3)*
     (-5 + 4*(k351 + nu))*(3456 - 18344*(k351 + nu) + 35830*(k351 + nu)^2 - 
      30411*(k351 + nu)^3 + 9423*(k351 + nu)^4)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k349 + nu]*Gamma[-9/5 + k349 + nu]*Gamma[-5/3 + k349 + nu]*
     Gamma[-3/2 + k349 + nu]*Gamma[-4/3 + k349 + nu]^2*
     Gamma[-8/5 + k350 + nu]*Gamma[-3/2 + k350 + nu]^2*
     Gamma[-7/5 + k350 + nu]*Gamma[-6/5 + k350 + nu]*Gamma[-1 + k350 + nu]^2*
     Gamma[-4/5 + k350 + nu]*Gamma[-5/4 + k351 + nu]*Gamma[-1 + k351 + nu]^2*
     Gamma[-1/2 + k351 + nu]^3)/((-2 + k349 + nu)^2*(-2 + k350 + nu)*
     (-3 + 2*(k349 + nu))^3*(-7 + 3*(k349 + nu))*(-7 + 4*(k349 + nu))*
     (4 - 3*(k350 + nu))^2*(5 - 3*(k350 + nu))^2*(-3 + 2*(k351 + nu))*
     (-4 + 5*(k351 + nu))*(-3 + 5*(k351 + nu))*(8 - 18*(k351 + nu) + 
      9*(k351 + nu)^2)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k349 + nu]*Gamma[-2 + k349 + nu]*Gamma[-5/4 + k349 + nu]*
     Gamma[-6/5 + k349 + nu]*Gamma[-4/5 + k349 + nu]*Gamma[-3/4 + k349 + nu]*
     Gamma[-2 + k350 + nu]*Gamma[-5/3 + k350 + nu]^2*
     Gamma[-4/3 + k350 + nu]^2*Gamma[-1/2 + k350 + nu]^3*
     Gamma[-3/2 + k351 + nu]*Gamma[-4/5 + k351 + nu]*Gamma[-3/5 + k351 + nu]*
     Gamma[-2/5 + k351 + nu]*Gamma[-1/4 + k351 + nu]*
     Gamma[-1/5 + k351 + nu]), {k349, k350, k351}}, 
  {(-5*(-1)^(k355 - k356)*2^(-5 + 2*nu + 2*(k355 + nu) - 4*(k356 + nu))*
     3^(-3 + 3*nu - 3*(k356 + nu))*(3 - 2*(k355 + nu))^2*(-9 + 5*(k355 + nu))*
     (51186 - 120105*(k355 + nu) + 104546*(k355 + nu)^2 - 
      40037*(k355 + nu)^3 + 5694*(k355 + nu)^4)*(-3 + 2*(k356 + nu))*
     (-8 + 5*(k356 + nu))*(-7 + 5*(k356 + nu))*(-6 + 5*(k356 + nu))*
     (54720 - 160683*(k356 + nu) + 176405*(k356 + nu)^2 - 
      85788*(k356 + nu)^3 + 15588*(k356 + nu)^4)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k355 + nu]*Gamma[-9/5 + k355 + nu]*Gamma[-3/2 + k355 + nu]*
     Gamma[-4/3 + k355 + nu]*Gamma[-8/5 + k356 + nu]*Gamma[-3/2 + k356 + nu]*
     Gamma[-7/5 + k356 + nu]*Gamma[-6/5 + k356 + nu]*Gamma[-1 + k356 + nu]^5)/
    ((-2 + k355 + nu)*(-2 + k356 + nu)^2*(7 - 4*(k355 + nu))^2*
     (-3 + 2*(k355 + nu))^3*(-7 + 3*(k355 + nu))*(3 - 2*(k356 + nu))^2*
     (-5 + 3*(k356 + nu))^2*(-4 + 3*(k356 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k355 + nu]*Gamma[-6/5 + k355 + nu]*
     Gamma[-1 + k355 + nu]*Gamma[-4/5 + k355 + nu]*Gamma[-2 + k356 + nu]^2*
     Gamma[-5/3 + k356 + nu]*Gamma[-4/3 + k356 + nu]*Gamma[-3/4 + k356 + nu]*
     Gamma[-3/5 + k356 + nu]*Gamma[-2/5 + k356 + nu]*Gamma[-1/4 + k356 + nu]*
     Gamma[-1/5 + k356 + nu]), {k355, k356}}, 
  {((-1)^(k358 - k359)*2^(-4 + 2*nu - 10*(k358 + nu) + 8*(k359 + nu))*
     3^(-1 + 3*nu - 3*(k359 + nu))*5^(5*(k358 + nu) - 5*(k359 + nu))*
     (-9078 + 14639*(k358 + nu) - 7820*(k358 + nu)^2 + 1383*(k358 + nu)^3)*
     (5 - 4*(k359 + nu))^2*(7 - 4*(k359 + nu))^2*
     (-535567872 + 3781563648*(k359 + nu) - 12126845592*(k359 + nu)^2 + 
      23316380886*(k359 + nu)^3 - 29868135685*(k359 + nu)^4 + 
      26767809677*(k359 + nu)^5 - 17126910518*(k359 + nu)^6 + 
      7824043488*(k359 + nu)^7 - 2501006173*(k359 + nu)^8 + 
      532787497*(k359 + nu)^9 - 68076944*(k359 + nu)^10 + 
      3952596*(k359 + nu)^11)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k358 + nu]*Gamma[-9/5 + k358 + nu]*Gamma[-8/5 + k358 + nu]*
     Gamma[-3/2 + k358 + nu]*Gamma[-7/5 + k358 + nu]*
     Gamma[-7/4 + k359 + nu]^2*Gamma[-3/2 + k359 + nu]*
     Gamma[-5/4 + k359 + nu]^2*Gamma[-1 + k359 + nu]^4)/
    ((-2 + k358 + nu)*(-2 + k359 + nu)^5*(-1 + k359 + nu)*
     (7 - 4*(k358 + nu))^2*(-3 + 2*(k359 + nu))^2*(-7 + 3*(k359 + nu))*
     (-5 + 3*(k359 + nu))^2*(-4 + 3*(k359 + nu))*(-7 + 4*(k359 + nu))*
     (-5 + 4*(k359 + nu))*(-8 + 5*(k359 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-2 + k358 + nu]*Gamma[-7/4 + k358 + nu]^2*
     Gamma[-5/4 + k358 + nu]^2*Gamma[-7/3 + k359 + nu]*Gamma[-2 + k359 + nu]*
     Gamma[-5/3 + k359 + nu]*Gamma[-4/5 + k359 + nu]*Gamma[-3/4 + k359 + nu]*
     Gamma[-3/5 + k359 + nu]*Gamma[-2/5 + k359 + nu]*Gamma[-1/4 + k359 + nu]*
     Gamma[-1/5 + k359 + nu]), {k358, k359}}, 
  {((-1)^(k360 - k362)*2^(2*nu - 10*(k360 + nu) + 4*(k361 + nu) + 
       4*(k362 + nu))*3^(-2 + 3*nu - 3*(k361 + nu))*
     5^(-1 + 5*(k360 + nu) - 5*(k362 + nu))*(-9078 + 14639*(k360 + nu) - 
      7820*(k360 + nu)^2 + 1383*(k360 + nu)^3)*(7 - 4*(k361 + nu))^2*
     (-3 + 2*(k361 + nu))^2*(22960 - 95570*(k361 + nu) + 
      166157*(k361 + nu)^2 - 154341*(k361 + nu)^3 + 80725*(k361 + nu)^4 - 
      22525*(k361 + nu)^5 + 2618*(k361 + nu)^6)*(-5 + 4*(k362 + nu))*
     (3456 - 18344*(k362 + nu) + 35830*(k362 + nu)^2 - 30411*(k362 + nu)^3 + 
      9423*(k362 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k360 + nu]*
     Gamma[-9/5 + k360 + nu]*Gamma[-8/5 + k360 + nu]*Gamma[-3/2 + k360 + nu]*
     Gamma[-7/5 + k360 + nu]*Gamma[-7/4 + k361 + nu]^2*
     Gamma[-3/2 + k361 + nu]^2*Gamma[-5/4 + k361 + nu]*
     Gamma[-1 + k361 + nu]^2*Gamma[-5/4 + k362 + nu]*Gamma[-1 + k362 + nu]^2*
     Gamma[-1/2 + k362 + nu]^3)/((-2 + k360 + nu)*(-2 + k361 + nu)^3*
     (-1 + k361 + nu)*(7 - 4*(k360 + nu))^2*(-7 + 3*(k361 + nu))*
     (-5 + 3*(k361 + nu))*(-7 + 4*(k361 + nu))*(-8 + 5*(k361 + nu))*
     (-7 + 5*(k361 + nu))*(-6 + 5*(k361 + nu))*(-3 + 2*(k362 + nu))*
     (-4 + 5*(k362 + nu))*(-3 + 5*(k362 + nu))*(8 - 18*(k362 + nu) + 
      9*(k362 + nu)^2)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-2 + k360 + nu]*Gamma[-7/4 + k360 + nu]^2*
     Gamma[-5/4 + k360 + nu]^2*Gamma[-7/3 + k361 + nu]*Gamma[-2 + k361 + nu]*
     Gamma[-5/3 + k361 + nu]*Gamma[-3/4 + k361 + nu]*
     Gamma[-1/2 + k361 + nu]^3*Gamma[-3/2 + k362 + nu]*
     Gamma[-4/5 + k362 + nu]*Gamma[-3/5 + k362 + nu]*Gamma[-2/5 + k362 + nu]*
     Gamma[-1/4 + k362 + nu]*Gamma[-1/5 + k362 + nu]), {k360, k361, k362}}, 
  {((-1)^(k365 - k367)*2^(2*nu - 10*(k365 + nu) + 6*(k366 + nu) + 
       2*(k367 + nu))*3^(-4 + 3*nu + 3*(k366 + nu) - 6*(k367 + nu))*
     5^(5*(k365 + nu) - 5*(k366 + nu))*(-9078 + 14639*(k365 + nu) - 
      7820*(k365 + nu)^2 + 1383*(k365 + nu)^3)*(7 - 4*(k366 + nu))^2*
     (-3 + 2*(k366 + nu))*(36288 - 143086*(k366 + nu) + 
      234331*(k366 + nu)^2 - 204041*(k366 + nu)^3 + 99643*(k366 + nu)^4 - 
      25881*(k366 + nu)^5 + 2794*(k366 + nu)^6)*(-3 + 2*(k367 + nu))*
     (-5 + 4*(k367 + nu))*(-7 + 5*(k367 + nu))*(-6 + 5*(k367 + nu))*
     (14400 - 42168*(k367 + nu) + 46213*(k367 + nu)^2 - 22459*(k367 + nu)^3 + 
      4083*(k367 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k365 + nu]*
     Gamma[-9/5 + k365 + nu]*Gamma[-8/5 + k365 + nu]*Gamma[-3/2 + k365 + nu]*
     Gamma[-7/5 + k365 + nu]*Gamma[-7/4 + k366 + nu]^2*
     Gamma[-5/3 + k366 + nu]*Gamma[-4/3 + k366 + nu]^2*
     Gamma[-5/4 + k366 + nu]*Gamma[-8/5 + k367 + nu]*Gamma[-3/2 + k367 + nu]*
     Gamma[-7/5 + k367 + nu]*Gamma[-5/4 + k367 + nu]*Gamma[-6/5 + k367 + nu]*
     Gamma[-1 + k367 + nu]^4)/((-2 + k365 + nu)*(-2 + k366 + nu)*
     (-1 + k366 + nu)*(-2 + k367 + nu)*(7 - 4*(k365 + nu))^2*
     (3 - 2*(k366 + nu))^2*(-7 + 3*(k366 + nu))*(-7 + 4*(k366 + nu))*
     (-8 + 5*(k366 + nu))*(-7 + 5*(k366 + nu))*(-6 + 5*(k366 + nu))*
     (4 - 3*(k367 + nu))^2*(5 - 3*(k367 + nu))^2*(3 - 2*(k367 + nu))^2*
     (-4 + 3*(k367 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-2 + k365 + nu]*Gamma[-7/4 + k365 + nu]^2*
     Gamma[-5/4 + k365 + nu]^2*Gamma[-7/3 + k366 + nu]*
     Gamma[-8/5 + k366 + nu]*Gamma[-7/5 + k366 + nu]*Gamma[-6/5 + k366 + nu]*
     Gamma[-4/5 + k366 + nu]*Gamma[-3/4 + k366 + nu]*Gamma[-2 + k367 + nu]*
     Gamma[-5/3 + k367 + nu]^2*Gamma[-4/3 + k367 + nu]^2*
     Gamma[-3/5 + k367 + nu]*Gamma[-2/5 + k367 + nu]*Gamma[-1/4 + k367 + nu]*
     Gamma[-1/5 + k367 + nu]), {k365, k366, k367}}, 
  {((-1)^(1 + k368 - k371)*2^(-1 + 2*nu - 10*(k368 + nu) + 6*(k369 + nu) - 
       2*(k370 + nu) + 4*(k371 + nu))*3^(-4 + 3*nu + 3*(k369 + nu) - 
       6*(k370 + nu))*5^(-1 + 5*(k368 + nu) - 5*(k369 + nu) + 5*(k370 + nu) - 
       5*(k371 + nu))*(-9078 + 14639*(k368 + nu) - 7820*(k368 + nu)^2 + 
      1383*(k368 + nu)^3)*(7 - 4*(k369 + nu))^2*(-3 + 2*(k369 + nu))*
     (36288 - 143086*(k369 + nu) + 234331*(k369 + nu)^2 - 
      204041*(k369 + nu)^3 + 99643*(k369 + nu)^4 - 25881*(k369 + nu)^5 + 
      2794*(k369 + nu)^6)*(-3 + 2*(k370 + nu))^2*(-480 + 1096*(k370 + nu) - 
      831*(k370 + nu)^2 + 209*(k370 + nu)^3)*(-5 + 4*(k371 + nu))*
     (3456 - 18344*(k371 + nu) + 35830*(k371 + nu)^2 - 30411*(k371 + nu)^3 + 
      9423*(k371 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k368 + nu]*
     Gamma[-9/5 + k368 + nu]*Gamma[-8/5 + k368 + nu]*Gamma[-3/2 + k368 + nu]*
     Gamma[-7/5 + k368 + nu]*Gamma[-7/4 + k369 + nu]^2*
     Gamma[-5/3 + k369 + nu]*Gamma[-4/3 + k369 + nu]^2*
     Gamma[-5/4 + k369 + nu]*Gamma[-8/5 + k370 + nu]*
     Gamma[-3/2 + k370 + nu]^2*Gamma[-7/5 + k370 + nu]*
     Gamma[-6/5 + k370 + nu]*Gamma[-1 + k370 + nu]^2*Gamma[-4/5 + k370 + nu]*
     Gamma[-5/4 + k371 + nu]*Gamma[-1 + k371 + nu]^2*
     Gamma[-1/2 + k371 + nu]^3)/((-2 + k368 + nu)*(-2 + k369 + nu)*
     (-1 + k369 + nu)*(-2 + k370 + nu)*(7 - 4*(k368 + nu))^2*
     (3 - 2*(k369 + nu))^2*(-7 + 3*(k369 + nu))*(-7 + 4*(k369 + nu))*
     (-8 + 5*(k369 + nu))*(-7 + 5*(k369 + nu))*(-6 + 5*(k369 + nu))*
     (4 - 3*(k370 + nu))^2*(5 - 3*(k370 + nu))^2*(-3 + 2*(k371 + nu))*
     (-4 + 5*(k371 + nu))*(-3 + 5*(k371 + nu))*(8 - 18*(k371 + nu) + 
      9*(k371 + nu)^2)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-2 + k368 + nu]*Gamma[-7/4 + k368 + nu]^2*
     Gamma[-5/4 + k368 + nu]^2*Gamma[-7/3 + k369 + nu]*
     Gamma[-8/5 + k369 + nu]*Gamma[-7/5 + k369 + nu]*Gamma[-6/5 + k369 + nu]*
     Gamma[-4/5 + k369 + nu]*Gamma[-3/4 + k369 + nu]*Gamma[-2 + k370 + nu]*
     Gamma[-5/3 + k370 + nu]^2*Gamma[-4/3 + k370 + nu]^2*
     Gamma[-1/2 + k370 + nu]^3*Gamma[-3/2 + k371 + nu]*
     Gamma[-4/5 + k371 + nu]*Gamma[-3/5 + k371 + nu]*Gamma[-2/5 + k371 + nu]*
     Gamma[-1/4 + k371 + nu]*Gamma[-1/5 + k371 + nu]), 
   {k368, k369, k370, k371}}, 
  {((-1)^(1 + k377 - k379)*2^(-5 + 2*nu - 10*(k377 + nu) + 12*(k378 + nu) - 
       4*(k379 + nu))*3^(-2 + 3*nu - 3*(k379 + nu))*
     5^(5*(k377 + nu) - 5*(k378 + nu))*(-9078 + 14639*(k377 + nu) - 
      7820*(k377 + nu)^2 + 1383*(k377 + nu)^3)*(-3 + 2*(k378 + nu))*
     (109648 - 413326*(k378 + nu) + 643431*(k378 + nu)^2 - 
      529193*(k378 + nu)^3 + 242367*(k378 + nu)^4 - 58561*(k378 + nu)^5 + 
      5826*(k378 + nu)^6)*(-3 + 2*(k379 + nu))*(-8 + 5*(k379 + nu))*
     (-7 + 5*(k379 + nu))*(-6 + 5*(k379 + nu))*(54720 - 160683*(k379 + nu) + 
      176405*(k379 + nu)^2 - 85788*(k379 + nu)^3 + 15588*(k379 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-11/5 + k377 + nu]*Gamma[-9/5 + k377 + nu]*
     Gamma[-8/5 + k377 + nu]*Gamma[-3/2 + k377 + nu]*Gamma[-7/5 + k377 + nu]*
     Gamma[-2 + k378 + nu]*Gamma[-7/4 + k378 + nu]^2*Gamma[-4/3 + k378 + nu]*
     Gamma[-5/4 + k378 + nu]^2*Gamma[-8/5 + k379 + nu]*
     Gamma[-3/2 + k379 + nu]*Gamma[-7/5 + k379 + nu]*Gamma[-6/5 + k379 + nu]*
     Gamma[-1 + k379 + nu]^5)/((-2 + k377 + nu)*(-1 + k378 + nu)*
     (-2 + k379 + nu)^2*(7 - 4*(k377 + nu))^2*(3 - 2*(k378 + nu))^2*
     (-7 + 3*(k378 + nu))*(-8 + 5*(k378 + nu))*(-7 + 5*(k378 + nu))*
     (-6 + 5*(k378 + nu))*(3 - 2*(k379 + nu))^2*(-5 + 3*(k379 + nu))^2*
     (-4 + 3*(k379 + nu))^2*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-2 + k377 + nu]*Gamma[-7/4 + k377 + nu]^2*
     Gamma[-5/4 + k377 + nu]^2*Gamma[-7/3 + k378 + nu]*
     Gamma[-8/5 + k378 + nu]*Gamma[-7/5 + k378 + nu]*Gamma[-6/5 + k378 + nu]*
     Gamma[-1 + k378 + nu]*Gamma[-4/5 + k378 + nu]*Gamma[-2 + k379 + nu]^2*
     Gamma[-5/3 + k379 + nu]*Gamma[-4/3 + k379 + nu]*Gamma[-3/4 + k379 + nu]*
     Gamma[-3/5 + k379 + nu]*Gamma[-2/5 + k379 + nu]*Gamma[-1/4 + k379 + nu]*
     Gamma[-1/5 + k379 + nu]), {k377, k378, k379}}}, 
 {{(5*2^(-1 + 2*nu - 2*(k383 + nu))*3^(-2 + 3*nu - 3*(k383 + nu))*
     (3 - 2*(k383 + nu))^2*(-5 + 4*(k383 + nu))*(-11 + 5*(k383 + nu))*
     (-9 + 5*(k383 + nu))*(-8 + 5*(k383 + nu))*(-7 + 5*(k383 + nu))*
     (-6 + 5*(k383 + nu))*(-69423 + 205817*(k383 + nu) - 
      244625*(k383 + nu)^2 + 145683*(k383 + nu)^3 - 43464*(k383 + nu)^4 + 
      5196*(k383 + nu)^5)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k383 + nu]*
     Gamma[-9/5 + k383 + nu]*Gamma[-8/5 + k383 + nu]*
     Gamma[-3/2 + k383 + nu]^2*Gamma[-7/5 + k383 + nu]*
     Gamma[-1 + k383 + nu]^4)/((-2 + k383 + nu)^6*(5 - 3*(k383 + nu))^2*
     (-3 + 2*(k383 + nu))^3*(-7 + 3*(k383 + nu))*(-5 + 3*(k383 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k383 + nu]*
     Gamma[-2 + k383 + nu]^2*Gamma[-5/3 + k383 + nu]*Gamma[-4/5 + k383 + nu]*
     Gamma[-3/4 + k383 + nu]*Gamma[-3/5 + k383 + nu]*Gamma[-2/5 + k383 + nu]*
     Gamma[-1/4 + k383 + nu]*Gamma[-1/5 + k383 + nu]), {k383}}, 
  {(-5*(-1)^(k384 - k385)*2^(-3 + 2*nu + 4*(k384 + nu) - 6*(k385 + nu))*
     3^(-2 + 3*nu - 3*(k384 + nu))*(-11 + 5*(k384 + nu))*(-9 + 5*(k384 + nu))*
     (-8 + 5*(k384 + nu))*(121 - 140*(k384 + nu) + 37*(k384 + nu)^2 + 
      2*(k384 + nu)^3)*(-2 + 3*(k385 + nu))*(-7 + 5*(k385 + nu))*
     (-6 + 5*(k385 + nu))*(1944 - 8568*(k385 + nu) + 13697*(k385 + nu)^2 - 
      9396*(k385 + nu)^3 + 2340*(k385 + nu)^4)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k384 + nu]*Gamma[-9/5 + k384 + nu]*Gamma[-8/5 + k384 + nu]*
     Gamma[-3/2 + k384 + nu]^3*Gamma[-1 + k384 + nu]^2*
     Gamma[-7/5 + k385 + nu]*Gamma[-6/5 + k385 + nu]*Gamma[-1 + k385 + nu]^2*
     Gamma[-2/3 + k385 + nu]*Gamma[-1/2 + k385 + nu])/
    ((-2 + k384 + nu)^4*(-7 + 3*(k384 + nu))*(-5 + 3*(k384 + nu))*
     (2 - 3*(k385 + nu))^2*(-3 + 2*(k385 + nu))^2*(-5 + 3*(k385 + nu))*
     (-4 + 3*(k385 + nu))*(-3 + 4*(k385 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k384 + nu]*Gamma[-2 + k384 + nu]^2*
     Gamma[-6/5 + k384 + nu]*Gamma[-4/5 + k384 + nu]*Gamma[-2/3 + k384 + nu]*
     Gamma[-3/5 + k384 + nu]*Gamma[-1/2 + k384 + nu]*Gamma[-5/3 + k385 + nu]*
     Gamma[-3/2 + k385 + nu]*Gamma[-3/4 + k385 + nu]*Gamma[-2/5 + k385 + nu]*
     Gamma[-1/4 + k385 + nu]*Gamma[-1/5 + k385 + nu]), {k384, k385}}, 
  {(5*2^(2*nu + 4*(k387 + nu) - 6*(k388 + nu))*3^(-3 + 3*nu - 3*(k387 + nu))*
     (3 - 2*(k387 + nu))^2*(-11 + 5*(k387 + nu))*(-17 + 11*(k387 + nu))*
     (-9 + 5*(k388 + nu))*(-8 + 5*(k388 + nu))*(-7 + 5*(k388 + nu))*
     (-6 + 5*(k388 + nu))*(17730 - 93419*(k388 + nu) + 196147*(k388 + nu)^2 - 
      212718*(k388 + nu)^3 + 126603*(k388 + nu)^4 - 39393*(k388 + nu)^5 + 
      5022*(k388 + nu)^6)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k387 + nu]*
     Gamma[-3/2 + k387 + nu]^3*Gamma[-9/5 + k388 + nu]*
     Gamma[-8/5 + k388 + nu]*Gamma[-7/5 + k388 + nu]*Gamma[-6/5 + k388 + nu]*
     Gamma[-1 + k388 + nu]^4*Gamma[-1/2 + k388 + nu])/
    ((-2 + k387 + nu)*(-2 + k388 + nu)^3*(-1 + k388 + nu)*
     (-3 + 2*(k387 + nu))*(-7 + 3*(k387 + nu))*(-5 + 3*(k387 + nu))*
     (4 - 3*(k388 + nu))^2*(5 - 3*(k388 + nu))^2*(-3 + 2*(k388 + nu))^2*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k387 + nu]*
     Gamma[-5/3 + k387 + nu]*Gamma[-6/5 + k387 + nu]*Gamma[-1/2 + k387 + nu]*
     Gamma[-2 + k388 + nu]^2*Gamma[-3/2 + k388 + nu]*Gamma[-4/5 + k388 + nu]*
     Gamma[-3/4 + k388 + nu]*Gamma[-3/5 + k388 + nu]*Gamma[-2/5 + k388 + nu]*
     Gamma[-1/4 + k388 + nu]*Gamma[-1/5 + k388 + nu]), {k387, k388}}, 
  {(5*(-1)^(k390 - k391)*2^(-1 + 2*nu + 4*(k389 + nu) - 6*(k391 + nu))*
     3^(-3 + 3*nu - 3*(k389 + nu))*(3 - 2*(k389 + nu))^2*
     (-11 + 5*(k389 + nu))*(-17 + 11*(k389 + nu))*(-9 + 5*(k390 + nu))*
     (-8 + 5*(k390 + nu))*(-47 + 103*(k390 + nu) - 75*(k390 + nu)^2 + 
      18*(k390 + nu)^3)*(-2 + 3*(k391 + nu))*(-7 + 5*(k391 + nu))*
     (-6 + 5*(k391 + nu))*(1944 - 8568*(k391 + nu) + 13697*(k391 + nu)^2 - 
      9396*(k391 + nu)^3 + 2340*(k391 + nu)^4)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k389 + nu]*Gamma[-3/2 + k389 + nu]^3*
     Gamma[-9/5 + k390 + nu]*Gamma[-5/3 + k390 + nu]*Gamma[-8/5 + k390 + nu]*
     Gamma[-1 + k390 + nu]^2*Gamma[-7/5 + k391 + nu]*Gamma[-6/5 + k391 + nu]*
     Gamma[-1 + k391 + nu]^2*Gamma[-2/3 + k391 + nu]*Gamma[-1/2 + k391 + nu])/
    ((-2 + k389 + nu)*(-2 + k390 + nu)^3*(-1 + k390 + nu)*
     (-3 + 2*(k389 + nu))*(-7 + 3*(k389 + nu))*(-5 + 3*(k389 + nu))*
     (-4 + 3*(k390 + nu))*(2 - 3*(k391 + nu))^2*(-3 + 2*(k391 + nu))^2*
     (-5 + 3*(k391 + nu))*(-4 + 3*(k391 + nu))*(-3 + 4*(k391 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k389 + nu]*
     Gamma[-5/3 + k389 + nu]*Gamma[-6/5 + k389 + nu]*Gamma[-1/2 + k389 + nu]*
     Gamma[-2 + k390 + nu]^2*Gamma[-4/5 + k390 + nu]*Gamma[-2/3 + k390 + nu]*
     Gamma[-3/5 + k390 + nu]*Gamma[-5/3 + k391 + nu]*Gamma[-3/2 + k391 + nu]*
     Gamma[-3/4 + k391 + nu]*Gamma[-2/5 + k391 + nu]*Gamma[-1/4 + k391 + nu]*
     Gamma[-1/5 + k391 + nu]), {k389, k390, k391}}, 
  {(-5*(-1)^(k395 - k396)*2^(-1 + 2*nu + 2*(k395 + nu) - 4*(k396 + nu))*
     3^(-3 + 3*nu - 3*(k396 + nu))*(3 - 2*(k395 + nu))^2*
     (-11 + 5*(k395 + nu))*(-9 + 5*(k395 + nu))*(-17 + 10*(k395 + nu))*
     (-3 + 2*(k396 + nu))*(-8 + 5*(k396 + nu))*(-7 + 5*(k396 + nu))*
     (-6 + 5*(k396 + nu))*(54720 - 160683*(k396 + nu) + 
      176405*(k396 + nu)^2 - 85788*(k396 + nu)^3 + 15588*(k396 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-11/5 + k395 + nu]*Gamma[-9/5 + k395 + nu]*
     Gamma[-3/2 + k395 + nu]*Gamma[-4/3 + k395 + nu]*Gamma[-8/5 + k396 + nu]*
     Gamma[-3/2 + k396 + nu]*Gamma[-7/5 + k396 + nu]*Gamma[-6/5 + k396 + nu]*
     Gamma[-1 + k396 + nu]^5)/((-2 + k395 + nu)*(-2 + k396 + nu)^2*
     (-3 + 2*(k395 + nu))^3*(-7 + 3*(k395 + nu))*(3 - 2*(k396 + nu))^2*
     (-5 + 3*(k396 + nu))^2*(-4 + 3*(k396 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k395 + nu]*Gamma[-6/5 + k395 + nu]*
     Gamma[-1 + k395 + nu]*Gamma[-4/5 + k395 + nu]*Gamma[-2 + k396 + nu]^2*
     Gamma[-5/3 + k396 + nu]*Gamma[-4/3 + k396 + nu]*Gamma[-3/4 + k396 + nu]*
     Gamma[-3/5 + k396 + nu]*Gamma[-2/5 + k396 + nu]*Gamma[-1/4 + k396 + nu]*
     Gamma[-1/5 + k396 + nu]), {k395, k396}}}, 
 {{(2^(-4 + 2*nu - 2*(k398 + nu))*3^(-2 + 3*nu - 3*(k398 + nu))*
     (-5 + 4*(k398 + nu))*(-7 + 5*(k398 + nu))*(-6 + 5*(k398 + nu))*
     (-275109980040 + 1584474875865*(k398 + nu) - 
      4131604908396*(k398 + nu)^2 + 6437036762149*(k398 + nu)^3 - 
      6656451594148*(k398 + nu)^4 + 4795891742111*(k398 + nu)^5 - 
      2455970290492*(k398 + nu)^6 + 893675960583*(k398 + nu)^7 - 
      226378786252*(k398 + nu)^8 + 38007103452*(k398 + nu)^9 - 
      3805141280*(k398 + nu)^10 + 172044992*(k398 + nu)^11)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k398 + nu]*Gamma[-9/5 + k398 + nu]*Gamma[-8/5 + k398 + nu]*
     Gamma[-3/2 + k398 + nu]^2*Gamma[-7/5 + k398 + nu]*
     Gamma[-1 + k398 + nu]^4)/((-2 + k398 + nu)^5*(7 - 4*(k398 + nu))^2*
     (5 - 3*(k398 + nu))^2*(3 - 2*(k398 + nu))^2*(-7 + 3*(k398 + nu))*
     (-5 + 3*(k398 + nu))*(-9 + 4*(k398 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k398 + nu]*Gamma[-2 + k398 + nu]^2*
     Gamma[-5/3 + k398 + nu]*Gamma[-4/5 + k398 + nu]*Gamma[-3/4 + k398 + nu]*
     Gamma[-3/5 + k398 + nu]*Gamma[-2/5 + k398 + nu]*Gamma[-1/4 + k398 + nu]*
     Gamma[-1/5 + k398 + nu]), {k398}}, 
  {(2^(-2 + 2*nu - 6*(k399 + nu) + 4*(k400 + nu))*
     3^(-3 + 3*nu - 3*(k399 + nu))*5^(-1 + 5*(k399 + nu) - 5*(k400 + nu))*
     (-4 + 3*(k399 + nu))*(722142540 - 3256379685*(k399 + nu) + 
      6411994958*(k399 + nu)^2 - 7200147780*(k399 + nu)^3 + 
      5042604738*(k399 + nu)^4 - 2255215419*(k399 + nu)^5 + 
      628916244*(k399 + nu)^6 - 99977340*(k399 + nu)^7 + 
      6935536*(k399 + nu)^8)*(77760 - 578376*(k400 + nu) + 
      1767434*(k400 + nu)^2 - 2837213*(k400 + nu)^3 + 2520671*(k400 + nu)^4 - 
      1174050*(k400 + nu)^5 + 223848*(k400 + nu)^6)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k399 + nu]*Gamma[-9/5 + k399 + nu]*Gamma[-8/5 + k399 + nu]*
     Gamma[-3/2 + k399 + nu]^2*Gamma[-7/5 + k399 + nu]*
     Gamma[-4/3 + k399 + nu]*Gamma[-1 + k399 + nu]^2*Gamma[-5/4 + k400 + nu]*
     Gamma[-1 + k400 + nu]^2*Gamma[-1/2 + k400 + nu]^2*
     Gamma[-1/3 + k400 + nu])/((-2 + k399 + nu)^4*(-7 + 3*(k399 + nu))*
     (-5 + 3*(k399 + nu))^2*(-9 + 4*(k399 + nu))*(-7 + 4*(k399 + nu))*
     (-4 + 3*(k400 + nu))^2*(-2 + 3*(k400 + nu))*(-3 + 4*(k400 + nu))*
     (-4 + 5*(k400 + nu))*(-3 + 5*(k400 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k399 + nu]*Gamma[-2 + k399 + nu]^2*
     Gamma[-5/3 + k399 + nu]*Gamma[-5/4 + k399 + nu]*Gamma[-3/4 + k399 + nu]*
     Gamma[-1/2 + k399 + nu]^2*Gamma[-1/3 + k399 + nu]*
     Gamma[-4/3 + k400 + nu]*Gamma[-4/5 + k400 + nu]*Gamma[-3/5 + k400 + nu]*
     Gamma[-2/5 + k400 + nu]*Gamma[-1/4 + k400 + nu]*
     Gamma[-1/5 + k400 + nu]), {k399, k400}}, 
  {((-1)^(1 + k402 - k403)*2^(-3 + 2*nu - 2*(k403 + nu))*
     3^(-3 + 3*nu - 3*(k402 + nu))*5^(-1 + 5*(k402 + nu) - 5*(k403 + nu))*
     (3 - 2*(k402 + nu))^2*(-1270575 + 3360654*(k402 + nu) - 
      3540743*(k402 + nu)^2 + 1857260*(k402 + nu)^3 - 484976*(k402 + nu)^4 + 
      50432*(k402 + nu)^5)*(3 - 2*(k403 + nu))^2*
     (637200000 - 3766981500*(k403 + nu) + 9728598375*(k403 + nu)^2 - 
      14335584734*(k403 + nu)^3 + 13182338599*(k403 + nu)^4 - 
      7745814480*(k403 + nu)^5 + 2840045976*(k403 + nu)^6 - 
      594067392*(k403 + nu)^7 + 54275184*(k403 + nu)^8)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k402 + nu]*Gamma[-9/5 + k402 + nu]*Gamma[-8/5 + k402 + nu]*
     Gamma[-7/5 + k402 + nu]*Gamma[-3/2 + k403 + nu]^2*
     Gamma[-1 + k403 + nu]^6)/((-2 + k403 + nu)^2*(-3 + 2*(k402 + nu))^3*
     (-7 + 3*(k402 + nu))*(-5 + 3*(k402 + nu))*(-9 + 4*(k402 + nu))*
     (-7 + 4*(k402 + nu))*(4 - 3*(k403 + nu))^2*(5 - 3*(k403 + nu))^2*
     (-3 + 2*(k403 + nu))^3*(-5 + 4*(k403 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k402 + nu]*Gamma[-5/3 + k402 + nu]*
     Gamma[-1 + k402 + nu]^2*Gamma[-2 + k403 + nu]^2*Gamma[-4/5 + k403 + nu]*
     Gamma[-3/4 + k403 + nu]*Gamma[-3/5 + k403 + nu]*Gamma[-2/5 + k403 + nu]*
     Gamma[-1/4 + k403 + nu]*Gamma[-1/5 + k403 + nu]), {k402, k403}}, 
  {((-1)^(1 + k404 - k405)*2^(-3 + 2*nu - 6*(k405 + nu) + 4*(k406 + nu))*
     3^(-3 + 3*nu - 3*(k404 + nu))*5^(-1 + 5*(k404 + nu) - 5*(k406 + nu))*
     (3 - 2*(k404 + nu))^2*(-1270575 + 3360654*(k404 + nu) - 
      3540743*(k404 + nu)^2 + 1857260*(k404 + nu)^3 - 484976*(k404 + nu)^4 + 
      50432*(k404 + nu)^5)*(3 - 2*(k405 + nu))^2*(-3120 + 6785*(k405 + nu) - 
      4893*(k405 + nu)^2 + 1170*(k405 + nu)^3)*(77760 - 578376*(k406 + nu) + 
      1767434*(k406 + nu)^2 - 2837213*(k406 + nu)^3 + 2520671*(k406 + nu)^4 - 
      1174050*(k406 + nu)^5 + 223848*(k406 + nu)^6)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k404 + nu]*Gamma[-9/5 + k404 + nu]*Gamma[-8/5 + k404 + nu]*
     Gamma[-7/5 + k404 + nu]*Gamma[-3/2 + k405 + nu]^2*
     Gamma[-4/3 + k405 + nu]*Gamma[-1 + k405 + nu]^4*Gamma[-5/4 + k406 + nu]*
     Gamma[-1 + k406 + nu]^2*Gamma[-1/2 + k406 + nu]^2*
     Gamma[-1/3 + k406 + nu])/((-2 + k405 + nu)^2*(-3 + 2*(k404 + nu))^3*
     (-7 + 3*(k404 + nu))*(-5 + 3*(k404 + nu))*(-9 + 4*(k404 + nu))*
     (-7 + 4*(k404 + nu))*(-3 + 2*(k405 + nu))*(-5 + 3*(k405 + nu))*
     (-5 + 4*(k405 + nu))*(-4 + 3*(k406 + nu))^2*(-2 + 3*(k406 + nu))*
     (-3 + 4*(k406 + nu))*(-4 + 5*(k406 + nu))*(-3 + 5*(k406 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k404 + nu]*
     Gamma[-5/3 + k404 + nu]*Gamma[-1 + k404 + nu]^2*Gamma[-2 + k405 + nu]^2*
     Gamma[-5/4 + k405 + nu]*Gamma[-3/4 + k405 + nu]*
     Gamma[-1/2 + k405 + nu]^2*Gamma[-1/3 + k405 + nu]*
     Gamma[-4/3 + k406 + nu]*Gamma[-4/5 + k406 + nu]*Gamma[-3/5 + k406 + nu]*
     Gamma[-2/5 + k406 + nu]*Gamma[-1/4 + k406 + nu]*
     Gamma[-1/5 + k406 + nu]), {k404, k405, k406}}, 
  {((-1)^(k410 - k411)*2^(-1 + 2*nu - 6*(k410 + nu) + 4*(k411 + nu))*
     3^(-3 + 3*nu - 3*(k410 + nu))*5^(-1 + 5*(k410 + nu) - 5*(k411 + nu))*
     (3 - 2*(k410 + nu))^2*(-140068800 + 539471505*(k410 + nu) - 
      888653144*(k410 + nu)^2 + 811464272*(k410 + nu)^3 - 
      443541418*(k410 + nu)^4 + 145096263*(k410 + nu)^5 - 
      26299150*(k410 + nu)^6 + 2037128*(k410 + nu)^7)*(-5 + 4*(k411 + nu))*
     (3456 - 18344*(k411 + nu) + 35830*(k411 + nu)^2 - 30411*(k411 + nu)^3 + 
      9423*(k411 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k410 + nu]*
     Gamma[-9/5 + k410 + nu]*Gamma[-8/5 + k410 + nu]*
     Gamma[-3/2 + k410 + nu]^3*Gamma[-7/5 + k410 + nu]*
     Gamma[-1 + k410 + nu]^2*Gamma[-5/4 + k411 + nu]*Gamma[-1 + k411 + nu]^2*
     Gamma[-1/2 + k411 + nu]^3)/((-2 + k410 + nu)^4*(-7 + 3*(k410 + nu))*
     (-5 + 3*(k410 + nu))^2*(-9 + 4*(k410 + nu))*(-7 + 4*(k410 + nu))*
     (-3 + 2*(k411 + nu))*(-4 + 5*(k411 + nu))*(-3 + 5*(k411 + nu))*
     (8 - 18*(k411 + nu) + 9*(k411 + nu)^2)*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k410 + nu]*Gamma[-2 + k410 + nu]^2*
     Gamma[-5/3 + k410 + nu]*Gamma[-5/4 + k410 + nu]*Gamma[-3/4 + k410 + nu]*
     Gamma[-1/2 + k410 + nu]^3*Gamma[-3/2 + k411 + nu]*
     Gamma[-4/5 + k411 + nu]*Gamma[-3/5 + k411 + nu]*Gamma[-2/5 + k411 + nu]*
     Gamma[-1/4 + k411 + nu]*Gamma[-1/5 + k411 + nu]), {k410, k411}}, 
  {((-1)^(k413 - k414)*2^(-1 + 2*nu - 4*(k413 + nu) + 2*(k414 + nu))*
     3^(-5 + 3*nu + 3*(k413 + nu) - 6*(k414 + nu))*(3 - 2*(k413 + nu))^2*
     (-9 + 5*(k413 + nu))*(35444160 - 116561491*(k413 + nu) + 
      159174571*(k413 + nu)^2 - 115517827*(k413 + nu)^3 + 
      46983545*(k413 + nu)^4 - 10152798*(k413 + nu)^5 + 910568*(k413 + nu)^6)*
     (-3 + 2*(k414 + nu))*(-5 + 4*(k414 + nu))*(-7 + 5*(k414 + nu))*
     (-6 + 5*(k414 + nu))*(14400 - 42168*(k414 + nu) + 46213*(k414 + nu)^2 - 
      22459*(k414 + nu)^3 + 4083*(k414 + nu)^4)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k413 + nu]*Gamma[-9/5 + k413 + nu]*Gamma[-5/3 + k413 + nu]*
     Gamma[-3/2 + k413 + nu]*Gamma[-4/3 + k413 + nu]^2*
     Gamma[-8/5 + k414 + nu]*Gamma[-3/2 + k414 + nu]*Gamma[-7/5 + k414 + nu]*
     Gamma[-5/4 + k414 + nu]*Gamma[-6/5 + k414 + nu]*Gamma[-1 + k414 + nu]^4)/
    ((-2 + k413 + nu)^2*(-2 + k414 + nu)*(-3 + 2*(k413 + nu))^3*
     (-7 + 3*(k413 + nu))*(-5 + 3*(k413 + nu))*(-9 + 4*(k413 + nu))*
     (-7 + 4*(k413 + nu))*(4 - 3*(k414 + nu))^2*(5 - 3*(k414 + nu))^2*
     (3 - 2*(k414 + nu))^2*(-4 + 3*(k414 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k413 + nu]*Gamma[-2 + k413 + nu]*
     Gamma[-5/4 + k413 + nu]*Gamma[-6/5 + k413 + nu]*Gamma[-4/5 + k413 + nu]*
     Gamma[-3/4 + k413 + nu]*Gamma[-2 + k414 + nu]*Gamma[-5/3 + k414 + nu]^2*
     Gamma[-4/3 + k414 + nu]^2*Gamma[-3/5 + k414 + nu]*
     Gamma[-2/5 + k414 + nu]*Gamma[-1/4 + k414 + nu]*
     Gamma[-1/5 + k414 + nu]), {k413, k414}}, 
  {((-1)^(1 + k415 - k417)*2^(-2 + 2*nu - 4*(k415 + nu) - 2*(k416 + nu) + 
       4*(k417 + nu))*3^(-5 + 3*nu + 3*(k415 + nu) - 6*(k416 + nu))*
     5^(-1 + 5*(k416 + nu) - 5*(k417 + nu))*(3 - 2*(k415 + nu))^2*
     (-9 + 5*(k415 + nu))*(35444160 - 116561491*(k415 + nu) + 
      159174571*(k415 + nu)^2 - 115517827*(k415 + nu)^3 + 
      46983545*(k415 + nu)^4 - 10152798*(k415 + nu)^5 + 910568*(k415 + nu)^6)*
     (-3 + 2*(k416 + nu))^2*(-480 + 1096*(k416 + nu) - 831*(k416 + nu)^2 + 
      209*(k416 + nu)^3)*(-5 + 4*(k417 + nu))*(3456 - 18344*(k417 + nu) + 
      35830*(k417 + nu)^2 - 30411*(k417 + nu)^3 + 9423*(k417 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-11/5 + k415 + nu]*Gamma[-9/5 + k415 + nu]*
     Gamma[-5/3 + k415 + nu]*Gamma[-3/2 + k415 + nu]*
     Gamma[-4/3 + k415 + nu]^2*Gamma[-8/5 + k416 + nu]*
     Gamma[-3/2 + k416 + nu]^2*Gamma[-7/5 + k416 + nu]*
     Gamma[-6/5 + k416 + nu]*Gamma[-1 + k416 + nu]^2*Gamma[-4/5 + k416 + nu]*
     Gamma[-5/4 + k417 + nu]*Gamma[-1 + k417 + nu]^2*
     Gamma[-1/2 + k417 + nu]^3)/((-2 + k415 + nu)^2*(-2 + k416 + nu)*
     (-3 + 2*(k415 + nu))^3*(-7 + 3*(k415 + nu))*(-5 + 3*(k415 + nu))*
     (-9 + 4*(k415 + nu))*(-7 + 4*(k415 + nu))*(4 - 3*(k416 + nu))^2*
     (5 - 3*(k416 + nu))^2*(-3 + 2*(k417 + nu))*(-4 + 5*(k417 + nu))*
     (-3 + 5*(k417 + nu))*(8 - 18*(k417 + nu) + 9*(k417 + nu)^2)*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k415 + nu]*
     Gamma[-2 + k415 + nu]*Gamma[-5/4 + k415 + nu]*Gamma[-6/5 + k415 + nu]*
     Gamma[-4/5 + k415 + nu]*Gamma[-3/4 + k415 + nu]*Gamma[-2 + k416 + nu]*
     Gamma[-5/3 + k416 + nu]^2*Gamma[-4/3 + k416 + nu]^2*
     Gamma[-1/2 + k416 + nu]^3*Gamma[-3/2 + k417 + nu]*
     Gamma[-4/5 + k417 + nu]*Gamma[-3/5 + k417 + nu]*Gamma[-2/5 + k417 + nu]*
     Gamma[-1/4 + k417 + nu]*Gamma[-1/5 + k417 + nu]), {k415, k416, k417}}, 
  {((-1)^(k421 - k422)*2^(-4 + 2*nu - 10*(k421 + nu) + 8*(k422 + nu))*
     3^(-1 + 3*nu - 3*(k422 + nu))*5^(5*(k421 + nu) - 5*(k422 + nu))*
     (-9078 + 14639*(k421 + nu) - 7820*(k421 + nu)^2 + 1383*(k421 + nu)^3)*
     (5 - 4*(k422 + nu))^2*(-36954624 + 315036288*(k422 + nu) - 
      1189162104*(k422 + nu)^2 + 2639072302*(k422 + nu)^3 - 
      3841161163*(k422 + nu)^4 + 3860709576*(k422 + nu)^5 - 
      2739792674*(k422 + nu)^6 + 1374918610*(k422 + nu)^7 - 
      478723279*(k422 + nu)^8 + 110244776*(k422 + nu)^9 - 
      15124076*(k422 + nu)^10 + 936944*(k422 + nu)^11)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k421 + nu]*Gamma[-9/5 + k421 + nu]*Gamma[-8/5 + k421 + nu]*
     Gamma[-3/2 + k421 + nu]*Gamma[-7/5 + k421 + nu]*
     Gamma[-7/4 + k422 + nu]^2*Gamma[-3/2 + k422 + nu]*
     Gamma[-5/4 + k422 + nu]^2*Gamma[-1 + k422 + nu]^4)/
    ((-2 + k421 + nu)*(-2 + k422 + nu)^5*(-1 + k422 + nu)*
     (7 - 4*(k421 + nu))^2*(-3 + 2*(k422 + nu))^2*(-7 + 3*(k422 + nu))*
     (-5 + 3*(k422 + nu))*(-4 + 3*(k422 + nu))*(-5 + 4*(k422 + nu))*
     (-8 + 5*(k422 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-2 + k421 + nu]*Gamma[-7/4 + k421 + nu]^2*
     Gamma[-5/4 + k421 + nu]^2*Gamma[-7/3 + k422 + nu]*Gamma[-2 + k422 + nu]*
     Gamma[-5/3 + k422 + nu]*Gamma[-4/5 + k422 + nu]*Gamma[-3/4 + k422 + nu]*
     Gamma[-3/5 + k422 + nu]*Gamma[-2/5 + k422 + nu]*Gamma[-1/4 + k422 + nu]*
     Gamma[-1/5 + k422 + nu]), {k421, k422}}, 
  {((-1)^(1 + k423 - k424)*2^(-2 + 2*nu - 10*(k423 + nu) + 4*(k424 + nu) + 
       4*(k425 + nu))*3^(-2 + 3*nu - 3*(k424 + nu))*
     5^(-1 + 5*(k423 + nu) - 5*(k425 + nu))*(-9078 + 14639*(k423 + nu) - 
      7820*(k423 + nu)^2 + 1383*(k423 + nu)^3)*(7 - 4*(k424 + nu))^2*
     (588 - 1765*(k424 + nu) + 1963*(k424 + nu)^2 - 956*(k424 + nu)^3 + 
      172*(k424 + nu)^4)*(77760 - 578376*(k425 + nu) + 
      1767434*(k425 + nu)^2 - 2837213*(k425 + nu)^3 + 2520671*(k425 + nu)^4 - 
      1174050*(k425 + nu)^5 + 223848*(k425 + nu)^6)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k423 + nu]*Gamma[-9/5 + k423 + nu]*Gamma[-8/5 + k423 + nu]*
     Gamma[-3/2 + k423 + nu]*Gamma[-7/5 + k423 + nu]*
     Gamma[-7/4 + k424 + nu]^2*Gamma[-3/2 + k424 + nu]*
     Gamma[-4/3 + k424 + nu]*Gamma[-5/4 + k424 + nu]*Gamma[-1 + k424 + nu]^2*
     Gamma[-5/4 + k425 + nu]*Gamma[-1 + k425 + nu]^2*
     Gamma[-1/2 + k425 + nu]^2*Gamma[-1/3 + k425 + nu])/
    ((-2 + k423 + nu)*(-2 + k424 + nu)^3*(7 - 4*(k423 + nu))^2*
     (-7 + 3*(k424 + nu))*(-5 + 3*(k424 + nu))*(-7 + 4*(k424 + nu))*
     (-4 + 3*(k425 + nu))^2*(-2 + 3*(k425 + nu))*(-3 + 4*(k425 + nu))*
     (-4 + 5*(k425 + nu))*(-3 + 5*(k425 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-2 + k423 + nu]*Gamma[-7/4 + k423 + nu]^2*
     Gamma[-5/4 + k423 + nu]^2*Gamma[-7/3 + k424 + nu]*Gamma[-2 + k424 + nu]*
     Gamma[-5/3 + k424 + nu]*Gamma[-3/4 + k424 + nu]*
     Gamma[-1/2 + k424 + nu]^2*Gamma[-1/3 + k424 + nu]*
     Gamma[-4/3 + k425 + nu]*Gamma[-4/5 + k425 + nu]*Gamma[-3/5 + k425 + nu]*
     Gamma[-2/5 + k425 + nu]*Gamma[-1/4 + k425 + nu]*
     Gamma[-1/5 + k425 + nu]), {k423, k424, k425}}, 
  {((-1)^(1 + k428 - k430)*2^(-1 + 2*nu - 10*(k428 + nu) + 4*(k429 + nu) + 
       4*(k430 + nu))*3^(-2 + 3*nu - 3*(k429 + nu))*
     5^(-1 + 5*(k428 + nu) - 5*(k430 + nu))*(-9078 + 14639*(k428 + nu) - 
      7820*(k428 + nu)^2 + 1383*(k428 + nu)^3)*(7 - 4*(k429 + nu))^2*
     (-3 + 2*(k429 + nu))^2*(-182336 + 883720*(k429 + nu) - 
      1837046*(k429 + nu)^2 + 2123349*(k429 + nu)^3 - 1473833*(k429 + nu)^4 + 
      614305*(k429 + nu)^5 - 142353*(k429 + nu)^6 + 14146*(k429 + nu)^7)*
     (-5 + 4*(k430 + nu))*(3456 - 18344*(k430 + nu) + 35830*(k430 + nu)^2 - 
      30411*(k430 + nu)^3 + 9423*(k430 + nu)^4)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k428 + nu]*Gamma[-9/5 + k428 + nu]*Gamma[-8/5 + k428 + nu]*
     Gamma[-3/2 + k428 + nu]*Gamma[-7/5 + k428 + nu]*
     Gamma[-7/4 + k429 + nu]^2*Gamma[-3/2 + k429 + nu]^2*
     Gamma[-5/4 + k429 + nu]*Gamma[-1 + k429 + nu]^2*Gamma[-5/4 + k430 + nu]*
     Gamma[-1 + k430 + nu]^2*Gamma[-1/2 + k430 + nu]^3)/
    ((-2 + k428 + nu)*(-2 + k429 + nu)^3*(-1 + k429 + nu)*
     (7 - 4*(k428 + nu))^2*(-7 + 3*(k429 + nu))*(-5 + 3*(k429 + nu))*
     (-4 + 3*(k429 + nu))*(-7 + 4*(k429 + nu))*(-8 + 5*(k429 + nu))*
     (-7 + 5*(k429 + nu))*(-6 + 5*(k429 + nu))*(-3 + 2*(k430 + nu))*
     (-4 + 5*(k430 + nu))*(-3 + 5*(k430 + nu))*(8 - 18*(k430 + nu) + 
      9*(k430 + nu)^2)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-2 + k428 + nu]*Gamma[-7/4 + k428 + nu]^2*
     Gamma[-5/4 + k428 + nu]^2*Gamma[-7/3 + k429 + nu]*Gamma[-2 + k429 + nu]*
     Gamma[-5/3 + k429 + nu]*Gamma[-3/4 + k429 + nu]*
     Gamma[-1/2 + k429 + nu]^3*Gamma[-3/2 + k430 + nu]*
     Gamma[-4/5 + k430 + nu]*Gamma[-3/5 + k430 + nu]*Gamma[-2/5 + k430 + nu]*
     Gamma[-1/4 + k430 + nu]*Gamma[-1/5 + k430 + nu]), {k428, k429, k430}}, 
  {((-1)^(k433 - k435)*2^(-1 + 2*nu - 10*(k433 + nu) + 6*(k434 + nu) + 
       2*(k435 + nu))*3^(-4 + 3*nu + 3*(k434 + nu) - 6*(k435 + nu))*
     5^(5*(k433 + nu) - 5*(k434 + nu))*(-9078 + 14639*(k433 + nu) - 
      7820*(k433 + nu)^2 + 1383*(k433 + nu)^3)*(7 - 4*(k434 + nu))^2*
     (-3 + 2*(k434 + nu))*(36288 - 143086*(k434 + nu) + 
      234331*(k434 + nu)^2 - 204041*(k434 + nu)^3 + 99643*(k434 + nu)^4 - 
      25881*(k434 + nu)^5 + 2794*(k434 + nu)^6)*(-3 + 2*(k435 + nu))*
     (-5 + 4*(k435 + nu))*(-7 + 5*(k435 + nu))*(-6 + 5*(k435 + nu))*
     (14400 - 42168*(k435 + nu) + 46213*(k435 + nu)^2 - 22459*(k435 + nu)^3 + 
      4083*(k435 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k433 + nu]*
     Gamma[-9/5 + k433 + nu]*Gamma[-8/5 + k433 + nu]*Gamma[-3/2 + k433 + nu]*
     Gamma[-7/5 + k433 + nu]*Gamma[-7/4 + k434 + nu]^2*
     Gamma[-5/3 + k434 + nu]*Gamma[-4/3 + k434 + nu]^2*
     Gamma[-5/4 + k434 + nu]*Gamma[-8/5 + k435 + nu]*Gamma[-3/2 + k435 + nu]*
     Gamma[-7/5 + k435 + nu]*Gamma[-5/4 + k435 + nu]*Gamma[-6/5 + k435 + nu]*
     Gamma[-1 + k435 + nu]^4)/((-2 + k433 + nu)*(-2 + k434 + nu)*
     (-1 + k434 + nu)*(-2 + k435 + nu)*(7 - 4*(k433 + nu))^2*
     (3 - 2*(k434 + nu))^2*(-7 + 3*(k434 + nu))*(-7 + 4*(k434 + nu))*
     (-8 + 5*(k434 + nu))*(-7 + 5*(k434 + nu))*(-6 + 5*(k434 + nu))*
     (4 - 3*(k435 + nu))^2*(5 - 3*(k435 + nu))^2*(3 - 2*(k435 + nu))^2*
     (-4 + 3*(k435 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-2 + k433 + nu]*Gamma[-7/4 + k433 + nu]^2*
     Gamma[-5/4 + k433 + nu]^2*Gamma[-7/3 + k434 + nu]*
     Gamma[-8/5 + k434 + nu]*Gamma[-7/5 + k434 + nu]*Gamma[-6/5 + k434 + nu]*
     Gamma[-4/5 + k434 + nu]*Gamma[-3/4 + k434 + nu]*Gamma[-2 + k435 + nu]*
     Gamma[-5/3 + k435 + nu]^2*Gamma[-4/3 + k435 + nu]^2*
     Gamma[-3/5 + k435 + nu]*Gamma[-2/5 + k435 + nu]*Gamma[-1/4 + k435 + nu]*
     Gamma[-1/5 + k435 + nu]), {k433, k434, k435}}, 
  {((-1)^(1 + k436 - k439)*2^(-2 + 2*nu - 10*(k436 + nu) + 6*(k437 + nu) - 
       2*(k438 + nu) + 4*(k439 + nu))*3^(-4 + 3*nu + 3*(k437 + nu) - 
       6*(k438 + nu))*5^(-1 + 5*(k436 + nu) - 5*(k437 + nu) + 5*(k438 + nu) - 
       5*(k439 + nu))*(-9078 + 14639*(k436 + nu) - 7820*(k436 + nu)^2 + 
      1383*(k436 + nu)^3)*(7 - 4*(k437 + nu))^2*(-3 + 2*(k437 + nu))*
     (36288 - 143086*(k437 + nu) + 234331*(k437 + nu)^2 - 
      204041*(k437 + nu)^3 + 99643*(k437 + nu)^4 - 25881*(k437 + nu)^5 + 
      2794*(k437 + nu)^6)*(-3 + 2*(k438 + nu))^2*(-480 + 1096*(k438 + nu) - 
      831*(k438 + nu)^2 + 209*(k438 + nu)^3)*(-5 + 4*(k439 + nu))*
     (3456 - 18344*(k439 + nu) + 35830*(k439 + nu)^2 - 30411*(k439 + nu)^3 + 
      9423*(k439 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k436 + nu]*
     Gamma[-9/5 + k436 + nu]*Gamma[-8/5 + k436 + nu]*Gamma[-3/2 + k436 + nu]*
     Gamma[-7/5 + k436 + nu]*Gamma[-7/4 + k437 + nu]^2*
     Gamma[-5/3 + k437 + nu]*Gamma[-4/3 + k437 + nu]^2*
     Gamma[-5/4 + k437 + nu]*Gamma[-8/5 + k438 + nu]*
     Gamma[-3/2 + k438 + nu]^2*Gamma[-7/5 + k438 + nu]*
     Gamma[-6/5 + k438 + nu]*Gamma[-1 + k438 + nu]^2*Gamma[-4/5 + k438 + nu]*
     Gamma[-5/4 + k439 + nu]*Gamma[-1 + k439 + nu]^2*
     Gamma[-1/2 + k439 + nu]^3)/((-2 + k436 + nu)*(-2 + k437 + nu)*
     (-1 + k437 + nu)*(-2 + k438 + nu)*(7 - 4*(k436 + nu))^2*
     (3 - 2*(k437 + nu))^2*(-7 + 3*(k437 + nu))*(-7 + 4*(k437 + nu))*
     (-8 + 5*(k437 + nu))*(-7 + 5*(k437 + nu))*(-6 + 5*(k437 + nu))*
     (4 - 3*(k438 + nu))^2*(5 - 3*(k438 + nu))^2*(-3 + 2*(k439 + nu))*
     (-4 + 5*(k439 + nu))*(-3 + 5*(k439 + nu))*(8 - 18*(k439 + nu) + 
      9*(k439 + nu)^2)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-2 + k436 + nu]*Gamma[-7/4 + k436 + nu]^2*
     Gamma[-5/4 + k436 + nu]^2*Gamma[-7/3 + k437 + nu]*
     Gamma[-8/5 + k437 + nu]*Gamma[-7/5 + k437 + nu]*Gamma[-6/5 + k437 + nu]*
     Gamma[-4/5 + k437 + nu]*Gamma[-3/4 + k437 + nu]*Gamma[-2 + k438 + nu]*
     Gamma[-5/3 + k438 + nu]^2*Gamma[-4/3 + k438 + nu]^2*
     Gamma[-1/2 + k438 + nu]^3*Gamma[-3/2 + k439 + nu]*
     Gamma[-4/5 + k439 + nu]*Gamma[-3/5 + k439 + nu]*Gamma[-2/5 + k439 + nu]*
     Gamma[-1/4 + k439 + nu]*Gamma[-1/5 + k439 + nu]), 
   {k436, k437, k438, k439}}, 
  {(2^(-2*k446 + 2*k447 + 2*nu - 2*(k446 + nu))*
     3^(-3 + 3*nu - 6*(k446 + nu) + 3*(k447 + nu))*
     5^(-1 + 5*(k446 + nu) - 5*(k447 + nu))*(3 - 2*(k446 + nu))^2*
     (5273235 - 17370846*(k446 + nu) + 23756000*(k446 + nu)^2 - 
      17263228*(k446 + nu)^3 + 7030251*(k446 + nu)^4 - 
      1521176*(k446 + nu)^5 + 136624*(k446 + nu)^6)*
     (-364212000 + 2408457300*(k447 + nu) - 7067967550*(k447 + nu)^2 + 
      12081007716*(k447 + nu)^3 - 13253963201*(k447 + nu)^4 + 
      9678333039*(k447 + nu)^5 - 4703838321*(k447 + nu)^6 + 
      1467211929*(k447 + nu)^7 - 266508720*(k447 + nu)^8 + 
      21478176*(k447 + nu)^9)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k446 + nu]*Gamma[-9/5 + k446 + nu]*Gamma[-8/5 + k446 + nu]*
     Gamma[-7/5 + k446 + nu]*Gamma[-3/2 + k447 + nu]^2*
     Gamma[-7/6 + k447 + nu]*Gamma[-1 + k447 + nu]^4*Gamma[-5/6 + k447 + nu])/
    ((-2 + k446 + nu)*(-2 + k447 + nu)^2*(-1 + k447 + nu)*
     (-3 + 2*(k446 + nu))^3*(-7 + 3*(k446 + nu))*(-5 + 3*(k446 + nu))*
     (-9 + 4*(k446 + nu))*(-7 + 4*(k446 + nu))*(4 - 3*(k447 + nu))^2*
     (5 - 3*(k447 + nu))^2*(-5 + 4*(k447 + nu))*(-8 + 5*(k447 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k446 + nu]*
     Gamma[-5/3 + k446 + nu]*Gamma[-7/6 + k446 + nu]*Gamma[-5/6 + k446 + nu]*
     Gamma[-2 + k447 + nu]^2*Gamma[-4/5 + k447 + nu]*Gamma[-3/4 + k447 + nu]*
     Gamma[-3/5 + k447 + nu]*Gamma[-2/5 + k447 + nu]*Gamma[-1/4 + k447 + nu]*
     Gamma[-1/5 + k447 + nu]), {k446, k447}}, 
  {(2^(-2*k448 + 2*k449 + 2*nu - 2*(k448 + nu) - 4*(k449 + nu) + 
       4*(k450 + nu))*3^(-3 + 3*nu - 6*(k448 + nu) + 3*(k449 + nu))*
     5^(-1 + 5*(k448 + nu) - 5*(k450 + nu))*(3 - 2*(k448 + nu))^2*
     (5273235 - 17370846*(k448 + nu) + 23756000*(k448 + nu)^2 - 
      17263228*(k448 + nu)^3 + 7030251*(k448 + nu)^4 - 
      1521176*(k448 + nu)^5 + 136624*(k448 + nu)^6)*(3 - 2*(k449 + nu))^2*
     (965 - 2841*(k449 + nu) + 3124*(k449 + nu)^2 - 1520*(k449 + nu)^3 + 
      276*(k449 + nu)^4)*(77760 - 578376*(k450 + nu) + 
      1767434*(k450 + nu)^2 - 2837213*(k450 + nu)^3 + 2520671*(k450 + nu)^4 - 
      1174050*(k450 + nu)^5 + 223848*(k450 + nu)^6)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k448 + nu]*Gamma[-9/5 + k448 + nu]*Gamma[-8/5 + k448 + nu]*
     Gamma[-7/5 + k448 + nu]*Gamma[-3/2 + k449 + nu]^2*
     Gamma[-4/3 + k449 + nu]*Gamma[-7/6 + k449 + nu]*Gamma[-1 + k449 + nu]^2*
     Gamma[-5/6 + k449 + nu]*Gamma[-5/4 + k450 + nu]*Gamma[-1 + k450 + nu]^2*
     Gamma[-1/2 + k450 + nu]^2*Gamma[-1/3 + k450 + nu])/
    ((-2 + k448 + nu)*(-2 + k449 + nu)^2*(-1 + k449 + nu)*
     (-3 + 2*(k448 + nu))^3*(-7 + 3*(k448 + nu))*(-5 + 3*(k448 + nu))*
     (-9 + 4*(k448 + nu))*(-7 + 4*(k448 + nu))*(-3 + 2*(k449 + nu))*
     (-5 + 3*(k449 + nu))*(-5 + 4*(k449 + nu))*(-4 + 3*(k450 + nu))^2*
     (-2 + 3*(k450 + nu))*(-3 + 4*(k450 + nu))*(-4 + 5*(k450 + nu))*
     (-3 + 5*(k450 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k448 + nu]*Gamma[-5/3 + k448 + nu]*Gamma[-7/6 + k448 + nu]*
     Gamma[-5/6 + k448 + nu]*Gamma[-2 + k449 + nu]^2*Gamma[-5/4 + k449 + nu]*
     Gamma[-3/4 + k449 + nu]*Gamma[-1/2 + k449 + nu]^2*
     Gamma[-1/3 + k449 + nu]*Gamma[-4/3 + k450 + nu]*Gamma[-4/5 + k450 + nu]*
     Gamma[-3/5 + k450 + nu]*Gamma[-2/5 + k450 + nu]*Gamma[-1/4 + k450 + nu]*
     Gamma[-1/5 + k450 + nu]), {k448, k449, k450}}, 
  {((-1)^(1 + k454 - k455)*2^(2 - 2*k453 + 2*k454 + 2*nu - 2*(k453 + nu) - 
       4*(k454 + nu) + 4*(k455 + nu))*3^(-3 + 3*nu - 6*(k453 + nu) + 
       3*(k454 + nu))*5^(-2 + 5*(k453 + nu) - 5*(k455 + nu))*
     (3 - 2*(k453 + nu))^2*(5273235 - 17370846*(k453 + nu) + 
      23756000*(k453 + nu)^2 - 17263228*(k453 + nu)^3 + 
      7030251*(k453 + nu)^4 - 1521176*(k453 + nu)^5 + 136624*(k453 + nu)^6)*
     (3 - 2*(k454 + nu))^2*(-3 + 2*(k454 + nu))*
     (175200 - 778255*(k454 + nu) + 1435262*(k454 + nu)^2 - 
      1406332*(k454 + nu)^3 + 772030*(k454 + nu)^4 - 225097*(k454 + nu)^5 + 
      27228*(k454 + nu)^6)*(-5 + 4*(k455 + nu))*(3456 - 18344*(k455 + nu) + 
      35830*(k455 + nu)^2 - 30411*(k455 + nu)^3 + 9423*(k455 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-11/5 + k453 + nu]*Gamma[-9/5 + k453 + nu]*
     Gamma[-8/5 + k453 + nu]*Gamma[-7/5 + k453 + nu]*
     Gamma[-3/2 + k454 + nu]^3*Gamma[-7/6 + k454 + nu]*
     Gamma[-1 + k454 + nu]^2*Gamma[-5/6 + k454 + nu]*Gamma[-5/4 + k455 + nu]*
     Gamma[-1 + k455 + nu]^2*Gamma[-1/2 + k455 + nu]^3)/
    ((-2 + k453 + nu)*(-2 + k454 + nu)^2*(-1 + k454 + nu)*
     (-3 + 2*(k453 + nu))^3*(-7 + 3*(k453 + nu))*(-5 + 3*(k453 + nu))*
     (-9 + 4*(k453 + nu))*(-7 + 4*(k453 + nu))*(-5 + 3*(k454 + nu))*
     (-4 + 3*(k454 + nu))*(-5 + 4*(k454 + nu))*(-8 + 5*(k454 + nu))*
     (-7 + 5*(k454 + nu))*(-6 + 5*(k454 + nu))*(-3 + 2*(k455 + nu))*
     (-4 + 5*(k455 + nu))*(-3 + 5*(k455 + nu))*(8 - 18*(k455 + nu) + 
      9*(k455 + nu)^2)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k453 + nu]*Gamma[-5/3 + k453 + nu]*Gamma[-7/6 + k453 + nu]*
     Gamma[-5/6 + k453 + nu]*Gamma[-2 + k454 + nu]^2*Gamma[-5/4 + k454 + nu]*
     Gamma[-3/4 + k454 + nu]*Gamma[-1/2 + k454 + nu]^3*
     Gamma[-3/2 + k455 + nu]*Gamma[-4/5 + k455 + nu]*Gamma[-3/5 + k455 + nu]*
     Gamma[-2/5 + k455 + nu]*Gamma[-1/4 + k455 + nu]*
     Gamma[-1/5 + k455 + nu]), {k453, k454, k455}}, 
  {((-1)^(1 + k459 - k460)*2^(2 - 2*k458 + 2*k459 + 2*nu - 2*(k458 + nu) - 
       2*(k459 + nu) + 2*(k460 + nu))*3^(-5 + 3*nu - 6*(k458 + nu) + 
       9*(k459 + nu) - 6*(k460 + nu))*5^(-1 + 5*(k458 + nu) - 5*(k459 + nu))*
     (3 - 2*(k458 + nu))^2*(5273235 - 17370846*(k458 + nu) + 
      23756000*(k458 + nu)^2 - 17263228*(k458 + nu)^3 + 
      7030251*(k458 + nu)^4 - 1521176*(k458 + nu)^5 + 136624*(k458 + nu)^6)*
     (174750 - 752690*(k459 + nu) + 1346751*(k459 + nu)^2 - 
      1281136*(k459 + nu)^3 + 683314*(k459 + nu)^4 - 193731*(k459 + nu)^5 + 
      22808*(k459 + nu)^6)*(-3 + 2*(k460 + nu))*(-5 + 4*(k460 + nu))*
     (-7 + 5*(k460 + nu))*(-6 + 5*(k460 + nu))*(14400 - 42168*(k460 + nu) + 
      46213*(k460 + nu)^2 - 22459*(k460 + nu)^3 + 4083*(k460 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-11/5 + k458 + nu]*Gamma[-9/5 + k458 + nu]*
     Gamma[-8/5 + k458 + nu]*Gamma[-7/5 + k458 + nu]*
     Gamma[-5/3 + k459 + nu]^2*Gamma[-3/2 + k459 + nu]*
     Gamma[-4/3 + k459 + nu]^2*Gamma[-7/6 + k459 + nu]*
     Gamma[-5/6 + k459 + nu]*Gamma[-8/5 + k460 + nu]*Gamma[-3/2 + k460 + nu]*
     Gamma[-7/5 + k460 + nu]*Gamma[-5/4 + k460 + nu]*Gamma[-6/5 + k460 + nu]*
     Gamma[-1 + k460 + nu]^4)/((-2 + k458 + nu)*(-2 + k459 + nu)*
     (-1 + k459 + nu)*(-2 + k460 + nu)*(-3 + 2*(k458 + nu))^3*
     (-7 + 3*(k458 + nu))*(-5 + 3*(k458 + nu))*(-9 + 4*(k458 + nu))*
     (-7 + 4*(k458 + nu))*(-5 + 4*(k459 + nu))*(-8 + 5*(k459 + nu))*
     (-7 + 5*(k459 + nu))*(-6 + 5*(k459 + nu))*(4 - 3*(k460 + nu))^2*
     (5 - 3*(k460 + nu))^2*(3 - 2*(k460 + nu))^2*(-4 + 3*(k460 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k458 + nu]*
     Gamma[-5/3 + k458 + nu]*Gamma[-7/6 + k458 + nu]*Gamma[-5/6 + k458 + nu]*
     Gamma[-2 + k459 + nu]*Gamma[-8/5 + k459 + nu]*Gamma[-7/5 + k459 + nu]*
     Gamma[-5/4 + k459 + nu]*Gamma[-6/5 + k459 + nu]*Gamma[-4/5 + k459 + nu]*
     Gamma[-3/4 + k459 + nu]*Gamma[-2 + k460 + nu]*Gamma[-5/3 + k460 + nu]^2*
     Gamma[-4/3 + k460 + nu]^2*Gamma[-3/5 + k460 + nu]*
     Gamma[-2/5 + k460 + nu]*Gamma[-1/4 + k460 + nu]*
     Gamma[-1/5 + k460 + nu]), {k458, k459, k460}}, 
  {((-1)^(2 + k462 - k464)*2^(1 - 2*k461 + 2*k462 + 2*nu - 2*(k461 + nu) - 
       2*(k462 + nu) - 2*(k463 + nu) + 4*(k464 + nu))*
     3^(-5 + 3*nu - 6*(k461 + nu) + 9*(k462 + nu) - 6*(k463 + nu))*
     5^(-2 + 5*(k461 + nu) - 5*(k462 + nu) + 5*(k463 + nu) - 5*(k464 + nu))*
     (3 - 2*(k461 + nu))^2*(5273235 - 17370846*(k461 + nu) + 
      23756000*(k461 + nu)^2 - 17263228*(k461 + nu)^3 + 
      7030251*(k461 + nu)^4 - 1521176*(k461 + nu)^5 + 136624*(k461 + nu)^6)*
     (174750 - 752690*(k462 + nu) + 1346751*(k462 + nu)^2 - 
      1281136*(k462 + nu)^3 + 683314*(k462 + nu)^4 - 193731*(k462 + nu)^5 + 
      22808*(k462 + nu)^6)*(-3 + 2*(k463 + nu))^2*(-480 + 1096*(k463 + nu) - 
      831*(k463 + nu)^2 + 209*(k463 + nu)^3)*(-5 + 4*(k464 + nu))*
     (3456 - 18344*(k464 + nu) + 35830*(k464 + nu)^2 - 30411*(k464 + nu)^3 + 
      9423*(k464 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k461 + nu]*
     Gamma[-9/5 + k461 + nu]*Gamma[-8/5 + k461 + nu]*Gamma[-7/5 + k461 + nu]*
     Gamma[-5/3 + k462 + nu]^2*Gamma[-3/2 + k462 + nu]*
     Gamma[-4/3 + k462 + nu]^2*Gamma[-7/6 + k462 + nu]*
     Gamma[-5/6 + k462 + nu]*Gamma[-8/5 + k463 + nu]*
     Gamma[-3/2 + k463 + nu]^2*Gamma[-7/5 + k463 + nu]*
     Gamma[-6/5 + k463 + nu]*Gamma[-1 + k463 + nu]^2*Gamma[-4/5 + k463 + nu]*
     Gamma[-5/4 + k464 + nu]*Gamma[-1 + k464 + nu]^2*
     Gamma[-1/2 + k464 + nu]^3)/((-2 + k461 + nu)*(-2 + k462 + nu)*
     (-1 + k462 + nu)*(-2 + k463 + nu)*(-3 + 2*(k461 + nu))^3*
     (-7 + 3*(k461 + nu))*(-5 + 3*(k461 + nu))*(-9 + 4*(k461 + nu))*
     (-7 + 4*(k461 + nu))*(-5 + 4*(k462 + nu))*(-8 + 5*(k462 + nu))*
     (-7 + 5*(k462 + nu))*(-6 + 5*(k462 + nu))*(4 - 3*(k463 + nu))^2*
     (5 - 3*(k463 + nu))^2*(-3 + 2*(k464 + nu))*(-4 + 5*(k464 + nu))*
     (-3 + 5*(k464 + nu))*(8 - 18*(k464 + nu) + 9*(k464 + nu)^2)*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k461 + nu]*
     Gamma[-5/3 + k461 + nu]*Gamma[-7/6 + k461 + nu]*Gamma[-5/6 + k461 + nu]*
     Gamma[-2 + k462 + nu]*Gamma[-8/5 + k462 + nu]*Gamma[-7/5 + k462 + nu]*
     Gamma[-5/4 + k462 + nu]*Gamma[-6/5 + k462 + nu]*Gamma[-4/5 + k462 + nu]*
     Gamma[-3/4 + k462 + nu]*Gamma[-2 + k463 + nu]*Gamma[-5/3 + k463 + nu]^2*
     Gamma[-4/3 + k463 + nu]^2*Gamma[-1/2 + k463 + nu]^3*
     Gamma[-3/2 + k464 + nu]*Gamma[-4/5 + k464 + nu]*Gamma[-3/5 + k464 + nu]*
     Gamma[-2/5 + k464 + nu]*Gamma[-1/4 + k464 + nu]*
     Gamma[-1/5 + k464 + nu]), {k461, k462, k463, k464}}, 
  {(-5*(-1)^(k471 - k472)*2^(-2 + 2*nu + 2*(k471 + nu) - 4*(k472 + nu))*
     3^(-3 + 3*nu - 3*(k472 + nu))*(3 - 2*(k471 + nu))^2*
     (-11 + 5*(k471 + nu))*(-9 + 5*(k471 + nu))*(-17 + 10*(k471 + nu))*
     (-3 + 2*(k472 + nu))*(-8 + 5*(k472 + nu))*(-7 + 5*(k472 + nu))*
     (-6 + 5*(k472 + nu))*(54720 - 160683*(k472 + nu) + 
      176405*(k472 + nu)^2 - 85788*(k472 + nu)^3 + 15588*(k472 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-11/5 + k471 + nu]*Gamma[-9/5 + k471 + nu]*
     Gamma[-3/2 + k471 + nu]*Gamma[-4/3 + k471 + nu]*Gamma[-8/5 + k472 + nu]*
     Gamma[-3/2 + k472 + nu]*Gamma[-7/5 + k472 + nu]*Gamma[-6/5 + k472 + nu]*
     Gamma[-1 + k472 + nu]^5)/((-2 + k471 + nu)*(-2 + k472 + nu)^2*
     (-3 + 2*(k471 + nu))^3*(-7 + 3*(k471 + nu))*(3 - 2*(k472 + nu))^2*
     (-5 + 3*(k472 + nu))^2*(-4 + 3*(k472 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k471 + nu]*Gamma[-6/5 + k471 + nu]*
     Gamma[-1 + k471 + nu]*Gamma[-4/5 + k471 + nu]*Gamma[-2 + k472 + nu]^2*
     Gamma[-5/3 + k472 + nu]*Gamma[-4/3 + k472 + nu]*Gamma[-3/4 + k472 + nu]*
     Gamma[-3/5 + k472 + nu]*Gamma[-2/5 + k472 + nu]*Gamma[-1/4 + k472 + nu]*
     Gamma[-1/5 + k472 + nu]), {k471, k472}}}, 
 {{(2^(2*nu - 2*(k474 + nu))*3^(-3 + 6*nu - 6*(k474 + nu))*
     (-5 + 4*(k474 + nu))*(-7 + 5*(k474 + nu))*(-6 + 5*(k474 + nu))*
     (-14657356440 + 92511516810*(k474 + nu) - 265279172260*(k474 + nu)^2 + 
      456151153209*(k474 + nu)^3 - 522548231320*(k474 + nu)^4 + 
      418697740773*(k474 + nu)^5 - 239419719136*(k474 + nu)^6 + 
      97691765643*(k474 + nu)^7 - 27872354592*(k474 + nu)^8 + 
      5295045477*(k474 + nu)^9 - 602753388*(k474 + nu)^10 + 
      31142952*(k474 + nu)^11)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k474 + nu]*
     Gamma[-9/5 + k474 + nu]*Gamma[-8/5 + k474 + nu]*
     Gamma[-3/2 + k474 + nu]^2*Gamma[-7/5 + k474 + nu]*
     Gamma[-1 + k474 + nu]^4)/((-1)^k474*(-2 + k474 + nu)^5*
     (5 - 3*(k474 + nu))^4*(7 - 3*(k474 + nu))^2*(3 - 2*(k474 + nu))^2*
     (-7 + 3*(k474 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k474 + nu]^2*Gamma[-5/3 + k474 + nu]^2*
     Gamma[-4/5 + k474 + nu]*Gamma[-3/4 + k474 + nu]*Gamma[-3/5 + k474 + nu]*
     Gamma[-2/5 + k474 + nu]*Gamma[-1/4 + k474 + nu]*
     Gamma[-1/5 + k474 + nu]), {k474}}, 
  {(5*2^(-3 + 2*nu + 4*(k475 + nu) - 6*(k476 + nu))*
     3^(-4 + 6*nu - 6*(k475 + nu))*(-11 + 5*(k475 + nu))*(-9 + 5*(k475 + nu))*
     (-8 + 5*(k475 + nu))*(-206127 + 596006*(k475 + nu) - 
      687066*(k475 + nu)^2 + 394536*(k475 + nu)^3 - 112791*(k475 + nu)^4 + 
      12834*(k475 + nu)^5)*(-2 + 3*(k476 + nu))*(-7 + 5*(k476 + nu))*
     (-6 + 5*(k476 + nu))*(1944 - 8568*(k476 + nu) + 13697*(k476 + nu)^2 - 
      9396*(k476 + nu)^3 + 2340*(k476 + nu)^4)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k475 + nu]*Gamma[-9/5 + k475 + nu]*Gamma[-8/5 + k475 + nu]*
     Gamma[-3/2 + k475 + nu]^3*Gamma[-1 + k475 + nu]^2*
     Gamma[-7/5 + k476 + nu]*Gamma[-6/5 + k476 + nu]*Gamma[-1 + k476 + nu]^2*
     Gamma[-2/3 + k476 + nu]*Gamma[-1/2 + k476 + nu])/
    ((-1)^k476*(-2 + k475 + nu)^3*(5 - 3*(k475 + nu))^2*(7 - 3*(k475 + nu))^2*
     (-7 + 3*(k475 + nu))*(2 - 3*(k476 + nu))^2*(-3 + 2*(k476 + nu))^2*
     (-5 + 3*(k476 + nu))*(-4 + 3*(k476 + nu))*(-3 + 4*(k476 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k475 + nu]^2*
     Gamma[-5/3 + k475 + nu]*Gamma[-6/5 + k475 + nu]*Gamma[-4/5 + k475 + nu]*
     Gamma[-2/3 + k475 + nu]*Gamma[-3/5 + k475 + nu]*Gamma[-1/2 + k475 + nu]*
     Gamma[-5/3 + k476 + nu]*Gamma[-3/2 + k476 + nu]*Gamma[-3/4 + k476 + nu]*
     Gamma[-2/5 + k476 + nu]*Gamma[-1/4 + k476 + nu]*
     Gamma[-1/5 + k476 + nu]), {k475, k476}}, 
  {((-1)^(1 - k479)*2^(1 + 2*nu - 6*(k478 + nu) + 4*(k479 + nu))*
     3^(-4 + 6*nu - 6*(k478 + nu))*5^(-1 + 5*(k478 + nu) - 5*(k479 + nu))*
     (3 - 2*(k478 + nu))^2*(-41941095 + 163455445*(k478 + nu) - 
      272338160*(k478 + nu)^2 + 251413384*(k478 + nu)^3 - 
      138860571*(k478 + nu)^4 + 45877161*(k478 + nu)^5 - 
      8393358*(k478 + nu)^6 + 655866*(k478 + nu)^7)*(-5 + 4*(k479 + nu))*
     (3456 - 18344*(k479 + nu) + 35830*(k479 + nu)^2 - 30411*(k479 + nu)^3 + 
      9423*(k479 + nu)^4)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k478 + nu]*
     Gamma[-9/5 + k478 + nu]*Gamma[-8/5 + k478 + nu]*
     Gamma[-3/2 + k478 + nu]^3*Gamma[-7/5 + k478 + nu]*
     Gamma[-1 + k478 + nu]^2*Gamma[-5/4 + k479 + nu]*Gamma[-1 + k479 + nu]^2*
     Gamma[-1/2 + k479 + nu]^3)/((-2 + k478 + nu)^3*(5 - 3*(k478 + nu))^2*
     (7 - 3*(k478 + nu))^2*(-7 + 3*(k478 + nu))*(-5 + 3*(k478 + nu))*
     (-3 + 2*(k479 + nu))*(-4 + 5*(k479 + nu))*(-3 + 5*(k479 + nu))*
     (8 - 18*(k479 + nu) + 9*(k479 + nu)^2)*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k478 + nu]^2*Gamma[-5/3 + k478 + nu]^2*
     Gamma[-5/4 + k478 + nu]*Gamma[-3/4 + k478 + nu]*
     Gamma[-1/2 + k478 + nu]^3*Gamma[-3/2 + k479 + nu]*
     Gamma[-4/5 + k479 + nu]*Gamma[-3/5 + k479 + nu]*Gamma[-2/5 + k479 + nu]*
     Gamma[-1/4 + k479 + nu]*Gamma[-1/5 + k479 + nu]), {k478, k479}}, 
  {(-5*2^(1 + 2*nu - 4*(k481 + nu) + 2*(k482 + nu))*
     3^(-4 + 6*nu - 6*(k482 + nu))*(3 - 2*(k481 + nu))^2*
     (-11 + 5*(k481 + nu))*(-9 + 5*(k481 + nu))*(29 - 34*(k481 + nu) + 
      10*(k481 + nu)^2)*(-3 + 2*(k482 + nu))*(-5 + 4*(k482 + nu))*
     (-7 + 5*(k482 + nu))*(-6 + 5*(k482 + nu))*(14400 - 42168*(k482 + nu) + 
      46213*(k482 + nu)^2 - 22459*(k482 + nu)^3 + 4083*(k482 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k481 + nu]*Gamma[-2 + k481 + nu]*Gamma[-9/5 + k481 + nu]*
     Gamma[-3/2 + k481 + nu]*Gamma[-4/3 + k481 + nu]^2*
     Gamma[-8/5 + k482 + nu]*Gamma[-3/2 + k482 + nu]*Gamma[-7/5 + k482 + nu]*
     Gamma[-5/4 + k482 + nu]*Gamma[-6/5 + k482 + nu]*Gamma[-1 + k482 + nu]^4)/
    ((-1)^k482*(-2 + k481 + nu)*(-2 + k482 + nu)*(7 - 3*(k481 + nu))^2*
     (-3 + 2*(k481 + nu))^3*(4 - 3*(k482 + nu))^2*(5 - 3*(k482 + nu))^2*
     (3 - 2*(k482 + nu))^2*(-4 + 3*(k482 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k481 + nu]^2*Gamma[-5/4 + k481 + nu]*
     Gamma[-6/5 + k481 + nu]*Gamma[-4/5 + k481 + nu]*Gamma[-3/4 + k481 + nu]*
     Gamma[-2 + k482 + nu]*Gamma[-5/3 + k482 + nu]^2*
     Gamma[-4/3 + k482 + nu]^2*Gamma[-3/5 + k482 + nu]*
     Gamma[-2/5 + k482 + nu]*Gamma[-1/4 + k482 + nu]*
     Gamma[-1/5 + k482 + nu]), {k481, k482}}, 
  {((-1)^(2 - k485)*2^(2*nu - 4*(k483 + nu) - 2*(k484 + nu) + 4*(k485 + nu))*
     3^(-4 + 6*nu - 6*(k484 + nu))*5^(5*(k484 + nu) - 5*(k485 + nu))*
     (3 - 2*(k483 + nu))^2*(-11 + 5*(k483 + nu))*(-9 + 5*(k483 + nu))*
     (29 - 34*(k483 + nu) + 10*(k483 + nu)^2)*(-3 + 2*(k484 + nu))^2*
     (-480 + 1096*(k484 + nu) - 831*(k484 + nu)^2 + 209*(k484 + nu)^3)*
     (-5 + 4*(k485 + nu))*(3456 - 18344*(k485 + nu) + 35830*(k485 + nu)^2 - 
      30411*(k485 + nu)^3 + 9423*(k485 + nu)^4)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k483 + nu]*Gamma[-2 + k483 + nu]*Gamma[-9/5 + k483 + nu]*
     Gamma[-3/2 + k483 + nu]*Gamma[-4/3 + k483 + nu]^2*
     Gamma[-8/5 + k484 + nu]*Gamma[-3/2 + k484 + nu]^2*
     Gamma[-7/5 + k484 + nu]*Gamma[-6/5 + k484 + nu]*Gamma[-1 + k484 + nu]^2*
     Gamma[-4/5 + k484 + nu]*Gamma[-5/4 + k485 + nu]*Gamma[-1 + k485 + nu]^2*
     Gamma[-1/2 + k485 + nu]^3)/((-2 + k483 + nu)*(-2 + k484 + nu)*
     (7 - 3*(k483 + nu))^2*(-3 + 2*(k483 + nu))^3*(4 - 3*(k484 + nu))^2*
     (5 - 3*(k484 + nu))^2*(-3 + 2*(k485 + nu))*(-4 + 5*(k485 + nu))*
     (-3 + 5*(k485 + nu))*(8 - 18*(k485 + nu) + 9*(k485 + nu)^2)*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k483 + nu]^2*
     Gamma[-5/4 + k483 + nu]*Gamma[-6/5 + k483 + nu]*Gamma[-4/5 + k483 + nu]*
     Gamma[-3/4 + k483 + nu]*Gamma[-2 + k484 + nu]*Gamma[-5/3 + k484 + nu]^2*
     Gamma[-4/3 + k484 + nu]^2*Gamma[-1/2 + k484 + nu]^3*
     Gamma[-3/2 + k485 + nu]*Gamma[-4/5 + k485 + nu]*Gamma[-3/5 + k485 + nu]*
     Gamma[-2/5 + k485 + nu]*Gamma[-1/4 + k485 + nu]*
     Gamma[-1/5 + k485 + nu]), {k483, k484, k485}}, 
  {(5*2^(-2 + 2*nu + 2*(k489 + nu) - 4*(k490 + nu))*
     3^(-5 + 6*nu - 3*(k489 + nu) - 3*(k490 + nu))*(3 - 2*(k489 + nu))^2*
     (-11 + 5*(k489 + nu))*(-9 + 5*(k489 + nu))*(2637 - 6895*(k489 + nu) + 
      6573*(k489 + nu)^2 - 2721*(k489 + nu)^3 + 414*(k489 + nu)^4)*
     (-3 + 2*(k490 + nu))*(-8 + 5*(k490 + nu))*(-7 + 5*(k490 + nu))*
     (-6 + 5*(k490 + nu))*(54720 - 160683*(k490 + nu) + 
      176405*(k490 + nu)^2 - 85788*(k490 + nu)^3 + 15588*(k490 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k489 + nu]*Gamma[-2 + k489 + nu]^2*Gamma[-9/5 + k489 + nu]*
     Gamma[-3/2 + k489 + nu]*Gamma[-4/3 + k489 + nu]*Gamma[-8/5 + k490 + nu]*
     Gamma[-3/2 + k490 + nu]*Gamma[-7/5 + k490 + nu]*Gamma[-6/5 + k490 + nu]*
     Gamma[-1 + k490 + nu]^5)/((-1)^k490*(-2 + k490 + nu)^2*
     (5 - 3*(k489 + nu))^2*(7 - 3*(k489 + nu))^2*(-3 + 2*(k489 + nu))^3*
     (-7 + 3*(k489 + nu))*(3 - 2*(k490 + nu))^2*(-5 + 3*(k490 + nu))^2*
     (-4 + 3*(k490 + nu))^2*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k489 + nu]^2*Gamma[-5/3 + k489 + nu]*
     Gamma[-6/5 + k489 + nu]*Gamma[-1 + k489 + nu]*Gamma[-4/5 + k489 + nu]*
     Gamma[-2 + k490 + nu]^2*Gamma[-5/3 + k490 + nu]*Gamma[-4/3 + k490 + nu]*
     Gamma[-3/4 + k490 + nu]*Gamma[-3/5 + k490 + nu]*Gamma[-2/5 + k490 + nu]*
     Gamma[-1/4 + k490 + nu]*Gamma[-1/5 + k490 + nu]), {k489, k490}}}, 
 {{(2^(-1 + 6*nu - 6*(k492 + nu))*(-7 + 5*(k492 + nu))*(-6 + 5*(k492 + nu))*
     (-216 + 812*(k492 + nu) - 981*(k492 + nu)^2 + 378*(k492 + nu)^3)*
     Gamma[-3/2 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-7/5 + k492 + nu]*Gamma[-6/5 + k492 + nu]*
     Gamma[-1 + k492 + nu]^2*Gamma[-1/2 + k492 + nu]^2)/
    (3*(3 - 2*(k492 + nu))^2*(-3 + 4*(k492 + nu))*(8 - 18*(k492 + nu) + 
      9*(k492 + nu)^2)*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-1/2 + nu]^2*Gamma[-3/2 + k492 + nu]^2*Gamma[-3/4 + k492 + nu]*
     Gamma[-2/5 + k492 + nu]*Gamma[-1/4 + k492 + nu]*
     Gamma[-1/5 + k492 + nu]), {k492}}}, 
 {{(2^(-3 + 6*nu - 6*(k493 + nu))*(-7 + 5*(k493 + nu))*(-6 + 5*(k493 + nu))*
     (-4386240 + 21365032*(k493 + nu) - 44432244*(k493 + nu)^2 + 
      51127694*(k493 + nu)^3 - 35147403*(k493 + nu)^4 + 
      14431653*(k493 + nu)^5 - 3276585*(k493 + nu)^6 + 317277*(k493 + nu)^7)*
     Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-9/5 + k493 + nu]*Gamma[-8/5 + k493 + nu]*Gamma[-7/5 + k493 + nu]*
     Gamma[-6/5 + k493 + nu]*Gamma[-1 + k493 + nu]^4*Gamma[-1/2 + k493 + nu])/
    (9*(-1)^k493*(-2 + k493 + nu)^3*(-1 + k493 + nu)*(4 - 3*(k493 + nu))^2*
     (5 - 3*(k493 + nu))^2*(-3 + 2*(k493 + nu))*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-1/2 + nu]*Gamma[-2 + k493 + nu]^2*Gamma[-3/2 + k493 + nu]*
     Gamma[-4/5 + k493 + nu]*Gamma[-3/4 + k493 + nu]*Gamma[-3/5 + k493 + nu]*
     Gamma[-2/5 + k493 + nu]*Gamma[-1/4 + k493 + nu]*
     Gamma[-1/5 + k493 + nu]), {k493}}, 
  {-(2^(-3 + 6*nu - 10*(k494 + nu) + 4*(k495 + nu))*
      5^(-1 + 5*(k494 + nu) - 5*(k495 + nu))*(-237600 + 1169472*(k494 + nu) - 
       2460344*(k494 + nu)^2 + 2866936*(k494 + nu)^3 - 
       1997869*(k494 + nu)^4 + 832451*(k494 + nu)^5 - 192003*(k494 + nu)^6 + 
       18909*(k494 + nu)^7)*(-5 + 4*(k495 + nu))*(3456 - 18344*(k495 + nu) + 
       35830*(k495 + nu)^2 - 30411*(k495 + nu)^3 + 9423*(k495 + nu)^4)*
      Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
      Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
      Gamma[-9/5 + k494 + nu]*Gamma[-8/5 + k494 + nu]*Gamma[-7/5 + k494 + nu]*
      Gamma[-6/5 + k494 + nu]*Gamma[-1 + k494 + nu]^2*Gamma[-5/4 + k495 + nu]*
      Gamma[-1 + k495 + nu]^2*Gamma[-1/2 + k495 + nu]^3)/
    (9*(-1)^k495*(-2 + k494 + nu)^3*(-1 + k494 + nu)*(-5 + 3*(k494 + nu))*
     (-4 + 3*(k494 + nu))*(-5 + 4*(k494 + nu))*(-3 + 2*(k495 + nu))*
     (-4 + 5*(k495 + nu))*(-3 + 5*(k495 + nu))*(8 - 18*(k495 + nu) + 
      9*(k495 + nu)^2)*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^4*Gamma[-1/2 + nu]*
     Gamma[-2 + k494 + nu]^2*Gamma[-5/4 + k494 + nu]*Gamma[-3/4 + k494 + nu]*
     Gamma[-1/2 + k494 + nu]^2*Gamma[-3/2 + k495 + nu]*
     Gamma[-4/5 + k495 + nu]*Gamma[-3/5 + k495 + nu]*Gamma[-2/5 + k495 + nu]*
     Gamma[-1/4 + k495 + nu]*Gamma[-1/5 + k495 + nu]), {k494, k495}}, 
  {-(2^(-1 + 6*nu - 6*(k498 + nu))*(3 - 2*(k497 + nu))^2*(-9 + 5*(k497 + nu))*
      (-8 + 5*(k497 + nu))*(-47 + 103*(k497 + nu) - 75*(k497 + nu)^2 + 
       18*(k497 + nu)^3)*(-7 + 5*(k498 + nu))*(-6 + 5*(k498 + nu))*
      (-216 + 812*(k498 + nu) - 981*(k498 + nu)^2 + 378*(k498 + nu)^3)*
      Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
      Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
      Gamma[-9/5 + k497 + nu]*Gamma[-8/5 + k497 + nu]*Gamma[-3/2 + k497 + nu]*
      Gamma[-1 + k497 + nu]^2*Gamma[-7/5 + k498 + nu]*Gamma[-6/5 + k498 + nu]*
      Gamma[-1 + k498 + nu]^2*Gamma[-1/2 + k498 + nu]^2)/
    (9*(-1)^k497*(-2 + k497 + nu)^3*(-1 + k497 + nu)*(-3 + 2*(k497 + nu))*
     (-5 + 3*(k497 + nu))*(-4 + 3*(k497 + nu))*(3 - 2*(k498 + nu))^2*
     (-3 + 4*(k498 + nu))*(8 - 18*(k498 + nu) + 9*(k498 + nu)^2)*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-1/2 + nu]*Gamma[-2 + k497 + nu]^2*
     Gamma[-4/5 + k497 + nu]*Gamma[-3/5 + k497 + nu]*Gamma[-1/2 + k497 + nu]*
     Gamma[-3/2 + k498 + nu]^2*Gamma[-3/4 + k498 + nu]*
     Gamma[-2/5 + k498 + nu]*Gamma[-1/4 + k498 + nu]*
     Gamma[-1/5 + k498 + nu]), {k497, k498}}}, 
 {{-(2^(-3 + 2*nu - 2*(k500 + nu))*5^(-1 + 5*nu - 5*(k500 + nu))*
      (3 - 2*(k500 + nu))^2*(624240000 - 3669376500*(k500 + nu) + 
       9420552225*(k500 + nu)^2 - 13796363666*(k500 + nu)^3 + 
       12605233249*(k500 + nu)^4 - 7357150272*(k500 + nu)^5 + 
       2678639400*(k500 + nu)^6 - 556184448*(k500 + nu)^7 + 
       50420880*(k500 + nu)^8)*Gamma[-2 + nu]^2*Gamma[-4/5 + nu]*
      Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
      Gamma[-1/5 + nu]*Gamma[-3/2 + k500 + nu]^2*Gamma[-1 + k500 + nu]^6)/
    (9*(-1)^k500*(-2 + k500 + nu)^2*(4 - 3*(k500 + nu))^2*
     (5 - 3*(k500 + nu))^2*(-3 + 2*(k500 + nu))^3*(-5 + 4*(k500 + nu))*
     Gamma[-3/2 + nu]^2*Gamma[-1 + nu]^6*Gamma[-2 + k500 + nu]^2*
     Gamma[-4/5 + k500 + nu]*Gamma[-3/4 + k500 + nu]*Gamma[-3/5 + k500 + nu]*
     Gamma[-2/5 + k500 + nu]*Gamma[-1/4 + k500 + nu]*
     Gamma[-1/5 + k500 + nu]), {k500}}, 
  {(2^(-3 + 2*nu - 6*(k501 + nu) + 4*(k502 + nu))*
     5^(-1 + 5*nu - 5*(k502 + nu))*(3 - 2*(k501 + nu))^2*
     (-3120 + 6785*(k501 + nu) - 4893*(k501 + nu)^2 + 1170*(k501 + nu)^3)*
     (77760 - 578376*(k502 + nu) + 1767434*(k502 + nu)^2 - 
      2837213*(k502 + nu)^3 + 2520671*(k502 + nu)^4 - 1174050*(k502 + nu)^5 + 
      223848*(k502 + nu)^6)*Gamma[-2 + nu]^2*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-3/2 + k501 + nu]^2*Gamma[-4/3 + k501 + nu]*
     Gamma[-1 + k501 + nu]^4*Gamma[-5/4 + k502 + nu]*Gamma[-1 + k502 + nu]^2*
     Gamma[-1/2 + k502 + nu]^2*Gamma[-1/3 + k502 + nu])/
    (9*(-1)^k501*(-2 + k501 + nu)^2*(-3 + 2*(k501 + nu))*(-5 + 3*(k501 + nu))*
     (-5 + 4*(k501 + nu))*(-4 + 3*(k502 + nu))^2*(-2 + 3*(k502 + nu))*
     (-3 + 4*(k502 + nu))*(-4 + 5*(k502 + nu))*(-3 + 5*(k502 + nu))*
     Gamma[-3/2 + nu]^2*Gamma[-1 + nu]^6*Gamma[-2 + k501 + nu]^2*
     Gamma[-5/4 + k501 + nu]*Gamma[-3/4 + k501 + nu]*
     Gamma[-1/2 + k501 + nu]^2*Gamma[-1/3 + k501 + nu]*
     Gamma[-4/3 + k502 + nu]*Gamma[-4/5 + k502 + nu]*Gamma[-3/5 + k502 + nu]*
     Gamma[-2/5 + k502 + nu]*Gamma[-1/4 + k502 + nu]*
     Gamma[-1/5 + k502 + nu]), {k501, k502}}, 
  {(2^(2*nu - 6*(k504 + nu) + 4*(k505 + nu))*5^(-1 + 5*nu - 5*(k505 + nu))*
     (3 - 2*(k504 + nu))^2*(-3 + 2*(k504 + nu))*(280 - 459*(k504 + nu) + 
      189*(k504 + nu)^2)*(-5 + 4*(k505 + nu))*(3456 - 18344*(k505 + nu) + 
      35830*(k505 + nu)^2 - 30411*(k505 + nu)^3 + 9423*(k505 + nu)^4)*
     Gamma[-2 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-3/2 + k504 + nu]^3*Gamma[-1 + k504 + nu]^4*
     Gamma[-5/4 + k505 + nu]*Gamma[-1 + k505 + nu]^2*
     Gamma[-1/2 + k505 + nu]^3)/(9*(-1)^k505*(-2 + k504 + nu)^2*
     (-5 + 3*(k504 + nu))*(-4 + 3*(k504 + nu))*(-5 + 4*(k504 + nu))*
     (-3 + 2*(k505 + nu))*(-4 + 5*(k505 + nu))*(-3 + 5*(k505 + nu))*
     (8 - 18*(k505 + nu) + 9*(k505 + nu)^2)*Gamma[-3/2 + nu]^2*
     Gamma[-1 + nu]^6*Gamma[-2 + k504 + nu]^2*Gamma[-5/4 + k504 + nu]*
     Gamma[-3/4 + k504 + nu]*Gamma[-1/2 + k504 + nu]^3*
     Gamma[-3/2 + k505 + nu]*Gamma[-4/5 + k505 + nu]*Gamma[-3/5 + k505 + nu]*
     Gamma[-2/5 + k505 + nu]*Gamma[-1/4 + k505 + nu]*
     Gamma[-1/5 + k505 + nu]), {k504, k505}}, 
  {(2^(-1 + 2*nu + 4*(k507 + nu) - 6*(k508 + nu))*
     5^(-1 + 5*nu - 5*(k507 + nu))*(3 - 2*(k507 + nu))^2*
     (34560 - 100359*(k507 + nu) + 108940*(k507 + nu)^2 - 
      52398*(k507 + nu)^3 + 9423*(k507 + nu)^4)*(-7 + 5*(k508 + nu))*
     (-6 + 5*(k508 + nu))*(-216 + 812*(k508 + nu) - 981*(k508 + nu)^2 + 
      378*(k508 + nu)^3)*Gamma[-2 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-3/2 + k507 + nu]^4*Gamma[-1 + k507 + nu]^4*
     Gamma[-7/5 + k508 + nu]*Gamma[-6/5 + k508 + nu]*Gamma[-1 + k508 + nu]^2*
     Gamma[-1/2 + k508 + nu]^2)/(9*(-1)^k507*(-2 + k507 + nu)^2*
     (-5 + 3*(k507 + nu))*(-4 + 3*(k507 + nu))*(-7 + 5*(k507 + nu))*
     (-6 + 5*(k507 + nu))*(3 - 2*(k508 + nu))^2*(-3 + 4*(k508 + nu))*
     (8 - 18*(k508 + nu) + 9*(k508 + nu)^2)*Gamma[-3/2 + nu]^2*
     Gamma[-1 + nu]^6*Gamma[-2 + k507 + nu]^2*Gamma[-7/5 + k507 + nu]*
     Gamma[-6/5 + k507 + nu]*Gamma[-4/5 + k507 + nu]*Gamma[-3/5 + k507 + nu]*
     Gamma[-1/2 + k507 + nu]^2*Gamma[-3/2 + k508 + nu]^2*
     Gamma[-3/4 + k508 + nu]*Gamma[-2/5 + k508 + nu]*Gamma[-1/4 + k508 + nu]*
     Gamma[-1/5 + k508 + nu]), {k507, k508}}}, 
 {{(2^(2*nu - 2*(k510 + nu))*3^(-2 + 3*nu - 3*(k510 + nu))*
     (-5 + 4*(k510 + nu))*(-7 + 5*(k510 + nu))*(-6 + 5*(k510 + nu))*
     (-3602298960 + 21495385755*(k510 + nu) - 58223920107*(k510 + nu)^2 + 
      94497028050*(k510 + nu)^3 - 102105658642*(k510 + nu)^4 + 
      77122956981*(k510 + nu)^5 - 41552048729*(k510 + nu)^6 + 
      15968918414*(k510 + nu)^7 - 4290012938*(k510 + nu)^8 + 
      767276704*(k510 + nu)^9 - 82223744*(k510 + nu)^10 + 
      3999616*(k510 + nu)^11)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k510 + nu]*Gamma[-9/5 + k510 + nu]*Gamma[-8/5 + k510 + nu]*
     Gamma[-3/2 + k510 + nu]^2*Gamma[-7/5 + k510 + nu]*
     Gamma[-1 + k510 + nu]^4)/((-2 + k510 + nu)^6*(5 - 3*(k510 + nu))^2*
     (3 - 2*(k510 + nu))^2*(-7 + 3*(k510 + nu))*(-5 + 3*(k510 + nu))*
     (-9 + 4*(k510 + nu))*(-7 + 4*(k510 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k510 + nu]*Gamma[-2 + k510 + nu]^2*
     Gamma[-5/3 + k510 + nu]*Gamma[-4/5 + k510 + nu]*Gamma[-3/4 + k510 + nu]*
     Gamma[-3/5 + k510 + nu]*Gamma[-2/5 + k510 + nu]*Gamma[-1/4 + k510 + nu]*
     Gamma[-1/5 + k510 + nu]), {k510}}, 
  {(2^(1 + 2*nu - 6*(k511 + nu) + 4*(k512 + nu))*
     3^(-3 + 3*nu - 3*(k511 + nu))*5^(-1 + 5*(k511 + nu) - 5*(k512 + nu))*
     (-4 + 3*(k511 + nu))*(-383940 + 2306610*(k511 + nu) - 
      5213090*(k511 + nu)^2 + 6089242*(k511 + nu)^3 - 4071713*(k511 + nu)^4 + 
      1579444*(k511 + nu)^5 - 331685*(k511 + nu)^6 + 29236*(k511 + nu)^7)*
     (77760 - 578376*(k512 + nu) + 1767434*(k512 + nu)^2 - 
      2837213*(k512 + nu)^3 + 2520671*(k512 + nu)^4 - 1174050*(k512 + nu)^5 + 
      223848*(k512 + nu)^6)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k511 + nu]*Gamma[-9/5 + k511 + nu]*Gamma[-8/5 + k511 + nu]*
     Gamma[-3/2 + k511 + nu]^2*Gamma[-7/5 + k511 + nu]*
     Gamma[-4/3 + k511 + nu]*Gamma[-1 + k511 + nu]^2*Gamma[-5/4 + k512 + nu]*
     Gamma[-1 + k512 + nu]^2*Gamma[-1/2 + k512 + nu]^2*
     Gamma[-1/3 + k512 + nu])/((-2 + k511 + nu)^4*(-7 + 3*(k511 + nu))*
     (-5 + 3*(k511 + nu))^2*(-9 + 4*(k511 + nu))*(-4 + 3*(k512 + nu))^2*
     (-2 + 3*(k512 + nu))*(-3 + 4*(k512 + nu))*(-4 + 5*(k512 + nu))*
     (-3 + 5*(k512 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k511 + nu]*Gamma[-2 + k511 + nu]^2*Gamma[-5/3 + k511 + nu]*
     Gamma[-5/4 + k511 + nu]*Gamma[-3/4 + k511 + nu]*
     Gamma[-1/2 + k511 + nu]^2*Gamma[-1/3 + k511 + nu]*
     Gamma[-4/3 + k512 + nu]*Gamma[-4/5 + k512 + nu]*Gamma[-3/5 + k512 + nu]*
     Gamma[-2/5 + k512 + nu]*Gamma[-1/4 + k512 + nu]*
     Gamma[-1/5 + k512 + nu]), {k511, k512}}, 
  {(5*2^(-3 + 2*nu + 4*(k514 + nu) - 6*(k515 + nu))*
     3^(-3 + 3*nu - 3*(k514 + nu))*(3 - 2*(k514 + nu))^2*
     (-11 + 5*(k514 + nu))*(-17 + 11*(k514 + nu))*(-7 + 5*(k515 + nu))*
     (-6 + 5*(k515 + nu))*(16848000 - 99502240*(k515 + nu) + 
      256179488*(k515 + nu)^2 - 375642122*(k515 + nu)^3 + 
      343193653*(k515 + nu)^4 - 200089389*(k515 + nu)^5 + 
      72710433*(k515 + nu)^6 - 15058737*(k515 + nu)^7 + 
      1360962*(k515 + nu)^8)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k514 + nu]*Gamma[-3/2 + k514 + nu]^3*
     Gamma[-9/5 + k515 + nu]*Gamma[-8/5 + k515 + nu]*Gamma[-7/5 + k515 + nu]*
     Gamma[-6/5 + k515 + nu]*Gamma[-1 + k515 + nu]^4*Gamma[-1/2 + k515 + nu])/
    ((-2 + k514 + nu)*(-2 + k515 + nu)^3*(-1 + k515 + nu)*
     (-3 + 2*(k514 + nu))*(-7 + 3*(k514 + nu))*(-5 + 3*(k514 + nu))*
     (4 - 3*(k515 + nu))^2*(5 - 3*(k515 + nu))^2*(-3 + 2*(k515 + nu))*
     (-5 + 4*(k515 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k514 + nu]*Gamma[-5/3 + k514 + nu]*Gamma[-6/5 + k514 + nu]*
     Gamma[-1/2 + k514 + nu]*Gamma[-2 + k515 + nu]^2*Gamma[-3/2 + k515 + nu]*
     Gamma[-4/5 + k515 + nu]*Gamma[-3/4 + k515 + nu]*Gamma[-3/5 + k515 + nu]*
     Gamma[-2/5 + k515 + nu]*Gamma[-1/4 + k515 + nu]*
     Gamma[-1/5 + k515 + nu]), {k514, k515}}, 
  {-((2^(-3 + 2*nu + 4*(k516 + nu) - 10*(k517 + nu) + 4*(k518 + nu))*
      3^(-3 + 3*nu - 3*(k516 + nu))*5^(5*(k517 + nu) - 5*(k518 + nu))*
      (3 - 2*(k516 + nu))^2*(-11 + 5*(k516 + nu))*(-17 + 11*(k516 + nu))*
      (-237600 + 1169472*(k517 + nu) - 2460344*(k517 + nu)^2 + 
       2866936*(k517 + nu)^3 - 1997869*(k517 + nu)^4 + 832451*(k517 + nu)^5 - 
       192003*(k517 + nu)^6 + 18909*(k517 + nu)^7)*
      (77760 - 578376*(k518 + nu) + 1767434*(k518 + nu)^2 - 
       2837213*(k518 + nu)^3 + 2520671*(k518 + nu)^4 - 
       1174050*(k518 + nu)^5 + 223848*(k518 + nu)^6)*Gamma[-7/3 + nu]*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
      Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
      Gamma[-11/5 + k516 + nu]*Gamma[-3/2 + k516 + nu]^3*
      Gamma[-9/5 + k517 + nu]*Gamma[-8/5 + k517 + nu]*Gamma[-7/5 + k517 + nu]*
      Gamma[-4/3 + k517 + nu]*Gamma[-6/5 + k517 + nu]*Gamma[-1 + k517 + nu]^2*
      Gamma[-5/4 + k518 + nu]*Gamma[-1 + k518 + nu]^2*
      Gamma[-1/2 + k518 + nu]^2*Gamma[-1/3 + k518 + nu])/
     ((-2 + k516 + nu)*(-2 + k517 + nu)^3*(-1 + k517 + nu)*
      (-3 + 2*(k516 + nu))*(-7 + 3*(k516 + nu))*(-5 + 3*(k516 + nu))*
      (-3 + 2*(k517 + nu))*(-5 + 3*(k517 + nu))*(-5 + 4*(k517 + nu))*
      (-4 + 3*(k518 + nu))^2*(-2 + 3*(k518 + nu))*(-3 + 4*(k518 + nu))*
      (-4 + 5*(k518 + nu))*(-3 + 5*(k518 + nu))*Gamma[-11/5 + nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^4*Gamma[-7/3 + k516 + nu]*Gamma[-5/3 + k516 + nu]*
      Gamma[-6/5 + k516 + nu]*Gamma[-1/2 + k516 + nu]*Gamma[-2 + k517 + nu]^2*
      Gamma[-3/2 + k517 + nu]*Gamma[-5/4 + k517 + nu]*Gamma[-3/4 + k517 + nu]*
      Gamma[-1/2 + k517 + nu]*Gamma[-1/3 + k517 + nu]*Gamma[-4/3 + k518 + nu]*
      Gamma[-4/5 + k518 + nu]*Gamma[-3/5 + k518 + nu]*Gamma[-2/5 + k518 + nu]*
      Gamma[-1/4 + k518 + nu]*Gamma[-1/5 + k518 + nu])), {k516, k517, k518}}, 
  {((-1)^(1 + k522 - k523)*2^(1 + 2*nu - 6*(k522 + nu) + 4*(k523 + nu))*
     3^(-3 + 3*nu - 3*(k522 + nu))*5^(-1 + 5*(k522 + nu) - 5*(k523 + nu))*
     (3 - 2*(k522 + nu))^2*(8319735 - 26578665*(k522 + nu) + 
      35303379*(k522 + nu)^2 - 24951921*(k522 + nu)^3 + 
      9895722*(k522 + nu)^4 - 2087594*(k522 + nu)^5 + 182984*(k522 + nu)^6)*
     (-5 + 4*(k523 + nu))*(3456 - 18344*(k523 + nu) + 35830*(k523 + nu)^2 - 
      30411*(k523 + nu)^3 + 9423*(k523 + nu)^4)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k522 + nu]*Gamma[-9/5 + k522 + nu]*Gamma[-8/5 + k522 + nu]*
     Gamma[-3/2 + k522 + nu]^3*Gamma[-7/5 + k522 + nu]*
     Gamma[-1 + k522 + nu]^2*Gamma[-5/4 + k523 + nu]*Gamma[-1 + k523 + nu]^2*
     Gamma[-1/2 + k523 + nu]^3)/((-2 + k522 + nu)^4*(-7 + 3*(k522 + nu))*
     (-5 + 3*(k522 + nu))^2*(-9 + 4*(k522 + nu))*(-3 + 2*(k523 + nu))*
     (-4 + 5*(k523 + nu))*(-3 + 5*(k523 + nu))*(8 - 18*(k523 + nu) + 
      9*(k523 + nu)^2)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k522 + nu]*Gamma[-2 + k522 + nu]^2*Gamma[-5/3 + k522 + nu]*
     Gamma[-5/4 + k522 + nu]*Gamma[-3/4 + k522 + nu]*
     Gamma[-1/2 + k522 + nu]^3*Gamma[-3/2 + k523 + nu]*
     Gamma[-4/5 + k523 + nu]*Gamma[-3/5 + k523 + nu]*Gamma[-2/5 + k523 + nu]*
     Gamma[-1/4 + k523 + nu]*Gamma[-1/5 + k523 + nu]), {k522, k523}}, 
  {((-1)^(k525 - k526)*2^(1 + 2*nu - 4*(k525 + nu) + 2*(k526 + nu))*
     3^(-5 + 3*nu + 3*(k525 + nu) - 6*(k526 + nu))*(3 - 2*(k525 + nu))^2*
     (-9 + 5*(k525 + nu))*(-1623465 + 4407704*(k525 + nu) - 
      4763641*(k525 + nu)^2 + 2561096*(k525 + nu)^3 - 684838*(k525 + nu)^4 + 
      72856*(k525 + nu)^5)*(-3 + 2*(k526 + nu))*(-5 + 4*(k526 + nu))*
     (-7 + 5*(k526 + nu))*(-6 + 5*(k526 + nu))*(14400 - 42168*(k526 + nu) + 
      46213*(k526 + nu)^2 - 22459*(k526 + nu)^3 + 4083*(k526 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-11/5 + k525 + nu]*Gamma[-9/5 + k525 + nu]*
     Gamma[-5/3 + k525 + nu]*Gamma[-3/2 + k525 + nu]*
     Gamma[-4/3 + k525 + nu]^2*Gamma[-8/5 + k526 + nu]*
     Gamma[-3/2 + k526 + nu]*Gamma[-7/5 + k526 + nu]*Gamma[-5/4 + k526 + nu]*
     Gamma[-6/5 + k526 + nu]*Gamma[-1 + k526 + nu]^4)/
    ((-2 + k525 + nu)^2*(-2 + k526 + nu)*(-3 + 2*(k525 + nu))^3*
     (-7 + 3*(k525 + nu))*(-5 + 3*(k525 + nu))*(-9 + 4*(k525 + nu))*
     (4 - 3*(k526 + nu))^2*(5 - 3*(k526 + nu))^2*(3 - 2*(k526 + nu))^2*
     (-4 + 3*(k526 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k525 + nu]*Gamma[-2 + k525 + nu]*Gamma[-5/4 + k525 + nu]*
     Gamma[-6/5 + k525 + nu]*Gamma[-4/5 + k525 + nu]*Gamma[-3/4 + k525 + nu]*
     Gamma[-2 + k526 + nu]*Gamma[-5/3 + k526 + nu]^2*
     Gamma[-4/3 + k526 + nu]^2*Gamma[-3/5 + k526 + nu]*
     Gamma[-2/5 + k526 + nu]*Gamma[-1/4 + k526 + nu]*
     Gamma[-1/5 + k526 + nu]), {k525, k526}}, 
  {((-1)^(1 + k527 - k529)*2^(2*nu - 4*(k527 + nu) - 2*(k528 + nu) + 
       4*(k529 + nu))*3^(-5 + 3*nu + 3*(k527 + nu) - 6*(k528 + nu))*
     5^(-1 + 5*(k528 + nu) - 5*(k529 + nu))*(3 - 2*(k527 + nu))^2*
     (-9 + 5*(k527 + nu))*(-1623465 + 4407704*(k527 + nu) - 
      4763641*(k527 + nu)^2 + 2561096*(k527 + nu)^3 - 684838*(k527 + nu)^4 + 
      72856*(k527 + nu)^5)*(-3 + 2*(k528 + nu))^2*(-480 + 1096*(k528 + nu) - 
      831*(k528 + nu)^2 + 209*(k528 + nu)^3)*(-5 + 4*(k529 + nu))*
     (3456 - 18344*(k529 + nu) + 35830*(k529 + nu)^2 - 30411*(k529 + nu)^3 + 
      9423*(k529 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k527 + nu]*
     Gamma[-9/5 + k527 + nu]*Gamma[-5/3 + k527 + nu]*Gamma[-3/2 + k527 + nu]*
     Gamma[-4/3 + k527 + nu]^2*Gamma[-8/5 + k528 + nu]*
     Gamma[-3/2 + k528 + nu]^2*Gamma[-7/5 + k528 + nu]*
     Gamma[-6/5 + k528 + nu]*Gamma[-1 + k528 + nu]^2*Gamma[-4/5 + k528 + nu]*
     Gamma[-5/4 + k529 + nu]*Gamma[-1 + k529 + nu]^2*
     Gamma[-1/2 + k529 + nu]^3)/((-2 + k527 + nu)^2*(-2 + k528 + nu)*
     (-3 + 2*(k527 + nu))^3*(-7 + 3*(k527 + nu))*(-5 + 3*(k527 + nu))*
     (-9 + 4*(k527 + nu))*(4 - 3*(k528 + nu))^2*(5 - 3*(k528 + nu))^2*
     (-3 + 2*(k529 + nu))*(-4 + 5*(k529 + nu))*(-3 + 5*(k529 + nu))*
     (8 - 18*(k529 + nu) + 9*(k529 + nu)^2)*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k527 + nu]*Gamma[-2 + k527 + nu]*
     Gamma[-5/4 + k527 + nu]*Gamma[-6/5 + k527 + nu]*Gamma[-4/5 + k527 + nu]*
     Gamma[-3/4 + k527 + nu]*Gamma[-2 + k528 + nu]*Gamma[-5/3 + k528 + nu]^2*
     Gamma[-4/3 + k528 + nu]^2*Gamma[-1/2 + k528 + nu]^3*
     Gamma[-3/2 + k529 + nu]*Gamma[-4/5 + k529 + nu]*Gamma[-3/5 + k529 + nu]*
     Gamma[-2/5 + k529 + nu]*Gamma[-1/4 + k529 + nu]*
     Gamma[-1/5 + k529 + nu]), {k527, k528, k529}}, 
  {(2^(1 - 2*k533 + 2*k534 + 2*nu - 2*(k533 + nu))*
     3^(-3 + 3*nu - 6*(k533 + nu) + 3*(k534 + nu))*
     5^(-1 + 5*(k533 + nu) - 5*(k534 + nu))*(3 - 2*(k533 + nu))^2*
     (5273235 - 17370846*(k533 + nu) + 23756000*(k533 + nu)^2 - 
      17263228*(k533 + nu)^3 + 7030251*(k533 + nu)^4 - 
      1521176*(k533 + nu)^5 + 136624*(k533 + nu)^6)*
     (-364212000 + 2408457300*(k534 + nu) - 7067967550*(k534 + nu)^2 + 
      12081007716*(k534 + nu)^3 - 13253963201*(k534 + nu)^4 + 
      9678333039*(k534 + nu)^5 - 4703838321*(k534 + nu)^6 + 
      1467211929*(k534 + nu)^7 - 266508720*(k534 + nu)^8 + 
      21478176*(k534 + nu)^9)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k533 + nu]*Gamma[-9/5 + k533 + nu]*Gamma[-8/5 + k533 + nu]*
     Gamma[-7/5 + k533 + nu]*Gamma[-3/2 + k534 + nu]^2*
     Gamma[-7/6 + k534 + nu]*Gamma[-1 + k534 + nu]^4*Gamma[-5/6 + k534 + nu])/
    ((-2 + k533 + nu)*(-2 + k534 + nu)^2*(-1 + k534 + nu)*
     (-3 + 2*(k533 + nu))^3*(-7 + 3*(k533 + nu))*(-5 + 3*(k533 + nu))*
     (-9 + 4*(k533 + nu))*(-7 + 4*(k533 + nu))*(4 - 3*(k534 + nu))^2*
     (5 - 3*(k534 + nu))^2*(-5 + 4*(k534 + nu))*(-8 + 5*(k534 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k533 + nu]*
     Gamma[-5/3 + k533 + nu]*Gamma[-7/6 + k533 + nu]*Gamma[-5/6 + k533 + nu]*
     Gamma[-2 + k534 + nu]^2*Gamma[-4/5 + k534 + nu]*Gamma[-3/4 + k534 + nu]*
     Gamma[-3/5 + k534 + nu]*Gamma[-2/5 + k534 + nu]*Gamma[-1/4 + k534 + nu]*
     Gamma[-1/5 + k534 + nu]), {k533, k534}}, 
  {(2^(1 - 2*k535 + 2*k536 + 2*nu - 2*(k535 + nu) - 4*(k536 + nu) + 
       4*(k537 + nu))*3^(-3 + 3*nu - 6*(k535 + nu) + 3*(k536 + nu))*
     5^(-1 + 5*(k535 + nu) - 5*(k537 + nu))*(3 - 2*(k535 + nu))^2*
     (5273235 - 17370846*(k535 + nu) + 23756000*(k535 + nu)^2 - 
      17263228*(k535 + nu)^3 + 7030251*(k535 + nu)^4 - 
      1521176*(k535 + nu)^5 + 136624*(k535 + nu)^6)*(3 - 2*(k536 + nu))^2*
     (965 - 2841*(k536 + nu) + 3124*(k536 + nu)^2 - 1520*(k536 + nu)^3 + 
      276*(k536 + nu)^4)*(77760 - 578376*(k537 + nu) + 
      1767434*(k537 + nu)^2 - 2837213*(k537 + nu)^3 + 2520671*(k537 + nu)^4 - 
      1174050*(k537 + nu)^5 + 223848*(k537 + nu)^6)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k535 + nu]*Gamma[-9/5 + k535 + nu]*Gamma[-8/5 + k535 + nu]*
     Gamma[-7/5 + k535 + nu]*Gamma[-3/2 + k536 + nu]^2*
     Gamma[-4/3 + k536 + nu]*Gamma[-7/6 + k536 + nu]*Gamma[-1 + k536 + nu]^2*
     Gamma[-5/6 + k536 + nu]*Gamma[-5/4 + k537 + nu]*Gamma[-1 + k537 + nu]^2*
     Gamma[-1/2 + k537 + nu]^2*Gamma[-1/3 + k537 + nu])/
    ((-2 + k535 + nu)*(-2 + k536 + nu)^2*(-1 + k536 + nu)*
     (-3 + 2*(k535 + nu))^3*(-7 + 3*(k535 + nu))*(-5 + 3*(k535 + nu))*
     (-9 + 4*(k535 + nu))*(-7 + 4*(k535 + nu))*(-3 + 2*(k536 + nu))*
     (-5 + 3*(k536 + nu))*(-5 + 4*(k536 + nu))*(-4 + 3*(k537 + nu))^2*
     (-2 + 3*(k537 + nu))*(-3 + 4*(k537 + nu))*(-4 + 5*(k537 + nu))*
     (-3 + 5*(k537 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k535 + nu]*Gamma[-5/3 + k535 + nu]*Gamma[-7/6 + k535 + nu]*
     Gamma[-5/6 + k535 + nu]*Gamma[-2 + k536 + nu]^2*Gamma[-5/4 + k536 + nu]*
     Gamma[-3/4 + k536 + nu]*Gamma[-1/2 + k536 + nu]^2*
     Gamma[-1/3 + k536 + nu]*Gamma[-4/3 + k537 + nu]*Gamma[-4/5 + k537 + nu]*
     Gamma[-3/5 + k537 + nu]*Gamma[-2/5 + k537 + nu]*Gamma[-1/4 + k537 + nu]*
     Gamma[-1/5 + k537 + nu]), {k535, k536, k537}}, 
  {((-1)^(1 + k541 - k542)*2^(3 - 2*k540 + 2*k541 + 2*nu - 2*(k540 + nu) - 
       4*(k541 + nu) + 4*(k542 + nu))*3^(-3 + 3*nu - 6*(k540 + nu) + 
       3*(k541 + nu))*5^(-2 + 5*(k540 + nu) - 5*(k542 + nu))*
     (3 - 2*(k540 + nu))^2*(5273235 - 17370846*(k540 + nu) + 
      23756000*(k540 + nu)^2 - 17263228*(k540 + nu)^3 + 
      7030251*(k540 + nu)^4 - 1521176*(k540 + nu)^5 + 136624*(k540 + nu)^6)*
     (3 - 2*(k541 + nu))^2*(-3 + 2*(k541 + nu))*
     (175200 - 778255*(k541 + nu) + 1435262*(k541 + nu)^2 - 
      1406332*(k541 + nu)^3 + 772030*(k541 + nu)^4 - 225097*(k541 + nu)^5 + 
      27228*(k541 + nu)^6)*(-5 + 4*(k542 + nu))*(3456 - 18344*(k542 + nu) + 
      35830*(k542 + nu)^2 - 30411*(k542 + nu)^3 + 9423*(k542 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-11/5 + k540 + nu]*Gamma[-9/5 + k540 + nu]*
     Gamma[-8/5 + k540 + nu]*Gamma[-7/5 + k540 + nu]*
     Gamma[-3/2 + k541 + nu]^3*Gamma[-7/6 + k541 + nu]*
     Gamma[-1 + k541 + nu]^2*Gamma[-5/6 + k541 + nu]*Gamma[-5/4 + k542 + nu]*
     Gamma[-1 + k542 + nu]^2*Gamma[-1/2 + k542 + nu]^3)/
    ((-2 + k540 + nu)*(-2 + k541 + nu)^2*(-1 + k541 + nu)*
     (-3 + 2*(k540 + nu))^3*(-7 + 3*(k540 + nu))*(-5 + 3*(k540 + nu))*
     (-9 + 4*(k540 + nu))*(-7 + 4*(k540 + nu))*(-5 + 3*(k541 + nu))*
     (-4 + 3*(k541 + nu))*(-5 + 4*(k541 + nu))*(-8 + 5*(k541 + nu))*
     (-7 + 5*(k541 + nu))*(-6 + 5*(k541 + nu))*(-3 + 2*(k542 + nu))*
     (-4 + 5*(k542 + nu))*(-3 + 5*(k542 + nu))*(8 - 18*(k542 + nu) + 
      9*(k542 + nu)^2)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k540 + nu]*Gamma[-5/3 + k540 + nu]*Gamma[-7/6 + k540 + nu]*
     Gamma[-5/6 + k540 + nu]*Gamma[-2 + k541 + nu]^2*Gamma[-5/4 + k541 + nu]*
     Gamma[-3/4 + k541 + nu]*Gamma[-1/2 + k541 + nu]^3*
     Gamma[-3/2 + k542 + nu]*Gamma[-4/5 + k542 + nu]*Gamma[-3/5 + k542 + nu]*
     Gamma[-2/5 + k542 + nu]*Gamma[-1/4 + k542 + nu]*
     Gamma[-1/5 + k542 + nu]), {k540, k541, k542}}, 
  {((-1)^(1 + k546 - k547)*2^(3 - 2*k545 + 2*k546 + 2*nu - 2*(k545 + nu) - 
       2*(k546 + nu) + 2*(k547 + nu))*3^(-5 + 3*nu - 6*(k545 + nu) + 
       9*(k546 + nu) - 6*(k547 + nu))*5^(-1 + 5*(k545 + nu) - 5*(k546 + nu))*
     (3 - 2*(k545 + nu))^2*(5273235 - 17370846*(k545 + nu) + 
      23756000*(k545 + nu)^2 - 17263228*(k545 + nu)^3 + 
      7030251*(k545 + nu)^4 - 1521176*(k545 + nu)^5 + 136624*(k545 + nu)^6)*
     (174750 - 752690*(k546 + nu) + 1346751*(k546 + nu)^2 - 
      1281136*(k546 + nu)^3 + 683314*(k546 + nu)^4 - 193731*(k546 + nu)^5 + 
      22808*(k546 + nu)^6)*(-3 + 2*(k547 + nu))*(-5 + 4*(k547 + nu))*
     (-7 + 5*(k547 + nu))*(-6 + 5*(k547 + nu))*(14400 - 42168*(k547 + nu) + 
      46213*(k547 + nu)^2 - 22459*(k547 + nu)^3 + 4083*(k547 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-11/5 + k545 + nu]*Gamma[-9/5 + k545 + nu]*
     Gamma[-8/5 + k545 + nu]*Gamma[-7/5 + k545 + nu]*
     Gamma[-5/3 + k546 + nu]^2*Gamma[-3/2 + k546 + nu]*
     Gamma[-4/3 + k546 + nu]^2*Gamma[-7/6 + k546 + nu]*
     Gamma[-5/6 + k546 + nu]*Gamma[-8/5 + k547 + nu]*Gamma[-3/2 + k547 + nu]*
     Gamma[-7/5 + k547 + nu]*Gamma[-5/4 + k547 + nu]*Gamma[-6/5 + k547 + nu]*
     Gamma[-1 + k547 + nu]^4)/((-2 + k545 + nu)*(-2 + k546 + nu)*
     (-1 + k546 + nu)*(-2 + k547 + nu)*(-3 + 2*(k545 + nu))^3*
     (-7 + 3*(k545 + nu))*(-5 + 3*(k545 + nu))*(-9 + 4*(k545 + nu))*
     (-7 + 4*(k545 + nu))*(-5 + 4*(k546 + nu))*(-8 + 5*(k546 + nu))*
     (-7 + 5*(k546 + nu))*(-6 + 5*(k546 + nu))*(4 - 3*(k547 + nu))^2*
     (5 - 3*(k547 + nu))^2*(3 - 2*(k547 + nu))^2*(-4 + 3*(k547 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k545 + nu]*
     Gamma[-5/3 + k545 + nu]*Gamma[-7/6 + k545 + nu]*Gamma[-5/6 + k545 + nu]*
     Gamma[-2 + k546 + nu]*Gamma[-8/5 + k546 + nu]*Gamma[-7/5 + k546 + nu]*
     Gamma[-5/4 + k546 + nu]*Gamma[-6/5 + k546 + nu]*Gamma[-4/5 + k546 + nu]*
     Gamma[-3/4 + k546 + nu]*Gamma[-2 + k547 + nu]*Gamma[-5/3 + k547 + nu]^2*
     Gamma[-4/3 + k547 + nu]^2*Gamma[-3/5 + k547 + nu]*
     Gamma[-2/5 + k547 + nu]*Gamma[-1/4 + k547 + nu]*
     Gamma[-1/5 + k547 + nu]), {k545, k546, k547}}, 
  {((-1)^(2 + k549 - k551)*2^(2 - 2*k548 + 2*k549 + 2*nu - 2*(k548 + nu) - 
       2*(k549 + nu) - 2*(k550 + nu) + 4*(k551 + nu))*
     3^(-5 + 3*nu - 6*(k548 + nu) + 9*(k549 + nu) - 6*(k550 + nu))*
     5^(-2 + 5*(k548 + nu) - 5*(k549 + nu) + 5*(k550 + nu) - 5*(k551 + nu))*
     (3 - 2*(k548 + nu))^2*(5273235 - 17370846*(k548 + nu) + 
      23756000*(k548 + nu)^2 - 17263228*(k548 + nu)^3 + 
      7030251*(k548 + nu)^4 - 1521176*(k548 + nu)^5 + 136624*(k548 + nu)^6)*
     (174750 - 752690*(k549 + nu) + 1346751*(k549 + nu)^2 - 
      1281136*(k549 + nu)^3 + 683314*(k549 + nu)^4 - 193731*(k549 + nu)^5 + 
      22808*(k549 + nu)^6)*(-3 + 2*(k550 + nu))^2*(-480 + 1096*(k550 + nu) - 
      831*(k550 + nu)^2 + 209*(k550 + nu)^3)*(-5 + 4*(k551 + nu))*
     (3456 - 18344*(k551 + nu) + 35830*(k551 + nu)^2 - 30411*(k551 + nu)^3 + 
      9423*(k551 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k548 + nu]*
     Gamma[-9/5 + k548 + nu]*Gamma[-8/5 + k548 + nu]*Gamma[-7/5 + k548 + nu]*
     Gamma[-5/3 + k549 + nu]^2*Gamma[-3/2 + k549 + nu]*
     Gamma[-4/3 + k549 + nu]^2*Gamma[-7/6 + k549 + nu]*
     Gamma[-5/6 + k549 + nu]*Gamma[-8/5 + k550 + nu]*
     Gamma[-3/2 + k550 + nu]^2*Gamma[-7/5 + k550 + nu]*
     Gamma[-6/5 + k550 + nu]*Gamma[-1 + k550 + nu]^2*Gamma[-4/5 + k550 + nu]*
     Gamma[-5/4 + k551 + nu]*Gamma[-1 + k551 + nu]^2*
     Gamma[-1/2 + k551 + nu]^3)/((-2 + k548 + nu)*(-2 + k549 + nu)*
     (-1 + k549 + nu)*(-2 + k550 + nu)*(-3 + 2*(k548 + nu))^3*
     (-7 + 3*(k548 + nu))*(-5 + 3*(k548 + nu))*(-9 + 4*(k548 + nu))*
     (-7 + 4*(k548 + nu))*(-5 + 4*(k549 + nu))*(-8 + 5*(k549 + nu))*
     (-7 + 5*(k549 + nu))*(-6 + 5*(k549 + nu))*(4 - 3*(k550 + nu))^2*
     (5 - 3*(k550 + nu))^2*(-3 + 2*(k551 + nu))*(-4 + 5*(k551 + nu))*
     (-3 + 5*(k551 + nu))*(8 - 18*(k551 + nu) + 9*(k551 + nu)^2)*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k548 + nu]*
     Gamma[-5/3 + k548 + nu]*Gamma[-7/6 + k548 + nu]*Gamma[-5/6 + k548 + nu]*
     Gamma[-2 + k549 + nu]*Gamma[-8/5 + k549 + nu]*Gamma[-7/5 + k549 + nu]*
     Gamma[-5/4 + k549 + nu]*Gamma[-6/5 + k549 + nu]*Gamma[-4/5 + k549 + nu]*
     Gamma[-3/4 + k549 + nu]*Gamma[-2 + k550 + nu]*Gamma[-5/3 + k550 + nu]^2*
     Gamma[-4/3 + k550 + nu]^2*Gamma[-1/2 + k550 + nu]^3*
     Gamma[-3/2 + k551 + nu]*Gamma[-4/5 + k551 + nu]*Gamma[-3/5 + k551 + nu]*
     Gamma[-2/5 + k551 + nu]*Gamma[-1/4 + k551 + nu]*
     Gamma[-1/5 + k551 + nu]), {k548, k549, k550, k551}}, 
  {-((2^(-1 + 2*nu + 4*(k558 + nu) - 6*(k559 + nu))*
      3^(-2 + 3*nu - 3*(k558 + nu))*(3 - 2*(k558 + nu))^2*
      (-9 + 5*(k558 + nu))*(-8 + 5*(k558 + nu))*
      (1591395 - 5206035*(k558 + nu) + 7075423*(k558 + nu)^2 - 
       5112681*(k558 + nu)^3 + 2071306*(k558 + nu)^4 - 446008*(k558 + nu)^5 + 
       39872*(k558 + nu)^6)*(-7 + 5*(k559 + nu))*(-6 + 5*(k559 + nu))*
      (-216 + 812*(k559 + nu) - 981*(k559 + nu)^2 + 378*(k559 + nu)^3)*
      Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
      Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
      Gamma[-1/5 + nu]*Gamma[-11/5 + k558 + nu]*Gamma[-9/5 + k558 + nu]*
      Gamma[-8/5 + k558 + nu]*Gamma[-3/2 + k558 + nu]^4*
      Gamma[-1 + k558 + nu]^2*Gamma[-7/5 + k559 + nu]*Gamma[-6/5 + k559 + nu]*
      Gamma[-1 + k559 + nu]^2*Gamma[-1/2 + k559 + nu]^2)/
     ((-2 + k558 + nu)^4*(-3 + 2*(k558 + nu))*(-7 + 3*(k558 + nu))*
      (-5 + 3*(k558 + nu))^2*(-9 + 4*(k558 + nu))*(-7 + 4*(k558 + nu))*
      (3 - 2*(k559 + nu))^2*(-3 + 4*(k559 + nu))*(8 - 18*(k559 + nu) + 
       9*(k559 + nu)^2)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
      Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
      Gamma[-7/3 + k558 + nu]*Gamma[-2 + k558 + nu]^2*Gamma[-5/3 + k558 + nu]*
      Gamma[-6/5 + k558 + nu]*Gamma[-4/5 + k558 + nu]*Gamma[-3/5 + k558 + nu]*
      Gamma[-1/2 + k558 + nu]^2*Gamma[-3/2 + k559 + nu]^2*
      Gamma[-3/4 + k559 + nu]*Gamma[-2/5 + k559 + nu]*Gamma[-1/4 + k559 + nu]*
      Gamma[-1/5 + k559 + nu])), {k558, k559}}, 
  {(-5*(-1)^(k561 - k562)*2^(-2 + 2*nu + 4*(k561 + nu) - 6*(k562 + nu))*
     3^(-3 + 3*nu - 3*(k561 + nu))*(3 - 2*(k561 + nu))^2*
     (-11 + 5*(k561 + nu))*(-2211 + 3595*(k561 + nu) - 1934*(k561 + nu)^2 + 
      344*(k561 + nu)^3)*(-7 + 5*(k562 + nu))*(-6 + 5*(k562 + nu))*
     (-4386240 + 21365032*(k562 + nu) - 44432244*(k562 + nu)^2 + 
      51127694*(k562 + nu)^3 - 35147403*(k562 + nu)^4 + 
      14431653*(k562 + nu)^5 - 3276585*(k562 + nu)^6 + 317277*(k562 + nu)^7)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-11/5 + k561 + nu]*Gamma[-3/2 + k561 + nu]^3*
     Gamma[-9/5 + k562 + nu]*Gamma[-8/5 + k562 + nu]*Gamma[-7/5 + k562 + nu]*
     Gamma[-6/5 + k562 + nu]*Gamma[-1 + k562 + nu]^4*Gamma[-1/2 + k562 + nu])/
    ((-2 + k561 + nu)*(-2 + k562 + nu)^3*(-1 + k562 + nu)*
     (-3 + 2*(k561 + nu))*(-7 + 3*(k561 + nu))*(-5 + 3*(k561 + nu))*
     (-9 + 4*(k561 + nu))*(-7 + 4*(k561 + nu))*(4 - 3*(k562 + nu))^2*
     (5 - 3*(k562 + nu))^2*(-3 + 2*(k562 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k561 + nu]*Gamma[-5/3 + k561 + nu]*
     Gamma[-6/5 + k561 + nu]*Gamma[-1/2 + k561 + nu]*Gamma[-2 + k562 + nu]^2*
     Gamma[-3/2 + k562 + nu]*Gamma[-4/5 + k562 + nu]*Gamma[-3/4 + k562 + nu]*
     Gamma[-3/5 + k562 + nu]*Gamma[-2/5 + k562 + nu]*Gamma[-1/4 + k562 + nu]*
     Gamma[-1/5 + k562 + nu]), {k561, k562}}, 
  {((-1)^(k563 - k565)*2^(-2 + 2*nu + 4*(k563 + nu) - 10*(k564 + nu) + 
       4*(k565 + nu))*3^(-3 + 3*nu - 3*(k563 + nu))*
     5^(5*(k564 + nu) - 5*(k565 + nu))*(3 - 2*(k563 + nu))^2*
     (-11 + 5*(k563 + nu))*(-2211 + 3595*(k563 + nu) - 1934*(k563 + nu)^2 + 
      344*(k563 + nu)^3)*(-237600 + 1169472*(k564 + nu) - 
      2460344*(k564 + nu)^2 + 2866936*(k564 + nu)^3 - 1997869*(k564 + nu)^4 + 
      832451*(k564 + nu)^5 - 192003*(k564 + nu)^6 + 18909*(k564 + nu)^7)*
     (-5 + 4*(k565 + nu))*(3456 - 18344*(k565 + nu) + 35830*(k565 + nu)^2 - 
      30411*(k565 + nu)^3 + 9423*(k565 + nu)^4)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k563 + nu]*Gamma[-3/2 + k563 + nu]^3*
     Gamma[-9/5 + k564 + nu]*Gamma[-8/5 + k564 + nu]*Gamma[-7/5 + k564 + nu]*
     Gamma[-6/5 + k564 + nu]*Gamma[-1 + k564 + nu]^2*Gamma[-5/4 + k565 + nu]*
     Gamma[-1 + k565 + nu]^2*Gamma[-1/2 + k565 + nu]^3)/
    ((-2 + k563 + nu)*(-2 + k564 + nu)^3*(-1 + k564 + nu)*
     (-3 + 2*(k563 + nu))*(-7 + 3*(k563 + nu))*(-5 + 3*(k563 + nu))*
     (-9 + 4*(k563 + nu))*(-7 + 4*(k563 + nu))*(-5 + 3*(k564 + nu))*
     (-4 + 3*(k564 + nu))*(-5 + 4*(k564 + nu))*(-3 + 2*(k565 + nu))*
     (-4 + 5*(k565 + nu))*(-3 + 5*(k565 + nu))*(8 - 18*(k565 + nu) + 
      9*(k565 + nu)^2)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k563 + nu]*Gamma[-5/3 + k563 + nu]*Gamma[-6/5 + k563 + nu]*
     Gamma[-1/2 + k563 + nu]*Gamma[-2 + k564 + nu]^2*Gamma[-5/4 + k564 + nu]*
     Gamma[-3/4 + k564 + nu]*Gamma[-1/2 + k564 + nu]^2*
     Gamma[-3/2 + k565 + nu]*Gamma[-4/5 + k565 + nu]*Gamma[-3/5 + k565 + nu]*
     Gamma[-2/5 + k565 + nu]*Gamma[-1/4 + k565 + nu]*
     Gamma[-1/5 + k565 + nu]), {k563, k564, k565}}, 
  {(5*(-1)^(k568 - k569)*2^(2*nu + 4*(k568 + nu) - 6*(k570 + nu))*
     3^(-3 + 3*nu - 3*(k568 + nu))*(3 - 2*(k568 + nu))^2*
     (-11 + 5*(k568 + nu))*(-2211 + 3595*(k568 + nu) - 1934*(k568 + nu)^2 + 
      344*(k568 + nu)^3)*(3 - 2*(k569 + nu))^2*(-9 + 5*(k569 + nu))*
     (-8 + 5*(k569 + nu))*(-47 + 103*(k569 + nu) - 75*(k569 + nu)^2 + 
      18*(k569 + nu)^3)*(-7 + 5*(k570 + nu))*(-6 + 5*(k570 + nu))*
     (-216 + 812*(k570 + nu) - 981*(k570 + nu)^2 + 378*(k570 + nu)^3)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-11/5 + k568 + nu]*Gamma[-3/2 + k568 + nu]^3*
     Gamma[-9/5 + k569 + nu]*Gamma[-8/5 + k569 + nu]*Gamma[-3/2 + k569 + nu]*
     Gamma[-1 + k569 + nu]^2*Gamma[-7/5 + k570 + nu]*Gamma[-6/5 + k570 + nu]*
     Gamma[-1 + k570 + nu]^2*Gamma[-1/2 + k570 + nu]^2)/
    ((-2 + k568 + nu)*(-2 + k569 + nu)^3*(-1 + k569 + nu)*
     (-3 + 2*(k568 + nu))*(-7 + 3*(k568 + nu))*(-5 + 3*(k568 + nu))*
     (-9 + 4*(k568 + nu))*(-7 + 4*(k568 + nu))*(-3 + 2*(k569 + nu))*
     (-5 + 3*(k569 + nu))*(-4 + 3*(k569 + nu))*(3 - 2*(k570 + nu))^2*
     (-3 + 4*(k570 + nu))*(8 - 18*(k570 + nu) + 9*(k570 + nu)^2)*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k568 + nu]*
     Gamma[-5/3 + k568 + nu]*Gamma[-6/5 + k568 + nu]*Gamma[-1/2 + k568 + nu]*
     Gamma[-2 + k569 + nu]^2*Gamma[-4/5 + k569 + nu]*Gamma[-3/5 + k569 + nu]*
     Gamma[-1/2 + k569 + nu]*Gamma[-3/2 + k570 + nu]^2*
     Gamma[-3/4 + k570 + nu]*Gamma[-2/5 + k570 + nu]*Gamma[-1/4 + k570 + nu]*
     Gamma[-1/5 + k570 + nu]), {k568, k569, k570}}, 
  {((-1)^(1 + k574 - k575)*2^(-2 + 2*nu - 2*(k575 + nu))*
     3^(-3 + 3*nu - 3*(k574 + nu))*5^(-1 + 5*(k574 + nu) - 5*(k575 + nu))*
     (3 - 2*(k574 + nu))^2*(-330255 + 865722*(k574 + nu) - 
      904439*(k574 + nu)^2 + 470704*(k574 + nu)^3 - 122032*(k574 + nu)^4 + 
      12608*(k574 + nu)^5)*(3 - 2*(k575 + nu))^2*
     (624240000 - 3669376500*(k575 + nu) + 9420552225*(k575 + nu)^2 - 
      13796363666*(k575 + nu)^3 + 12605233249*(k575 + nu)^4 - 
      7357150272*(k575 + nu)^5 + 2678639400*(k575 + nu)^6 - 
      556184448*(k575 + nu)^7 + 50420880*(k575 + nu)^8)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k574 + nu]*Gamma[-9/5 + k574 + nu]*Gamma[-8/5 + k574 + nu]*
     Gamma[-7/5 + k574 + nu]*Gamma[-3/2 + k575 + nu]^2*
     Gamma[-1 + k575 + nu]^6)/((-2 + k575 + nu)^2*(-3 + 2*(k574 + nu))^3*
     (-7 + 3*(k574 + nu))*(-5 + 3*(k574 + nu))*(-9 + 4*(k574 + nu))*
     (-7 + 4*(k574 + nu))*(4 - 3*(k575 + nu))^2*(5 - 3*(k575 + nu))^2*
     (-3 + 2*(k575 + nu))^3*(-5 + 4*(k575 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k574 + nu]*Gamma[-5/3 + k574 + nu]*
     Gamma[-1 + k574 + nu]^2*Gamma[-2 + k575 + nu]^2*Gamma[-4/5 + k575 + nu]*
     Gamma[-3/4 + k575 + nu]*Gamma[-3/5 + k575 + nu]*Gamma[-2/5 + k575 + nu]*
     Gamma[-1/4 + k575 + nu]*Gamma[-1/5 + k575 + nu]), {k574, k575}}, 
  {((-1)^(k576 - k577)*2^(-2 + 2*nu - 6*(k577 + nu) + 4*(k578 + nu))*
     3^(-3 + 3*nu - 3*(k576 + nu))*5^(-1 + 5*(k576 + nu) - 5*(k578 + nu))*
     (3 - 2*(k576 + nu))^2*(-330255 + 865722*(k576 + nu) - 
      904439*(k576 + nu)^2 + 470704*(k576 + nu)^3 - 122032*(k576 + nu)^4 + 
      12608*(k576 + nu)^5)*(3 - 2*(k577 + nu))^2*(-3120 + 6785*(k577 + nu) - 
      4893*(k577 + nu)^2 + 1170*(k577 + nu)^3)*(77760 - 578376*(k578 + nu) + 
      1767434*(k578 + nu)^2 - 2837213*(k578 + nu)^3 + 2520671*(k578 + nu)^4 - 
      1174050*(k578 + nu)^5 + 223848*(k578 + nu)^6)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k576 + nu]*Gamma[-9/5 + k576 + nu]*Gamma[-8/5 + k576 + nu]*
     Gamma[-7/5 + k576 + nu]*Gamma[-3/2 + k577 + nu]^2*
     Gamma[-4/3 + k577 + nu]*Gamma[-1 + k577 + nu]^4*Gamma[-5/4 + k578 + nu]*
     Gamma[-1 + k578 + nu]^2*Gamma[-1/2 + k578 + nu]^2*
     Gamma[-1/3 + k578 + nu])/((-2 + k577 + nu)^2*(-3 + 2*(k576 + nu))^3*
     (-7 + 3*(k576 + nu))*(-5 + 3*(k576 + nu))*(-9 + 4*(k576 + nu))*
     (-7 + 4*(k576 + nu))*(-3 + 2*(k577 + nu))*(-5 + 3*(k577 + nu))*
     (-5 + 4*(k577 + nu))*(-4 + 3*(k578 + nu))^2*(-2 + 3*(k578 + nu))*
     (-3 + 4*(k578 + nu))*(-4 + 5*(k578 + nu))*(-3 + 5*(k578 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k576 + nu]*
     Gamma[-5/3 + k576 + nu]*Gamma[-1 + k576 + nu]^2*Gamma[-2 + k577 + nu]^2*
     Gamma[-5/4 + k577 + nu]*Gamma[-3/4 + k577 + nu]*
     Gamma[-1/2 + k577 + nu]^2*Gamma[-1/3 + k577 + nu]*
     Gamma[-4/3 + k578 + nu]*Gamma[-4/5 + k578 + nu]*Gamma[-3/5 + k578 + nu]*
     Gamma[-2/5 + k578 + nu]*Gamma[-1/4 + k578 + nu]*
     Gamma[-1/5 + k578 + nu]), {k576, k577, k578}}, 
  {((-1)^(k581 - k583)*2^(1 + 2*nu - 6*(k582 + nu) + 4*(k583 + nu))*
     3^(-3 + 3*nu - 3*(k581 + nu))*5^(-1 + 5*(k581 + nu) - 5*(k583 + nu))*
     (3 - 2*(k581 + nu))^2*(-330255 + 865722*(k581 + nu) - 
      904439*(k581 + nu)^2 + 470704*(k581 + nu)^3 - 122032*(k581 + nu)^4 + 
      12608*(k581 + nu)^5)*(3 - 2*(k582 + nu))^2*(-3 + 2*(k582 + nu))*
     (280 - 459*(k582 + nu) + 189*(k582 + nu)^2)*(-5 + 4*(k583 + nu))*
     (3456 - 18344*(k583 + nu) + 35830*(k583 + nu)^2 - 30411*(k583 + nu)^3 + 
      9423*(k583 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k581 + nu]*
     Gamma[-9/5 + k581 + nu]*Gamma[-8/5 + k581 + nu]*Gamma[-7/5 + k581 + nu]*
     Gamma[-3/2 + k582 + nu]^3*Gamma[-1 + k582 + nu]^4*
     Gamma[-5/4 + k583 + nu]*Gamma[-1 + k583 + nu]^2*
     Gamma[-1/2 + k583 + nu]^3)/((-2 + k582 + nu)^2*(-3 + 2*(k581 + nu))^3*
     (-7 + 3*(k581 + nu))*(-5 + 3*(k581 + nu))*(-9 + 4*(k581 + nu))*
     (-7 + 4*(k581 + nu))*(-5 + 3*(k582 + nu))*(-4 + 3*(k582 + nu))*
     (-5 + 4*(k582 + nu))*(-3 + 2*(k583 + nu))*(-4 + 5*(k583 + nu))*
     (-3 + 5*(k583 + nu))*(8 - 18*(k583 + nu) + 9*(k583 + nu)^2)*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k581 + nu]*
     Gamma[-5/3 + k581 + nu]*Gamma[-1 + k581 + nu]^2*Gamma[-2 + k582 + nu]^2*
     Gamma[-5/4 + k582 + nu]*Gamma[-3/4 + k582 + nu]*
     Gamma[-1/2 + k582 + nu]^3*Gamma[-3/2 + k583 + nu]*
     Gamma[-4/5 + k583 + nu]*Gamma[-3/5 + k583 + nu]*Gamma[-2/5 + k583 + nu]*
     Gamma[-1/4 + k583 + nu]*Gamma[-1/5 + k583 + nu]), {k581, k582, k583}}, 
  {((-1)^(k586 - k587)*2^(2*nu + 4*(k587 + nu) - 6*(k588 + nu))*
     3^(-3 + 3*nu - 3*(k586 + nu))*5^(-1 + 5*(k586 + nu) - 5*(k587 + nu))*
     (3 - 2*(k586 + nu))^2*(-330255 + 865722*(k586 + nu) - 
      904439*(k586 + nu)^2 + 470704*(k586 + nu)^3 - 122032*(k586 + nu)^4 + 
      12608*(k586 + nu)^5)*(3 - 2*(k587 + nu))^2*
     (34560 - 100359*(k587 + nu) + 108940*(k587 + nu)^2 - 
      52398*(k587 + nu)^3 + 9423*(k587 + nu)^4)*(-7 + 5*(k588 + nu))*
     (-6 + 5*(k588 + nu))*(-216 + 812*(k588 + nu) - 981*(k588 + nu)^2 + 
      378*(k588 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k586 + nu]*
     Gamma[-9/5 + k586 + nu]*Gamma[-8/5 + k586 + nu]*Gamma[-7/5 + k586 + nu]*
     Gamma[-3/2 + k587 + nu]^4*Gamma[-1 + k587 + nu]^4*
     Gamma[-7/5 + k588 + nu]*Gamma[-6/5 + k588 + nu]*Gamma[-1 + k588 + nu]^2*
     Gamma[-1/2 + k588 + nu]^2)/((-2 + k587 + nu)^2*(-3 + 2*(k586 + nu))^3*
     (-7 + 3*(k586 + nu))*(-5 + 3*(k586 + nu))*(-9 + 4*(k586 + nu))*
     (-7 + 4*(k586 + nu))*(-5 + 3*(k587 + nu))*(-4 + 3*(k587 + nu))*
     (-7 + 5*(k587 + nu))*(-6 + 5*(k587 + nu))*(3 - 2*(k588 + nu))^2*
     (-3 + 4*(k588 + nu))*(8 - 18*(k588 + nu) + 9*(k588 + nu)^2)*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k586 + nu]*
     Gamma[-5/3 + k586 + nu]*Gamma[-1 + k586 + nu]^2*Gamma[-2 + k587 + nu]^2*
     Gamma[-7/5 + k587 + nu]*Gamma[-6/5 + k587 + nu]*Gamma[-4/5 + k587 + nu]*
     Gamma[-3/5 + k587 + nu]*Gamma[-1/2 + k587 + nu]^2*
     Gamma[-3/2 + k588 + nu]^2*Gamma[-3/4 + k588 + nu]*
     Gamma[-2/5 + k588 + nu]*Gamma[-1/4 + k588 + nu]*
     Gamma[-1/5 + k588 + nu]), {k586, k587, k588}}}, 
 {{-((2^(-4 + 2*nu - 2*(k592 + nu))*3^(-2 + 3*nu - 3*(k592 + nu))*
      (-5 + 4*(k592 + nu))*(-7 + 5*(k592 + nu))*(-6 + 5*(k592 + nu))*
      (482276516400 - 3201936545790*(k592 + nu) + 9739976164167*
        (k592 + nu)^2 - 17949244575514*(k592 + nu)^3 + 
       22317364140579*(k592 + nu)^4 - 19722282964278*(k592 + nu)^5 + 
       12701404537025*(k592 + nu)^6 - 6005894160918*(k592 + nu)^7 + 
       2069307764673*(k592 + nu)^8 - 506608907516*(k592 + nu)^9 + 
       83647696356*(k592 + nu)^10 - 8362699104*(k592 + nu)^11 + 
       382807360*(k592 + nu)^12)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*
      Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
      Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
      Gamma[-11/5 + k592 + nu]*Gamma[-9/5 + k592 + nu]*
      Gamma[-8/5 + k592 + nu]*Gamma[-3/2 + k592 + nu]^2*
      Gamma[-7/5 + k592 + nu]*Gamma[-1 + k592 + nu]^4)/
     ((-2 + k592 + nu)^6*(7 - 4*(k592 + nu))^2*(5 - 3*(k592 + nu))^2*
      (3 - 2*(k592 + nu))^2*(-7 + 3*(k592 + nu))*(-5 + 3*(k592 + nu))*
      (-9 + 4*(k592 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
      Gamma[-7/3 + k592 + nu]*Gamma[-2 + k592 + nu]^2*Gamma[-5/3 + k592 + nu]*
      Gamma[-4/5 + k592 + nu]*Gamma[-3/4 + k592 + nu]*Gamma[-3/5 + k592 + nu]*
      Gamma[-2/5 + k592 + nu]*Gamma[-1/4 + k592 + nu]*
      Gamma[-1/5 + k592 + nu])), {k592}}, 
  {(2^(-2 + 2*nu - 6*(k593 + nu) + 4*(k594 + nu))*
     3^(-3 + 3*nu - 3*(k593 + nu))*5^(-1 + 5*(k593 + nu) - 5*(k594 + nu))*
     (-4 + 3*(k593 + nu))*(722142540 - 3256379685*(k593 + nu) + 
      6411994958*(k593 + nu)^2 - 7200147780*(k593 + nu)^3 + 
      5042604738*(k593 + nu)^4 - 2255215419*(k593 + nu)^5 + 
      628916244*(k593 + nu)^6 - 99977340*(k593 + nu)^7 + 
      6935536*(k593 + nu)^8)*(77760 - 578376*(k594 + nu) + 
      1767434*(k594 + nu)^2 - 2837213*(k594 + nu)^3 + 2520671*(k594 + nu)^4 - 
      1174050*(k594 + nu)^5 + 223848*(k594 + nu)^6)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k593 + nu]*Gamma[-9/5 + k593 + nu]*Gamma[-8/5 + k593 + nu]*
     Gamma[-3/2 + k593 + nu]^2*Gamma[-7/5 + k593 + nu]*
     Gamma[-4/3 + k593 + nu]*Gamma[-1 + k593 + nu]^2*Gamma[-5/4 + k594 + nu]*
     Gamma[-1 + k594 + nu]^2*Gamma[-1/2 + k594 + nu]^2*
     Gamma[-1/3 + k594 + nu])/((-2 + k593 + nu)^4*(-7 + 3*(k593 + nu))*
     (-5 + 3*(k593 + nu))^2*(-9 + 4*(k593 + nu))*(-7 + 4*(k593 + nu))*
     (-4 + 3*(k594 + nu))^2*(-2 + 3*(k594 + nu))*(-3 + 4*(k594 + nu))*
     (-4 + 5*(k594 + nu))*(-3 + 5*(k594 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k593 + nu]*Gamma[-2 + k593 + nu]^2*
     Gamma[-5/3 + k593 + nu]*Gamma[-5/4 + k593 + nu]*Gamma[-3/4 + k593 + nu]*
     Gamma[-1/2 + k593 + nu]^2*Gamma[-1/3 + k593 + nu]*
     Gamma[-4/3 + k594 + nu]*Gamma[-4/5 + k594 + nu]*Gamma[-3/5 + k594 + nu]*
     Gamma[-2/5 + k594 + nu]*Gamma[-1/4 + k594 + nu]*
     Gamma[-1/5 + k594 + nu]), {k593, k594}}, 
  {((-1)^(k596 - k597)*2^(-1 + 2*nu - 6*(k596 + nu) + 4*(k597 + nu))*
     3^(-3 + 3*nu - 3*(k596 + nu))*5^(-1 + 5*(k596 + nu) - 5*(k597 + nu))*
     (3 - 2*(k596 + nu))^2*(-261879300 + 980928285*(k596 + nu) - 
      1572673276*(k596 + nu)^2 + 1398893108*(k596 + nu)^3 - 
      745536514*(k596 + nu)^4 + 238043543*(k596 + nu)^5 - 
      42158350*(k596 + nu)^6 + 3194504*(k596 + nu)^7)*(-5 + 4*(k597 + nu))*
     (3456 - 18344*(k597 + nu) + 35830*(k597 + nu)^2 - 30411*(k597 + nu)^3 + 
      9423*(k597 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k596 + nu]*
     Gamma[-9/5 + k596 + nu]*Gamma[-8/5 + k596 + nu]*
     Gamma[-3/2 + k596 + nu]^3*Gamma[-7/5 + k596 + nu]*
     Gamma[-1 + k596 + nu]^2*Gamma[-5/4 + k597 + nu]*Gamma[-1 + k597 + nu]^2*
     Gamma[-1/2 + k597 + nu]^3)/((-2 + k596 + nu)^4*(-7 + 3*(k596 + nu))*
     (-5 + 3*(k596 + nu))^2*(-9 + 4*(k596 + nu))*(-7 + 4*(k596 + nu))*
     (-3 + 2*(k597 + nu))*(-4 + 5*(k597 + nu))*(-3 + 5*(k597 + nu))*
     (8 - 18*(k597 + nu) + 9*(k597 + nu)^2)*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k596 + nu]*Gamma[-2 + k596 + nu]^2*
     Gamma[-5/3 + k596 + nu]*Gamma[-5/4 + k596 + nu]*Gamma[-3/4 + k596 + nu]*
     Gamma[-1/2 + k596 + nu]^3*Gamma[-3/2 + k597 + nu]*
     Gamma[-4/5 + k597 + nu]*Gamma[-3/5 + k597 + nu]*Gamma[-2/5 + k597 + nu]*
     Gamma[-1/4 + k597 + nu]*Gamma[-1/5 + k597 + nu]), {k596, k597}}, 
  {((-1)^(k599 - k600)*2^(-1 + 2*nu - 4*(k599 + nu) + 2*(k600 + nu))*
     3^(-5 + 3*nu + 3*(k599 + nu) - 6*(k600 + nu))*(3 - 2*(k599 + nu))^2*
     (-9 + 5*(k599 + nu))*(101160 - 2361091*(k599 + nu) + 
      5837411*(k599 + nu)^2 - 6023587*(k599 + nu)^3 + 3134345*(k599 + nu)^4 - 
      816478*(k599 + nu)^5 + 84968*(k599 + nu)^6)*(-3 + 2*(k600 + nu))*
     (-5 + 4*(k600 + nu))*(-7 + 5*(k600 + nu))*(-6 + 5*(k600 + nu))*
     (14400 - 42168*(k600 + nu) + 46213*(k600 + nu)^2 - 22459*(k600 + nu)^3 + 
      4083*(k600 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k599 + nu]*
     Gamma[-9/5 + k599 + nu]*Gamma[-5/3 + k599 + nu]*Gamma[-3/2 + k599 + nu]*
     Gamma[-4/3 + k599 + nu]^2*Gamma[-8/5 + k600 + nu]*
     Gamma[-3/2 + k600 + nu]*Gamma[-7/5 + k600 + nu]*Gamma[-5/4 + k600 + nu]*
     Gamma[-6/5 + k600 + nu]*Gamma[-1 + k600 + nu]^4)/
    ((-2 + k599 + nu)^2*(-2 + k600 + nu)*(-3 + 2*(k599 + nu))^3*
     (-7 + 3*(k599 + nu))*(-5 + 3*(k599 + nu))*(-9 + 4*(k599 + nu))*
     (-7 + 4*(k599 + nu))*(4 - 3*(k600 + nu))^2*(5 - 3*(k600 + nu))^2*
     (3 - 2*(k600 + nu))^2*(-4 + 3*(k600 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k599 + nu]*Gamma[-2 + k599 + nu]*
     Gamma[-5/4 + k599 + nu]*Gamma[-6/5 + k599 + nu]*Gamma[-4/5 + k599 + nu]*
     Gamma[-3/4 + k599 + nu]*Gamma[-2 + k600 + nu]*Gamma[-5/3 + k600 + nu]^2*
     Gamma[-4/3 + k600 + nu]^2*Gamma[-3/5 + k600 + nu]*
     Gamma[-2/5 + k600 + nu]*Gamma[-1/4 + k600 + nu]*
     Gamma[-1/5 + k600 + nu]), {k599, k600}}, 
  {((-1)^(1 + k601 - k603)*2^(-2 + 2*nu - 4*(k601 + nu) - 2*(k602 + nu) + 
       4*(k603 + nu))*3^(-5 + 3*nu + 3*(k601 + nu) - 6*(k602 + nu))*
     5^(-1 + 5*(k602 + nu) - 5*(k603 + nu))*(3 - 2*(k601 + nu))^2*
     (-9 + 5*(k601 + nu))*(101160 - 2361091*(k601 + nu) + 
      5837411*(k601 + nu)^2 - 6023587*(k601 + nu)^3 + 3134345*(k601 + nu)^4 - 
      816478*(k601 + nu)^5 + 84968*(k601 + nu)^6)*(-3 + 2*(k602 + nu))^2*
     (-480 + 1096*(k602 + nu) - 831*(k602 + nu)^2 + 209*(k602 + nu)^3)*
     (-5 + 4*(k603 + nu))*(3456 - 18344*(k603 + nu) + 35830*(k603 + nu)^2 - 
      30411*(k603 + nu)^3 + 9423*(k603 + nu)^4)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k601 + nu]*Gamma[-9/5 + k601 + nu]*Gamma[-5/3 + k601 + nu]*
     Gamma[-3/2 + k601 + nu]*Gamma[-4/3 + k601 + nu]^2*
     Gamma[-8/5 + k602 + nu]*Gamma[-3/2 + k602 + nu]^2*
     Gamma[-7/5 + k602 + nu]*Gamma[-6/5 + k602 + nu]*Gamma[-1 + k602 + nu]^2*
     Gamma[-4/5 + k602 + nu]*Gamma[-5/4 + k603 + nu]*Gamma[-1 + k603 + nu]^2*
     Gamma[-1/2 + k603 + nu]^3)/((-2 + k601 + nu)^2*(-2 + k602 + nu)*
     (-3 + 2*(k601 + nu))^3*(-7 + 3*(k601 + nu))*(-5 + 3*(k601 + nu))*
     (-9 + 4*(k601 + nu))*(-7 + 4*(k601 + nu))*(4 - 3*(k602 + nu))^2*
     (5 - 3*(k602 + nu))^2*(-3 + 2*(k603 + nu))*(-4 + 5*(k603 + nu))*
     (-3 + 5*(k603 + nu))*(8 - 18*(k603 + nu) + 9*(k603 + nu)^2)*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k601 + nu]*
     Gamma[-2 + k601 + nu]*Gamma[-5/4 + k601 + nu]*Gamma[-6/5 + k601 + nu]*
     Gamma[-4/5 + k601 + nu]*Gamma[-3/4 + k601 + nu]*Gamma[-2 + k602 + nu]*
     Gamma[-5/3 + k602 + nu]^2*Gamma[-4/3 + k602 + nu]^2*
     Gamma[-1/2 + k602 + nu]^3*Gamma[-3/2 + k603 + nu]*
     Gamma[-4/5 + k603 + nu]*Gamma[-3/5 + k603 + nu]*Gamma[-2/5 + k603 + nu]*
     Gamma[-1/4 + k603 + nu]*Gamma[-1/5 + k603 + nu]), {k601, k602, k603}}, 
  {((-1)^(k607 - k608)*2^(-4 + 2*nu - 10*(k607 + nu) + 8*(k608 + nu))*
     3^(-1 + 3*nu - 3*(k608 + nu))*5^(5*(k607 + nu) - 5*(k608 + nu))*
     (-9078 + 14639*(k607 + nu) - 7820*(k607 + nu)^2 + 1383*(k607 + nu)^3)*
     (5 - 4*(k608 + nu))^2*(-36954624 + 315036288*(k608 + nu) - 
      1189162104*(k608 + nu)^2 + 2639072302*(k608 + nu)^3 - 
      3841161163*(k608 + nu)^4 + 3860709576*(k608 + nu)^5 - 
      2739792674*(k608 + nu)^6 + 1374918610*(k608 + nu)^7 - 
      478723279*(k608 + nu)^8 + 110244776*(k608 + nu)^9 - 
      15124076*(k608 + nu)^10 + 936944*(k608 + nu)^11)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k607 + nu]*Gamma[-9/5 + k607 + nu]*Gamma[-8/5 + k607 + nu]*
     Gamma[-3/2 + k607 + nu]*Gamma[-7/5 + k607 + nu]*
     Gamma[-7/4 + k608 + nu]^2*Gamma[-3/2 + k608 + nu]*
     Gamma[-5/4 + k608 + nu]^2*Gamma[-1 + k608 + nu]^4)/
    ((-2 + k607 + nu)*(-2 + k608 + nu)^5*(-1 + k608 + nu)*
     (7 - 4*(k607 + nu))^2*(-3 + 2*(k608 + nu))^2*(-7 + 3*(k608 + nu))*
     (-5 + 3*(k608 + nu))*(-4 + 3*(k608 + nu))*(-5 + 4*(k608 + nu))*
     (-8 + 5*(k608 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-2 + k607 + nu]*Gamma[-7/4 + k607 + nu]^2*
     Gamma[-5/4 + k607 + nu]^2*Gamma[-7/3 + k608 + nu]*Gamma[-2 + k608 + nu]*
     Gamma[-5/3 + k608 + nu]*Gamma[-4/5 + k608 + nu]*Gamma[-3/4 + k608 + nu]*
     Gamma[-3/5 + k608 + nu]*Gamma[-2/5 + k608 + nu]*Gamma[-1/4 + k608 + nu]*
     Gamma[-1/5 + k608 + nu]), {k607, k608}}, 
  {((-1)^(1 + k609 - k610)*2^(-2 + 2*nu - 10*(k609 + nu) + 4*(k610 + nu) + 
       4*(k611 + nu))*3^(-2 + 3*nu - 3*(k610 + nu))*
     5^(-1 + 5*(k609 + nu) - 5*(k611 + nu))*(-9078 + 14639*(k609 + nu) - 
      7820*(k609 + nu)^2 + 1383*(k609 + nu)^3)*(7 - 4*(k610 + nu))^2*
     (588 - 1765*(k610 + nu) + 1963*(k610 + nu)^2 - 956*(k610 + nu)^3 + 
      172*(k610 + nu)^4)*(77760 - 578376*(k611 + nu) + 
      1767434*(k611 + nu)^2 - 2837213*(k611 + nu)^3 + 2520671*(k611 + nu)^4 - 
      1174050*(k611 + nu)^5 + 223848*(k611 + nu)^6)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k609 + nu]*Gamma[-9/5 + k609 + nu]*Gamma[-8/5 + k609 + nu]*
     Gamma[-3/2 + k609 + nu]*Gamma[-7/5 + k609 + nu]*
     Gamma[-7/4 + k610 + nu]^2*Gamma[-3/2 + k610 + nu]*
     Gamma[-4/3 + k610 + nu]*Gamma[-5/4 + k610 + nu]*Gamma[-1 + k610 + nu]^2*
     Gamma[-5/4 + k611 + nu]*Gamma[-1 + k611 + nu]^2*
     Gamma[-1/2 + k611 + nu]^2*Gamma[-1/3 + k611 + nu])/
    ((-2 + k609 + nu)*(-2 + k610 + nu)^3*(7 - 4*(k609 + nu))^2*
     (-7 + 3*(k610 + nu))*(-5 + 3*(k610 + nu))*(-7 + 4*(k610 + nu))*
     (-4 + 3*(k611 + nu))^2*(-2 + 3*(k611 + nu))*(-3 + 4*(k611 + nu))*
     (-4 + 5*(k611 + nu))*(-3 + 5*(k611 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-2 + k609 + nu]*Gamma[-7/4 + k609 + nu]^2*
     Gamma[-5/4 + k609 + nu]^2*Gamma[-7/3 + k610 + nu]*Gamma[-2 + k610 + nu]*
     Gamma[-5/3 + k610 + nu]*Gamma[-3/4 + k610 + nu]*
     Gamma[-1/2 + k610 + nu]^2*Gamma[-1/3 + k610 + nu]*
     Gamma[-4/3 + k611 + nu]*Gamma[-4/5 + k611 + nu]*Gamma[-3/5 + k611 + nu]*
     Gamma[-2/5 + k611 + nu]*Gamma[-1/4 + k611 + nu]*
     Gamma[-1/5 + k611 + nu]), {k609, k610, k611}}, 
  {((-1)^(1 + k614 - k616)*2^(-1 + 2*nu - 10*(k614 + nu) + 4*(k615 + nu) + 
       4*(k616 + nu))*3^(-2 + 3*nu - 3*(k615 + nu))*
     5^(-1 + 5*(k614 + nu) - 5*(k616 + nu))*(-9078 + 14639*(k614 + nu) - 
      7820*(k614 + nu)^2 + 1383*(k614 + nu)^3)*(7 - 4*(k615 + nu))^2*
     (-3 + 2*(k615 + nu))^2*(-182336 + 883720*(k615 + nu) - 
      1837046*(k615 + nu)^2 + 2123349*(k615 + nu)^3 - 1473833*(k615 + nu)^4 + 
      614305*(k615 + nu)^5 - 142353*(k615 + nu)^6 + 14146*(k615 + nu)^7)*
     (-5 + 4*(k616 + nu))*(3456 - 18344*(k616 + nu) + 35830*(k616 + nu)^2 - 
      30411*(k616 + nu)^3 + 9423*(k616 + nu)^4)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k614 + nu]*Gamma[-9/5 + k614 + nu]*Gamma[-8/5 + k614 + nu]*
     Gamma[-3/2 + k614 + nu]*Gamma[-7/5 + k614 + nu]*
     Gamma[-7/4 + k615 + nu]^2*Gamma[-3/2 + k615 + nu]^2*
     Gamma[-5/4 + k615 + nu]*Gamma[-1 + k615 + nu]^2*Gamma[-5/4 + k616 + nu]*
     Gamma[-1 + k616 + nu]^2*Gamma[-1/2 + k616 + nu]^3)/
    ((-2 + k614 + nu)*(-2 + k615 + nu)^3*(-1 + k615 + nu)*
     (7 - 4*(k614 + nu))^2*(-7 + 3*(k615 + nu))*(-5 + 3*(k615 + nu))*
     (-4 + 3*(k615 + nu))*(-7 + 4*(k615 + nu))*(-8 + 5*(k615 + nu))*
     (-7 + 5*(k615 + nu))*(-6 + 5*(k615 + nu))*(-3 + 2*(k616 + nu))*
     (-4 + 5*(k616 + nu))*(-3 + 5*(k616 + nu))*(8 - 18*(k616 + nu) + 
      9*(k616 + nu)^2)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-2 + k614 + nu]*Gamma[-7/4 + k614 + nu]^2*
     Gamma[-5/4 + k614 + nu]^2*Gamma[-7/3 + k615 + nu]*Gamma[-2 + k615 + nu]*
     Gamma[-5/3 + k615 + nu]*Gamma[-3/4 + k615 + nu]*
     Gamma[-1/2 + k615 + nu]^3*Gamma[-3/2 + k616 + nu]*
     Gamma[-4/5 + k616 + nu]*Gamma[-3/5 + k616 + nu]*Gamma[-2/5 + k616 + nu]*
     Gamma[-1/4 + k616 + nu]*Gamma[-1/5 + k616 + nu]), {k614, k615, k616}}, 
  {((-1)^(k619 - k621)*2^(-1 + 2*nu - 10*(k619 + nu) + 6*(k620 + nu) + 
       2*(k621 + nu))*3^(-4 + 3*nu + 3*(k620 + nu) - 6*(k621 + nu))*
     5^(5*(k619 + nu) - 5*(k620 + nu))*(-9078 + 14639*(k619 + nu) - 
      7820*(k619 + nu)^2 + 1383*(k619 + nu)^3)*(7 - 4*(k620 + nu))^2*
     (-3 + 2*(k620 + nu))*(36288 - 143086*(k620 + nu) + 
      234331*(k620 + nu)^2 - 204041*(k620 + nu)^3 + 99643*(k620 + nu)^4 - 
      25881*(k620 + nu)^5 + 2794*(k620 + nu)^6)*(-3 + 2*(k621 + nu))*
     (-5 + 4*(k621 + nu))*(-7 + 5*(k621 + nu))*(-6 + 5*(k621 + nu))*
     (14400 - 42168*(k621 + nu) + 46213*(k621 + nu)^2 - 22459*(k621 + nu)^3 + 
      4083*(k621 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k619 + nu]*
     Gamma[-9/5 + k619 + nu]*Gamma[-8/5 + k619 + nu]*Gamma[-3/2 + k619 + nu]*
     Gamma[-7/5 + k619 + nu]*Gamma[-7/4 + k620 + nu]^2*
     Gamma[-5/3 + k620 + nu]*Gamma[-4/3 + k620 + nu]^2*
     Gamma[-5/4 + k620 + nu]*Gamma[-8/5 + k621 + nu]*Gamma[-3/2 + k621 + nu]*
     Gamma[-7/5 + k621 + nu]*Gamma[-5/4 + k621 + nu]*Gamma[-6/5 + k621 + nu]*
     Gamma[-1 + k621 + nu]^4)/((-2 + k619 + nu)*(-2 + k620 + nu)*
     (-1 + k620 + nu)*(-2 + k621 + nu)*(7 - 4*(k619 + nu))^2*
     (3 - 2*(k620 + nu))^2*(-7 + 3*(k620 + nu))*(-7 + 4*(k620 + nu))*
     (-8 + 5*(k620 + nu))*(-7 + 5*(k620 + nu))*(-6 + 5*(k620 + nu))*
     (4 - 3*(k621 + nu))^2*(5 - 3*(k621 + nu))^2*(3 - 2*(k621 + nu))^2*
     (-4 + 3*(k621 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-2 + k619 + nu]*Gamma[-7/4 + k619 + nu]^2*
     Gamma[-5/4 + k619 + nu]^2*Gamma[-7/3 + k620 + nu]*
     Gamma[-8/5 + k620 + nu]*Gamma[-7/5 + k620 + nu]*Gamma[-6/5 + k620 + nu]*
     Gamma[-4/5 + k620 + nu]*Gamma[-3/4 + k620 + nu]*Gamma[-2 + k621 + nu]*
     Gamma[-5/3 + k621 + nu]^2*Gamma[-4/3 + k621 + nu]^2*
     Gamma[-3/5 + k621 + nu]*Gamma[-2/5 + k621 + nu]*Gamma[-1/4 + k621 + nu]*
     Gamma[-1/5 + k621 + nu]), {k619, k620, k621}}, 
  {((-1)^(1 + k622 - k625)*2^(-2 + 2*nu - 10*(k622 + nu) + 6*(k623 + nu) - 
       2*(k624 + nu) + 4*(k625 + nu))*3^(-4 + 3*nu + 3*(k623 + nu) - 
       6*(k624 + nu))*5^(-1 + 5*(k622 + nu) - 5*(k623 + nu) + 5*(k624 + nu) - 
       5*(k625 + nu))*(-9078 + 14639*(k622 + nu) - 7820*(k622 + nu)^2 + 
      1383*(k622 + nu)^3)*(7 - 4*(k623 + nu))^2*(-3 + 2*(k623 + nu))*
     (36288 - 143086*(k623 + nu) + 234331*(k623 + nu)^2 - 
      204041*(k623 + nu)^3 + 99643*(k623 + nu)^4 - 25881*(k623 + nu)^5 + 
      2794*(k623 + nu)^6)*(-3 + 2*(k624 + nu))^2*(-480 + 1096*(k624 + nu) - 
      831*(k624 + nu)^2 + 209*(k624 + nu)^3)*(-5 + 4*(k625 + nu))*
     (3456 - 18344*(k625 + nu) + 35830*(k625 + nu)^2 - 30411*(k625 + nu)^3 + 
      9423*(k625 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k622 + nu]*
     Gamma[-9/5 + k622 + nu]*Gamma[-8/5 + k622 + nu]*Gamma[-3/2 + k622 + nu]*
     Gamma[-7/5 + k622 + nu]*Gamma[-7/4 + k623 + nu]^2*
     Gamma[-5/3 + k623 + nu]*Gamma[-4/3 + k623 + nu]^2*
     Gamma[-5/4 + k623 + nu]*Gamma[-8/5 + k624 + nu]*
     Gamma[-3/2 + k624 + nu]^2*Gamma[-7/5 + k624 + nu]*
     Gamma[-6/5 + k624 + nu]*Gamma[-1 + k624 + nu]^2*Gamma[-4/5 + k624 + nu]*
     Gamma[-5/4 + k625 + nu]*Gamma[-1 + k625 + nu]^2*
     Gamma[-1/2 + k625 + nu]^3)/((-2 + k622 + nu)*(-2 + k623 + nu)*
     (-1 + k623 + nu)*(-2 + k624 + nu)*(7 - 4*(k622 + nu))^2*
     (3 - 2*(k623 + nu))^2*(-7 + 3*(k623 + nu))*(-7 + 4*(k623 + nu))*
     (-8 + 5*(k623 + nu))*(-7 + 5*(k623 + nu))*(-6 + 5*(k623 + nu))*
     (4 - 3*(k624 + nu))^2*(5 - 3*(k624 + nu))^2*(-3 + 2*(k625 + nu))*
     (-4 + 5*(k625 + nu))*(-3 + 5*(k625 + nu))*(8 - 18*(k625 + nu) + 
      9*(k625 + nu)^2)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-2 + k622 + nu]*Gamma[-7/4 + k622 + nu]^2*
     Gamma[-5/4 + k622 + nu]^2*Gamma[-7/3 + k623 + nu]*
     Gamma[-8/5 + k623 + nu]*Gamma[-7/5 + k623 + nu]*Gamma[-6/5 + k623 + nu]*
     Gamma[-4/5 + k623 + nu]*Gamma[-3/4 + k623 + nu]*Gamma[-2 + k624 + nu]*
     Gamma[-5/3 + k624 + nu]^2*Gamma[-4/3 + k624 + nu]^2*
     Gamma[-1/2 + k624 + nu]^3*Gamma[-3/2 + k625 + nu]*
     Gamma[-4/5 + k625 + nu]*Gamma[-3/5 + k625 + nu]*Gamma[-2/5 + k625 + nu]*
     Gamma[-1/4 + k625 + nu]*Gamma[-1/5 + k625 + nu]), 
   {k622, k623, k624, k625}}, 
  {(2^(-2*k632 + 2*k633 + 2*nu - 2*(k632 + nu))*
     3^(-3 + 3*nu - 6*(k632 + nu) + 3*(k633 + nu))*
     5^(-1 + 5*(k632 + nu) - 5*(k633 + nu))*(3 - 2*(k632 + nu))^2*
     (5273235 - 17370846*(k632 + nu) + 23756000*(k632 + nu)^2 - 
      17263228*(k632 + nu)^3 + 7030251*(k632 + nu)^4 - 
      1521176*(k632 + nu)^5 + 136624*(k632 + nu)^6)*
     (-364212000 + 2408457300*(k633 + nu) - 7067967550*(k633 + nu)^2 + 
      12081007716*(k633 + nu)^3 - 13253963201*(k633 + nu)^4 + 
      9678333039*(k633 + nu)^5 - 4703838321*(k633 + nu)^6 + 
      1467211929*(k633 + nu)^7 - 266508720*(k633 + nu)^8 + 
      21478176*(k633 + nu)^9)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k632 + nu]*Gamma[-9/5 + k632 + nu]*Gamma[-8/5 + k632 + nu]*
     Gamma[-7/5 + k632 + nu]*Gamma[-3/2 + k633 + nu]^2*
     Gamma[-7/6 + k633 + nu]*Gamma[-1 + k633 + nu]^4*Gamma[-5/6 + k633 + nu])/
    ((-2 + k632 + nu)*(-2 + k633 + nu)^2*(-1 + k633 + nu)*
     (-3 + 2*(k632 + nu))^3*(-7 + 3*(k632 + nu))*(-5 + 3*(k632 + nu))*
     (-9 + 4*(k632 + nu))*(-7 + 4*(k632 + nu))*(4 - 3*(k633 + nu))^2*
     (5 - 3*(k633 + nu))^2*(-5 + 4*(k633 + nu))*(-8 + 5*(k633 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k632 + nu]*
     Gamma[-5/3 + k632 + nu]*Gamma[-7/6 + k632 + nu]*Gamma[-5/6 + k632 + nu]*
     Gamma[-2 + k633 + nu]^2*Gamma[-4/5 + k633 + nu]*Gamma[-3/4 + k633 + nu]*
     Gamma[-3/5 + k633 + nu]*Gamma[-2/5 + k633 + nu]*Gamma[-1/4 + k633 + nu]*
     Gamma[-1/5 + k633 + nu]), {k632, k633}}, 
  {(2^(-2*k634 + 2*k635 + 2*nu - 2*(k634 + nu) - 4*(k635 + nu) + 
       4*(k636 + nu))*3^(-3 + 3*nu - 6*(k634 + nu) + 3*(k635 + nu))*
     5^(-1 + 5*(k634 + nu) - 5*(k636 + nu))*(3 - 2*(k634 + nu))^2*
     (5273235 - 17370846*(k634 + nu) + 23756000*(k634 + nu)^2 - 
      17263228*(k634 + nu)^3 + 7030251*(k634 + nu)^4 - 
      1521176*(k634 + nu)^5 + 136624*(k634 + nu)^6)*(3 - 2*(k635 + nu))^2*
     (965 - 2841*(k635 + nu) + 3124*(k635 + nu)^2 - 1520*(k635 + nu)^3 + 
      276*(k635 + nu)^4)*(77760 - 578376*(k636 + nu) + 
      1767434*(k636 + nu)^2 - 2837213*(k636 + nu)^3 + 2520671*(k636 + nu)^4 - 
      1174050*(k636 + nu)^5 + 223848*(k636 + nu)^6)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k634 + nu]*Gamma[-9/5 + k634 + nu]*Gamma[-8/5 + k634 + nu]*
     Gamma[-7/5 + k634 + nu]*Gamma[-3/2 + k635 + nu]^2*
     Gamma[-4/3 + k635 + nu]*Gamma[-7/6 + k635 + nu]*Gamma[-1 + k635 + nu]^2*
     Gamma[-5/6 + k635 + nu]*Gamma[-5/4 + k636 + nu]*Gamma[-1 + k636 + nu]^2*
     Gamma[-1/2 + k636 + nu]^2*Gamma[-1/3 + k636 + nu])/
    ((-2 + k634 + nu)*(-2 + k635 + nu)^2*(-1 + k635 + nu)*
     (-3 + 2*(k634 + nu))^3*(-7 + 3*(k634 + nu))*(-5 + 3*(k634 + nu))*
     (-9 + 4*(k634 + nu))*(-7 + 4*(k634 + nu))*(-3 + 2*(k635 + nu))*
     (-5 + 3*(k635 + nu))*(-5 + 4*(k635 + nu))*(-4 + 3*(k636 + nu))^2*
     (-2 + 3*(k636 + nu))*(-3 + 4*(k636 + nu))*(-4 + 5*(k636 + nu))*
     (-3 + 5*(k636 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k634 + nu]*Gamma[-5/3 + k634 + nu]*Gamma[-7/6 + k634 + nu]*
     Gamma[-5/6 + k634 + nu]*Gamma[-2 + k635 + nu]^2*Gamma[-5/4 + k635 + nu]*
     Gamma[-3/4 + k635 + nu]*Gamma[-1/2 + k635 + nu]^2*
     Gamma[-1/3 + k635 + nu]*Gamma[-4/3 + k636 + nu]*Gamma[-4/5 + k636 + nu]*
     Gamma[-3/5 + k636 + nu]*Gamma[-2/5 + k636 + nu]*Gamma[-1/4 + k636 + nu]*
     Gamma[-1/5 + k636 + nu]), {k634, k635, k636}}, 
  {((-1)^(1 + k640 - k641)*2^(2 - 2*k639 + 2*k640 + 2*nu - 2*(k639 + nu) - 
       4*(k640 + nu) + 4*(k641 + nu))*3^(-3 + 3*nu - 6*(k639 + nu) + 
       3*(k640 + nu))*5^(-2 + 5*(k639 + nu) - 5*(k641 + nu))*
     (3 - 2*(k639 + nu))^2*(5273235 - 17370846*(k639 + nu) + 
      23756000*(k639 + nu)^2 - 17263228*(k639 + nu)^3 + 
      7030251*(k639 + nu)^4 - 1521176*(k639 + nu)^5 + 136624*(k639 + nu)^6)*
     (3 - 2*(k640 + nu))^2*(-3 + 2*(k640 + nu))*
     (175200 - 778255*(k640 + nu) + 1435262*(k640 + nu)^2 - 
      1406332*(k640 + nu)^3 + 772030*(k640 + nu)^4 - 225097*(k640 + nu)^5 + 
      27228*(k640 + nu)^6)*(-5 + 4*(k641 + nu))*(3456 - 18344*(k641 + nu) + 
      35830*(k641 + nu)^2 - 30411*(k641 + nu)^3 + 9423*(k641 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-11/5 + k639 + nu]*Gamma[-9/5 + k639 + nu]*
     Gamma[-8/5 + k639 + nu]*Gamma[-7/5 + k639 + nu]*
     Gamma[-3/2 + k640 + nu]^3*Gamma[-7/6 + k640 + nu]*
     Gamma[-1 + k640 + nu]^2*Gamma[-5/6 + k640 + nu]*Gamma[-5/4 + k641 + nu]*
     Gamma[-1 + k641 + nu]^2*Gamma[-1/2 + k641 + nu]^3)/
    ((-2 + k639 + nu)*(-2 + k640 + nu)^2*(-1 + k640 + nu)*
     (-3 + 2*(k639 + nu))^3*(-7 + 3*(k639 + nu))*(-5 + 3*(k639 + nu))*
     (-9 + 4*(k639 + nu))*(-7 + 4*(k639 + nu))*(-5 + 3*(k640 + nu))*
     (-4 + 3*(k640 + nu))*(-5 + 4*(k640 + nu))*(-8 + 5*(k640 + nu))*
     (-7 + 5*(k640 + nu))*(-6 + 5*(k640 + nu))*(-3 + 2*(k641 + nu))*
     (-4 + 5*(k641 + nu))*(-3 + 5*(k641 + nu))*(8 - 18*(k641 + nu) + 
      9*(k641 + nu)^2)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k639 + nu]*Gamma[-5/3 + k639 + nu]*Gamma[-7/6 + k639 + nu]*
     Gamma[-5/6 + k639 + nu]*Gamma[-2 + k640 + nu]^2*Gamma[-5/4 + k640 + nu]*
     Gamma[-3/4 + k640 + nu]*Gamma[-1/2 + k640 + nu]^3*
     Gamma[-3/2 + k641 + nu]*Gamma[-4/5 + k641 + nu]*Gamma[-3/5 + k641 + nu]*
     Gamma[-2/5 + k641 + nu]*Gamma[-1/4 + k641 + nu]*
     Gamma[-1/5 + k641 + nu]), {k639, k640, k641}}, 
  {((-1)^(1 + k645 - k646)*2^(2 - 2*k644 + 2*k645 + 2*nu - 2*(k644 + nu) - 
       2*(k645 + nu) + 2*(k646 + nu))*3^(-5 + 3*nu - 6*(k644 + nu) + 
       9*(k645 + nu) - 6*(k646 + nu))*5^(-1 + 5*(k644 + nu) - 5*(k645 + nu))*
     (3 - 2*(k644 + nu))^2*(5273235 - 17370846*(k644 + nu) + 
      23756000*(k644 + nu)^2 - 17263228*(k644 + nu)^3 + 
      7030251*(k644 + nu)^4 - 1521176*(k644 + nu)^5 + 136624*(k644 + nu)^6)*
     (174750 - 752690*(k645 + nu) + 1346751*(k645 + nu)^2 - 
      1281136*(k645 + nu)^3 + 683314*(k645 + nu)^4 - 193731*(k645 + nu)^5 + 
      22808*(k645 + nu)^6)*(-3 + 2*(k646 + nu))*(-5 + 4*(k646 + nu))*
     (-7 + 5*(k646 + nu))*(-6 + 5*(k646 + nu))*(14400 - 42168*(k646 + nu) + 
      46213*(k646 + nu)^2 - 22459*(k646 + nu)^3 + 4083*(k646 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-11/5 + k644 + nu]*Gamma[-9/5 + k644 + nu]*
     Gamma[-8/5 + k644 + nu]*Gamma[-7/5 + k644 + nu]*
     Gamma[-5/3 + k645 + nu]^2*Gamma[-3/2 + k645 + nu]*
     Gamma[-4/3 + k645 + nu]^2*Gamma[-7/6 + k645 + nu]*
     Gamma[-5/6 + k645 + nu]*Gamma[-8/5 + k646 + nu]*Gamma[-3/2 + k646 + nu]*
     Gamma[-7/5 + k646 + nu]*Gamma[-5/4 + k646 + nu]*Gamma[-6/5 + k646 + nu]*
     Gamma[-1 + k646 + nu]^4)/((-2 + k644 + nu)*(-2 + k645 + nu)*
     (-1 + k645 + nu)*(-2 + k646 + nu)*(-3 + 2*(k644 + nu))^3*
     (-7 + 3*(k644 + nu))*(-5 + 3*(k644 + nu))*(-9 + 4*(k644 + nu))*
     (-7 + 4*(k644 + nu))*(-5 + 4*(k645 + nu))*(-8 + 5*(k645 + nu))*
     (-7 + 5*(k645 + nu))*(-6 + 5*(k645 + nu))*(4 - 3*(k646 + nu))^2*
     (5 - 3*(k646 + nu))^2*(3 - 2*(k646 + nu))^2*(-4 + 3*(k646 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k644 + nu]*
     Gamma[-5/3 + k644 + nu]*Gamma[-7/6 + k644 + nu]*Gamma[-5/6 + k644 + nu]*
     Gamma[-2 + k645 + nu]*Gamma[-8/5 + k645 + nu]*Gamma[-7/5 + k645 + nu]*
     Gamma[-5/4 + k645 + nu]*Gamma[-6/5 + k645 + nu]*Gamma[-4/5 + k645 + nu]*
     Gamma[-3/4 + k645 + nu]*Gamma[-2 + k646 + nu]*Gamma[-5/3 + k646 + nu]^2*
     Gamma[-4/3 + k646 + nu]^2*Gamma[-3/5 + k646 + nu]*
     Gamma[-2/5 + k646 + nu]*Gamma[-1/4 + k646 + nu]*
     Gamma[-1/5 + k646 + nu]), {k644, k645, k646}}, 
  {((-1)^(2 + k648 - k650)*2^(1 - 2*k647 + 2*k648 + 2*nu - 2*(k647 + nu) - 
       2*(k648 + nu) - 2*(k649 + nu) + 4*(k650 + nu))*
     3^(-5 + 3*nu - 6*(k647 + nu) + 9*(k648 + nu) - 6*(k649 + nu))*
     5^(-2 + 5*(k647 + nu) - 5*(k648 + nu) + 5*(k649 + nu) - 5*(k650 + nu))*
     (3 - 2*(k647 + nu))^2*(5273235 - 17370846*(k647 + nu) + 
      23756000*(k647 + nu)^2 - 17263228*(k647 + nu)^3 + 
      7030251*(k647 + nu)^4 - 1521176*(k647 + nu)^5 + 136624*(k647 + nu)^6)*
     (174750 - 752690*(k648 + nu) + 1346751*(k648 + nu)^2 - 
      1281136*(k648 + nu)^3 + 683314*(k648 + nu)^4 - 193731*(k648 + nu)^5 + 
      22808*(k648 + nu)^6)*(-3 + 2*(k649 + nu))^2*(-480 + 1096*(k649 + nu) - 
      831*(k649 + nu)^2 + 209*(k649 + nu)^3)*(-5 + 4*(k650 + nu))*
     (3456 - 18344*(k650 + nu) + 35830*(k650 + nu)^2 - 30411*(k650 + nu)^3 + 
      9423*(k650 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k647 + nu]*
     Gamma[-9/5 + k647 + nu]*Gamma[-8/5 + k647 + nu]*Gamma[-7/5 + k647 + nu]*
     Gamma[-5/3 + k648 + nu]^2*Gamma[-3/2 + k648 + nu]*
     Gamma[-4/3 + k648 + nu]^2*Gamma[-7/6 + k648 + nu]*
     Gamma[-5/6 + k648 + nu]*Gamma[-8/5 + k649 + nu]*
     Gamma[-3/2 + k649 + nu]^2*Gamma[-7/5 + k649 + nu]*
     Gamma[-6/5 + k649 + nu]*Gamma[-1 + k649 + nu]^2*Gamma[-4/5 + k649 + nu]*
     Gamma[-5/4 + k650 + nu]*Gamma[-1 + k650 + nu]^2*
     Gamma[-1/2 + k650 + nu]^3)/((-2 + k647 + nu)*(-2 + k648 + nu)*
     (-1 + k648 + nu)*(-2 + k649 + nu)*(-3 + 2*(k647 + nu))^3*
     (-7 + 3*(k647 + nu))*(-5 + 3*(k647 + nu))*(-9 + 4*(k647 + nu))*
     (-7 + 4*(k647 + nu))*(-5 + 4*(k648 + nu))*(-8 + 5*(k648 + nu))*
     (-7 + 5*(k648 + nu))*(-6 + 5*(k648 + nu))*(4 - 3*(k649 + nu))^2*
     (5 - 3*(k649 + nu))^2*(-3 + 2*(k650 + nu))*(-4 + 5*(k650 + nu))*
     (-3 + 5*(k650 + nu))*(8 - 18*(k650 + nu) + 9*(k650 + nu)^2)*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k647 + nu]*
     Gamma[-5/3 + k647 + nu]*Gamma[-7/6 + k647 + nu]*Gamma[-5/6 + k647 + nu]*
     Gamma[-2 + k648 + nu]*Gamma[-8/5 + k648 + nu]*Gamma[-7/5 + k648 + nu]*
     Gamma[-5/4 + k648 + nu]*Gamma[-6/5 + k648 + nu]*Gamma[-4/5 + k648 + nu]*
     Gamma[-3/4 + k648 + nu]*Gamma[-2 + k649 + nu]*Gamma[-5/3 + k649 + nu]^2*
     Gamma[-4/3 + k649 + nu]^2*Gamma[-1/2 + k649 + nu]^3*
     Gamma[-3/2 + k650 + nu]*Gamma[-4/5 + k650 + nu]*Gamma[-3/5 + k650 + nu]*
     Gamma[-2/5 + k650 + nu]*Gamma[-1/4 + k650 + nu]*
     Gamma[-1/5 + k650 + nu]), {k647, k648, k649, k650}}, 
  {(2^(-1 + 2*nu + 4*(k657 + nu) - 6*(k658 + nu))*
     3^(-2 + 3*nu - 3*(k657 + nu))*(3 - 2*(k657 + nu))^2*(-9 + 5*(k657 + nu))*
     (-8 + 5*(k657 + nu))*(325230 - 923245*(k657 + nu) + 
      1073528*(k657 + nu)^2 - 652171*(k657 + nu)^3 + 217190*(k657 + nu)^4 - 
      37292*(k657 + nu)^5 + 2544*(k657 + nu)^6)*(-7 + 5*(k658 + nu))*
     (-6 + 5*(k658 + nu))*(-216 + 812*(k658 + nu) - 981*(k658 + nu)^2 + 
      378*(k658 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k657 + nu]*
     Gamma[-9/5 + k657 + nu]*Gamma[-8/5 + k657 + nu]*
     Gamma[-3/2 + k657 + nu]^4*Gamma[-1 + k657 + nu]^2*
     Gamma[-7/5 + k658 + nu]*Gamma[-6/5 + k658 + nu]*Gamma[-1 + k658 + nu]^2*
     Gamma[-1/2 + k658 + nu]^2)/((-2 + k657 + nu)^4*(-3 + 2*(k657 + nu))*
     (-7 + 3*(k657 + nu))*(-5 + 3*(k657 + nu))^2*(-9 + 4*(k657 + nu))*
     (-7 + 4*(k657 + nu))*(3 - 2*(k658 + nu))^2*(-3 + 4*(k658 + nu))*
     (8 - 18*(k658 + nu) + 9*(k658 + nu)^2)*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k657 + nu]*Gamma[-2 + k657 + nu]^2*
     Gamma[-5/3 + k657 + nu]*Gamma[-6/5 + k657 + nu]*Gamma[-4/5 + k657 + nu]*
     Gamma[-3/5 + k657 + nu]*Gamma[-1/2 + k657 + nu]^2*
     Gamma[-3/2 + k658 + nu]^2*Gamma[-3/4 + k658 + nu]*
     Gamma[-2/5 + k658 + nu]*Gamma[-1/4 + k658 + nu]*
     Gamma[-1/5 + k658 + nu]), {k657, k658}}, 
  {(-5*(-1)^(k660 - k661)*2^(-3 + 2*nu + 4*(k660 + nu) - 6*(k661 + nu))*
     3^(-3 + 3*nu - 3*(k660 + nu))*(3 - 2*(k660 + nu))^2*
     (-11 + 5*(k660 + nu))*(-2211 + 3595*(k660 + nu) - 1934*(k660 + nu)^2 + 
      344*(k660 + nu)^3)*(-7 + 5*(k661 + nu))*(-6 + 5*(k661 + nu))*
     (-4386240 + 21365032*(k661 + nu) - 44432244*(k661 + nu)^2 + 
      51127694*(k661 + nu)^3 - 35147403*(k661 + nu)^4 + 
      14431653*(k661 + nu)^5 - 3276585*(k661 + nu)^6 + 317277*(k661 + nu)^7)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-11/5 + k660 + nu]*Gamma[-3/2 + k660 + nu]^3*
     Gamma[-9/5 + k661 + nu]*Gamma[-8/5 + k661 + nu]*Gamma[-7/5 + k661 + nu]*
     Gamma[-6/5 + k661 + nu]*Gamma[-1 + k661 + nu]^4*Gamma[-1/2 + k661 + nu])/
    ((-2 + k660 + nu)*(-2 + k661 + nu)^3*(-1 + k661 + nu)*
     (-3 + 2*(k660 + nu))*(-7 + 3*(k660 + nu))*(-5 + 3*(k660 + nu))*
     (-9 + 4*(k660 + nu))*(-7 + 4*(k660 + nu))*(4 - 3*(k661 + nu))^2*
     (5 - 3*(k661 + nu))^2*(-3 + 2*(k661 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k660 + nu]*Gamma[-5/3 + k660 + nu]*
     Gamma[-6/5 + k660 + nu]*Gamma[-1/2 + k660 + nu]*Gamma[-2 + k661 + nu]^2*
     Gamma[-3/2 + k661 + nu]*Gamma[-4/5 + k661 + nu]*Gamma[-3/4 + k661 + nu]*
     Gamma[-3/5 + k661 + nu]*Gamma[-2/5 + k661 + nu]*Gamma[-1/4 + k661 + nu]*
     Gamma[-1/5 + k661 + nu]), {k660, k661}}, 
  {((-1)^(k662 - k664)*2^(-3 + 2*nu + 4*(k662 + nu) - 10*(k663 + nu) + 
       4*(k664 + nu))*3^(-3 + 3*nu - 3*(k662 + nu))*
     5^(5*(k663 + nu) - 5*(k664 + nu))*(3 - 2*(k662 + nu))^2*
     (-11 + 5*(k662 + nu))*(-2211 + 3595*(k662 + nu) - 1934*(k662 + nu)^2 + 
      344*(k662 + nu)^3)*(-237600 + 1169472*(k663 + nu) - 
      2460344*(k663 + nu)^2 + 2866936*(k663 + nu)^3 - 1997869*(k663 + nu)^4 + 
      832451*(k663 + nu)^5 - 192003*(k663 + nu)^6 + 18909*(k663 + nu)^7)*
     (-5 + 4*(k664 + nu))*(3456 - 18344*(k664 + nu) + 35830*(k664 + nu)^2 - 
      30411*(k664 + nu)^3 + 9423*(k664 + nu)^4)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k662 + nu]*Gamma[-3/2 + k662 + nu]^3*
     Gamma[-9/5 + k663 + nu]*Gamma[-8/5 + k663 + nu]*Gamma[-7/5 + k663 + nu]*
     Gamma[-6/5 + k663 + nu]*Gamma[-1 + k663 + nu]^2*Gamma[-5/4 + k664 + nu]*
     Gamma[-1 + k664 + nu]^2*Gamma[-1/2 + k664 + nu]^3)/
    ((-2 + k662 + nu)*(-2 + k663 + nu)^3*(-1 + k663 + nu)*
     (-3 + 2*(k662 + nu))*(-7 + 3*(k662 + nu))*(-5 + 3*(k662 + nu))*
     (-9 + 4*(k662 + nu))*(-7 + 4*(k662 + nu))*(-5 + 3*(k663 + nu))*
     (-4 + 3*(k663 + nu))*(-5 + 4*(k663 + nu))*(-3 + 2*(k664 + nu))*
     (-4 + 5*(k664 + nu))*(-3 + 5*(k664 + nu))*(8 - 18*(k664 + nu) + 
      9*(k664 + nu)^2)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k662 + nu]*Gamma[-5/3 + k662 + nu]*Gamma[-6/5 + k662 + nu]*
     Gamma[-1/2 + k662 + nu]*Gamma[-2 + k663 + nu]^2*Gamma[-5/4 + k663 + nu]*
     Gamma[-3/4 + k663 + nu]*Gamma[-1/2 + k663 + nu]^2*
     Gamma[-3/2 + k664 + nu]*Gamma[-4/5 + k664 + nu]*Gamma[-3/5 + k664 + nu]*
     Gamma[-2/5 + k664 + nu]*Gamma[-1/4 + k664 + nu]*
     Gamma[-1/5 + k664 + nu]), {k662, k663, k664}}, 
  {(5*(-1)^(k667 - k668)*2^(-1 + 2*nu + 4*(k667 + nu) - 6*(k669 + nu))*
     3^(-3 + 3*nu - 3*(k667 + nu))*(3 - 2*(k667 + nu))^2*
     (-11 + 5*(k667 + nu))*(-2211 + 3595*(k667 + nu) - 1934*(k667 + nu)^2 + 
      344*(k667 + nu)^3)*(3 - 2*(k668 + nu))^2*(-9 + 5*(k668 + nu))*
     (-8 + 5*(k668 + nu))*(-47 + 103*(k668 + nu) - 75*(k668 + nu)^2 + 
      18*(k668 + nu)^3)*(-7 + 5*(k669 + nu))*(-6 + 5*(k669 + nu))*
     (-216 + 812*(k669 + nu) - 981*(k669 + nu)^2 + 378*(k669 + nu)^3)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*
     Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*
     Gamma[-1/5 + nu]*Gamma[-11/5 + k667 + nu]*Gamma[-3/2 + k667 + nu]^3*
     Gamma[-9/5 + k668 + nu]*Gamma[-8/5 + k668 + nu]*Gamma[-3/2 + k668 + nu]*
     Gamma[-1 + k668 + nu]^2*Gamma[-7/5 + k669 + nu]*Gamma[-6/5 + k669 + nu]*
     Gamma[-1 + k669 + nu]^2*Gamma[-1/2 + k669 + nu]^2)/
    ((-2 + k667 + nu)*(-2 + k668 + nu)^3*(-1 + k668 + nu)*
     (-3 + 2*(k667 + nu))*(-7 + 3*(k667 + nu))*(-5 + 3*(k667 + nu))*
     (-9 + 4*(k667 + nu))*(-7 + 4*(k667 + nu))*(-3 + 2*(k668 + nu))*
     (-5 + 3*(k668 + nu))*(-4 + 3*(k668 + nu))*(3 - 2*(k669 + nu))^2*
     (-3 + 4*(k669 + nu))*(8 - 18*(k669 + nu) + 9*(k669 + nu)^2)*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k667 + nu]*
     Gamma[-5/3 + k667 + nu]*Gamma[-6/5 + k667 + nu]*Gamma[-1/2 + k667 + nu]*
     Gamma[-2 + k668 + nu]^2*Gamma[-4/5 + k668 + nu]*Gamma[-3/5 + k668 + nu]*
     Gamma[-1/2 + k668 + nu]*Gamma[-3/2 + k669 + nu]^2*
     Gamma[-3/4 + k669 + nu]*Gamma[-2/5 + k669 + nu]*Gamma[-1/4 + k669 + nu]*
     Gamma[-1/5 + k669 + nu]), {k667, k668, k669}}, 
  {((-1)^(k673 - k674)*2^(-3 + 2*nu - 2*(k674 + nu))*
     3^(-3 + 3*nu - 3*(k673 + nu))*5^(-1 + 5*(k673 + nu) - 5*(k674 + nu))*
     (3 - 2*(k673 + nu))^2*(-1270575 + 3360654*(k673 + nu) - 
      3540743*(k673 + nu)^2 + 1857260*(k673 + nu)^3 - 484976*(k673 + nu)^4 + 
      50432*(k673 + nu)^5)*(3 - 2*(k674 + nu))^2*
     (624240000 - 3669376500*(k674 + nu) + 9420552225*(k674 + nu)^2 - 
      13796363666*(k674 + nu)^3 + 12605233249*(k674 + nu)^4 - 
      7357150272*(k674 + nu)^5 + 2678639400*(k674 + nu)^6 - 
      556184448*(k674 + nu)^7 + 50420880*(k674 + nu)^8)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k673 + nu]*Gamma[-9/5 + k673 + nu]*Gamma[-8/5 + k673 + nu]*
     Gamma[-7/5 + k673 + nu]*Gamma[-3/2 + k674 + nu]^2*
     Gamma[-1 + k674 + nu]^6)/((-2 + k674 + nu)^2*(-3 + 2*(k673 + nu))^3*
     (-7 + 3*(k673 + nu))*(-5 + 3*(k673 + nu))*(-9 + 4*(k673 + nu))*
     (-7 + 4*(k673 + nu))*(4 - 3*(k674 + nu))^2*(5 - 3*(k674 + nu))^2*
     (-3 + 2*(k674 + nu))^3*(-5 + 4*(k674 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k673 + nu]*Gamma[-5/3 + k673 + nu]*
     Gamma[-1 + k673 + nu]^2*Gamma[-2 + k674 + nu]^2*Gamma[-4/5 + k674 + nu]*
     Gamma[-3/4 + k674 + nu]*Gamma[-3/5 + k674 + nu]*Gamma[-2/5 + k674 + nu]*
     Gamma[-1/4 + k674 + nu]*Gamma[-1/5 + k674 + nu]), {k673, k674}}, 
  {((-1)^(1 + k675 - k676)*2^(-3 + 2*nu - 6*(k676 + nu) + 4*(k677 + nu))*
     3^(-3 + 3*nu - 3*(k675 + nu))*5^(-1 + 5*(k675 + nu) - 5*(k677 + nu))*
     (3 - 2*(k675 + nu))^2*(-1270575 + 3360654*(k675 + nu) - 
      3540743*(k675 + nu)^2 + 1857260*(k675 + nu)^3 - 484976*(k675 + nu)^4 + 
      50432*(k675 + nu)^5)*(3 - 2*(k676 + nu))^2*(-3120 + 6785*(k676 + nu) - 
      4893*(k676 + nu)^2 + 1170*(k676 + nu)^3)*(77760 - 578376*(k677 + nu) + 
      1767434*(k677 + nu)^2 - 2837213*(k677 + nu)^3 + 2520671*(k677 + nu)^4 - 
      1174050*(k677 + nu)^5 + 223848*(k677 + nu)^6)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k675 + nu]*Gamma[-9/5 + k675 + nu]*Gamma[-8/5 + k675 + nu]*
     Gamma[-7/5 + k675 + nu]*Gamma[-3/2 + k676 + nu]^2*
     Gamma[-4/3 + k676 + nu]*Gamma[-1 + k676 + nu]^4*Gamma[-5/4 + k677 + nu]*
     Gamma[-1 + k677 + nu]^2*Gamma[-1/2 + k677 + nu]^2*
     Gamma[-1/3 + k677 + nu])/((-2 + k676 + nu)^2*(-3 + 2*(k675 + nu))^3*
     (-7 + 3*(k675 + nu))*(-5 + 3*(k675 + nu))*(-9 + 4*(k675 + nu))*
     (-7 + 4*(k675 + nu))*(-3 + 2*(k676 + nu))*(-5 + 3*(k676 + nu))*
     (-5 + 4*(k676 + nu))*(-4 + 3*(k677 + nu))^2*(-2 + 3*(k677 + nu))*
     (-3 + 4*(k677 + nu))*(-4 + 5*(k677 + nu))*(-3 + 5*(k677 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k675 + nu]*
     Gamma[-5/3 + k675 + nu]*Gamma[-1 + k675 + nu]^2*Gamma[-2 + k676 + nu]^2*
     Gamma[-5/4 + k676 + nu]*Gamma[-3/4 + k676 + nu]*
     Gamma[-1/2 + k676 + nu]^2*Gamma[-1/3 + k676 + nu]*
     Gamma[-4/3 + k677 + nu]*Gamma[-4/5 + k677 + nu]*Gamma[-3/5 + k677 + nu]*
     Gamma[-2/5 + k677 + nu]*Gamma[-1/4 + k677 + nu]*
     Gamma[-1/5 + k677 + nu]), {k675, k676, k677}}, 
  {((-1)^(1 + k680 - k682)*2^(2*nu - 6*(k681 + nu) + 4*(k682 + nu))*
     3^(-3 + 3*nu - 3*(k680 + nu))*5^(-1 + 5*(k680 + nu) - 5*(k682 + nu))*
     (3 - 2*(k680 + nu))^2*(-1270575 + 3360654*(k680 + nu) - 
      3540743*(k680 + nu)^2 + 1857260*(k680 + nu)^3 - 484976*(k680 + nu)^4 + 
      50432*(k680 + nu)^5)*(3 - 2*(k681 + nu))^2*(-3 + 2*(k681 + nu))*
     (280 - 459*(k681 + nu) + 189*(k681 + nu)^2)*(-5 + 4*(k682 + nu))*
     (3456 - 18344*(k682 + nu) + 35830*(k682 + nu)^2 - 30411*(k682 + nu)^3 + 
      9423*(k682 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k680 + nu]*
     Gamma[-9/5 + k680 + nu]*Gamma[-8/5 + k680 + nu]*Gamma[-7/5 + k680 + nu]*
     Gamma[-3/2 + k681 + nu]^3*Gamma[-1 + k681 + nu]^4*
     Gamma[-5/4 + k682 + nu]*Gamma[-1 + k682 + nu]^2*
     Gamma[-1/2 + k682 + nu]^3)/((-2 + k681 + nu)^2*(-3 + 2*(k680 + nu))^3*
     (-7 + 3*(k680 + nu))*(-5 + 3*(k680 + nu))*(-9 + 4*(k680 + nu))*
     (-7 + 4*(k680 + nu))*(-5 + 3*(k681 + nu))*(-4 + 3*(k681 + nu))*
     (-5 + 4*(k681 + nu))*(-3 + 2*(k682 + nu))*(-4 + 5*(k682 + nu))*
     (-3 + 5*(k682 + nu))*(8 - 18*(k682 + nu) + 9*(k682 + nu)^2)*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k680 + nu]*
     Gamma[-5/3 + k680 + nu]*Gamma[-1 + k680 + nu]^2*Gamma[-2 + k681 + nu]^2*
     Gamma[-5/4 + k681 + nu]*Gamma[-3/4 + k681 + nu]*
     Gamma[-1/2 + k681 + nu]^3*Gamma[-3/2 + k682 + nu]*
     Gamma[-4/5 + k682 + nu]*Gamma[-3/5 + k682 + nu]*Gamma[-2/5 + k682 + nu]*
     Gamma[-1/4 + k682 + nu]*Gamma[-1/5 + k682 + nu]), {k680, k681, k682}}, 
  {((-1)^(1 + k685 - k686)*2^(-1 + 2*nu + 4*(k686 + nu) - 6*(k687 + nu))*
     3^(-3 + 3*nu - 3*(k685 + nu))*5^(-1 + 5*(k685 + nu) - 5*(k686 + nu))*
     (3 - 2*(k685 + nu))^2*(-1270575 + 3360654*(k685 + nu) - 
      3540743*(k685 + nu)^2 + 1857260*(k685 + nu)^3 - 484976*(k685 + nu)^4 + 
      50432*(k685 + nu)^5)*(3 - 2*(k686 + nu))^2*
     (34560 - 100359*(k686 + nu) + 108940*(k686 + nu)^2 - 
      52398*(k686 + nu)^3 + 9423*(k686 + nu)^4)*(-7 + 5*(k687 + nu))*
     (-6 + 5*(k687 + nu))*(-216 + 812*(k687 + nu) - 981*(k687 + nu)^2 + 
      378*(k687 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k685 + nu]*
     Gamma[-9/5 + k685 + nu]*Gamma[-8/5 + k685 + nu]*Gamma[-7/5 + k685 + nu]*
     Gamma[-3/2 + k686 + nu]^4*Gamma[-1 + k686 + nu]^4*
     Gamma[-7/5 + k687 + nu]*Gamma[-6/5 + k687 + nu]*Gamma[-1 + k687 + nu]^2*
     Gamma[-1/2 + k687 + nu]^2)/((-2 + k686 + nu)^2*(-3 + 2*(k685 + nu))^3*
     (-7 + 3*(k685 + nu))*(-5 + 3*(k685 + nu))*(-9 + 4*(k685 + nu))*
     (-7 + 4*(k685 + nu))*(-5 + 3*(k686 + nu))*(-4 + 3*(k686 + nu))*
     (-7 + 5*(k686 + nu))*(-6 + 5*(k686 + nu))*(3 - 2*(k687 + nu))^2*
     (-3 + 4*(k687 + nu))*(8 - 18*(k687 + nu) + 9*(k687 + nu)^2)*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k685 + nu]*
     Gamma[-5/3 + k685 + nu]*Gamma[-1 + k685 + nu]^2*Gamma[-2 + k686 + nu]^2*
     Gamma[-7/5 + k686 + nu]*Gamma[-6/5 + k686 + nu]*Gamma[-4/5 + k686 + nu]*
     Gamma[-3/5 + k686 + nu]*Gamma[-1/2 + k686 + nu]^2*
     Gamma[-3/2 + k687 + nu]^2*Gamma[-3/4 + k687 + nu]*
     Gamma[-2/5 + k687 + nu]*Gamma[-1/4 + k687 + nu]*
     Gamma[-1/5 + k687 + nu]), {k685, k686, k687}}}, 
 {{((-1)^(1 - k691)*2^(2*nu - 2*(k691 + nu))*3^(-2 + 6*nu - 6*(k691 + nu))*
     (3 - 2*(k691 + nu))^2*(-5 + 4*(k691 + nu))*(-7 + 5*(k691 + nu))*
     (-6 + 5*(k691 + nu))*(-61644420 + 292997875*(k691 + nu) - 
      612778645*(k691 + nu)^2 + 738617236*(k691 + nu)^3 - 
      563888612*(k691 + nu)^4 + 281638935*(k691 + nu)^5 - 
      91482941*(k691 + nu)^6 + 18460030*(k691 + nu)^7 - 
      2065350*(k691 + nu)^8 + 94436*(k691 + nu)^9)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k691 + nu]*Gamma[-9/5 + k691 + nu]*Gamma[-8/5 + k691 + nu]*
     Gamma[-3/2 + k691 + nu]^2*Gamma[-7/5 + k691 + nu]*
     Gamma[-1 + k691 + nu]^4)/((-2 + k691 + nu)^5*(5 - 3*(k691 + nu))^4*
     (7 - 3*(k691 + nu))^2*(-3 + 2*(k691 + nu))^3*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k691 + nu]^2*Gamma[-5/3 + k691 + nu]^2*
     Gamma[-4/5 + k691 + nu]*Gamma[-3/4 + k691 + nu]*Gamma[-3/5 + k691 + nu]*
     Gamma[-2/5 + k691 + nu]*Gamma[-1/4 + k691 + nu]*
     Gamma[-1/5 + k691 + nu]), {k691}}, 
  {(2^(2*nu - 6*(k692 + nu) + 4*(k693 + nu))*3^(-3 + 6*nu - 6*(k692 + nu))*
     5^(-1 + 5*(k692 + nu) - 5*(k693 + nu))*(-4 + 3*(k692 + nu))*
     (-4939335 + 20430310*(k692 + nu) - 36145560*(k692 + nu)^2 + 
      35454434*(k692 + nu)^3 - 20820635*(k692 + nu)^4 + 
      7319198*(k692 + nu)^5 - 1425878*(k692 + nu)^6 + 118730*(k692 + nu)^7)*
     (77760 - 578376*(k693 + nu) + 1767434*(k693 + nu)^2 - 
      2837213*(k693 + nu)^3 + 2520671*(k693 + nu)^4 - 1174050*(k693 + nu)^5 + 
      223848*(k693 + nu)^6)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k692 + nu]*
     Gamma[-9/5 + k692 + nu]*Gamma[-8/5 + k692 + nu]*
     Gamma[-3/2 + k692 + nu]^2*Gamma[-7/5 + k692 + nu]*
     Gamma[-4/3 + k692 + nu]*Gamma[-1 + k692 + nu]^2*Gamma[-5/4 + k693 + nu]*
     Gamma[-1 + k693 + nu]^2*Gamma[-1/2 + k693 + nu]^2*
     Gamma[-1/3 + k693 + nu])/((-1)^k692*(-2 + k692 + nu)^3*
     (5 - 3*(k692 + nu))^2*(7 - 3*(k692 + nu))^2*(-5 + 3*(k692 + nu))*
     (-4 + 3*(k693 + nu))^2*(-2 + 3*(k693 + nu))*(-3 + 4*(k693 + nu))*
     (-4 + 5*(k693 + nu))*(-3 + 5*(k693 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k692 + nu]^2*Gamma[-5/3 + k692 + nu]^2*
     Gamma[-5/4 + k692 + nu]*Gamma[-3/4 + k692 + nu]*
     Gamma[-1/2 + k692 + nu]^2*Gamma[-1/3 + k692 + nu]*
     Gamma[-4/3 + k693 + nu]*Gamma[-4/5 + k693 + nu]*Gamma[-3/5 + k693 + nu]*
     Gamma[-2/5 + k693 + nu]*Gamma[-1/4 + k693 + nu]*
     Gamma[-1/5 + k693 + nu]), {k692, k693}}, 
  {(2^(2 + 2*nu - 6*(k695 + nu) + 4*(k696 + nu))*
     3^(-3 + 6*nu - 6*(k695 + nu))*5^(-1 + 5*(k695 + nu) - 5*(k696 + nu))*
     (3 - 2*(k695 + nu))^2*(1471665 - 5031370*(k695 + nu) + 
      7162510*(k695 + nu)^2 - 5433078*(k695 + nu)^3 + 2315419*(k695 + nu)^4 - 
      525480*(k695 + nu)^5 + 49598*(k695 + nu)^6)*(-5 + 4*(k696 + nu))*
     (3456 - 18344*(k696 + nu) + 35830*(k696 + nu)^2 - 30411*(k696 + nu)^3 + 
      9423*(k696 + nu)^4)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k695 + nu]*
     Gamma[-9/5 + k695 + nu]*Gamma[-8/5 + k695 + nu]*
     Gamma[-3/2 + k695 + nu]^3*Gamma[-7/5 + k695 + nu]*
     Gamma[-1 + k695 + nu]^2*Gamma[-5/4 + k696 + nu]*Gamma[-1 + k696 + nu]^2*
     Gamma[-1/2 + k696 + nu]^3)/((-1)^k696*(-2 + k695 + nu)^3*
     (5 - 3*(k695 + nu))^2*(7 - 3*(k695 + nu))^2*(-5 + 3*(k695 + nu))*
     (-3 + 2*(k696 + nu))*(-4 + 5*(k696 + nu))*(-3 + 5*(k696 + nu))*
     (8 - 18*(k696 + nu) + 9*(k696 + nu)^2)*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k695 + nu]^2*Gamma[-5/3 + k695 + nu]^2*
     Gamma[-5/4 + k695 + nu]*Gamma[-3/4 + k695 + nu]*
     Gamma[-1/2 + k695 + nu]^3*Gamma[-3/2 + k696 + nu]*
     Gamma[-4/5 + k696 + nu]*Gamma[-3/5 + k696 + nu]*Gamma[-2/5 + k696 + nu]*
     Gamma[-1/4 + k696 + nu]*Gamma[-1/5 + k696 + nu]), {k695, k696}}, 
  {(-5*2^(2 + 2*nu - 4*(k698 + nu) + 2*(k699 + nu))*
     3^(-4 + 6*nu - 6*(k699 + nu))*(3 - 2*(k698 + nu))^2*
     (-11 + 5*(k698 + nu))*(-9 + 5*(k698 + nu))*(29 - 34*(k698 + nu) + 
      10*(k698 + nu)^2)*(-3 + 2*(k699 + nu))*(-5 + 4*(k699 + nu))*
     (-7 + 5*(k699 + nu))*(-6 + 5*(k699 + nu))*(14400 - 42168*(k699 + nu) + 
      46213*(k699 + nu)^2 - 22459*(k699 + nu)^3 + 4083*(k699 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k698 + nu]*Gamma[-2 + k698 + nu]*Gamma[-9/5 + k698 + nu]*
     Gamma[-3/2 + k698 + nu]*Gamma[-4/3 + k698 + nu]^2*
     Gamma[-8/5 + k699 + nu]*Gamma[-3/2 + k699 + nu]*Gamma[-7/5 + k699 + nu]*
     Gamma[-5/4 + k699 + nu]*Gamma[-6/5 + k699 + nu]*Gamma[-1 + k699 + nu]^4)/
    ((-1)^k699*(-2 + k698 + nu)*(-2 + k699 + nu)*(7 - 3*(k698 + nu))^2*
     (-3 + 2*(k698 + nu))^3*(4 - 3*(k699 + nu))^2*(5 - 3*(k699 + nu))^2*
     (3 - 2*(k699 + nu))^2*(-4 + 3*(k699 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k698 + nu]^2*Gamma[-5/4 + k698 + nu]*
     Gamma[-6/5 + k698 + nu]*Gamma[-4/5 + k698 + nu]*Gamma[-3/4 + k698 + nu]*
     Gamma[-2 + k699 + nu]*Gamma[-5/3 + k699 + nu]^2*
     Gamma[-4/3 + k699 + nu]^2*Gamma[-3/5 + k699 + nu]*
     Gamma[-2/5 + k699 + nu]*Gamma[-1/4 + k699 + nu]*
     Gamma[-1/5 + k699 + nu]), {k698, k699}}, 
  {((-1)^(2 - k702)*2^(1 + 2*nu - 4*(k700 + nu) - 2*(k701 + nu) + 
       4*(k702 + nu))*3^(-4 + 6*nu - 6*(k701 + nu))*
     5^(5*(k701 + nu) - 5*(k702 + nu))*(3 - 2*(k700 + nu))^2*
     (-11 + 5*(k700 + nu))*(-9 + 5*(k700 + nu))*(29 - 34*(k700 + nu) + 
      10*(k700 + nu)^2)*(-3 + 2*(k701 + nu))^2*(-480 + 1096*(k701 + nu) - 
      831*(k701 + nu)^2 + 209*(k701 + nu)^3)*(-5 + 4*(k702 + nu))*
     (3456 - 18344*(k702 + nu) + 35830*(k702 + nu)^2 - 30411*(k702 + nu)^3 + 
      9423*(k702 + nu)^4)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*
     Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*Gamma[-11/5 + k700 + nu]*
     Gamma[-2 + k700 + nu]*Gamma[-9/5 + k700 + nu]*Gamma[-3/2 + k700 + nu]*
     Gamma[-4/3 + k700 + nu]^2*Gamma[-8/5 + k701 + nu]*
     Gamma[-3/2 + k701 + nu]^2*Gamma[-7/5 + k701 + nu]*
     Gamma[-6/5 + k701 + nu]*Gamma[-1 + k701 + nu]^2*Gamma[-4/5 + k701 + nu]*
     Gamma[-5/4 + k702 + nu]*Gamma[-1 + k702 + nu]^2*
     Gamma[-1/2 + k702 + nu]^3)/((-2 + k700 + nu)*(-2 + k701 + nu)*
     (7 - 3*(k700 + nu))^2*(-3 + 2*(k700 + nu))^3*(4 - 3*(k701 + nu))^2*
     (5 - 3*(k701 + nu))^2*(-3 + 2*(k702 + nu))*(-4 + 5*(k702 + nu))*
     (-3 + 5*(k702 + nu))*(8 - 18*(k702 + nu) + 9*(k702 + nu)^2)*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k700 + nu]^2*
     Gamma[-5/4 + k700 + nu]*Gamma[-6/5 + k700 + nu]*Gamma[-4/5 + k700 + nu]*
     Gamma[-3/4 + k700 + nu]*Gamma[-2 + k701 + nu]*Gamma[-5/3 + k701 + nu]^2*
     Gamma[-4/3 + k701 + nu]^2*Gamma[-1/2 + k701 + nu]^3*
     Gamma[-3/2 + k702 + nu]*Gamma[-4/5 + k702 + nu]*Gamma[-3/5 + k702 + nu]*
     Gamma[-2/5 + k702 + nu]*Gamma[-1/4 + k702 + nu]*
     Gamma[-1/5 + k702 + nu]), {k700, k701, k702}}, 
  {(2^(-1 + 2*nu + 4*(k706 + nu) - 6*(k707 + nu))*
     3^(-3 + 6*nu - 6*(k706 + nu))*(3 - 2*(k706 + nu))^2*(-9 + 5*(k706 + nu))*
     (-8 + 5*(k706 + nu))*(-225410 + 649565*(k706 + nu) - 
      747375*(k706 + nu)^2 + 429001*(k706 + nu)^3 - 122795*(k706 + nu)^4 + 
      14014*(k706 + nu)^5)*(-7 + 5*(k707 + nu))*(-6 + 5*(k707 + nu))*
     (-216 + 812*(k707 + nu) - 981*(k707 + nu)^2 + 378*(k707 + nu)^3)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k706 + nu]*Gamma[-9/5 + k706 + nu]*Gamma[-8/5 + k706 + nu]*
     Gamma[-3/2 + k706 + nu]^4*Gamma[-1 + k706 + nu]^2*
     Gamma[-7/5 + k707 + nu]*Gamma[-6/5 + k707 + nu]*Gamma[-1 + k707 + nu]^2*
     Gamma[-1/2 + k707 + nu]^2)/((-1)^k706*(-2 + k706 + nu)^3*
     (5 - 3*(k706 + nu))^2*(7 - 3*(k706 + nu))^2*(-3 + 2*(k706 + nu))*
     (-5 + 3*(k706 + nu))*(3 - 2*(k707 + nu))^2*(-3 + 4*(k707 + nu))*
     (8 - 18*(k707 + nu) + 9*(k707 + nu)^2)*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k706 + nu]^2*Gamma[-5/3 + k706 + nu]^2*
     Gamma[-6/5 + k706 + nu]*Gamma[-4/5 + k706 + nu]*Gamma[-3/5 + k706 + nu]*
     Gamma[-1/2 + k706 + nu]^2*Gamma[-3/2 + k707 + nu]^2*
     Gamma[-3/4 + k707 + nu]*Gamma[-2/5 + k707 + nu]*Gamma[-1/4 + k707 + nu]*
     Gamma[-1/5 + k707 + nu]), {k706, k707}}, 
  {(2^(2*nu - 2*(k710 + nu))*3^(-4 + 6*nu - 6*(k709 + nu))*
     5^(-1 + 5*(k709 + nu) - 5*(k710 + nu))*(-2 + k709 + nu)*
     (3 - 2*(k709 + nu))^2*(7410 - 15910*(k709 + nu) + 12756*(k709 + nu)^2 - 
      4525*(k709 + nu)^3 + 599*(k709 + nu)^4)*(3 - 2*(k710 + nu))^2*
     (624240000 - 3669376500*(k710 + nu) + 9420552225*(k710 + nu)^2 - 
      13796363666*(k710 + nu)^3 + 12605233249*(k710 + nu)^4 - 
      7357150272*(k710 + nu)^5 + 2678639400*(k710 + nu)^6 - 
      556184448*(k710 + nu)^7 + 50420880*(k710 + nu)^8)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k709 + nu]*Gamma[-2 + k709 + nu]^2*Gamma[-9/5 + k709 + nu]*
     Gamma[-8/5 + k709 + nu]*Gamma[-7/5 + k709 + nu]*
     Gamma[-3/2 + k710 + nu]^2*Gamma[-1 + k710 + nu]^6)/
    ((-1)^k710*(-2 + k710 + nu)^2*(5 - 3*(k709 + nu))^2*(7 - 3*(k709 + nu))^2*
     (-3 + 2*(k709 + nu))^3*(4 - 3*(k710 + nu))^2*(5 - 3*(k710 + nu))^2*
     (-3 + 2*(k710 + nu))^3*(-5 + 4*(k710 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-7/3 + k709 + nu]^2*Gamma[-5/3 + k709 + nu]^2*
     Gamma[-1 + k709 + nu]^2*Gamma[-2 + k710 + nu]^2*Gamma[-4/5 + k710 + nu]*
     Gamma[-3/4 + k710 + nu]*Gamma[-3/5 + k710 + nu]*Gamma[-2/5 + k710 + nu]*
     Gamma[-1/4 + k710 + nu]*Gamma[-1/5 + k710 + nu]), {k709, k710}}, 
  {((-1)^(1 - k712)*2^(2*nu - 6*(k712 + nu) + 4*(k713 + nu))*
     3^(-4 + 6*nu - 6*(k711 + nu))*5^(-1 + 5*(k711 + nu) - 5*(k713 + nu))*
     (-2 + k711 + nu)*(3 - 2*(k711 + nu))^2*(7410 - 15910*(k711 + nu) + 
      12756*(k711 + nu)^2 - 4525*(k711 + nu)^3 + 599*(k711 + nu)^4)*
     (3 - 2*(k712 + nu))^2*(-3120 + 6785*(k712 + nu) - 4893*(k712 + nu)^2 + 
      1170*(k712 + nu)^3)*(77760 - 578376*(k713 + nu) + 
      1767434*(k713 + nu)^2 - 2837213*(k713 + nu)^3 + 2520671*(k713 + nu)^4 - 
      1174050*(k713 + nu)^5 + 223848*(k713 + nu)^6)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k711 + nu]*Gamma[-2 + k711 + nu]^2*Gamma[-9/5 + k711 + nu]*
     Gamma[-8/5 + k711 + nu]*Gamma[-7/5 + k711 + nu]*
     Gamma[-3/2 + k712 + nu]^2*Gamma[-4/3 + k712 + nu]*
     Gamma[-1 + k712 + nu]^4*Gamma[-5/4 + k713 + nu]*Gamma[-1 + k713 + nu]^2*
     Gamma[-1/2 + k713 + nu]^2*Gamma[-1/3 + k713 + nu])/
    ((-2 + k712 + nu)^2*(5 - 3*(k711 + nu))^2*(7 - 3*(k711 + nu))^2*
     (-3 + 2*(k711 + nu))^3*(-3 + 2*(k712 + nu))*(-5 + 3*(k712 + nu))*
     (-5 + 4*(k712 + nu))*(-4 + 3*(k713 + nu))^2*(-2 + 3*(k713 + nu))*
     (-3 + 4*(k713 + nu))*(-4 + 5*(k713 + nu))*(-3 + 5*(k713 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*Gamma[-7/3 + k711 + nu]^2*
     Gamma[-5/3 + k711 + nu]^2*Gamma[-1 + k711 + nu]^2*
     Gamma[-2 + k712 + nu]^2*Gamma[-5/4 + k712 + nu]*Gamma[-3/4 + k712 + nu]*
     Gamma[-1/2 + k712 + nu]^2*Gamma[-1/3 + k712 + nu]*
     Gamma[-4/3 + k713 + nu]*Gamma[-4/5 + k713 + nu]*Gamma[-3/5 + k713 + nu]*
     Gamma[-2/5 + k713 + nu]*Gamma[-1/4 + k713 + nu]*
     Gamma[-1/5 + k713 + nu]), {k711, k712, k713}}, 
  {((-1)^(1 - k718)*2^(3 + 2*nu - 6*(k717 + nu) + 4*(k718 + nu))*
     3^(-4 + 6*nu - 6*(k716 + nu))*5^(-1 + 5*(k716 + nu) - 5*(k718 + nu))*
     (-2 + k716 + nu)*(3 - 2*(k716 + nu))^2*(7410 - 15910*(k716 + nu) + 
      12756*(k716 + nu)^2 - 4525*(k716 + nu)^3 + 599*(k716 + nu)^4)*
     (3 - 2*(k717 + nu))^2*(-3 + 2*(k717 + nu))*(280 - 459*(k717 + nu) + 
      189*(k717 + nu)^2)*(-5 + 4*(k718 + nu))*(3456 - 18344*(k718 + nu) + 
      35830*(k718 + nu)^2 - 30411*(k718 + nu)^3 + 9423*(k718 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-3/5 + nu]*Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k716 + nu]*Gamma[-2 + k716 + nu]^2*Gamma[-9/5 + k716 + nu]*
     Gamma[-8/5 + k716 + nu]*Gamma[-7/5 + k716 + nu]*
     Gamma[-3/2 + k717 + nu]^3*Gamma[-1 + k717 + nu]^4*
     Gamma[-5/4 + k718 + nu]*Gamma[-1 + k718 + nu]^2*
     Gamma[-1/2 + k718 + nu]^3)/((-2 + k717 + nu)^2*(5 - 3*(k716 + nu))^2*
     (7 - 3*(k716 + nu))^2*(-3 + 2*(k716 + nu))^3*(-5 + 3*(k717 + nu))*
     (-4 + 3*(k717 + nu))*(-5 + 4*(k717 + nu))*(-3 + 2*(k718 + nu))*
     (-4 + 5*(k718 + nu))*(-3 + 5*(k718 + nu))*(8 - 18*(k718 + nu) + 
      9*(k718 + nu)^2)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k716 + nu]^2*Gamma[-5/3 + k716 + nu]^2*
     Gamma[-1 + k716 + nu]^2*Gamma[-2 + k717 + nu]^2*Gamma[-5/4 + k717 + nu]*
     Gamma[-3/4 + k717 + nu]*Gamma[-1/2 + k717 + nu]^3*
     Gamma[-3/2 + k718 + nu]*Gamma[-4/5 + k718 + nu]*Gamma[-3/5 + k718 + nu]*
     Gamma[-2/5 + k718 + nu]*Gamma[-1/4 + k718 + nu]*
     Gamma[-1/5 + k718 + nu]), {k716, k717, k718}}, 
  {((-1)^(1 - k722)*2^(2 + 2*nu + 4*(k722 + nu) - 6*(k723 + nu))*
     3^(-4 + 6*nu - 6*(k721 + nu))*5^(-1 + 5*(k721 + nu) - 5*(k722 + nu))*
     (-2 + k721 + nu)*(3 - 2*(k721 + nu))^2*(7410 - 15910*(k721 + nu) + 
      12756*(k721 + nu)^2 - 4525*(k721 + nu)^3 + 599*(k721 + nu)^4)*
     (3 - 2*(k722 + nu))^2*(34560 - 100359*(k722 + nu) + 
      108940*(k722 + nu)^2 - 52398*(k722 + nu)^3 + 9423*(k722 + nu)^4)*
     (-7 + 5*(k723 + nu))*(-6 + 5*(k723 + nu))*(-216 + 812*(k723 + nu) - 
      981*(k723 + nu)^2 + 378*(k723 + nu)^3)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-3/5 + nu]*
     Gamma[-2/5 + nu]*Gamma[-1/4 + nu]*Gamma[-1/5 + nu]*
     Gamma[-11/5 + k721 + nu]*Gamma[-2 + k721 + nu]^2*Gamma[-9/5 + k721 + nu]*
     Gamma[-8/5 + k721 + nu]*Gamma[-7/5 + k721 + nu]*
     Gamma[-3/2 + k722 + nu]^4*Gamma[-1 + k722 + nu]^4*
     Gamma[-7/5 + k723 + nu]*Gamma[-6/5 + k723 + nu]*Gamma[-1 + k723 + nu]^2*
     Gamma[-1/2 + k723 + nu]^2)/((-2 + k722 + nu)^2*(5 - 3*(k721 + nu))^2*
     (7 - 3*(k721 + nu))^2*(-3 + 2*(k721 + nu))^3*(-5 + 3*(k722 + nu))*
     (-4 + 3*(k722 + nu))*(-7 + 5*(k722 + nu))*(-6 + 5*(k722 + nu))*
     (3 - 2*(k723 + nu))^2*(-3 + 4*(k723 + nu))*(8 - 18*(k723 + nu) + 
      9*(k723 + nu)^2)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^4*
     Gamma[-7/3 + k721 + nu]^2*Gamma[-5/3 + k721 + nu]^2*
     Gamma[-1 + k721 + nu]^2*Gamma[-2 + k722 + nu]^2*Gamma[-7/5 + k722 + nu]*
     Gamma[-6/5 + k722 + nu]*Gamma[-4/5 + k722 + nu]*Gamma[-3/5 + k722 + nu]*
     Gamma[-1/2 + k722 + nu]^2*Gamma[-3/2 + k723 + nu]^2*
     Gamma[-3/4 + k723 + nu]*Gamma[-2/5 + k723 + nu]*Gamma[-1/4 + k723 + nu]*
     Gamma[-1/5 + k723 + nu]), {k721, k722, k723}}}}


==> anc/VRRR.d4 <==
{SeriesData[ep, 0, {1, 5/6, (143 - 72*Mzv[2])/36, 
   (4409 - 360*Mzv[2] - 3024*Mzv[3])/216, 
   (681475 - 51480*Mzv[2] - 184032*Mzv[2]^2 - 75600*Mzv[3])/6480, 
   (4171625 - 317448*Mzv[2] - 184032*Mzv[2]^2 - 432432*Mzv[3] + 
     217728*Mzv[2]*Mzv[3] - 2939328*Mzv[5])/7776, 
   (633071875 - 49066200*Mzv[2] - 26316576*Mzv[2]^2 - 82674432*Mzv[2]^3 - 
     66664080*Mzv[3] + 5443200*Mzv[2]*Mzv[3] + 22861440*Mzv[3]^2 - 
     73483200*Mzv[5])/233280, (19113278125 - 1501785000*Mzv[2] - 
     811397088*Mzv[2]^2 - 413372160*Mzv[2]^3 - 2060780400*Mzv[3] + 
     155675520*Mzv[2]*Mzv[3] + 556512768*Mzv[2]^2*Mzv[3] + 
     114307200*Mzv[3]^2 - 2101619520*Mzv[5] + 1058158080*Mzv[2]*Mzv[5] - 
     11933671680*Mzv[7])/1399680, (20136451015625 - 1595341125000*Mzv[2] - 
     877892450400*Mzv[2]^2 - 413785532160*Mzv[2]^3 - 1244860835328*Mzv[2]^4 - 
     2207623950000*Mzv[3] + 167993481600*Mzv[2]*Mzv[3] + 
     97389734400*Mzv[2]^2*Mzv[3] + 114421507200*Mzv[3]^2 - 
     57610828800*Mzv[2]*Mzv[3]^2 - 2267912001600*Mzv[5] + 
     185177664000*Mzv[2]*Mzv[5] + 1555492377600*Mzv[3]*Mzv[5] - 
     2088392544000*Mzv[7])/293932800, 
   (121029073046875 - 9633092175000*Mzv[2] - 5373987444000*Mzv[2]^2 - 
     2551580994816*Mzv[2]^3 - 1244860835328*Mzv[2]^4 - 
     13400865450000*Mzv[3] + 1038633321600*Mzv[2]*Mzv[3] + 
     557069280768*Mzv[2]^2*Mzv[3] + 1750052376576*Mzv[2]^3*Mzv[3] + 
     705572622720*Mzv[3]^2 - 57610828800*Mzv[2]*Mzv[3]^2 - 
     161310320640*Mzv[3]^3 - 14021549841600*Mzv[5] + 
     1059216238080*Mzv[2]*Mzv[5] + 3786512873472*Mzv[2]^2*Mzv[5] + 
     1555492377600*Mzv[3]*Mzv[5] - 11945605351680*Mzv[7] + 
     6014570526720*Mzv[2]*Mzv[7] - 65519972582400*Mzv[9])/352719360, 
   (18170530478515625 - 1449824473125000*Mzv[2] - 815538383100000*Mzv[2]^2 - 
     394383909830400*Mzv[2]^3 - 178015099451904*Mzv[2]^4 - 
     530893267144704*Mzv[2]^5 - 2022949356750000*Mzv[3] + 
     158948924400000*Mzv[2]*Mzv[3] + 85878267793920*Mzv[2]^2*Mzv[3] + 
     43751309414400*Mzv[2]^3*Mzv[3] + 109056498768000*Mzv[3]^2 - 
     8238348518400*Mzv[2]*Mzv[3]^2 - 29450655682560*Mzv[2]^2*Mzv[3]^2 - 
     4032758016000*Mzv[3]^3 - 2145810479400000*Mzv[5] + 
     163289664115200*Mzv[2]*Mzv[5] + 94662821836800*Mzv[2]^2*Mzv[5] + 
     222435409996800*Mzv[3]*Mzv[5] - 111995451187200*Mzv[2]*Mzv[3]*Mzv[5] + 
     755969295513600*Mzv[5]^2 - 1841544545299200*Mzv[7] + 
     150364263168000*Mzv[2]*Mzv[7] + 1263059810611200*Mzv[3]*Mzv[7] - 
     1637999314560000*Mzv[9])/10581580800, 
   (545362377177734375 - 43570466296875000*Mzv[2] - 
     24622183599300000*Mzv[2]^2 - 12071035458720000*Mzv[2]^3 - 
     5488591422961152*Mzv[2]^4 - 2654466335723520*Mzv[2]^5 - 
     60892627871250000*Mzv[3] + 4824311562000000*Mzv[2]*Mzv[3] + 
     2654746770009600*Mzv[2]^2*Mzv[3] + 1251287449251840*Mzv[2]^3*Mzv[3] + 
     3764459166031872*Mzv[2]^4*Mzv[3] + 3337927412400000*Mzv[3]^2 - 
     254006144179200*Mzv[2]*Mzv[3]^2 - 147253278412800*Mzv[2]^2*Mzv[3]^2 - 
     115336879257600*Mzv[3]^3 + 58071715430400*Mzv[2]*Mzv[3]^3 - 
     65128206087000000*Mzv[5] + 5047757942976000*Mzv[2]*Mzv[5] + 
     2707356704532480*Mzv[2]^2*Mzv[5] + 8505254550159360*Mzv[2]^3*Mzv[5] + 
     6858165892838400*Mzv[3]*Mzv[5] - 559977255936000*Mzv[2]*Mzv[3]*Mzv[5] - 
     2351904474931200*Mzv[3]^2*Mzv[5] + 3779846477568000*Mzv[5]^2 - 
     56927492356896000*Mzv[7] + 4300417926604800*Mzv[2]*Mzv[7] + 
     15373242266296320*Mzv[2]^2*Mzv[7] + 6315299053056000*Mzv[3]*Mzv[7] - 
     46846780396416000*Mzv[9] + 23587190129664000*Mzv[2]*Mzv[9] - 
     256605577695129600*Mzv[11])/63489484800, 
   (180010682034326171875 - 14391060138984375000*Mzv[2] - 
     8152652977276500000*Mzv[2]^2 - 4030092041421600000*Mzv[2]^3 - 
     1866351383061327360*Mzv[2]^4 - 835095109218619392*Mzv[2]^5 - 
     2505963327873269760*Mzv[2]^6 - 20129555429156250000*Mzv[3] + 
     1602175890546000000*Mzv[2]*Mzv[3] + 893801591686080000*Mzv[2]^2*Mzv[3] + 
     424378951057797120*Mzv[2]^3*Mzv[3] + 207045254131752960*Mzv[2]^4*
      Mzv[3] + 1114415970822000000*Mzv[3]^2 - 86372747024256000*Mzv[2]*
      Mzv[3]^2 - 46325881388666880*Mzv[2]^2*Mzv[3]^2 - 
     145534355636060160*Mzv[2]^3*Mzv[3]^2 - 39116946203596800*Mzv[3]^3 + 
     3193944348672000*Mzv[2]*Mzv[3]^3 + 6707283132211200*Mzv[3]^4 - 
     21629374522371000000*Mzv[5] + 1699481899684800000*Mzv[2]*Mzv[5] + 
     918210439252592640*Mzv[2]^2*Mzv[5] + 467789000258764800*Mzv[2]^3*
      Mzv[5] + 2332064169654912000*Mzv[3]*Mzv[5] - 176168844717465600*Mzv[2]*
      Mzv[3]*Mzv[5] - 629772821115863040*Mzv[2]^2*Mzv[3]*Mzv[5] - 
     129354746121216000*Mzv[3]^2*Mzv[5] + 1189139701842892800*Mzv[5]^2 - 
     598727682046771200*Mzv[2]*Mzv[5]^2 - 19166379202000800000*Mzv[7] + 
     1458503279876966400*Mzv[2]*Mzv[7] + 845528324646297600*Mzv[2]^2*Mzv[7] + 
     1986793082091417600*Mzv[3]*Mzv[7] - 1000343370004070400*Mzv[2]*Mzv[3]*
      Mzv[7] + 13504635495054950400*Mzv[5]*Mzv[7] - 
     15888265751369088000*Mzv[9] + 1297295457131520000*Mzv[2]*Mzv[9] + 
     10897281839904768000*Mzv[3]*Mzv[9] - 14113306773232128000*Mzv[11])/
    4190305996800}, 0, 13, 1], SeriesData[ep, 0, 
  {3, -2*(-7 + 3*Mzv[2]), (141 + 10*Mzv[2] - 120*Mzv[3])/2, 
   (1401 - 92*Mzv[2] - 564*Mzv[2]^2 + 272*Mzv[3])/4, 
   (69505 - 5160*Mzv[2] + 6932*Mzv[2]^2 - 5840*Mzv[3] + 3360*Mzv[2]*Mzv[3] - 
     75600*Mzv[5])/40, (4836195 - 376600*Mzv[2] - 156856*Mzv[2]^2 - 
     1044912*Mzv[2]^3 - 485520*Mzv[3] - 39200*Mzv[2]*Mzv[3] + 
     134400*Mzv[3]^2 + 1305360*Mzv[5])/560, 
   (48171375 - 3820600*Mzv[2] - 1926624*Mzv[2]^2 + 2640560*Mzv[2]^3 - 
     5178320*Mzv[3] + 360640*Mzv[2]*Mzv[3] + 960960*Mzv[2]^2*Mzv[3] - 
     163520*Mzv[3]^2 - 4163040*Mzv[5] + 3951360*Mzv[2]*Mzv[5] - 
     47716200*Mzv[7])/1120, (480563755 - 38367000*Mzv[2] - 
     20807584*Mzv[2]^2 - 7630944*Mzv[2]^3 - 47775024*Mzv[2]^4 - 
     53058320*Mzv[3] + 4045440*Mzv[2]*Mzv[3] - 851648*Mzv[2]^2*Mzv[3] + 
     2625280*Mzv[3]^2 - 1317120*Mzv[2]*Mzv[3]^2 - 51226560*Mzv[5] - 
     9408000*Mzv[2]*Mzv[5] + 25401600*Mzv[3]*Mzv[5] + 117664680*Mzv[7] - 
     5644800*Mzv[5, 3])/2240, (23995137075 - 1919687000*Mzv[2] - 
     1071717920*Mzv[2]^2 - 476075520*Mzv[2]^3 + 591270768*Mzv[2]^4 - 
     2676013200*Mzv[3] + 210896000*Mzv[2]*Mzv[3] + 
     108671360*Mzv[2]^2*Mzv[3] + 225534720*Mzv[2]^3*Mzv[3] + 
     144009600*Mzv[3]^2 + 10976000*Mzv[2]*Mzv[3]^2 - 33152000*Mzv[3]^3 - 
     2768068800*Mzv[5] + 171225600*Mzv[2]*Mzv[5] + 
     1069689600*Mzv[2]^2*Mzv[5] - 110073600*Mzv[3]*Mzv[5] - 
     1878483600*Mzv[7] + 1869134400*Mzv[2]*Mzv[7] - 20530076000*Mzv[9] + 
     103488000*Mzv[5, 3])/22400, (719302441725 - 57573033000*Mzv[2] - 
     32508695520*Mzv[2]^2 - 15512582400*Mzv[2]^3 - 5580179616*Mzv[2]^4 - 
     32716725696*Mzv[2]^5 - 80497830000*Mzv[3] + 6418608000*Mzv[2]*Mzv[3] + 
     3536709120*Mzv[2]^2*Mzv[3] - 480364800*Mzv[2]^3*Mzv[3] + 
     4462684800*Mzv[3]^2 - 302937600*Mzv[2]*Mzv[3]^2 - 
     1257177600*Mzv[2]^2*Mzv[3]^2 + 180275200*Mzv[3]^3 - 85567406400*Mzv[5] + 
     6214924800*Mzv[2]*Mzv[5] - 7438152960*Mzv[2]^2*Mzv[5] + 
     8687347200*Mzv[3]*Mzv[5] - 3251404800*Mzv[2]*Mzv[3]*Mzv[5] + 
     33375888000*Mzv[5]^2 - 69333667200*Mzv[7] - 13685112000*Mzv[2]*Mzv[7] + 
     34398000000*Mzv[3]*Mzv[7] + 150933748000*Mzv[9] + 282240000*Mzv[5, 3] + 
     677376000*Mzv[2]*Mzv[5, 3] - 3099600000*Mzv[7, 3])/134400, 
   (7190025219825 - 575470413000*Mzv[2] - 326314716000*Mzv[2]^2 - 
     160180934400*Mzv[2]^3 - 68792511744*Mzv[2]^4 + 79503069120*Mzv[2]^5 - 
     805454756400*Mzv[3] + 64456560000*Mzv[2]*Mzv[3] + 
     36356651520*Mzv[2]^2*Mzv[3] + 16416145920*Mzv[2]^3*Mzv[3] + 
     33907104000*Mzv[2]^4*Mzv[3] + 45085084800*Mzv[3]^2 - 
     3398169600*Mzv[2]*Mzv[3]^2 + 2365278720*Mzv[2]^2*Mzv[3]^2 - 
     1389516800*Mzv[3]^3 + 737587200*Mzv[2]*Mzv[3]^3 - 865286452800*Mzv[5] + 
     66749760000*Mzv[2]*Mzv[5] + 29701808640*Mzv[2]^2*Mzv[5] + 
     151239674880*Mzv[2]^3*Mzv[5] + 94189132800*Mzv[3]*Mzv[5] + 
     3386880000*Mzv[2]*Mzv[3]*Mzv[5] - 33530112000*Mzv[3]^2*Mzv[5] - 
     64767427200*Mzv[5]^2 - 749256883200*Mzv[7] + 45478742400*Mzv[2]*Mzv[7] + 
     330347808000*Mzv[2]^2*Mzv[7] - 29870870400*Mzv[3]*Mzv[7] - 
     493738728000*Mzv[9] + 1098924960000*Mzv[2]*Mzv[9] - 
     6331363353000*Mzv[11] + 1354752000*Mzv[5, 3] - 
     2483712000*Mzv[2]*Mzv[5, 3] - 4064256000*Mzv[3]*Mzv[5, 3] + 
     11365200000*Mzv[7, 3] + 13547520000*Mzv[5, 3, 3])/268800, 
   (6541464385740375 - 523489366491000*Mzv[2] - 297263193470880*Mzv[2]^2 - 
     147539650003200*Mzv[2]^3 - 67699838029824*Mzv[2]^4 - 
     24438474033792*Mzv[2]^5 - 147657605582208*Mzv[2]^6 - 
     732923875429200*Mzv[3] + 58696349712000*Mzv[2]*Mzv[3] + 
     33351209848320*Mzv[2]^2*Mzv[3] + 16127287787520*Mzv[2]^3*Mzv[3] - 
     2611597916928*Mzv[2]^4*Mzv[3] + 41122231113600*Mzv[3]^2 - 
     3224178048000*Mzv[2]*Mzv[3]^2 - 1524876487680*Mzv[2]^2*Mzv[3]^2 - 
     11721735567360*Mzv[2]^3*Mzv[3]^2 - 1432522291200*Mzv[3]^3 - 
     111867392000*Mzv[2]*Mzv[3]^3 + 1185859584000*Mzv[3]^4 - 
     790428202200000*Mzv[5] + 62424573120000*Mzv[2]*Mzv[5] + 
     32353008629760*Mzv[2]^2*Mzv[5] - 30802555929600*Mzv[2]^3*Mzv[5] + 
     88088379724800*Mzv[3]*Mzv[5] - 6262747545600*Mzv[2]*Mzv[3]*Mzv[5] - 
     19795049164800*Mzv[2]^2*Mzv[3]*Mzv[5] + 5751125452800*Mzv[3]^2*Mzv[5] + 
     38806777900800*Mzv[5]^2 + 15715721548800*Mzv[2]*Mzv[5]^2 - 
     702541119571200*Mzv[7] + 50647505126400*Mzv[2]*Mzv[7] - 
     74688658087680*Mzv[2]^2*Mzv[7] + 71318630073600*Mzv[3]*Mzv[7] + 
     89504072985600*Mzv[2]*Mzv[3]*Mzv[7] + 673823247552000*Mzv[5]*Mzv[7] - 
     550994318784000*Mzv[9] - 312149548256000*Mzv[2]*Mzv[9] + 
     148536047296000*Mzv[3]*Mzv[9] + 1519385319761400*Mzv[11] + 
     575318016000*Mzv[5, 3] - 205470720000*Mzv[2]*Mzv[5, 3] + 
     10405037260800*Mzv[2]^2*Mzv[5, 3] + 1356106752000*Mzv[3]*Mzv[5, 3] + 
     940212000000*Mzv[7, 3] + 36775589760000*Mzv[2]*Mzv[7, 3] - 
     60108746880000*Mzv[9, 3] - 4520355840000*Mzv[5, 3, 3] - 
     11506360320000*Mzv[6, 4, 1, 1])/48921600}, 0, 12, 1], 
 SeriesData[ep, 0, {3, -59/2, (203 - 24*Mzv[2])/2, 
   2*(-72 + 59*Mzv[2] - 54*Mzv[3]), -2*(-36 + 203*Mzv[2] + 123*Mzv[2]^2 - 
     531*Mzv[3]), 576*Mzv[2] + 2419*Mzv[2]^2 - 3654*Mzv[3] + 
    216*Mzv[2]*Mzv[3] - 3348*Mzv[5], (-10080*Mzv[2] - 291305*Mzv[2]^2 - 
     111702*Mzv[2]^3 + 181440*Mzv[3] - 74340*Mzv[2]*Mzv[3] + 27720*Mzv[3]^2 + 
     1152270*Mzv[5])/35, (826560*Mzv[2]^2 + 2196806*Mzv[2]^3 - 
     181440*Mzv[3] + 511560*Mzv[2]*Mzv[3] + 231336*Mzv[2]^2*Mzv[3] - 
     545160*Mzv[3]^2 - 7929180*Mzv[5] + 463680*Mzv[2]*Mzv[5] - 
     5275305*Mzv[7])/70, (-20664000*Mzv[2]^2 - 377925100*Mzv[2]^3 - 
     128712606*Mzv[2]^4 - 36288000*Mzv[2]*Mzv[3] - 
     113740200*Mzv[2]^2*Mzv[3] + 93786000*Mzv[3]^2 - 
     6300000*Mzv[2]*Mzv[3]^2 + 562464000*Mzv[5] - 227976000*Mzv[2]*Mzv[5] + 
     156492000*Mzv[3]*Mzv[5] + 2593691625*Mzv[7] - 2570400*Mzv[5, 3])/3500, 
   (536169600*Mzv[2]^3 + 1265673959*Mzv[2]^4 + 18144000*Mzv[2]*Mzv[3] + 
     391343400*Mzv[2]^2*Mzv[3] + 144982800*Mzv[2]^3*Mzv[3] - 
     133056000*Mzv[3]^2 + 61950000*Mzv[2]*Mzv[3]^2 - 15960000*Mzv[3]^3 - 
     281232000*Mzv[5] + 784392000*Mzv[2]*Mzv[5] + 352648800*Mzv[2]^2*Mzv[5] - 
     1538838000*Mzv[3]*Mzv[5] - 8924057625*Mzv[7] + 515214000*Mzv[2]*Mzv[7] - 
     5618688250*Mzv[9] + 25275600*Mzv[5, 3])/3500, 
   (-61927588800*Mzv[2]^3 - 1005953372193*Mzv[2]^4 - 340477309926*Mzv[2]^5 - 
     128252678400*Mzv[2]^2*Mzv[3] - 329328430200*Mzv[2]^3*Mzv[3] + 
     15367968000*Mzv[3]^2 - 49237650000*Mzv[2]*Mzv[3]^2 - 
     23441972400*Mzv[2]^2*Mzv[3]^2 + 36253140000*Mzv[3]^3 - 
     257064192000*Mzv[2]*Mzv[5] - 801041749200*Mzv[2]^2*Mzv[5] + 
     1223063226000*Mzv[3]*Mzv[5] - 74045664000*Mzv[2]*Mzv[3]*Mzv[5] + 
     540071185500*Mzv[5]^2 + 2924629092000*Mzv[7] - 
     1170308601000*Mzv[2]*Mzv[7] + 814131202500*Mzv[3]*Mzv[7] + 
     12762850359875*Mzv[9] - 20088961200*Mzv[5, 3] + 
     3073593600*Mzv[2]*Mzv[5, 3] - 3693343500*Mzv[7, 3])/808500, 
   (11417323002624*Mzv[2]^4 + 26784215047512*Mzv[2]^5 + 
     513010713600*Mzv[2]^2*Mzv[3] + 9064904587200*Mzv[2]^3*Mzv[3] + 
     3171236546016*Mzv[2]^4*Mzv[3] + 558835200000*Mzv[2]*Mzv[3]^2 + 
     1844101828800*Mzv[2]^2*Mzv[3]^2 - 997883040000*Mzv[3]^3 + 
     61782336000*Mzv[2]*Mzv[3]^3 + 1028256768000*Mzv[2]*Mzv[5] + 
     22049013571200*Mzv[2]^2*Mzv[5] + 7957533830400*Mzv[2]^3*Mzv[5] - 
     13881466368000*Mzv[3]*Mzv[5] + 5824925568000*Mzv[2]*Mzv[3]*Mzv[5] - 
     2527332192000*Mzv[3]^2*Mzv[5] - 42485599926000*Mzv[5]^2 - 
     11698516368000*Mzv[7] + 32213240136000*Mzv[2]*Mzv[7] + 
     14825125964880*Mzv[2]^2*Mzv[7] - 64044987930000*Mzv[3]*Mzv[7] - 
     351302864143000*Mzv[9] + 36158914176000*Mzv[2]*Mzv[9] - 
     248497264028475*Mzv[11] + 228004761600*Mzv[5, 3] - 
     241789363200*Mzv[2]*Mzv[5, 3] - 138591129600*Mzv[3]*Mzv[5, 3] + 
     290543022000*Mzv[7, 3] + 355978022400*Mzv[5, 3, 3])/6468000, 
   (-742125995170560*Mzv[2]^4 - 11980261611929520*Mzv[2]^5 - 
     4263289234826064*Mzv[2]^6 - 1671872057856000*Mzv[2]^3*Mzv[3] - 
     4053897384657120*Mzv[2]^4*Mzv[3] - 36324288000000*Mzv[2]*Mzv[3]^2 - 
     824844868848000*Mzv[2]^2*Mzv[3]^2 - 389161989216000*Mzv[2]^3*Mzv[3]^2 + 
     184043059200000*Mzv[3]^3 - 78978419520000*Mzv[2]*Mzv[3]^3 + 
     27781353600000*Mzv[3]^4 - 4066576690176000*Mzv[2]^2*Mzv[5] - 
     10172380746528000*Mzv[2]^3*Mzv[5] + 902295313920000*Mzv[3]*Mzv[5] - 
     2605420097280000*Mzv[2]*Mzv[3]*Mzv[5] - 1216133126208000*Mzv[2]^2*Mzv[3]*
      Mzv[5] + 3230772985440000*Mzv[3]^2*Mzv[5] + 
     19003304780460000*Mzv[5]^2 - 540196576920000*Mzv[2]*Mzv[5]^2 - 
     5941200545280000*Mzv[2]*Mzv[7] - 18951452691771600*Mzv[2]^2*Mzv[7] + 
     28646563245300000*Mzv[3]*Mzv[7] - 104861156400000*Mzv[2]*Mzv[3]*Mzv[7] + 
     26313904496880000*Mzv[5]*Mzv[7] + 64792015928640000*Mzv[9] - 
     46223145288320000*Mzv[2]*Mzv[9] + 16452851094680000*Mzv[3]*Mzv[9] + 
     317662335849733875*Mzv[11] - 14820309504000*Mzv[5, 3] + 
     108149513472000*Mzv[2]*Mzv[5, 3] + 157882306982400*Mzv[2]^2*Mzv[5, 3] + 
     177165660672000*Mzv[3]*Mzv[5, 3] - 129956446620000*Mzv[7, 3] + 
     499857878520000*Mzv[2]*Mzv[7, 3] - 676533137280000*Mzv[9, 3] - 
     455058571968000*Mzv[5, 3, 3] - 157082365440000*Mzv[6, 4, 1, 1])/
    840840000}, -4, 9, 1], SeriesData[ep, 0, {1, 7/3, (193 - 72*Mzv[2])/18, 
   (5611 - 1008*Mzv[2] - 2592*Mzv[3])/108, 
   (833105 - 138960*Mzv[2] - 124416*Mzv[2]^2 - 181440*Mzv[3])/3240, 
   (24926735 - 4039920*Mzv[2] - 1741824*Mzv[2]^2 - 5002560*Mzv[3] + 
     1866240*Mzv[2]*Mzv[3] - 10264320*Mzv[5])/19440, 
   (747578945 - 119967120*Mzv[2] - 48024576*Mzv[2]^2 - 42550272*Mzv[2]^3 - 
     145437120*Mzv[3] + 26127360*Mzv[2]*Mzv[3] + 33592320*Mzv[3]^2 - 
     143700480*Mzv[5])/116640, (22433619215 - 3589449840*Mzv[2] - 
     1396196352*Mzv[2]^2 - 595703808*Mzv[2]^3 - 4318816320*Mzv[3] + 
     720368640*Mzv[2]*Mzv[3] + 644972544*Mzv[2]^2*Mzv[3] + 
     470292480*Mzv[3]^2 - 3962027520*Mzv[5] + 1478062080*Mzv[2]*Mzv[5] - 
     7373514240*Mzv[7])/699840, (23562724804675 - 3767797882800*Mzv[2] - 
     1451122283520*Mzv[2]^2 - 574854174720*Mzv[2]^3 - 528581873664*Mzv[2]^4 - 
     4522706798400*Mzv[3] + 733003084800*Mzv[2]*Mzv[3] + 
     316036546560*Mzv[2]^2*Mzv[3] + 453832243200*Mzv[3]^2 - 
     169305292800*Mzv[2]*Mzv[3]^2 - 4031516966400*Mzv[5] + 
     724250419200*Mzv[2]*Mzv[5] + 1862358220800*Mzv[3]*Mzv[5] - 
     3613021977600*Mzv[7])/146966400, 
   (101006278381675 - 16152205834800*Mzv[2] - 6202569323520*Mzv[2]^2 - 
     2387495761920*Mzv[2]^3 - 1057163747328*Mzv[2]^4 - 
     19377246254400*Mzv[3] + 3109547750400*Mzv[2]*Mzv[3] + 
     1244797009920*Mzv[2]^2*Mzv[3] + 1102903050240*Mzv[2]^3*Mzv[3] + 
     1884865075200*Mzv[3]^2 - 338610585600*Mzv[2]*Mzv[3]^2 - 
     290237644800*Mzv[3]^3 - 17102512627200*Mzv[5] + 
     2852659814400*Mzv[2]*Mzv[5] + 2554091274240*Mzv[2]^2*Mzv[5] + 
     3724716441600*Mzv[3]*Mzv[5] - 14230882483200*Mzv[7] + 
     5308930252800*Mzv[2]*Mzv[7] - 26786515968000*Mzv[9])/125971200, 
   (21214372749295075 - 3393032371873200*Mzv[2] - 1302150948295680*Mzv[2]^2 - 
     496283820963840*Mzv[2]^3 - 204032603234304*Mzv[2]^4 - 
     197849197707264*Mzv[2]^5 - 4070355870369600*Mzv[3] + 
     651269778969600*Mzv[2]*Mzv[3] + 253325866106880*Mzv[2]^2*Mzv[3] + 
     108084498923520*Mzv[2]^3*Mzv[3] + 391803016550400*Mzv[3]^2 - 
     65351843020800*Mzv[2]*Mzv[3]^2 - 58511909191680*Mzv[2]^2*Mzv[3]^2 - 
     28443289190400*Mzv[3]^3 - 3581983784332800*Mzv[5] + 
     580538443161600*Mzv[2]*Mzv[5] + 250300944875520*Mzv[2]^2*Mzv[5] + 
     718870273228800*Mzv[3]*Mzv[5] - 268179583795200*Mzv[2]*Mzv[3]*Mzv[5] + 
     737493855436800*Mzv[5]^2 - 2896095188044800*Mzv[7] + 
     520275164774400*Mzv[2]*Mzv[7] + 1337850423705600*Mzv[3]*Mzv[7] - 
     2625078564864000*Mzv[9])/5290790400, 
   (636484563470056525 - 101814328608728400*Mzv[2] - 
     39075416355548160*Mzv[2]^2 - 14848950960506880*Mzv[2]^3 - 
     5931745786257408*Mzv[2]^4 - 2769888767901696*Mzv[2]^5 - 
     122149165387435200*Mzv[3] + 19532264224435200*Mzv[2]*Mzv[3] + 
     7522617917767680*Mzv[2]^2*Mzv[3] + 2980044041748480*Mzv[2]^3*Mzv[3] + 
     2740168433074176*Mzv[2]^4*Mzv[3] + 11722856021452800*Mzv[3]^2 - 
     1899943995801600*Mzv[2]*Mzv[3]^2 - 819166728683520*Mzv[2]^2*Mzv[3]^2 - 
     784222116249600*Mzv[3]^3 + 292559545958400*Mzv[2]*Mzv[3]^3 - 
     107427453234393600*Mzv[5] + 17239332728217600*Mzv[2]*Mzv[5] + 
     6901154622996480*Mzv[2]^2*Mzv[5] + 6114494510530560*Mzv[2]^3*Mzv[5] + 
     20899383953817600*Mzv[3]*Mzv[5] - 3754514173132800*Mzv[2]*Mzv[3]*
      Mzv[5] - 4827232508313600*Mzv[3]^2*Mzv[5] + 
     10324913976115200*Mzv[5]^2 - 86000762132812800*Mzv[7] + 
     14344729543065600*Mzv[2]*Mzv[7] + 12843364067573760*Mzv[2]^2*Mzv[7] + 
     18729905931878400*Mzv[3]*Mzv[7] - 72377166145536000*Mzv[9] + 
     27000808095744000*Mzv[2]*Mzv[9] - 139889937270988800*Mzv[11])/
    31744742400, (210049724927002539425 - 33603566434883398800*Mzv[2] - 
     12898951864913157120*Mzv[2]^2 - 4898691867488348160*Mzv[2]^3 - 
     1937602488178925568*Mzv[2]^4 - 840067693465042944*Mzv[2]^5 - 
     860706004787527680*Mzv[2]^6 - 40318474129056446400*Mzv[3] + 
     6447443698665446400*Mzv[2]*Mzv[3] + 2475867191730831360*Mzv[2]^2*
      Mzv[3] + 953011908294082560*Mzv[2]^3*Mzv[3] + 
     421985938693423104*Mzv[2]^4*Mzv[3] + 3867388316438169600*Mzv[3]^2 - 
     620615978215833600*Mzv[2]*Mzv[3]^2 - 248441566427873280*Mzv[2]^2*
      Mzv[3]^2 - 220121802379100160*Mzv[2]^3*Mzv[3]^2 - 
     250792607445811200*Mzv[3]^3 + 45054170077593600*Mzv[2]*Mzv[3]^3 + 
     28963395049881600*Mzv[3]^4 - 35460940342659955200*Mzv[5] + 
     5673862314383155200*Mzv[2]*Mzv[5] + 2206974945523138560*Mzv[2]^2*
      Mzv[5] + 941632154621706240*Mzv[2]^3*Mzv[5] + 
     6826775760374169600*Mzv[3]*Mzv[5] - 1138690512794419200*Mzv[2]*Mzv[3]*
      Mzv[5] - 1019511505755832320*Mzv[2]^2*Mzv[3]*Mzv[5] - 
     743393806280294400*Mzv[3]^2*Mzv[5] + 3131398910184652800*Mzv[5]^2 - 
     1168190267011891200*Mzv[2]*Mzv[5]^2 - 28304835863797785600*Mzv[7] + 
     4587414777862963200*Mzv[2]*Mzv[7] + 1977878066406359040*Mzv[2]^2*
      Mzv[7] + 5680512899053977600*Mzv[3]*Mzv[7] - 2119155071149670400*Mzv[2]*
      Mzv[3]*Mzv[7] + 11655352891323187200*Mzv[5]*Mzv[7] - 
     23146067728852992000*Mzv[9] + 4158124446744576000*Mzv[2]*Mzv[9] + 
     10692320005914624000*Mzv[3]*Mzv[9] - 21543050339732275200*Mzv[11])/
    2095152998400}, 0, 13, 1], SeriesData[ep, 0, 
  {10, -445/3, -4*(-245 + 17*Mzv[2]), (2*(-6145 + 1513*Mzv[2] - 594*Mzv[3]))/
    3, (-2*(-33725 + 16660*Mzv[2] + 1366*Mzv[2]^2 - 14685*Mzv[3]))/5, 
   (2*(-307125 + 208930*Mzv[2] + 60787*Mzv[2]^2 - 291060*Mzv[3] + 
      15780*Mzv[2]*Mzv[3] - 58350*Mzv[5]))/15, 
   (-2*(-921375 + 687990*Mzv[2] + 401604*Mzv[2]^2 + 29188*Mzv[2]^3 - 
      1216710*Mzv[3] + 234070*Mzv[2]*Mzv[3] - 46710*Mzv[3]^2 - 
      865525*Mzv[5]))/15, (2*(-8292375 + 6265350*Mzv[2] + 5036442*Mzv[2]^2 + 
      1298866*Mzv[2]^3 - 12019590*Mzv[3] + 4639320*Mzv[2]*Mzv[3] + 
      411732*Mzv[2]^2*Mzv[3] - 2078595*Mzv[3]^2 - 17154900*Mzv[5] + 
      946980*Mzv[2]*Mzv[5] - 3119490*Mzv[7]))/45, 
   (-2*(-1451165625 + 1096436250*Mzv[2] + 967435350*Mzv[2]^2 + 
      500574200*Mzv[2]^3 + 36042002*Mzv[2]^4 - 2128376250*Mzv[3] + 
      1131294500*Mzv[2]*Mzv[3] + 356262550*Mzv[2]^2*Mzv[3] - 
      801076500*Mzv[3]^2 + 39322500*Mzv[2]*Mzv[3]^2 - 4183208750*Mzv[5] + 
      819400750*Mzv[2]*Mzv[5] - 337165500*Mzv[3]*Mzv[5] - 2699225375*Mzv[7] - 
      1831200*Mzv[5, 3]))/2625, 
   (2*(-13060490625 + 9867926250*Mzv[2] + 8810187750*Mzv[2]^2 + 
      6277609100*Mzv[2]^3 + 1603869089*Mzv[2]^4 - 19155386250*Mzv[3] + 
      11175790500*Mzv[2]*Mzv[3] + 7061203800*Mzv[2]^2*Mzv[3] + 
      587962200*Mzv[2]^3*Mzv[3] - 10046153250*Mzv[3]^2 + 
      1749851250*Mzv[2]*Mzv[3]^2 - 234391500*Mzv[3]^3 - 41324928750*Mzv[5] + 
      16240707000*Mzv[2]*Mzv[5] + 1438308900*Mzv[2]^2*Mzv[5] - 
      15003864750*Mzv[3]*Mzv[5] - 53499253500*Mzv[7] + 
      3106246500*Mzv[2]*Mzv[7] - 10096262750*Mzv[9] - 81488400*Mzv[5, 3]))/
    7875, (-2*(-9050920003125 + 6838472891250*Mzv[2] + 
      6105460110750*Mzv[2]^2 + 4775156070300*Mzv[2]^3 + 
      2447756523828*Mzv[2]^4 + 176302722636*Mzv[2]^5 - 
      13274682671250*Mzv[3] + 7836681352500*Mzv[2]*Mzv[3] + 
      6818601012300*Mzv[2]^2*Mzv[3] + 2014652478300*Mzv[2]^3*Mzv[3] - 
      7641754832250*Mzv[3]^2 + 2670548265000*Mzv[2]*Mzv[3]^2 + 
      245414515500*Mzv[2]^2*Mzv[3]^2 - 803142474750*Mzv[3]^3 - 
      28977842643750*Mzv[5] + 15682722709500*Mzv[2]*Mzv[5] + 
      4928365445850*Mzv[2]^2*Mzv[5] - 22898257767000*Mzv[3]*Mzv[5] + 
      1121090355000*Mzv[2]*Mzv[3]*Mzv[5] - 2364657198750*Mzv[5]^2 - 
      51661172004750*Mzv[7] + 10643553632250*Mzv[2]*Mzv[7] - 
      4373198329500*Mzv[3]*Mzv[7] - 34594844312875*Mzv[9] - 
      124364116800*Mzv[5, 3] + 2281910400*Mzv[2]*Mzv[5, 3] - 
      9142402500*Mzv[7, 3]))/1819125, 
   (2*(-9050920003125 + 6838472891250*Mzv[2] + 6105460110750*Mzv[2]^2 + 
      4831792465500*Mzv[2]^3 + 3410762775266*Mzv[2]^4 + 
      871719017478*Mzv[2]^5 - 13274682671250*Mzv[3] + 
      7836681352500*Mzv[2]*Mzv[3] + 7484371656300*Mzv[2]^2*Mzv[3] + 
      4436762761200*Mzv[2]^3*Mzv[3] + 384377671524*Mzv[2]^4*Mzv[3] - 
      7732390916250*Mzv[3]^2 + 3721206142500*Mzv[2]*Mzv[3]^2 + 
      1213438437750*Mzv[2]^2*Mzv[3]^2 - 1768718259000*Mzv[3]^3 + 
      82465383000*Mzv[2]*Mzv[3]^3 - 28977842643750*Mzv[5] + 
      17213989369500*Mzv[2]*Mzv[5] + 10853478959400*Mzv[2]^2*Mzv[5] + 
      891134937000*Mzv[2]^3*Mzv[5] - 31906982761500*Mzv[3]*Mzv[5] + 
      5543168977500*Mzv[2]*Mzv[3]*Mzv[5] - 1141132261500*Mzv[3]^2*Mzv[5] - 
      11691916149375*Mzv[5]^2 - 56705387334750*Mzv[7] + 
      23439736089000*Mzv[2]*Mzv[7] + 2045356333020*Mzv[2]^2*Mzv[7] - 
      21623036184750*Mzv[3]*Mzv[7] - 76186398711500*Mzv[9] + 
      4828944389500*Mzv[2]*Mzv[9] - 15421338823275*Mzv[11] - 
      173291949600*Mzv[5, 3] + 11282779200*Mzv[2]*Mzv[5, 3] - 
      9306158400*Mzv[3]*Mzv[5, 3] - 45204101250*Mzv[7, 3] + 
      3810945600*Mzv[5, 3, 3]))/606375, 
   (10589576403656250 - 8001013282762500*Mzv[2] - 7143388329577500*Mzv[2]^2 - 
     5653197184635000*Mzv[2]^3 - 4380235322282820*Mzv[2]^4 - 
     2246096686382640*Mzv[2]^5 - 165175603494648*Mzv[2]^6 + 
     15531378725362500*Mzv[3] - 9168917182425000*Mzv[2]*Mzv[3] - 
     8860575058335000*Mzv[2]^2*Mzv[3] - 7233281493438000*Mzv[2]^3*Mzv[3] - 
     2223624829766340*Mzv[2]^4*Mzv[3] + 9046897372012500*Mzv[3]^2 - 
     4778918869725000*Mzv[2]*Mzv[3]^2 - 3126580927470000*Mzv[2]^2*Mzv[3]^2 - 
     274562446158000*Mzv[2]^3*Mzv[3]^2 + 2883552206535000*Mzv[3]^3 - 
     477062240655000*Mzv[2]*Mzv[3]^3 + 48080860327500*Mzv[3]^4 + 
     33904075893187500*Mzv[5] - 20379245161275000*Mzv[2]*Mzv[5] - 
     17694493197381000*Mzv[2]^2*Mzv[5] - 5155215610545000*Mzv[2]^3*Mzv[5] + 
     40976198618355000*Mzv[3]*Mzv[5] - 14282691122700000*Mzv[2]*Mzv[3]*
      Mzv[5] - 1318032213498000*Mzv[2]^2*Mzv[3]*Mzv[5] + 
     6601450132777500*Mzv[3]^2*Mzv[5] + 30125732712075000*Mzv[5]^2 - 
     1479193881165000*Mzv[2]*Mzv[5]^2 + 67132200773137500*Mzv[7] - 
     38213945254485000*Mzv[2]*Mzv[7] - 11832386386520700*Mzv[2]^2*Mzv[7] + 
     55714546717830000*Mzv[3]*Mzv[7] - 2786707934010000*Mzv[2]*Mzv[3]*
      Mzv[7] + 11367951740145000*Mzv[5]*Mzv[7] + 124207152266697500*Mzv[9] - 
     27935443293257500*Mzv[2]*Mzv[9] + 10942710433655000*Mzv[3]*Mzv[9] + 
     89212445092645875*Mzv[11] + 222548317992000*Mzv[5, 3] - 
     29071538496000*Mzv[2]*Mzv[5, 3] - 4512687379200*Mzv[2]^2*Mzv[5, 3] + 
     53836126344000*Mzv[3]*Mzv[5, 3] + 116474207850000*Mzv[7, 3] - 
     2271889620000*Mzv[2]*Mzv[7, 3] + 9063834780000*Mzv[9, 3] - 
     22046320296000*Mzv[5, 3, 3] - 10090080000*Mzv[6, 4, 1, 1])/118243125}, 
  -4, 9, 1], SeriesData[ep, 0, {9, -177/2, (-3*(-203 + 24*Mzv[2]))/2, 
   6*(-72 + 59*Mzv[2] - 34*Mzv[3]), 
   (-2*(-540 + 3045*Mzv[2] + 756*Mzv[2]^2 - 5015*Mzv[3]))/5, 
   (2*(4320*Mzv[2] + 7434*Mzv[2]^2 - 17255*Mzv[3] + 2040*Mzv[2]*Mzv[3] - 
      10290*Mzv[5]))/5, (-2*(15120*Mzv[2] + 179046*Mzv[2]^2 + 
      48240*Mzv[2]^3 - 171360*Mzv[3] + 140420*Mzv[2]*Mzv[3] - 
      41580*Mzv[3]^2 - 708295*Mzv[5]))/35, 
   (2*(254016*Mzv[2]^2 + 474360*Mzv[2]^3 - 85680*Mzv[3] + 
      483140*Mzv[2]*Mzv[3] + 128016*Mzv[2]^2*Mzv[3] - 408870*Mzv[3]^2 - 
      2437015*Mzv[5] + 288120*Mzv[2]*Mzv[5] - 1435770*Mzv[7]))/35, 
   (-2*(635040*Mzv[2]^2 + 8160600*Mzv[2]^3 + 2580336*Mzv[2]^4 + 
      3427200*Mzv[2]*Mzv[3] + 6294120*Mzv[2]^2*Mzv[3] - 7033950*Mzv[3]^2 + 
      831600*Mzv[2]*Mzv[3]^2 - 17287200*Mzv[5] + 14165900*Mzv[2]*Mzv[5] - 
      8757000*Mzv[3]*Mzv[5] - 70592025*Mzv[7] - 100800*Mzv[5, 3]))/175, 
   (2*(11577600*Mzv[2]^3 + 25373304*Mzv[2]^4 + 1713600*Mzv[2]*Mzv[3] + 
      21656040*Mzv[2]^2*Mzv[3] + 5958720*Mzv[2]^3*Mzv[3] - 9979200*Mzv[3]^2 + 
      8177400*Mzv[2]*Mzv[3]^2 - 1638000*Mzv[3]^3 - 8643600*Mzv[5] + 
      48740300*Mzv[2]*Mzv[5] + 12423600*Mzv[2]^2*Mzv[5] - 
      86110500*Mzv[3]*Mzv[5] - 242884425*Mzv[7] + 28715400*Mzv[2]*Mzv[7] - 
      149699550*Mzv[9] - 991200*Mzv[5, 3]))/175, 
   (-2*(63676800*Mzv[2]^3 + 960315048*Mzv[2]^4 + 326708928*Mzv[2]^5 + 
      337962240*Mzv[2]^2*Mzv[3] + 644534880*Mzv[2]^3*Mzv[3] - 
      54885600*Mzv[3]^2 + 309493800*Mzv[2]*Mzv[3]^2 + 
      84823200*Mzv[2]^2*Mzv[3]^2 - 177177000*Mzv[3]^3 + 
      760636800*Mzv[2]*Mzv[5] + 1343819400*Mzv[2]^2*Mzv[5] - 
      3259063500*Mzv[3]*Mzv[5] + 385308000*Mzv[2]*Mzv[3]*Mzv[5] - 
      958626900*Mzv[5]^2 - 3790432800*Mzv[7] + 3106049100*Mzv[2]*Mzv[7] - 
      1921134600*Mzv[3]*Mzv[7] - 16192501325*Mzv[9] - 37514400*Mzv[5, 3] + 
      4435200*Mzv[2]*Mzv[5, 3] - 8870400*Mzv[7, 3]))/1925, 
   (2*(1362417408*Mzv[2]^4 + 3212637792*Mzv[2]^5 + 168981120*Mzv[2]^2*
       Mzv[3] + 2217636960*Mzv[2]^3*Mzv[3] + 672931776*Mzv[2]^4*Mzv[3] + 
      439084800*Mzv[2]*Mzv[3]^2 + 834094800*Mzv[2]^2*Mzv[3]^2 - 
      609609000*Mzv[3]^3 + 72072000*Mzv[2]*Mzv[3]^3 + 
      380318400*Mzv[2]*Mzv[5] + 4623649800*Mzv[2]^2*Mzv[5] + 
      1264253760*Mzv[2]^3*Mzv[5] - 4623696000*Mzv[3]*Mzv[5] + 
      3788862000*Mzv[2]*Mzv[3]*Mzv[5] - 1163408400*Mzv[3]^2*Mzv[5] - 
      9426497850*Mzv[5]^2 - 1895216400*Mzv[7] + 10686914700*Mzv[2]*Mzv[7] + 
      2662616880*Mzv[2]^2*Mzv[7] - 18891156900*Mzv[3]*Mzv[7] - 
      55713182525*Mzv[9] + 5988028200*Mzv[2]*Mzv[9] - 34300462350*Mzv[11] - 
      53222400*Mzv[5, 3] + 43612800*Mzv[2]*Mzv[5, 3] - 
      13305600*Mzv[3]*Mzv[5, 3] - 87225600*Mzv[7, 3] - 
      13305600*Mzv[5, 3, 3]))/1925, 
   (-2*(61989992064*Mzv[2]^4 + 1005882337824*Mzv[2]^5 + 
      353066328448*Mzv[2]^6 + 286304578560*Mzv[2]^3*Mzv[3] + 
      602161784224*Mzv[2]^4*Mzv[3] + 19978358400*Mzv[2]*Mzv[3]^2 + 
      261156495600*Mzv[2]^2*Mzv[3]^2 + 72596684160*Mzv[2]^3*Mzv[3]^2 - 
      78702624000*Mzv[3]^3 + 64492428000*Mzv[2]*Mzv[3]^3 - 
      9762152400*Mzv[3]^4 + 596929132800*Mzv[2]^2*Mzv[5] + 
      1131296406240*Mzv[2]^3*Mzv[5] - 210378168000*Mzv[3]*Mzv[5] + 
      1186299114000*Mzv[2]*Mzv[3]*Mzv[5] + 319714274880*Mzv[2]^2*Mzv[3]*
       Mzv[5] - 1041056616600*Mzv[3]^2*Mzv[5] - 2951452453950*Mzv[5]^2 + 
      348940191600*Mzv[2]*Mzv[5]^2 + 1379717539200*Mzv[2]*Mzv[7] + 
      2382598338120*Mzv[2]^2*Mzv[7] - 5914853244300*Mzv[3]*Mzv[7] + 
      699292994400*Mzv[2]*Mzv[3]*Mzv[7] - 3423030210600*Mzv[5]*Mzv[7] - 
      7192763978400*Mzv[9] + 5358287234300*Mzv[2]*Mzv[9] - 
      3586153170600*Mzv[3]*Mzv[9] - 30693197059525*Mzv[11] - 
      2421619200*Mzv[5, 3] + 13655241600*Mzv[2]*Mzv[5, 3] + 
      3874590720*Mzv[2]^2*Mzv[5, 3] - 11906294400*Mzv[3]*Mzv[5, 3] - 
      27310483200*Mzv[7, 3] + 3228825600*Mzv[2]*Mzv[7, 3] - 
      6850043200*Mzv[9, 3] - 11906294400*Mzv[5, 3, 3]))/175175}, -4, 9, 1], 
 SeriesData[ep, 0, {12*(-1 + Mzv[2]), -2*(37 + 17*Mzv[2] - 66*Mzv[3]), 
   (2*(-1125 + 180*Mzv[2] + 804*Mzv[2]^2 - 935*Mzv[3]))/5, 
   (-2*(6425 - 740*Mzv[2] + 2278*Mzv[2]^2 - 1380*Mzv[3] + 
      1080*Mzv[2]*Mzv[3] - 12090*Mzv[5]))/5, 
   (2*(-247275 + 31500*Mzv[2] + 19320*Mzv[2]^2 + 79456*Mzv[2]^3 + 
      31080*Mzv[3] + 21420*Mzv[2]*Mzv[3] - 18480*Mzv[3]^2 - 239785*Mzv[5]))/
    35, (-2*(3977925 - 539700*Mzv[2] - 149184*Mzv[2]^2 + 675376*Mzv[2]^3 - 
      567000*Mzv[3] + 105840*Mzv[2]*Mzv[3] + 131040*Mzv[2]^2*Mzv[3] - 
      157080*Mzv[3]^2 - 840420*Mzv[5] + 985320*Mzv[2]*Mzv[5] - 
      6311970*Mzv[7]))/105, 
   (2*(-34941375 + 4945500*Mzv[2] + 1512000*Mzv[2]^2 + 1177600*Mzv[2]^3 + 
      4444624*Mzv[2]^4 + 5397000*Mzv[3] - 621600*Mzv[2]*Mzv[3] + 
      618800*Mzv[2]^2*Mzv[3] - 487200*Mzv[3]^2 + 403200*Mzv[2]*Mzv[3]^2 + 
      3418800*Mzv[5] + 4652900*Mzv[2]*Mzv[5] - 2713200*Mzv[3]*Mzv[5] - 
      29806525*Mzv[7] + 1377600*Mzv[5, 3]))/175, 
   (-2*(545624625 - 79558500*Mzv[2] - 25905600*Mzv[2]^2 - 7086240*Mzv[2]^3 + 
      37779304*Mzv[2]^4 - 89019000*Mzv[3] + 11340000*Mzv[2]*Mzv[3] + 
      4213440*Mzv[2]^2*Mzv[3] + 3105600*Mzv[2]^3*Mzv[3] + 5594400*Mzv[3]^2 + 
      3427200*Mzv[2]*Mzv[3]^2 - 2587200*Mzv[3]^3 - 62370000*Mzv[5] + 
      16506000*Mzv[2]*Mzv[5] + 44694720*Mzv[2]^2*Mzv[5] - 
      23062200*Mzv[3]*Mzv[5] - 96308100*Mzv[7] + 125256600*Mzv[2]*Mzv[7] - 
      723210250*Mzv[9] + 11709600*Mzv[5, 3]))/525, 
   (2*(-650066137875 + 96857491500*Mzv[2] + 32901422400*Mzv[2]^2 + 
      9954252000*Mzv[2]^3 + 8777327328*Mzv[2]^4 + 33974299584*Mzv[2]^5 + 
      110268081000*Mzv[3] - 14960484000*Mzv[2]*Mzv[3] - 
      4135380480*Mzv[2]^2*Mzv[3] + 2032615200*Mzv[2]^3*Mzv[3] - 
      7858620000*Mzv[3]^2 + 1397088000*Mzv[2]*Mzv[3]^2 + 
      3082907520*Mzv[2]^2*Mzv[3]^2 - 1693322400*Mzv[3]^3 + 
      82282662000*Mzv[5] - 9476913600*Mzv[2]*Mzv[5] + 
      29252694240*Mzv[2]^2*Mzv[5] - 12981276000*Mzv[3]*Mzv[5] + 
      7800408000*Mzv[2]*Mzv[3]*Mzv[5] - 38993724000*Mzv[5]^2 + 
      47276875800*Mzv[7] + 81980444700*Mzv[2]*Mzv[7] - 
      26009121600*Mzv[3]*Mzv[7] - 473341108625*Mzv[9] + 
      1909353600*Mzv[5, 3] - 3818707200*Mzv[2]*Mzv[5, 3] + 
      10461528000*Mzv[7, 3]))/121275, 
   (-2*(1109936491125 - 168052384500*Mzv[2] - 58809643200*Mzv[2]^2 - 
      18949946400*Mzv[2]^3 - 5379550176*Mzv[2]^4 + 32086838496*Mzv[2]^5 - 
      193714983000*Mzv[3] + 27417852000*Mzv[2]*Mzv[3] + 
      8382528000*Mzv[2]^2*Mzv[3] + 2601836160*Mzv[2]^3*Mzv[3] + 
      1382289216*Mzv[2]^4*Mzv[3] + 14960484000*Mzv[3]^2 - 
      1723075200*Mzv[2]*Mzv[3]^2 + 2911634880*Mzv[2]^2*Mzv[3]^2 - 
      957264000*Mzv[3]^3 + 776160000*Mzv[2]*Mzv[3]^3 - 150798186000*Mzv[5] + 
      19209960000*Mzv[2]*Mzv[5] + 11800736640*Mzv[2]^2*Mzv[5] + 
      25434319680*Mzv[2]^3*Mzv[5] + 18953827200*Mzv[3]*Mzv[5] + 
      7367052000*Mzv[2]*Mzv[3]*Mzv[5] - 14397768000*Mzv[3]^2*Mzv[5] - 
      36827406000*Mzv[5]^2 - 95831505000*Mzv[7] + 29511543600*Mzv[2]*Mzv[7] + 
      103507921440*Mzv[2]^2*Mzv[7] - 24564170400*Mzv[3]*Mzv[7] - 
      162950210500*Mzv[9] + 680463245000*Mzv[2]*Mzv[9] - 
      2012063580450*Mzv[11] - 3606556800*Mzv[2]*Mzv[5, 3] - 
      2545804800*Mzv[3]*Mzv[5, 3] + 9880332000*Mzv[7, 3] + 
      10183219200*Mzv[5, 3, 3]))/40425, 
   (2*(-1102852562686875 + 169017195847500*Mzv[2] + 60439074696000*Mzv[2]^2 + 
      20316628332000*Mzv[2]^3 + 6379128756000*Mzv[2]^4 + 
      6185340420480*Mzv[2]^5 + 26822759811072*Mzv[2]^6 + 
      196621289865000*Mzv[3] - 28669701060000*Mzv[2]*Mzv[3] - 
      9335342016000*Mzv[2]^2*Mzv[3] - 2553597446400*Mzv[2]^3*Mzv[3] + 
      763714791840*Mzv[2]^4*Mzv[3] - 16039443420000*Mzv[3]^2 + 
      2043241200000*Mzv[2]*Mzv[3]^2 + 923847724800*Mzv[2]^2*Mzv[3]^2 + 
      3419441625600*Mzv[2]^3*Mzv[3]^2 + 671999328000*Mzv[3]^3 + 
      428828400000*Mzv[2]*Mzv[3]^3 - 437236800000*Mzv[3]^4 + 
      157683355830000*Mzv[5] - 21393492120000*Mzv[2]*Mzv[5] - 
      5913594086400*Mzv[2]^2*Mzv[5] + 14052461623200*Mzv[2]^3*Mzv[5] - 
      22475653200000*Mzv[3]*Mzv[5] + 3411456048000*Mzv[2]*Mzv[3]*Mzv[5] + 
      5696455564800*Mzv[2]^2*Mzv[3]*Mzv[5] - 7954766820000*Mzv[3]^2*Mzv[5] - 
      11662042392000*Mzv[5]^2 + 1152142992000*Mzv[2]*Mzv[5]^2 + 
      106724352735000*Mzv[7] - 12291987708000*Mzv[2]*Mzv[7] + 
      57188126595600*Mzv[2]^2*Mzv[7] - 15340957632000*Mzv[3]*Mzv[7] - 
      18950179248000*Mzv[2]*Mzv[3]*Mzv[7] - 136865755026000*Mzv[5]*Mzv[7] + 
      62019937980000*Mzv[9] + 375955942862500*Mzv[2]*Mzv[9] + 
      4906651750000*Mzv[3]*Mzv[9] - 1111665128198625*Mzv[11] - 
      496431936000*Mzv[2]*Mzv[5, 3] - 3932709580800*Mzv[2]^2*Mzv[5, 3] - 
      1406557152000*Mzv[3]*Mzv[5, 3] + 1359998640000*Mzv[7, 3] - 
      10469178720000*Mzv[2]*Mzv[7, 3] + 19353614280000*Mzv[9, 3] + 
      5626228608000*Mzv[5, 3, 3] + 2583060480000*Mzv[6, 4, 1, 1]))/7882875}, 
  0, 11, 1], SeriesData[ep, 0, {6*Mzv[2], -59*Mzv[2] + 72*Mzv[3], 
   (1015*Mzv[2] + 927*Mzv[2]^2 - 3540*Mzv[3])/5, 
   (-3*(960*Mzv[2] + 6077*Mzv[2]^2 - 8120*Mzv[3] + 880*Mzv[2]*Mzv[3] - 
      9540*Mzv[5]))/10, (10080*Mzv[2] + 439089*Mzv[2]^2 + 188134*Mzv[2]^3 - 
     241920*Mzv[3] + 181720*Mzv[2]*Mzv[3] - 53760*Mzv[3]^2 - 1970010*Mzv[5])/
    70, (-3737664*Mzv[2]^2 - 11099906*Mzv[2]^3 + 725760*Mzv[3] - 
     3751440*Mzv[2]*Mzv[3] - 1015056*Mzv[2]^2*Mzv[3] + 3171840*Mzv[3]^2 + 
     40669020*Mzv[5] - 4687200*Mzv[2]*Mzv[5] + 30124395*Mzv[7])/420, 
   (3737664*Mzv[2]^2 + 76382404*Mzv[2]^3 + 24871398*Mzv[2]^4 + 
     10644480*Mzv[2]*Mzv[3] + 19962768*Mzv[2]^2*Mzv[3] - 21826560*Mzv[3]^2 + 
     2782080*Mzv[2]*Mzv[3]^2 - 115395840*Mzv[5] + 92181600*Mzv[2]*Mzv[5] - 
     28284480*Mzv[3]*Mzv[5] - 592446435*Mzv[7] + 5725440*Mzv[5, 3])/840, 
   (-108365184*Mzv[2]^3 - 244568747*Mzv[2]^4 - 5322240*Mzv[2]*Mzv[3] - 
     68685456*Mzv[2]^2*Mzv[3] - 18643296*Mzv[2]^3*Mzv[3] + 
     30965760*Mzv[3]^2 - 27357120*Mzv[2]*Mzv[3]^2 + 6021120*Mzv[3]^3 + 
     57697920*Mzv[5] - 317167200*Mzv[2]*Mzv[5] - 93520224*Mzv[2]^2*Mzv[5] + 
     278130720*Mzv[3]*Mzv[5] + 2038417395*Mzv[7] - 237464640*Mzv[2]*Mzv[7] + 
     1345558970*Mzv[9] - 56300160*Mzv[5, 3])/840, 
   (12516178752*Mzv[2]^3 + 194382411069*Mzv[2]^4 + 60077830410*Mzv[2]^5 + 
     22509881856*Mzv[2]^2*Mzv[3] + 42348246864*Mzv[2]^3*Mzv[3] - 
     3576545280*Mzv[3]^2 + 21743346240*Mzv[2]*Mzv[3]^2 + 
     7314221376*Mzv[2]^2*Mzv[3]^2 - 13676974080*Mzv[3]^3 + 
     103943347200*Mzv[2]*Mzv[5] + 212431188816*Mzv[2]^2*Mzv[5] - 
     221057353440*Mzv[3]*Mzv[5] + 26358393600*Mzv[2]*Mzv[3]*Mzv[5] - 
     106936109280*Mzv[5]^2 - 668038583520*Mzv[7] + 
     539400929760*Mzv[2]*Mzv[7] - 127574508600*Mzv[3]*Mzv[7] - 
     3056437200355*Mzv[9] + 44747176320*Mzv[5, 3] - 
     5681491200*Mzv[2]*Mzv[5, 3] + 14812791840*Mzv[7, 3])/194040, 
   (-11030962440960*Mzv[2]^4 - 23630613294600*Mzv[2]^5 - 
     450197637120*Mzv[2]^2*Mzv[3] - 5828267195520*Mzv[2]^3*Mzv[3] - 
     1613609452224*Mzv[2]^4*Mzv[3] - 1233908121600*Mzv[2]*Mzv[3]^2 - 
     2876927074560*Mzv[2]^2*Mzv[3]^2 + 1882322534400*Mzv[3]^3 - 
     222043852800*Mzv[2]*Mzv[3]^3 - 2078866944000*Mzv[2]*Mzv[5] - 
     29236292426880*Mzv[2]^2*Mzv[5] - 7443378835200*Mzv[2]^3*Mzv[5] + 
     12544732569600*Mzv[3]*Mzv[5] - 10367634816000*Mzv[2]*Mzv[3]*Mzv[5] + 
     4146184627200*Mzv[3]^2*Mzv[5] + 42061536316800*Mzv[5]^2 + 
     13360771670400*Mzv[7] - 74236195756800*Mzv[2]*Mzv[7] - 
     24268899473280*Mzv[2]^2*Mzv[7] + 50179306716000*Mzv[3]*Mzv[7] + 
     420648645201400*Mzv[9] - 129493592659200*Mzv[2]*Mzv[9] + 
     404076921130575*Mzv[11] - 2539347148800*Mzv[5, 3] + 
     2234719872000*Mzv[2]*Mzv[5, 3] + 342752256000*Mzv[3]*Mzv[5, 3] - 
     5826364790400*Mzv[7, 3] - 1784547072000*Mzv[5, 3, 3])/7761600, 
   (717012558662400*Mzv[2]^4 + 10569692963466000*Mzv[2]^5 + 
     3389279169882192*Mzv[2]^6 + 1074927703449600*Mzv[2]^3*Mzv[3] + 
     2062730749759680*Mzv[2]^4*Mzv[3] + 80204027904000*Mzv[2]*Mzv[3]^2 + 
     1286815347417600*Mzv[2]^2*Mzv[3]^2 + 447816662092800*Mzv[2]^3*Mzv[3]^2 - 
     347163328512000*Mzv[3]^3 + 283846058496000*Mzv[2]*Mzv[3]^3 - 
     50649510912000*Mzv[3]^4 + 5392151667302400*Mzv[2]^2*Mzv[5] + 
     9515119277664000*Mzv[2]^3*Mzv[5] - 815407617024000*Mzv[3]*Mzv[5] + 
     4637320047360000*Mzv[2]*Mzv[3]*Mzv[5] + 1463397397862400*Mzv[2]^2*Mzv[3]*
      Mzv[5] - 5300206015104000*Mzv[3]^2*Mzv[5] - 
     18813626159328000*Mzv[5]^2 + 1881573613920000*Mzv[2]*Mzv[5]^2 + 
     13691641227264000*Mzv[2]*Mzv[7] + 31023743160009600*Mzv[2]^2*Mzv[7] - 
     22444608546360000*Mzv[3]*Mzv[7] + 1793386603008000*Mzv[2]*Mzv[3]*
      Mzv[7] - 26338732147728000*Mzv[5]*Mzv[7] - 77581700868672000*Mzv[9] + 
     165535975949344000*Mzv[2]*Mzv[9] - 11672576643728000*Mzv[3]*Mzv[9] - 
     516544997511918375*Mzv[11] + 165057564672000*Mzv[5, 3] - 
     999563685120000*Mzv[2]*Mzv[5, 3] - 368977274265600*Mzv[2]^2*Mzv[5, 3] - 
     438151633920000*Mzv[3]*Mzv[5, 3] + 2606063844384000*Mzv[7, 3] - 
     578570664672000*Mzv[2]*Mzv[7, 3] + 1328017314624000*Mzv[9, 3] + 
     2281246007040000*Mzv[5, 3, 3] + 83949465600000*Mzv[6, 4, 1, 1])/
    1009008000}, -2, 9, 1], SeriesData[ep, 0, 
  {12*(-1 + Mzv[2]), -2*(31 + 23*Mzv[2] - 72*Mzv[3]), 
   (2*(-880 + 205*Mzv[2] + 936*Mzv[2]^2 - 1380*Mzv[3]))/5, 
   (-4*(2405 - 305*Mzv[2] + 1794*Mzv[2]^2 - 870*Mzv[3] + 540*Mzv[2]*Mzv[3] - 
      7110*Mzv[5]))/5, (4*(-12835 + 1750*Mzv[2] + 1902*Mzv[2]^2 + 
      6840*Mzv[2]^3 + 1800*Mzv[3] + 2070*Mzv[2]*Mzv[3] - 1080*Mzv[3]^2 - 
      27255*Mzv[5]))/5, (-12*(22465 - 3200*Mzv[2] - 940*Mzv[2]^2 + 
      8740*Mzv[2]^3 - 3480*Mzv[3] + 990*Mzv[2]*Mzv[3] + 432*Mzv[2]^2*Mzv[3] - 
      1380*Mzv[3]^2 - 9355*Mzv[5] + 9060*Mzv[2]*Mzv[5] - 58365*Mzv[7]))/5, 
   (6*(-1166050 + 171000*Mzv[2] + 55280*Mzv[2]^2 + 82840*Mzv[2]^3 + 
      241648*Mzv[2]^4 + 191600*Mzv[3] - 24200*Mzv[2]*Mzv[3] + 
      16560*Mzv[2]^2*Mzv[3] - 24600*Mzv[3]^2 + 18000*Mzv[2]*Mzv[3]^2 + 
      128500*Mzv[5] + 347300*Mzv[2]*Mzv[5] - 32400*Mzv[3]*Mzv[5] - 
      2237325*Mzv[7] + 97200*Mzv[5, 3]))/25, 
   (-2*(18003550 - 2695000*Mzv[2] - 917280*Mzv[2]^2 - 259920*Mzv[2]^3 + 
      2778952*Mzv[2]^4 - 3075600*Mzv[3] + 418800*Mzv[2]*Mzv[3] + 
      174960*Mzv[2]^2*Mzv[3] - 164160*Mzv[2]^3*Mzv[3] + 219600*Mzv[3]^2 + 
      207000*Mzv[2]*Mzv[3]^2 - 129600*Mzv[3]^3 - 2275800*Mzv[5] + 
      1086900*Mzv[2]*Mzv[5] + 2337120*Mzv[2]^2*Mzv[5] - 
      372600*Mzv[3]*Mzv[5] - 6541425*Mzv[7] + 6915600*Mzv[2]*Mzv[7] - 
      38898000*Mzv[9] + 1117800*Mzv[5, 3]))/25, 
   (4*(-24812150825 + 3770574500*Mzv[2] + 1324905120*Mzv[2]^2 + 
      420290640*Mzv[2]^3 + 698948404*Mzv[2]^4 + 2027595744*Mzv[2]^5 + 
      4356521400*Mzv[3] - 620281200*Mzv[2]*Mzv[3] - 191323440*Mzv[2]^2*
       Mzv[3] - 169590960*Mzv[2]^3*Mzv[3] - 339570000*Mzv[3]^2 + 
      87803100*Mzv[2]*Mzv[3]^2 + 202577760*Mzv[2]^2*Mzv[3]^2 - 
      133887600*Mzv[3]^3 + 3396670200*Mzv[5] - 416700900*Mzv[2]*Mzv[5] + 
      2414439720*Mzv[2]^2*Mzv[5] - 586485900*Mzv[3]*Mzv[5] + 
      145530000*Mzv[2]*Mzv[3]*Mzv[5] - 1769956650*Mzv[5]^2 + 
      2043281625*Mzv[7] + 7144391100*Mzv[2]*Mzv[7] + 
      551558700*Mzv[3]*Mzv[7] - 40184875500*Mzv[9] + 222660900*Mzv[5, 3] - 
      314344800*Mzv[2]*Mzv[5, 3] + 827961750*Mzv[7, 3]))/13475, 
   (-4*(126269360525 - 19406964500*Mzv[2] - 6967847040*Mzv[2]^2 - 
      2339863680*Mzv[2]^3 - 686074312*Mzv[2]^4 + 7772450352*Mzv[2]^5 - 
      22620859800*Mzv[3] + 3316790400*Mzv[2]*Mzv[3] + 
      1090504800*Mzv[2]^2*Mzv[3] + 228579120*Mzv[2]^3*Mzv[3] - 
      599749920*Mzv[2]^4*Mzv[3] + 1862784000*Mzv[3]^2 - 
      235758600*Mzv[2]*Mzv[3]^2 + 776548080*Mzv[2]^2*Mzv[3]^2 - 
      192099600*Mzv[3]^3 + 128066400*Mzv[2]*Mzv[3]^3 - 18212594400*Mzv[5] + 
      2455576200*Mzv[2]*Mzv[5] + 2604210840*Mzv[2]^2*Mzv[5] + 
      3825027360*Mzv[2]^3*Mzv[5] + 2637973800*Mzv[3]*Mzv[5] + 
      557865000*Mzv[2]*Mzv[3]*Mzv[5] - 2916421200*Mzv[3]^2*Mzv[5] - 
      6784833825*Mzv[5]^2 - 12179001450*Mzv[7] + 6984308100*Mzv[2]*Mzv[7] + 
      20773534320*Mzv[2]^2*Mzv[7] + 2114308350*Mzv[3]*Mzv[7] - 
      38297836500*Mzv[9] + 169069477500*Mzv[2]*Mzv[9] - 
      441561547350*Mzv[11] + 26195400*Mzv[5, 3] - 1204988400*Mzv[2]*
       Mzv[5, 3] - 943034400*Mzv[3]*Mzv[5, 3] + 3173853375*Mzv[7, 3] + 
      2829103200*Mzv[5, 3, 3]))/13475, 
   (4*(-41611667722625 + 6451047102500*Mzv[2] + 2352233083200*Mzv[2]^2 + 
      817010594400*Mzv[2]^3 + 268750321840*Mzv[2]^4 + 471675631440*Mzv[2]^5 + 
      1590052990464*Mzv[2]^6 + 7568379819000*Mzv[3] - 
      1132863732000*Mzv[2]*Mzv[3] - 387963576000*Mzv[2]^2*Mzv[3] - 
      119819700000*Mzv[2]^3*Mzv[3] - 149437688400*Mzv[2]^4*Mzv[3] - 
      647026380000*Mzv[3]^2 + 88162074000*Mzv[2]*Mzv[3]^2 + 
      66367501200*Mzv[2]^2*Mzv[3]^2 + 260367307200*Mzv[2]^3*Mzv[3]^2 + 
      30522492000*Mzv[3]^3 + 31909878000*Mzv[2]*Mzv[3]^3 - 
      28378350000*Mzv[3]^4 + 6226882662000*Mzv[5] - 883428546000*Mzv[2]*
       Mzv[5] - 261610549200*Mzv[2]^2*Mzv[5] + 953069317200*Mzv[2]^3*Mzv[5] - 
      975584610000*Mzv[3]*Mzv[5] + 159990831000*Mzv[2]*Mzv[3]*Mzv[5] + 
      188886297600*Mzv[2]^2*Mzv[3]*Mzv[5] - 726674949000*Mzv[3]^2*Mzv[5] - 
      692236920375*Mzv[5]^2 - 245675430000*Mzv[2]*Mzv[5]^2 + 
      4397876983500*Mzv[7] - 531768237000*Mzv[2]*Mzv[7] + 
      5176072301400*Mzv[2]^2*Mzv[7] - 562853040750*Mzv[3]*Mzv[7] - 
      2168105940000*Mzv[2]*Mzv[3]*Mzv[7] - 7498222231500*Mzv[5]*Mzv[7] + 
      2659682025000*Mzv[9] + 42126478143750*Mzv[2]*Mzv[9] + 
      3739320585000*Mzv[3]*Mzv[9] - 110022418881375*Mzv[11] - 
      3405402000*Mzv[5, 3] - 57891834000*Mzv[2]*Mzv[5, 3] - 
      318745627200*Mzv[2]^2*Mzv[5, 3] - 234972738000*Mzv[3]*Mzv[5, 3] + 
      152482955625*Mzv[7, 3] - 828242415000*Mzv[2]*Mzv[7, 3] + 
      1495539045000*Mzv[9, 3] + 704918214000*Mzv[5, 3, 3] + 
      204324120000*Mzv[6, 4, 1, 1]))/875875}, 0, 11, 1], 
 SeriesData[ep, 0, {-12*Mzv[3], (-2*(57*Mzv[2]^2 - 85*Mzv[3]))/5, 
   (323*Mzv[2]^2 - 480*Mzv[3] + 840*Mzv[2]*Mzv[3] - 2160*Mzv[5])/5, 
   (-2*(3192*Mzv[2]^2 + 2031*Mzv[2]^3 + 2730*Mzv[3] + 8330*Mzv[2]*Mzv[3] - 
      8400*Mzv[3]^2 - 21420*Mzv[5]))/35, 
   (-20748*Mzv[2]^2 + 23018*Mzv[2]^3 - 64680*Mzv[3] + 94080*Mzv[2]*Mzv[3] + 
     68712*Mzv[2]^2*Mzv[3] - 95200*Mzv[3]^2 - 241920*Mzv[5] + 
     216720*Mzv[2]*Mzv[5] - 393435*Mzv[7])/70, 
   (-1228920*Mzv[2]^2 - 649920*Mzv[2]^3 + 594474*Mzv[2]^4 - 3234000*Mzv[3] + 
     1528800*Mzv[2]*Mzv[3] - 1946840*Mzv[2]^2*Mzv[3] + 2688000*Mzv[3]^2 - 
     2940000*Mzv[2]*Mzv[3]^2 - 3931200*Mzv[5] - 6140400*Mzv[2]*Mzv[5] + 
     11541600*Mzv[3]*Mzv[5] + 11147325*Mzv[7] - 907200*Mzv[5, 3])/700, 
   (-6144600*Mzv[2]^2 - 1056120*Mzv[2]^3 - 1684343*Mzv[2]^4 - 
     16170000*Mzv[3] + 9055200*Mzv[2]*Mzv[3] + 5496960*Mzv[2]^2*Mzv[3] - 
     336240*Mzv[2]^3*Mzv[3] + 4368000*Mzv[3]^2 + 8330000*Mzv[2]*Mzv[3]^2 - 
     5566400*Mzv[3]^3 - 23284800*Mzv[5] + 17337600*Mzv[2]*Mzv[5] + 
     24060960*Mzv[2]^2*Mzv[5] - 32701200*Mzv[3]*Mzv[5] - 31474800*Mzv[7] + 
     22780800*Mzv[2]*Mzv[7] - 38946250*Mzv[9] + 2570400*Mzv[5, 3])/700, 
   (-5069295000*Mzv[2]^2 - 1032154200*Mzv[2]^3 + 784705680*Mzv[2]^4 + 
     2682734166*Mzv[2]^5 - 13340250000*Mzv[3] + 7470540000*Mzv[2]*Mzv[3] + 
     1473872400*Mzv[2]^2*Mzv[3] + 157192200*Mzv[2]^3*Mzv[3] + 
     4268880000*Mzv[3]^2 - 3880800000*Mzv[2]*Mzv[3]^2 - 
     3526261200*Mzv[2]^2*Mzv[3]^2 + 2602292000*Mzv[3]^3 - 
     19209960000*Mzv[5] + 4648644000*Mzv[2]*Mzv[5] - 
     11248498800*Mzv[2]^2*Mzv[5] + 15234912000*Mzv[3]*Mzv[5] - 
     18295200000*Mzv[2]*Mzv[3]*Mzv[5] + 27798309000*Mzv[5]^2 - 
     8439180750*Mzv[7] - 10650024000*Mzv[2]*Mzv[7] + 
     22021807500*Mzv[3]*Mzv[7] + 18207371875*Mzv[9] - 1197504000*Mzv[5, 3] + 
     236174400*Mzv[2]*Mzv[5, 3] - 1091475000*Mzv[7, 3])/115500, 
   (-67590600000*Mzv[2]^2 - 13762056000*Mzv[2]^3 + 3400391280*Mzv[2]^4 - 
     20269547032*Mzv[2]^5 - 177870000000*Mzv[3] + 99607200000*Mzv[2]*Mzv[3] + 
     23279625600*Mzv[2]^2*Mzv[3] - 1183564800*Mzv[2]^3*Mzv[3] - 
     31329223200*Mzv[2]^4*Mzv[3] + 56918400000*Mzv[3]^2 - 
     16816800000*Mzv[2]*Mzv[3]^2 + 26642862400*Mzv[2]^2*Mzv[3]^2 - 
     19593728000*Mzv[3]^3 + 15143744000*Mzv[2]*Mzv[3]^3 - 
     256132800000*Mzv[5] + 73424736000*Mzv[2]*Mzv[5] + 
     84694579200*Mzv[2]^2*Mzv[5] + 69256281600*Mzv[2]^3*Mzv[5] + 
     66017952000*Mzv[3]*Mzv[5] + 138230400000*Mzv[2]*Mzv[3]*Mzv[5] - 
     138888288000*Mzv[3]^2*Mzv[5] - 210031668000*Mzv[5]^2 - 
     133295778000*Mzv[7] + 80188416000*Mzv[2]*Mzv[7] + 
     168072735600*Mzv[2]^2*Mzv[7] - 166386990000*Mzv[3]*Mzv[7] - 
     137090800000*Mzv[9] - 9987208000*Mzv[2]*Mzv[9] + 67223512125*Mzv[11] - 
     5189184000*Mzv[5, 3] - 1784428800*Mzv[2]*Mzv[5, 3] + 
     3282048000*Mzv[3]*Mzv[5, 3] + 8246700000*Mzv[7, 3] - 
     2395008000*Mzv[5, 3, 3])/308000, 
   (-26360334000000*Mzv[2]^2 - 5367201840000*Mzv[2]^3 + 
     1570980771360*Mzv[2]^4 + 4464069652224*Mzv[2]^5 + 
     6455084120208*Mzv[2]^6 - 69369300000000*Mzv[3] + 
     38846808000000*Mzv[2]*Mzv[3] + 9079053984000*Mzv[2]^2*Mzv[3] - 
     150016838400*Mzv[2]^3*Mzv[3] + 6923758327200*Mzv[2]^4*Mzv[3] + 
     22198176000000*Mzv[3]^2 - 7769361600000*Mzv[2]*Mzv[3]^2 - 
     5867698636800*Mzv[2]^2*Mzv[3]^2 - 5906139782400*Mzv[2]^3*Mzv[3]^2 - 
     2483505024000*Mzv[3]^3 - 3346767424000*Mzv[2]*Mzv[3]^3 + 
     2007445440000*Mzv[3]^4 - 99891792000000*Mzv[5] + 
     28635647040000*Mzv[2]*Mzv[5] + 10735037913600*Mzv[2]^2*Mzv[5] - 
     15305638233600*Mzv[2]^3*Mzv[5] + 30500293824000*Mzv[3]*Mzv[5] - 
     30443212800000*Mzv[2]*Mzv[3]*Mzv[5] - 31724249356800*Mzv[2]^2*Mzv[3]*
      Mzv[5] + 30694311648000*Mzv[3]^2*Mzv[5] + 46256386176000*Mzv[5]^2 - 
     26549193528000*Mzv[2]*Mzv[5]^2 - 51985353420000*Mzv[7] + 
     10163881728000*Mzv[2]*Mzv[7] - 37144074567600*Mzv[2]^2*Mzv[7] + 
     36644287680000*Mzv[3]*Mzv[7] - 22334680368000*Mzv[2]*Mzv[3]*Mzv[7] + 
     207612332928000*Mzv[5]*Mzv[7] - 17376258900000*Mzv[9] + 
     2207172968000*Mzv[2]*Mzv[9] - 730930200000*Mzv[3]*Mzv[9] - 
     14856396179625*Mzv[11] - 2397403008000*Mzv[5, 3] + 
     392994201600*Mzv[2]*Mzv[5, 3] + 1967392627200*Mzv[2]^2*Mzv[5, 3] - 
     725332608000*Mzv[3]*Mzv[5, 3] - 1816214400000*Mzv[7, 3] + 
     11380590936000*Mzv[2]*Mzv[7, 3] - 18154936800000*Mzv[9, 3] + 
     529296768000*Mzv[5, 3, 3] - 3770807040000*Mzv[6, 4, 1, 1])/24024000}, 0, 
  10, 1], SeriesData[ep, 0, {2, -89/3, 4*(49 + 5*Mzv[2]), 
   (-2*(1229 + 445*Mzv[2] - 474*Mzv[3]))/3, 
   (2*(20235 + 14700*Mzv[2] + 6522*Mzv[2]^2 - 35155*Mzv[3]))/15, 
   (-2*(61425 + 61450*Mzv[2] + 96743*Mzv[2]^2 - 232260*Mzv[3] + 
      13860*Mzv[2]*Mzv[3] - 112710*Mzv[5]))/15, 
   (2*(1289925 + 1416450*Mzv[2] + 4474092*Mzv[2]^2 + 748236*Mzv[2]^3 - 
      6796370*Mzv[3] + 1439130*Mzv[2]*Mzv[3] - 282450*Mzv[3]^2 - 
      11703055*Mzv[5]))/105, 
   (-2*(3869775 + 4299750*Mzv[2] + 18702922*Mzv[2]^2 + 11098834*Mzv[2]^3 - 
      22379910*Mzv[3] + 9507960*Mzv[2]*Mzv[3] + 776244*Mzv[2]^2*Mzv[3] - 
      4189675*Mzv[3]^2 - 77319060*Mzv[5] + 4124820*Mzv[2]*Mzv[5] - 
      22458870*Mzv[7]))/105, 
   (2*(58046625 + 64496250*Mzv[2] + 307936230*Mzv[2]^2 + 366635640*Mzv[2]^3 + 
      45477798*Mzv[2]^4 - 339680250*Mzv[3] + 198729300*Mzv[2]*Mzv[3] + 
      57571430*Mzv[2]^2*Mzv[3] - 138400500*Mzv[3]^2 + 
      6570900*Mzv[2]*Mzv[3]^2 - 1616073550*Mzv[5] + 305924150*Mzv[2]*Mzv[5] - 
      50641500*Mzv[3]*Mzv[5] - 1665699525*Mzv[7] + 14246400*Mzv[5, 3]))/525, 
   (-2*(174139875 + 193488750*Mzv[2] + 934765650*Mzv[2]^2 + 
      1532636740*Mzv[2]^3 + 674587337*Mzv[2]^4 - 1019040750*Mzv[3] + 
      654399900*Mzv[2]*Mzv[3] + 380359560*Mzv[2]^2*Mzv[3] + 
      23854920*Mzv[2]^3*Mzv[3] - 578551750*Mzv[3]^2 + 
      97468350*Mzv[2]*Mzv[3]^2 - 13680100*Mzv[3]^3 - 5321602650*Mzv[5] + 
      2021161800*Mzv[2]*Mzv[5] + 177464700*Mzv[2]^2*Mzv[5] - 
      751182250*Mzv[3]*Mzv[5] - 11004846300*Mzv[7] + 
      561336300*Mzv[2]*Mzv[7] - 2756743850*Mzv[9] + 211321600*Mzv[5, 3]))/
    525, (2*(120678933375 + 134087703750*Mzv[2] + 647792595450*Mzv[2]^2 + 
      1165822770420*Mzv[2]^3 + 1029526391124*Mzv[2]^4 + 
      118613409192*Mzv[2]^5 - 706195239750*Mzv[3] + 458877919500*Mzv[2]*
       Mzv[3] + 367291492260*Mzv[2]^2*Mzv[3] + 81738883380*Mzv[2]^3*Mzv[3] - 
      440083932750*Mzv[3]^2 + 148752034200*Mzv[2]*Mzv[3]^2 + 
      14922743220*Mzv[2]^2*Mzv[3]^2 - 46874862650*Mzv[3]^3 - 
      3731611133250*Mzv[5] + 1951720455300*Mzv[2]*Mzv[5] + 
      608082794550*Mzv[2]^2*Mzv[5] - 1146422277000*Mzv[3]*Mzv[5] + 
      45311250600*Mzv[2]*Mzv[3]*Mzv[5] - 157330196100*Mzv[5]^2 - 
      10626751223550*Mzv[7] + 1923418831950*Mzv[2]*Mzv[7] - 
      168643074600*Mzv[3]*Mzv[7] - 9445982802025*Mzv[9] + 
      322510003200*Mzv[5, 3] - 18740383200*Mzv[2]*Mzv[5, 3] + 
      43170538950*Mzv[7, 3]))/121275, (-482715733500 - 536350815000*Mzv[2] - 
     2591170381800*Mzv[2]^2 - 4718600686800*Mzv[2]^3 - 
     5738267277512*Mzv[2]^4 - 2345909648464*Mzv[2]^5 + 2824780959000*Mzv[3] - 
     1835511678000*Mzv[2]*Mzv[3] - 1612615860240*Mzv[2]^2*Mzv[3] - 
     720036905280*Mzv[2]^3*Mzv[3] - 45961042512*Mzv[2]^4*Mzv[3] + 
     1781214435000*Mzv[3]^2 - 829098639600*Mzv[2]*Mzv[3]^2 - 
     295138699240*Mzv[2]^2*Mzv[3]^2 + 412920138400*Mzv[3]^3 - 
     21107671200*Mzv[2]*Mzv[3]^3 + 14926444533000*Mzv[5] - 
     8569148557200*Mzv[2]*Mzv[5] - 5356594504800*Mzv[2]^2*Mzv[5] - 
     321583009440*Mzv[2]^3*Mzv[5] + 6389809426000*Mzv[3]*Mzv[5] - 
     896155845200*Mzv[2]*Mzv[3]*Mzv[5] + 288522603600*Mzv[3]^2*Mzv[5] + 
     3111641656200*Mzv[5]^2 + 46657404070200*Mzv[7] - 
     16943374879200*Mzv[2]*Mzv[7] - 1753409473200*Mzv[2]^2*Mzv[7] + 
     3335385253200*Mzv[3]*Mzv[7] + 83209556368400*Mzv[9] - 
     12140238079200*Mzv[2]*Mzv[9] + 33043752720825*Mzv[11] - 
     1797572761600*Mzv[5, 3] + 370643134400*Mzv[2]*Mzv[5, 3] + 
     34875456000*Mzv[3]*Mzv[5, 3] - 853817325900*Mzv[7, 3] - 
     177657849600*Mzv[5, 3, 3])/80850, 
   (80682486885000 + 89647207650000*Mzv[2] + 433095620958000*Mzv[2]^2 + 
     788680400508000*Mzv[2]^3 + 1052758269454320*Mzv[2]^4 + 
     863505618917760*Mzv[2]^5 + 92300573310768*Mzv[2]^6 - 
     472141960290000*Mzv[3] + 306792666180000*Mzv[2]*Mzv[3] + 
     272734105644000*Mzv[2]^2*Mzv[3] + 167697225009600*Mzv[2]^3*Mzv[3] + 
     37983518704560*Mzv[2]^4*Mzv[3] - 297717269850000*Mzv[3]^2 + 
     152108712756000*Mzv[2]*Mzv[3]^2 + 108637570641600*Mzv[2]^2*Mzv[3]^2 + 
     5663193307200*Mzv[2]^3*Mzv[3]^2 - 96169461388000*Mzv[3]^3 + 
     17443982556000*Mzv[2]*Mzv[3]^3 - 1007716710000*Mzv[3]^4 - 
     2494848586230000*Mzv[5] + 1449259631820000*Mzv[2]*Mzv[5] + 
     1247555545236000*Mzv[2]^2*Mzv[5] + 265765387087200*Mzv[2]^3*Mzv[5] - 
     1172291980860000*Mzv[3]*Mzv[5] + 329865904368000*Mzv[2]*Mzv[3]*Mzv[5] + 
     35526407716800*Mzv[2]^2*Mzv[3]*Mzv[5] - 238443323118000*Mzv[3]^2*
      Mzv[5] - 1145363827608000*Mzv[5]^2 + 79817626746000*Mzv[2]*Mzv[5]^2 - 
     7890946433370000*Mzv[7] + 3946126828644000*Mzv[2]*Mzv[7] + 
     1449067686066000*Mzv[2]^2*Mzv[7] - 1227721583088000*Mzv[3]*Mzv[7] + 
     124942037220000*Mzv[2]*Mzv[3]*Mzv[7] - 459622783620000*Mzv[5]*Mzv[7] - 
     19379578456238000*Mzv[9] + 10033039612596000*Mzv[2]*Mzv[9] - 
     270239681712000*Mzv[3]*Mzv[9] - 27308301355710375*Mzv[11] + 
     329787634176000*Mzv[5, 3] - 136429989696000*Mzv[2]*Mzv[5, 3] - 
     6488642160000*Mzv[2]^2*Mzv[5, 3] - 28822073280000*Mzv[3]*Mzv[5, 3] + 
     314281523556000*Mzv[7, 3] + 8349497442000*Mzv[2]*Mzv[7, 3] + 
     10153179036000*Mzv[9, 3] + 146821522848000*Mzv[5, 3, 3] - 
     8397829440000*Mzv[6, 4, 1, 1])/4504500}, -4, 9, 1], 
 SeriesData[ep, 0, {24*Mzv[3], (4*(93*Mzv[2]^2 - 205*Mzv[3]))/5, 
   (-2*(1271*Mzv[2]^2 - 1160*Mzv[3] + 660*Mzv[2]*Mzv[3] - 3420*Mzv[5]))/5, 
   (4*(12586*Mzv[2]^2 + 8256*Mzv[2]^3 - 3990*Mzv[3] + 15785*Mzv[2]*Mzv[3] - 
      6825*Mzv[3]^2 - 81795*Mzv[5]))/35, 
   (-2*(24738*Mzv[2]^2 + 112832*Mzv[2]^3 - 10500*Mzv[3] + 
      89320*Mzv[2]*Mzv[3] + 38640*Mzv[2]^2*Mzv[3] - 93275*Mzv[3]^2 - 
      462840*Mzv[5] + 134820*Mzv[2]*Mzv[5] - 486360*Mzv[7]))/35, 
   (4*(406875*Mzv[2]^2 + 3990400*Mzv[2]^3 + 1081731*Mzv[2]^4 + 
      404250*Mzv[3] + 1097250*Mzv[2]*Mzv[3] + 3300500*Mzv[2]^2*Mzv[3] - 
      3298750*Mzv[3]^2 + 1050000*Mzv[2]*Mzv[3]^2 - 5685750*Mzv[5] + 
      11515875*Mzv[2]*Mzv[5] - 7323750*Mzv[3]*Mzv[5] - 41543250*Mzv[7] + 
      806400*Mzv[5, 3]))/875, (-2*(-2506350*Mzv[2]^2 + 7843200*Mzv[2]^3 + 
      14783657*Mzv[2]^4 - 4042500*Mzv[3] + 2887500*Mzv[2]*Mzv[3] + 
      18676000*Mzv[2]^2*Mzv[3] + 6689400*Mzv[2]^3*Mzv[3] - 6483750*Mzv[3]^2 + 
      14350000*Mzv[2]*Mzv[3]^2 - 4018000*Mzv[3]^3 - 14962500*Mzv[5] + 
      65163000*Mzv[2]*Mzv[5] + 38606400*Mzv[2]^2*Mzv[5] - 
      100091250*Mzv[3]*Mzv[5] - 235074000*Mzv[7] + 56637000*Mzv[2]*Mzv[7] - 
      191884000*Mzv[9] + 11020800*Mzv[5, 3]))/875, 
   (-4*(-1447417125*Mzv[2]^2 - 1191960000*Mzv[2]^3 - 4831010646*Mzv[2]^4 + 
      255149100*Mzv[2]^5 - 2334543750*Mzv[3] + 1027199250*Mzv[2]*Mzv[3] - 
      2119887000*Mzv[2]^2*Mzv[3] - 5279608950*Mzv[2]^3*Mzv[3] + 
      985359375*Mzv[3]^2 - 4689300000*Mzv[2]*Mzv[3]^2 - 
      2005645950*Mzv[2]^2*Mzv[3]^2 + 3171206500*Mzv[3]^3 - 
      5322759750*Mzv[5] - 7396562250*Mzv[2]*Mzv[5] - 
      30470101200*Mzv[2]^2*Mzv[5] + 32707867500*Mzv[3]*Mzv[5] - 
      10652796000*Mzv[2]*Mzv[3]*Mzv[5] + 29909533500*Mzv[5]^2 + 
      26682925500*Mzv[7] - 44700752250*Mzv[2]*Mzv[7] + 
      29735417250*Mzv[3]*Mzv[7] + 151444447000*Mzv[9] - 
      3601382400*Mzv[5, 3] + 844074000*Mzv[2]*Mzv[5, 3] - 
      1325102625*Mzv[7, 3]))/202125, 
   (28948342500*Mzv[2]^2 + 14684947200*Mzv[2]^3 - 18990869436*Mzv[2]^4 + 
     6974075400*Mzv[2]^5 + 46690875000*Mzv[3] - 20543985000*Mzv[2]*Mzv[3] - 
     11157300000*Mzv[2]^2*Mzv[3] - 59749720800*Mzv[2]^3*Mzv[3] - 
     12602321424*Mzv[2]^4*Mzv[3] - 12139627500*Mzv[3]^2 - 
     18433800000*Mzv[2]*Mzv[3]^2 - 54820989300*Mzv[2]^2*Mzv[3]^2 + 
     35888776000*Mzv[3]^3 - 9213666000*Mzv[2]*Mzv[3]^3 + 
     106455195000*Mzv[5] - 38929275000*Mzv[2]*Mzv[5] - 
     344832364800*Mzv[2]^2*Mzv[5] - 157356183600*Mzv[2]^3*Mzv[5] + 
     128575755000*Mzv[3]*Mzv[5] - 291176424000*Mzv[2]*Mzv[3]*Mzv[5] + 
     113688036000*Mzv[3]^2*Mzv[5] + 817527249000*Mzv[5]^2 + 
     140436450000*Mzv[7] - 505881684000*Mzv[2]*Mzv[7] - 
     376185153960*Mzv[2]^2*Mzv[7] + 812768071500*Mzv[3]*Mzv[7] + 
     1713907888000*Mzv[9] - 1074711561000*Mzv[2]*Mzv[9] + 
     2450798328825*Mzv[11] - 14157158400*Mzv[5, 3] + 
     23071356000*Mzv[2]*Mzv[5, 3] - 4470681600*Mzv[3]*Mzv[5, 3] - 
     36219471750*Mzv[7, 3] - 15391252800*Mzv[5, 3, 3])/202125, 
   (18816422625000*Mzv[2]^2 + 9545215680000*Mzv[2]^3 + 
     3248438193000*Mzv[2]^4 - 2565098952000*Mzv[2]^5 - 
     13152468731568*Mzv[2]^6 + 30349068750000*Mzv[3] - 
     13353590250000*Mzv[2]*Mzv[3] - 4467382920000*Mzv[2]^2*Mzv[3] + 
     7633541916000*Mzv[2]^3*Mzv[3] + 11195062198320*Mzv[2]^4*Mzv[3] - 
     7890757875000*Mzv[3]^2 + 3153150000000*Mzv[2]*Mzv[3]^2 + 
     20163427284000*Mzv[2]^2*Mzv[3]^2 + 9330513192000*Mzv[2]^3*Mzv[3]^2 - 
     4585100520000*Mzv[3]^3 + 8184806630000*Mzv[2]*Mzv[3]^3 - 
     1935088155000*Mzv[3]^4 + 69195876750000*Mzv[5] - 
     15587281710000*Mzv[2]*Mzv[5] + 44055307296000*Mzv[2]^2*Mzv[5] + 
     139784743098000*Mzv[2]^3*Mzv[5] - 21993221250000*Mzv[3]*Mzv[5] + 
     107096109120000*Mzv[2]*Mzv[3]*Mzv[5] + 48213177012000*Mzv[2]^2*Mzv[3]*
      Mzv[5] - 100992871980000*Mzv[3]^2*Mzv[5] - 300690510120000*Mzv[5]^2 + 
     74428213860000*Mzv[2]*Mzv[5]^2 + 56230754580000*Mzv[7] + 
     64630746180000*Mzv[2]*Mzv[7] + 334177811767800*Mzv[2]^2*Mzv[7] - 
     298940061420000*Mzv[3]*Mzv[7] + 79465686300000*Mzv[2]*Mzv[3]*Mzv[7] - 
     655749884790000*Mzv[5]*Mzv[7] - 218966507760000*Mzv[9] + 
     954702103355000*Mzv[2]*Mzv[9] - 237163896970000*Mzv[3]*Mzv[9] - 
     2177125848772875*Mzv[11] + 2421619200000*Mzv[5, 3] - 
     8485757280000*Mzv[2]*Mzv[5, 3] - 5351173027200*Mzv[2]^2*Mzv[5, 3] + 
     3971455488000*Mzv[3]*Mzv[5, 3] + 13321698390000*Mzv[7, 3] - 
     9803773980000*Mzv[2]*Mzv[7, 3] + 14888333460000*Mzv[9, 3] + 
     13672562904000*Mzv[5, 3, 3] + 2290448160000*Mzv[6, 4, 1, 1])/26276250}, 
  -1, 9, 1], SeriesData[ep, 0, {-3, 191/6, (-73 + 378*Mzv[2])/9, 
   (-5112 - 1285*Mzv[2] + 1394*Mzv[3])/3, 
   (664610 + 31340*Mzv[2] + 57042*Mzv[2]^2 - 210985*Mzv[3])/45, 
   (-3428200 + 496740*Mzv[2] - 567573*Mzv[2]^2 + 459990*Mzv[3] - 
     106860*Mzv[2]*Mzv[3] + 1000050*Mzv[5])/45, 
   (94571050 - 30469460*Mzv[2] + 9316965*Mzv[2]^2 + 6804552*Mzv[2]^3 + 
     22323560*Mzv[3] + 7328230*Mzv[2]*Mzv[3] - 1517670*Mzv[3]^2 - 
     68692085*Mzv[5])/315, (-310030140 + 149495080*Mzv[2] + 
     42851298*Mzv[2]^2 - 66325354*Mzv[2]^3 - 201563460*Mzv[3] - 
     14791140*Mzv[2]*Mzv[3] - 2436588*Mzv[2]^2*Mzv[3] + 15643845*Mzv[3]^2 + 
     156492420*Mzv[5] - 39027660*Mzv[2]*Mzv[5] + 199658655*Mzv[7])/315, 
   (4200103950 - 2841589100*Mzv[2] - 1915602360*Mzv[2]^2 + 
     760873125*Mzv[2]^3 + 382595469*Mzv[2]^4 + 4678311400*Mzv[3] - 
     543655000*Mzv[2]*Mzv[3] + 145559610*Mzv[2]^2*Mzv[3] - 
     183326850*Mzv[3]^2 + 34101900*Mzv[2]*Mzv[3]^2 + 3588890900*Mzv[5] + 
     1858113250*Mzv[2]*Mzv[5] - 156208500*Mzv[3]*Mzv[5] - 9657706275*Mzv[7] + 
     167227200*Mzv[5, 3])/1575, (-31544217600 + 36515371200*Mzv[2] + 
     32657446080*Mzv[2]^2 + 12491785480*Mzv[2]^3 - 14864548568*Mzv[2]^4 - 
     68446047600*Mzv[3] + 18218592000*Mzv[2]*Mzv[3] - 
     1854588960*Mzv[2]^2*Mzv[3] - 144929760*Mzv[2]^3*Mzv[3] - 
     4590860400*Mzv[3]^2 - 1394236200*Mzv[2]*Mzv[3]^2 + 232604400*Mzv[3]^3 - 
     121690254000*Mzv[5] - 14961198000*Mzv[2]*Mzv[5] - 
     5135341680*Mzv[2]^2*Mzv[5] + 7675781400*Mzv[3]*Mzv[5] + 
     85102453275*Mzv[7] - 22018134600*Mzv[2]*Mzv[7] + 94471576500*Mzv[9] - 
     6139728000*Mzv[5, 3])/6300, (-1196846158200 - 7537774213200*Mzv[2] - 
     8584599962400*Mzv[2]^2 - 7906981272960*Mzv[2]^3 + 
     2593000111471*Mzv[2]^4 + 1150437566076*Mzv[2]^5 + 
     16742446459200*Mzv[3] - 6219568863200*Mzv[2]*Mzv[3] - 
     648044701920*Mzv[2]^2*Mzv[3] + 217414582000*Mzv[2]^3*Mzv[3] + 
     3436758864000*Mzv[3]^2 + 255890250000*Mzv[2]*Mzv[3]^2 + 
     75991885200*Mzv[2]^2*Mzv[3]^2 - 189380345000*Mzv[3]^3 + 
     37819779289600*Mzv[5] - 6713843936800*Mzv[2]*Mzv[5] + 
     3920231838600*Mzv[2]^2*Mzv[5] - 1983311946000*Mzv[3]*Mzv[5] + 
     405865706400*Mzv[2]*Mzv[3]*Mzv[5] - 956644781400*Mzv[5]^2 + 
     30272577454350*Mzv[7] + 15993446076300*Mzv[2]*Mzv[7] - 
     990207464400*Mzv[3]*Mzv[7] - 69904177458500*Mzv[9] + 
     884092809600*Mzv[5, 3] - 176840294400*Mzv[2]*Mzv[5, 3] + 
     578668860000*Mzv[7, 3])/485100, 
   (182015561112000 + 56610787094400*Mzv[2] + 105311704861440*Mzv[2]^2 + 
     118575661561280*Mzv[2]^3 + 43505206430840*Mzv[2]^4 - 
     44869215422384*Mzv[2]^5 - 182889770817600*Mzv[3] + 
     89649056851200*Mzv[2]*Mzv[3] + 34459619483520*Mzv[2]^2*Mzv[3] - 
     4415796221760*Mzv[2]^3*Mzv[3] - 788100785472*Mzv[2]^4*Mzv[3] - 
     67579156814400*Mzv[3]^2 + 5657606169600*Mzv[2]*Mzv[3]^2 - 
     3333612115680*Mzv[2]^2*Mzv[3]^2 + 2028946920000*Mzv[3]^3 - 
     230524694400*Mzv[2]*Mzv[3]^3 - 493907969755200*Mzv[5] + 
     200343888729600*Mzv[2]*Mzv[5] - 37816893354240*Mzv[2]^2*Mzv[5] - 
     9740865361920*Mzv[2]^3*Mzv[5] - 33094919088000*Mzv[3]*Mzv[5] - 
     17001761515200*Mzv[2]*Mzv[3]*Mzv[5] + 4225174430400*Mzv[3]^2*Mzv[5] + 
     43442001464400*Mzv[5]^2 - 960587088938400*Mzv[7] - 
     125038639941600*Mzv[2]*Mzv[7] - 56947423856400*Mzv[2]^2*Mzv[7] + 
     48697036449600*Mzv[3]*Mzv[7] + 601365708366500*Mzv[9] - 
     393501876460000*Mzv[2]*Mzv[9] + 1033641870336075*Mzv[11] + 
     18850877337600*Mzv[5, 3] + 6572108928000*Mzv[2]*Mzv[5, 3] + 
     556351488000*Mzv[3]*Mzv[5, 3] - 21258041112000*Mzv[7, 3] - 
     5237403494400*Mzv[5, 3, 3])/1940400, 
   (-63952079390199000 + 1138810446774000*Mzv[2] - 
     14000856420751200*Mzv[2]^2 - 17339643626104800*Mzv[2]^3 - 
     17051563592863800*Mzv[2]^4 + 5007398394883365*Mzv[2]^5 + 
     2085964631235402*Mzv[2]^6 + 18425144709972000*Mzv[3] - 
     14155640871372000*Mzv[2]*Mzv[3] - 9606219799176000*Mzv[2]^2*Mzv[3] - 
     696940119876000*Mzv[2]^3*Mzv[3] + 566644511312880*Mzv[2]^4*Mzv[3] + 
     12805586653860000*Mzv[3]^2 - 2686705529508000*Mzv[2]*Mzv[3]^2 + 
     487719177145200*Mzv[2]^2*Mzv[3]^2 + 161236213538400*Mzv[2]^3*Mzv[3]^2 + 
     428457421392000*Mzv[3]^3 + 123715942350000*Mzv[2]*Mzv[3]^3 - 
     9967716759000*Mzv[3]^4 + 72034337587212000*Mzv[5] - 
     36209010433596000*Mzv[2]*Mzv[5] - 7123572919663200*Mzv[2]^2*Mzv[5] + 
     4960931445069600*Mzv[2]^3*Mzv[5] + 22772277335808000*Mzv[3]*Mzv[5] + 
     2048097303252000*Mzv[2]*Mzv[3]*Mzv[5] + 124597706032800*Mzv[2]^2*Mzv[3]*
      Mzv[5] - 2266735778307000*Mzv[3]^2*Mzv[5] - 7082354512233000*Mzv[5]^2 + 
     1588261078404000*Mzv[2]*Mzv[5]^2 + 174611625852163500*Mzv[7] - 
     36369908404830000*Mzv[2]*Mzv[7] + 26716035815919450*Mzv[2]^2*Mzv[7] - 
     7808374799725500*Mzv[3]*Mzv[7] + 2227356403272000*Mzv[2]*Mzv[3]*Mzv[7] - 
     13163663097585000*Mzv[5]*Mzv[7] + 140747027875203750*Mzv[9] + 
     179293752104967500*Mzv[2]*Mzv[9] - 5016463982530000*Mzv[3]*Mzv[9] - 
     477749193894097125*Mzv[11] - 5354091078336000*Mzv[5, 3] - 
     660947663376000*Mzv[2]*Mzv[5, 3] - 404971011244800*Mzv[2]^2*Mzv[5, 3] - 
     257523057792000*Mzv[3]*Mzv[5, 3] + 1928266450110000*Mzv[7, 3] - 
     348238300410000*Mzv[2]*Mzv[7, 3] + 1332103292520000*Mzv[9, 3] + 
     2377533622464000*Mzv[5, 3, 3] - 11966834880000*Mzv[6, 4, 1, 1])/
    94594500}, -5, 8, 1], SeriesData[ep, 0, 
  {16/3, -238/9, (-2327 - 588*Mzv[2])/9, 
   (2*(13394 + 2189*Mzv[2] - 2700*Mzv[3]))/9, 
   (-2*(64715 - 3406*Mzv[2] + 6003*Mzv[2]^2 - 22860*Mzv[3]))/9, 
   (442866 - 184828*Mzv[2] + 109527*Mzv[2]^2 - 19230*Mzv[3] + 
     32328*Mzv[2]*Mzv[3] - 199692*Mzv[5])/9, 
   (-47297250 + 34523300*Mzv[2] - 5585475*Mzv[2]^2 - 5617674*Mzv[2]^3 - 
     40496400*Mzv[3] - 10024980*Mzv[2]*Mzv[3] + 3163860*Mzv[3]^2 + 
     65361870*Mzv[5])/315, (94594500 - 80551240*Mzv[2] - 42014420*Mzv[2]^2 + 
     36415726*Mzv[2]^3 + 158660600*Mzv[3] + 7087920*Mzv[2]*Mzv[3] + 
     5599776*Mzv[2]^2*Mzv[3] - 18621540*Mzv[3]^2 - 77770280*Mzv[5] + 
     26846400*Mzv[2]*Mzv[5] - 115690995*Mzv[7])/210, 
   (-8513505000 + 7395570000*Mzv[2] + 8324030400*Mzv[2]^2 - 
     2494752580*Mzv[2]^3 - 1086129414*Mzv[2]^4 - 16985934000*Mzv[3] + 
     3976341600*Mzv[2]*Mzv[3] - 1462198080*Mzv[2]^2*Mzv[3] + 
     565009200*Mzv[3]^2 - 329313600*Mzv[2]*Mzv[3]^2 - 17825648400*Mzv[5] - 
     7679028000*Mzv[2]*Mzv[5] + 2316232800*Mzv[3]*Mzv[5] + 
     33747718725*Mzv[7] - 512870400*Mzv[5, 3])/6300, 
   (25540515000 - 22186710000*Mzv[2] - 30327897600*Mzv[2]^2 - 
     10234798680*Mzv[2]^3 + 10891967931*Mzv[2]^4 + 52112970000*Mzv[3] - 
     24848460000*Mzv[2]*Mzv[3] + 1189424880*Mzv[2]^2*Mzv[3] + 
     972765120*Mzv[2]^3*Mzv[3] + 11314069200*Mzv[3]^2 + 
     2914329600*Mzv[2]*Mzv[3]^2 - 616660800*Mzv[3]^3 + 125330226000*Mzv[5] + 
     15625386000*Mzv[2]*Mzv[5] + 7394723280*Mzv[2]^2*Mzv[5] - 
     19996174800*Mzv[3]*Mzv[5] - 77065710225*Mzv[7] + 
     18995816700*Mzv[2]*Mzv[7] - 77351706950*Mzv[9] + 5292403200*Mzv[5, 3])/
    6300, (-17699576895000 + 15375390030000*Mzv[2] + 
     21549383856000*Mzv[2]^2 + 19317784239600*Mzv[2]^3 - 
     6705059639817*Mzv[2]^4 - 2259914976090*Mzv[2]^5 - 
     36114288210000*Mzv[3] + 20716055791200*Mzv[2]*Mzv[3] + 
     7412691242880*Mzv[2]^2*Mzv[3] - 1825157130720*Mzv[2]^3*Mzv[3] - 
     16238906838000*Mzv[3]^2 - 703121403600*Mzv[2]*Mzv[3]^2 - 
     597974620320*Mzv[2]^2*Mzv[3]^2 + 1258191580800*Mzv[3]^3 - 
     106543846054800*Mzv[5] + 20393720424000*Mzv[2]*Mzv[5] - 
     16196149541880*Mzv[2]^2*Mzv[5] + 3225957688800*Mzv[3]*Mzv[5] - 
     3035359958400*Mzv[2]*Mzv[3]*Mzv[5] + 8038638531000*Mzv[5]^2 - 
     73034237048850*Mzv[7] - 43075662156450*Mzv[2]*Mzv[7] + 
     8255940184800*Mzv[3]*Mzv[7] + 177310942287325*Mzv[9] - 
     3677415033600*Mzv[5, 3] + 502998249600*Mzv[2]*Mzv[5, 3] - 
     1348386593400*Mzv[7, 3])/1455300, 
   (424789845480000 - 369009360720000*Mzv[2] - 517185212544000*Mzv[2]^2 - 
     580974107978880*Mzv[2]^3 - 122903551807344*Mzv[2]^4 + 
     185593325317416*Mzv[2]^5 + 866742917040000*Mzv[3] - 
     509175707040000*Mzv[2]*Mzv[3] - 360751313260800*Mzv[2]^2*Mzv[3] - 
     2780355325440*Mzv[2]^3*Mzv[3] + 5608003661568*Mzv[2]^4*Mzv[3] + 
     468381994819200*Mzv[3]^2 - 107551932364800*Mzv[2]*Mzv[3]^2 + 
     42022385919360*Mzv[2]^2*Mzv[3]^2 - 10243868342400*Mzv[3]^3 + 
     5793692889600*Mzv[2]*Mzv[3]^3 + 2625020077680000*Mzv[5] - 
     1223057870496000*Mzv[2]*Mzv[5] + 254378751359040*Mzv[2]^2*Mzv[5] + 
     97860094738560*Mzv[2]^3*Mzv[5] + 847348494854400*Mzv[3]*Mzv[5] + 
     210424675507200*Mzv[2]*Mzv[3]*Mzv[5] - 67999998528000*Mzv[3]^2*Mzv[5] - 
     577692669708000*Mzv[5]^2 + 4773996060372000*Mzv[7] + 
     827949274059600*Mzv[2]*Mzv[7] + 363276748905840*Mzv[2]^2*Mzv[7] - 
     545140120694400*Mzv[3]*Mzv[7] - 3597521321686600*Mzv[9] + 
     1670839190882400*Mzv[2]*Mzv[9] - 4627688388679125*Mzv[11] - 
     31011628032000*Mzv[5, 3] - 42852911270400*Mzv[2]*Mzv[5, 3] + 
     1455951974400*Mzv[3]*Mzv[5, 3] + 112918164559200*Mzv[7, 3] + 
     20239148160000*Mzv[5, 3, 3])/11642400, 
   (-165668039737200000 + 143913650680800000*Mzv[2] + 
     201702232892160000*Mzv[2]^2 + 233200203556320000*Mzv[2]^3 + 
     161643555123610560*Mzv[2]^4 - 71082497054808720*Mzv[2]^5 - 
     19254947509488528*Mzv[2]^6 - 338029737645600000*Mzv[3] + 
     198578525745600000*Mzv[2]*Mzv[3] + 168440874240038400*Mzv[2]^2*Mzv[3] + 
     57959749732684800*Mzv[2]^3*Mzv[3] - 3699365956366080*Mzv[2]^4*Mzv[3] - 
     187050558895200000*Mzv[3]^2 + 87207007567680000*Mzv[2]*Mzv[3]^2 - 
     5144872865932800*Mzv[2]^2*Mzv[3]^2 - 3191586862464000*Mzv[2]^3*
      Mzv[3]^2 - 26430154662912000*Mzv[3]^3 - 6752586929088000*Mzv[2]*
      Mzv[3]^3 + 841450113504000*Mzv[3]^4 - 1023757830295200000*Mzv[5] + 
     590735538993600000*Mzv[2]*Mzv[5] + 203963125593427200*Mzv[2]^2*Mzv[5] - 
     116976999303964800*Mzv[2]^3*Mzv[5] - 662759458320960000*Mzv[3]*Mzv[5] - 
     20554756238016000*Mzv[2]*Mzv[3]*Mzv[5] - 27084662904499200*Mzv[2]^2*
      Mzv[3]*Mzv[5] + 77993129934720000*Mzv[3]^2*Mzv[5] + 
     93809347271640000*Mzv[5]^2 - 55720302333696000*Mzv[2]*Mzv[5]^2 - 
     2333107926997848000*Mzv[7] + 374079937198968000*Mzv[2]*Mzv[7] - 
     465020242406319600*Mzv[2]^2*Mzv[7] + 3459670486272000*Mzv[3]*Mzv[7] - 
     80839593971136000*Mzv[2]*Mzv[3]*Mzv[7] + 332971972541208000*Mzv[5]*
      Mzv[7] - 1329093699161228000*Mzv[9] - 2289208421271772000*Mzv[2]*
      Mzv[9] + 164673703049856000*Mzv[3]*Mzv[9] + 6232745853375166125*
      Mzv[11] + 61642607330304000*Mzv[5, 3] + 18799748263296000*Mzv[2]*
      Mzv[5, 3] + 2107418952038400*Mzv[2]^2*Mzv[5, 3] - 
     1218009881088000*Mzv[3]*Mzv[5, 3] - 46621616297256000*Mzv[7, 3] - 
     2390245393536000*Mzv[2]*Mzv[7, 3] - 6377794270848000*Mzv[9, 3] - 
     28979218300032000*Mzv[5, 3, 3] + 2797938823680000*Mzv[6, 4, 1, 1])/
    1513512000}, -5, 8, 1], SeriesData[ep, 0, 
  {14, -427/3, (-2*(-919 + 570*Mzv[2]))/9, 
   (2*(18982 + 6499*Mzv[2] - 4386*Mzv[3]))/9, 
   (-2*(171646 + 20858*Mzv[2] + 8808*Mzv[2]^2 - 52471*Mzv[3]))/9, 
   (4*(2297225 - 163310*Mzv[2] + 273644*Mzv[2]^2 - 513175*Mzv[3] + 
      61140*Mzv[2]*Mzv[3] - 358485*Mzv[5]))/45, 
   (-2*(140276430 - 33147100*Mzv[2] + 17016370*Mzv[2]^2 + 3891756*Mzv[2]^3 + 
      3912440*Mzv[3] + 10125500*Mzv[2]*Mzv[3] - 2150820*Mzv[3]^2 - 
      62686645*Mzv[5]))/315, 
   (2*(553928130 - 194465740*Mzv[2] + 14612234*Mzv[2]^2 + 50098714*Mzv[2]^3 + 
      174188840*Mzv[3] + 38504060*Mzv[2]*Mzv[3] + 4926852*Mzv[2]^2*Mzv[3] - 
      24967530*Mzv[3]^2 - 283562650*Mzv[5] + 29739360*Mzv[2]*Mzv[5] - 
      121867515*Mzv[7]))/315, (-20662406100 + 8802952200*Mzv[2] + 
     2179462180*Mzv[2]^2 - 2460865720*Mzv[2]^3 - 371145756*Mzv[2]^4 - 
     11117181600*Mzv[3] + 290145800*Mzv[2]*Mzv[3] - 
     549210060*Mzv[2]^2*Mzv[3] + 881414100*Mzv[3]^2 - 
     109985400*Mzv[2]*Mzv[3]^2 + 3041393600*Mzv[5] - 
     3684730000*Mzv[2]*Mzv[5] + 643885200*Mzv[3]*Mzv[5] + 
     15505046025*Mzv[7] - 200239200*Mzv[5, 3])/1575, 
   (2*(37137847950 - 17743893300*Mzv[2] - 8052768150*Mzv[2]^2 + 
      2270248540*Mzv[2]^3 + 2442918749*Mzv[2]^4 + 25746310800*Mzv[3] - 
      4829526100*Mzv[2]*Mzv[3] + 801336060*Mzv[2]^2*Mzv[3] + 
      91560360*Mzv[2]^3*Mzv[3] + 738400950*Mzv[3]^2 + 
      643672050*Mzv[2]*Mzv[3]^2 - 112289100*Mzv[3]^3 + 15437744000*Mzv[5] + 
      8184787100*Mzv[2]*Mzv[5] + 1128153600*Mzv[2]^2*Mzv[5] - 
      3536360100*Mzv[3]*Mzv[5] - 36969652125*Mzv[7] + 
      3613146075*Mzv[2]*Mzv[7] - 13637309875*Mzv[9] + 1324785000*Mzv[5, 3]))/
    1575, (-60096242398500 + 31003923673800*Mzv[2] + 
     17870741422380*Mzv[2]^2 + 2733474004800*Mzv[2]^3 - 
     5845028892780*Mzv[2]^4 - 781962113484*Mzv[2]^5 - 48279990805200*Mzv[3] + 
     13665555149400*Mzv[2]*Mzv[3] + 1630579824720*Mzv[2]^2*Mzv[3] - 
     367407412680*Mzv[2]^3*Mzv[3] - 6620842235700*Mzv[3]^2 - 
     1090571743800*Mzv[2]*Mzv[3]^2 - 250650393840*Mzv[2]^2*Mzv[3]^2 + 
     610798303500*Mzv[3]^3 - 54650533568400*Mzv[5] - 
     3594469078200*Mzv[2]*Mzv[5] - 6415363674720*Mzv[2]^2*Mzv[5] + 
     4406616383400*Mzv[3]*Mzv[5] - 815707292400*Mzv[2]*Mzv[3]*Mzv[5] + 
     2039710226400*Mzv[5]^2 + 27126072354150*Mzv[7] - 
     21022170505875*Mzv[2]*Mzv[7] + 1973149586100*Mzv[3]*Mzv[7] + 
     81053705684875*Mzv[9] - 3251656346400*Mzv[5, 3] + 
     213894172800*Mzv[2]*Mzv[5, 3] - 531026496000*Mzv[7, 3])/363825, 
   (1651840744831200 - 900816007291200*Mzv[2] - 587372894871840*Mzv[2]^2 - 
     240441295469760*Mzv[2]^3 + 106711784688432*Mzv[2]^4 + 
     84277549072848*Mzv[2]^5 + 1461586383734400*Mzv[3] - 
     488045286590400*Mzv[2]*Mzv[3] - 162055203932160*Mzv[2]^2*Mzv[3] - 
     4293072537600*Mzv[2]^3*Mzv[3] + 49831179552*Mzv[2]^4*Mzv[3] + 
     313008543540000*Mzv[3]^2 - 10029570566400*Mzv[2]*Mzv[3]^2 + 
     23775030417600*Mzv[2]^2*Mzv[3]^2 - 18323458507200*Mzv[3]^3 + 
     1812240460800*Mzv[2]*Mzv[3]^3 + 2098121564246400*Mzv[5] - 
     346678582958400*Mzv[2]*Mzv[5] + 223350574043520*Mzv[2]^2*Mzv[5] + 
     21651502783680*Mzv[2]^3*Mzv[5] + 199798556126400*Mzv[3]*Mzv[5] + 
     73021342363200*Mzv[2]*Mzv[3]*Mzv[5] - 28370223604800*Mzv[3]^2*Mzv[5] - 
     188096734425600*Mzv[5]^2 + 920620183744800*Mzv[7] + 
     782791128781200*Mzv[2]*Mzv[7] + 123086267350200*Mzv[2]^2*Mzv[7] - 
     158841828961200*Mzv[3]*Mzv[7] - 3183189286046000*Mzv[9] + 
     917132980302000*Mzv[2]*Mzv[9] - 2138954331989475*Mzv[11] + 
     68411922163200*Mzv[5, 3] - 22530931315200*Mzv[2]*Mzv[5, 3] - 
     3629820902400*Mzv[3]*Mzv[5, 3] + 56272913928000*Mzv[7, 3] + 
     13746321388800*Mzv[5, 3, 3])/2910600, 
   (-726939000844056000 + 413555369795568000*Mzv[2] + 
     289884106958846400*Mzv[2]^2 + 161770597148160000*Mzv[2]^3 + 
     9435810504120000*Mzv[2]^4 - 59608044237480960*Mzv[2]^5 - 
     8407411598939616*Mzv[2]^6 - 688359787315200000*Mzv[3] + 
     248104957948848000*Mzv[2]*Mzv[3] + 118789487091475200*Mzv[2]^2*Mzv[3] + 
     23915255037273600*Mzv[2]^3*Mzv[3] + 1520391196964640*Mzv[2]^4*Mzv[3] - 
     180289405656360000*Mzv[3]^2 + 31728983045760000*Mzv[2]*Mzv[3]^2 - 
     11887319600956800*Mzv[2]^2*Mzv[3]^2 - 3013882679808000*Mzv[2]^3*
      Mzv[3]^2 - 2105249450304000*Mzv[3]^3 - 2768218829376000*Mzv[2]*
      Mzv[3]^3 + 425413916928000*Mzv[3]^4 - 1111048309058688000*Mzv[5] + 
     329295967208208000*Mzv[2]*Mzv[5] - 21383394371539200*Mzv[2]^2*Mzv[5] - 
     33435957545390400*Mzv[2]^3*Mzv[5] - 297045034414128000*Mzv[3]*Mzv[5] - 
     28559129927328000*Mzv[2]*Mzv[3]*Mzv[5] - 7859101157107200*Mzv[2]^2*
      Mzv[3]*Mzv[5] + 43810766639640000*Mzv[3]^2*Mzv[5] + 
     83930762051136000*Mzv[5]^2 - 8991923872932000*Mzv[2]*Mzv[5]^2 - 
     1100479308204276000*Mzv[7] - 142361843295672000*Mzv[2]*Mzv[7] - 
     202578414763725000*Mzv[2]^2*Mzv[7] + 26274216680712000*Mzv[3]*Mzv[7] - 
     2805527572848000*Mzv[2]*Mzv[3]*Mzv[7] + 95396512783572000*Mzv[5]*
      Mzv[7] + 765645775154260000*Mzv[9] - 1555064875173810000*Mzv[2]*
      Mzv[9] + 15103264776600000*Mzv[3]*Mzv[9] + 3636084972453058125*
      Mzv[11] - 7125525703296000*Mzv[5, 3] + 15390043853184000*Mzv[2]*
      Mzv[5, 3] + 2643324491808000*Mzv[2]^2*Mzv[5, 3] + 
     6274278122112000*Mzv[3]*Mzv[5, 3] - 38913993158040000*Mzv[7, 3] + 
     5500620985860000*Mzv[2]*Mzv[7, 3] - 11341466015880000*Mzv[9, 3] - 
     23599924219872000*Mzv[5, 3, 3] - 1012721149440000*Mzv[6, 4, 1, 1])/
    378378000}, -4, 9, 1], 1, SeriesData[ep, 0, 
  {48*Mzv[3], (8*(123*Mzv[2]^2 - 295*Mzv[3]))/5, 
   (-4*(2419*Mzv[2]^2 - 2030*Mzv[3] - 240*Mzv[2]*Mzv[3] - 3390*Mzv[5]))/5, 
   (4*(58261*Mzv[2]^2 + 31196*Mzv[2]^3 - 20160*Mzv[3] - 16520*Mzv[2]*Mzv[3] + 
      1680*Mzv[3]^2 - 233345*Mzv[5]))/35, 
   (-2*(495936*Mzv[2]^2 + 1840564*Mzv[2]^3 - 60480*Mzv[3] - 
      341040*Mzv[2]*Mzv[3] + 73584*Mzv[2]^2*Mzv[3] + 99120*Mzv[3]^2 - 
      4817190*Mzv[5] - 103320*Mzv[2]*Mzv[5] - 3960495*Mzv[7]))/105, 
   (12398400*Mzv[2]^2 + 316639400*Mzv[2]^3 + 130129368*Mzv[2]^4 - 
     24192000*Mzv[2]*Mzv[3] + 36178800*Mzv[2]^2*Mzv[3] + 17052000*Mzv[3]^2 - 
     11592000*Mzv[2]*Mzv[3]^2 - 341712000*Mzv[5] - 50799000*Mzv[2]*Mzv[5] - 
     47628000*Mzv[3]*Mzv[5] - 1947243375*Mzv[7] - 5770800*Mzv[5, 3])/2625, 
   (-449222400*Mzv[2]^3 - 1279605452*Mzv[2]^4 + 12096000*Mzv[2]*Mzv[3] - 
     124479600*Mzv[2]^2*Mzv[3] - 109684800*Mzv[2]^3*Mzv[3] - 
     24192000*Mzv[3]^2 + 113988000*Mzv[2]*Mzv[3]^2 - 17976000*Mzv[3]^3 + 
     170856000*Mzv[5] + 174783000*Mzv[2]*Mzv[5] - 155912400*Mzv[2]^2*Mzv[5] + 
     468342000*Mzv[3]*Mzv[5] + 6699837375*Mzv[7] + 44194500*Mzv[2]*Mzv[7] + 
     4662301000*Mzv[9] + 56746200*Mzv[5, 3])/2625, 
   (2*(2358417600*Mzv[2]^3 + 46228457982*Mzv[2]^4 + 17472150072*Mzv[2]^5 + 
      1854316800*Mzv[2]^2*Mzv[3] + 11324955600*Mzv[2]^3*Mzv[3] + 
      127008000*Mzv[3]^2 - 4118058000*Mzv[2]*Mzv[3]^2 - 
      461462400*Mzv[2]^2*Mzv[3]^2 + 1856022000*Mzv[3]^3 - 
      2603664000*Mzv[2]*Mzv[5] + 16097955300*Mzv[2]^2*Mzv[5] - 
      16919847000*Mzv[3]*Mzv[5] - 4238892000*Mzv[2]*Mzv[3]*Mzv[5] - 
      13552363125*Mzv[5]^2 - 99804474000*Mzv[7] - 4563082125*Mzv[2]*Mzv[7] - 
      19632658500*Mzv[3]*Mzv[7] - 481382578250*Mzv[9] - 
      2050076700*Mzv[5, 3] - 132829200*Mzv[2]*Mzv[5, 3] - 
      787255875*Mzv[7, 3]))/55125, 
   (-262340805888*Mzv[2]^4 - 687237902832*Mzv[2]^5 - 
     3708633600*Mzv[2]^2*Mzv[3] - 155862100800*Mzv[2]^3*Mzv[3] - 
     72343841472*Mzv[2]^4*Mzv[3] + 23369472000*Mzv[2]*Mzv[3]^2 + 
     18150854400*Mzv[2]^2*Mzv[3]^2 - 25543896000*Mzv[3]^3 + 
     5320224000*Mzv[2]*Mzv[3]^3 + 5207328000*Mzv[2]*Mzv[5] - 
     221551520400*Mzv[2]^2*Mzv[5] - 133404667200*Mzv[2]^3*Mzv[5] + 
     96018048000*Mzv[3]*Mzv[5] + 166729752000*Mzv[2]*Mzv[3]*Mzv[5] - 
     27052704000*Mzv[3]^2*Mzv[5] + 533059616250*Mzv[5]^2 + 
     199608948000*Mzv[7] + 62800384500*Mzv[2]*Mzv[7] - 
     176686279560*Mzv[2]^2*Mzv[7] + 772217901000*Mzv[3]*Mzv[7] + 
     6625129721000*Mzv[9] - 260370516000*Mzv[2]*Mzv[9] + 
     4840846779825*Mzv[11] + 11633932800*Mzv[5, 3] + 
     5224615200*Mzv[2]*Mzv[5, 3] + 2908483200*Mzv[3]*Mzv[5, 3] + 
     30965397750*Mzv[7, 3] - 6119668800*Mzv[5, 3, 3])/110250, 
   (187573676209920*Mzv[2]^4 + 3381326962933920*Mzv[2]^5 + 
     1241107486047168*Mzv[2]^6 + 316208116224000*Mzv[2]^3*Mzv[3] + 
     1017274984165440*Mzv[2]^4*Mzv[3] - 16709172480000*Mzv[2]*Mzv[3]^2 - 
     89305280064000*Mzv[2]^2*Mzv[3]^2 + 10822908096000*Mzv[2]^3*Mzv[3]^2 + 
     51822650880000*Mzv[3]^3 - 74811216480000*Mzv[2]*Mzv[3]^3 + 
     10225455240000*Mzv[3]^4 + 449476739712000*Mzv[2]^2*Mzv[5] + 
     1875891961944000*Mzv[2]^3*Mzv[5] - 68652904320000*Mzv[3]*Mzv[5] - 
     820338639120000*Mzv[2]*Mzv[3]*Mzv[5] - 32017841856000*Mzv[2]^2*Mzv[3]*
      Mzv[5] + 380406106080000*Mzv[3]^2*Mzv[5] - 2622743661037500*Mzv[5]^2 - 
     170371090890000*Mzv[2]*Mzv[5]^2 - 127407440160000*Mzv[2]*Mzv[7] + 
     2484503567746200*Mzv[2]^2*Mzv[7] - 3799442957310000*Mzv[3]*Mzv[7] - 
     411723191880000*Mzv[2]*Mzv[3]*Mzv[7] - 4262522764500000*Mzv[5]*Mzv[7] - 
     13440854306880000*Mzv[9] + 3661243405820000*Mzv[2]*Mzv[9] - 
     2953219128860000*Mzv[3]*Mzv[9] - 68070373802305875*Mzv[11] - 
     8318261952000*Mzv[5, 3] - 25705992312000*Mzv[2]*Mzv[5, 3] - 
     7453138492800*Mzv[2]^2*Mzv[5, 3] - 40898121264000*Mzv[3]*Mzv[5, 3] - 
     152355005302500*Mzv[7, 3] - 5917021110000*Mzv[2]*Mzv[7, 3] - 
     61935853980000*Mzv[9, 3] + 86052742776000*Mzv[5, 3, 3] + 
     10090080000*Mzv[6, 4, 1, 1])/157657500}, -1, 9, 1], 
 SeriesData[ep, 0, {(-96*Mzv[2]^2)/5, 
   8*(14*Mzv[2]^2 + 18*Mzv[2]*Mzv[3] - 87*Mzv[5]), 
   (-4*(3108*Mzv[2]^2 + 6668*Mzv[2]^3 + 7350*Mzv[2]*Mzv[3] - 8820*Mzv[3]^2 - 
      35525*Mzv[5]))/35, (1344*Mzv[2]^2 + 66680*Mzv[2]^3 + 
     39960*Mzv[2]*Mzv[3] + 100872*Mzv[2]^2*Mzv[3] - 88200*Mzv[3]^2 - 
     193140*Mzv[5] + 19800*Mzv[2]*Mzv[5] - 427095*Mzv[7])/15, 
   (-3091200*Mzv[2]^2 - 24671600*Mzv[2]^3 - 28579144*Mzv[2]^4 - 
     1176000*Mzv[2]*Mzv[3] - 68649000*Mzv[2]^2*Mzv[3] + 32634000*Mzv[3]^2 - 
     1260000*Mzv[2]*Mzv[3]^2 + 5684000*Mzv[5] - 13475000*Mzv[2]*Mzv[5] + 
     180684000*Mzv[3]*Mzv[5] + 290661875*Mzv[7] + 32474400*Mzv[5, 3])/1750, 
   (-1451520*Mzv[2]^2 + 533440*Mzv[2]^3 + 14289572*Mzv[2]^4 + 
     1987200*Mzv[2]*Mzv[3] + 18661320*Mzv[2]^2*Mzv[3] + 
     18262800*Mzv[2]^3*Mzv[3] - 705600*Mzv[3]^2 + 630000*Mzv[2]*Mzv[3]^2 - 
     1440000*Mzv[3]^3 - 9604800*Mzv[5] + 3663000*Mzv[2]*Mzv[5] + 
     7787160*Mzv[2]^2*Mzv[5] - 90342000*Mzv[3]*Mzv[5] - 79012575*Mzv[7] + 
     726750*Mzv[2]*Mzv[7] - 91402150*Mzv[9] - 16237200*Mzv[5, 3])/150, 
   (-70413235200*Mzv[2]^2 - 85025001600*Mzv[2]^3 - 366398915652*Mzv[2]^4 - 
     308088861624*Mzv[2]^5 + 88016544000*Mzv[2]*Mzv[3] - 
     38059005600*Mzv[2]^2*Mzv[3] - 861319305000*Mzv[2]^3*Mzv[3] + 
     112465584000*Mzv[3]^2 - 16153830000*Mzv[2]*Mzv[3]^2 - 
     148248500400*Mzv[2]^2*Mzv[3]^2 + 67914000000*Mzv[3]^3 - 
     425413296000*Mzv[5] - 7470540000*Mzv[2]*Mzv[5] - 
     367261933500*Mzv[2]^2*Mzv[5] + 2316459222000*Mzv[3]*Mzv[5] - 
     55534248000*Mzv[2]*Mzv[3]*Mzv[5] + 1571198532750*Mzv[5]^2 + 
     161142943500*Mzv[7] - 34275346875*Mzv[2]*Mzv[7] + 
     3621055630500*Mzv[3]*Mzv[7] + 4310753899375*Mzv[9] + 
     416338045200*Mzv[5, 3] + 27604130400*Mzv[2]*Mzv[5, 3] + 
     276346397250*Mzv[7, 3])/1212750, 
   (-160944537600*Mzv[2]^2 - 177443481600*Mzv[2]^3 + 35209505408*Mzv[2]^4 + 
     684641914720*Mzv[2]^5 + 201180672000*Mzv[2]*Mzv[3] + 
     285830899200*Mzv[2]^2*Mzv[3] + 1040614344000*Mzv[2]^3*Mzv[3] + 
     832344058656*Mzv[2]^4*Mzv[3] + 234710784000*Mzv[3]^2 + 
     1552320000*Mzv[2]*Mzv[3]^2 + 329441112000*Mzv[2]^2*Mzv[3]^2 - 
     82051200000*Mzv[3]^3 - 10688832000*Mzv[2]*Mzv[3]^3 - 
     972373248000*Mzv[5] + 56105280000*Mzv[2]*Mzv[5] + 
     443712376800*Mzv[2]^2*Mzv[5] + 387226065600*Mzv[2]^3*Mzv[5] - 
     222602688000*Mzv[3]*Mzv[5] + 123409440000*Mzv[2]*Mzv[3]*Mzv[5] - 
     852024096000*Mzv[3]^2*Mzv[5] - 3491552295000*Mzv[5]^2 - 
     1210216392000*Mzv[7] + 41410215000*Mzv[2]*Mzv[7] + 
     489918484440*Mzv[2]^2*Mzv[7] - 8046790290000*Mzv[3]*Mzv[7] - 
     5208094507000*Mzv[9] + 19893746950000*Mzv[2]*Mzv[9] - 
     38035370297925*Mzv[11] - 40008460800*Mzv[5, 3] - 
     61342512000*Mzv[2]*Mzv[5, 3] - 280694937600*Mzv[3]*Mzv[5, 3] - 
     614103105000*Mzv[7, 3] + 449001907200*Mzv[5, 3, 3])/462000, 
   (-202790117376000*Mzv[2]^2 - 223578786816000*Mzv[2]^3 - 
     145767352389120*Mzv[2]^4 - 455971515203520*Mzv[2]^5 - 
     408616582449216*Mzv[2]^6 + 253487646720000*Mzv[2]*Mzv[3] + 
     328829808384000*Mzv[2]^2*Mzv[3] - 55124435520000*Mzv[2]^3*Mzv[3] - 
     1019621471853600*Mzv[2]^4*Mzv[3] + 295735587840000*Mzv[3]^2 - 
     6426604800000*Mzv[2]*Mzv[3]^2 - 219407780592000*Mzv[2]^2*Mzv[3]^2 - 
     267210842976000*Mzv[2]^3*Mzv[3]^2 + 4346496000000*Mzv[3]^3 + 
     13093819200000*Mzv[2]*Mzv[3]^3 + 10015309920000*Mzv[3]^4 - 
     1225190292480000*Mzv[5] + 64545465600000*Mzv[2]*Mzv[5] - 
     23504763744000*Mzv[2]^2*Mzv[5] - 474351930360000*Mzv[2]^3*Mzv[5] + 
     921575128320000*Mzv[3]*Mzv[5] - 82190687040000*Mzv[2]*Mzv[3]*Mzv[5] - 
     322711804800000*Mzv[2]^2*Mzv[3]*Mzv[5] + 1043729517600000*Mzv[3]^2*
      Mzv[5] + 2325373828470000*Mzv[5]^2 + 274638963060000*Mzv[2]*Mzv[5]^2 - 
     1392275031840000*Mzv[7] - 2193622200000*Mzv[2]*Mzv[7] - 
     600150143439000*Mzv[2]^2*Mzv[7] + 5359162333140000*Mzv[3]*Mzv[7] + 
     575962722720000*Mzv[2]*Mzv[3]*Mzv[7] + 6365511597060000*Mzv[5]*Mzv[7] + 
     275888249560000*Mzv[9] - 24369840013750000*Mzv[2]*Mzv[9] + 
     5733080205160000*Mzv[3]*Mzv[9] + 46593328614958125*Mzv[11] + 
     165635027712000*Mzv[5, 3] + 40854112992000*Mzv[2]*Mzv[5, 3] + 
     145165173753600*Mzv[2]^2*Mzv[5, 3] + 343851298560000*Mzv[3]*Mzv[5, 3] + 
     408992667930000*Mzv[7, 3] + 239136767100000*Mzv[2]*Mzv[7, 3] + 
     7807458120000*Mzv[9, 3] - 550027336320000*Mzv[5, 3, 3] - 
     67485559680000*Mzv[6, 4, 1, 1])/97020000}, 0, 9, 1], 
 SeriesData[ep, 0, {12*(-1 + Mzv[2]), -2*(13 + 29*Mzv[2] - 54*Mzv[3]), 
   (2*(-205 + 110*Mzv[2] + 606*Mzv[2]^2 - 1305*Mzv[3]))/5, 
   (-2*(635 + 20*Mzv[2] + 2929*Mzv[2]^2 - 990*Mzv[3] - 540*Mzv[2]*Mzv[3] - 
      6210*Mzv[5]))/5, (2*(-1945 - 40*Mzv[2] + 2222*Mzv[2]^2 + 
      6564*Mzv[2]^3 - 180*Mzv[3] - 2610*Mzv[2]*Mzv[3] + 2430*Mzv[3]^2 - 
      30015*Mzv[5]))/5, (-2*(5915 + 80*Mzv[2] + 404*Mzv[2]^2 + 
      31726*Mzv[2]^3 + 360*Mzv[3] - 1980*Mzv[2]*Mzv[3] - 
      10908*Mzv[2]^2*Mzv[3] + 11745*Mzv[3]^2 - 22770*Mzv[5] - 
      5940*Mzv[2]*Mzv[5] - 92340*Mzv[7]))/5, 
   (2*(-3133375 - 28000*Mzv[2] - 141400*Mzv[2]^2 + 4211900*Mzv[2]^3 + 
      10193598*Mzv[2]^4 - 126000*Mzv[3] - 63000*Mzv[2]*Mzv[3] - 
      9226350*Mzv[2]^2*Mzv[3] + 1559250*Mzv[3]^2 + 850500*Mzv[2]*Mzv[3]^2 - 
      724500*Mzv[5] - 5024250*Mzv[2]*Mzv[5] + 19561500*Mzv[3]*Mzv[5] - 
      78104250*Mzv[7] + 2041200*Mzv[5, 3]))/875, 
   (-2*(9456125 + 56000*Mzv[2] + 282800*Mzv[2]^2 + 765800*Mzv[2]^3 + 
      49269057*Mzv[2]^4 + 252000*Mzv[3] + 126000*Mzv[2]*Mzv[3] - 
      6999300*Mzv[2]^2*Mzv[3] - 20676600*Mzv[2]^3*Mzv[3] + 283500*Mzv[3]^2 + 
      4110750*Mzv[2]*Mzv[3]^2 - 2551500*Mzv[3]^3 + 1449000*Mzv[5] - 
      3811500*Mzv[2]*Mzv[5] - 20997900*Mzv[2]^2*Mzv[5] + 
      94547250*Mzv[3]*Mzv[5] - 59251500*Mzv[7] - 12190500*Mzv[2]*Mzv[7] - 
      221649750*Mzv[9] + 9865800*Mzv[5, 3]))/875, 
   (2*(-2192988875 - 8624000*Mzv[2] - 43551200*Mzv[2]^2 - 
      117933200*Mzv[2]^3 + 2877992502*Mzv[2]^4 + 6934932300*Mzv[2]^5 - 
      38808000*Mzv[3] - 19404000*Mzv[2]*Mzv[3] - 97990200*Mzv[2]^2*Mzv[3] - 
      7695141300*Mzv[2]^3*Mzv[3] - 43659000*Mzv[3]^2 + 
      240124500*Mzv[2]*Mzv[3]^2 + 1322867700*Mzv[2]^2*Mzv[3]^2 - 
      949583250*Mzv[3]^3 - 223146000*Mzv[5] - 53361000*Mzv[2]*Mzv[5] - 
      7814718450*Mzv[2]^2*Mzv[5] + 5522863500*Mzv[3]*Mzv[5] + 
      1440747000*Mzv[2]*Mzv[3]*Mzv[5] + 11273377500*Mzv[5]^2 - 
      829521000*Mzv[7] - 4536897750*Mzv[2]*Mzv[7] + 22397067000*Mzv[3]*
       Mzv[7] - 82490648625*Mzv[9] + 576298800*Mzv[5, 3] + 
      996360750*Mzv[7, 3]))/67375, (-13192429250 - 34496000*Mzv[2] - 
     174204800*Mzv[2]^2 - 471732800*Mzv[2]^3 - 1046542728*Mzv[2]^4 - 
     67037678900*Mzv[2]^5 - 155232000*Mzv[3] - 77616000*Mzv[2]*Mzv[3] - 
     391960800*Mzv[2]^2*Mzv[3] + 11675386800*Mzv[2]^3*Mzv[3] + 
     28256653656*Mzv[2]^4*Mzv[3] - 174636000*Mzv[3]^2 - 
     87318000*Mzv[2]*Mzv[3]^2 - 12787721100*Mzv[2]^2*Mzv[3]^2 + 
     1440747000*Mzv[3]^3 + 785862000*Mzv[2]*Mzv[3]^3 - 892584000*Mzv[5] - 
     213444000*Mzv[2]*Mzv[5] + 11856814200*Mzv[2]^2*Mzv[5] + 
     38259421200*Mzv[2]^3*Mzv[5] - 2008314000*Mzv[3]*Mzv[5] - 
     13927221000*Mzv[2]*Mzv[3]*Mzv[5] + 27112239000*Mzv[3]^2*Mzv[5] - 
     108975982500*Mzv[5]^2 - 3318084000*Mzv[7] + 6883569000*Mzv[2]*Mzv[7] + 
     31132359720*Mzv[2]^2*Mzv[7] - 216504981000*Mzv[3]*Mzv[7] + 
     125158225500*Mzv[9] - 231116193000*Mzv[2]*Mzv[9] + 
     890681073975*Mzv[11] - 209563200*Mzv[5, 3] + 
     5658206400*Mzv[3]*Mzv[5, 3] - 9631487250*Mzv[7, 3] - 
     5658206400*Mzv[5, 3, 3])/67375, (-1030803273500 - 1793792000*Mzv[2] - 
     9058649600*Mzv[2]^2 - 24530105600*Mzv[2]^3 - 54420221856*Mzv[2]^4 + 
     1322260425200*Mzv[2]^5 + 3358423893840*Mzv[2]^6 - 8072064000*Mzv[3] - 
     4036032000*Mzv[2]*Mzv[3] - 20381961600*Mzv[2]^2*Mzv[3] - 
     55192737600*Mzv[2]^3*Mzv[3] - 3550919476104*Mzv[2]^4*Mzv[3] - 
     9081072000*Mzv[3]^2 - 4540536000*Mzv[2]*Mzv[3]^2 + 
     252226774800*Mzv[2]^2*Mzv[3]^2 + 829166738400*Mzv[2]^3*Mzv[3]^2 - 
     6810804000*Mzv[3]^3 - 98756658000*Mzv[2]*Mzv[3]^3 + 
     32351319000*Mzv[3]^4 - 46414368000*Mzv[5] - 11099088000*Mzv[2]*Mzv[5] - 
     56050394400*Mzv[2]^2*Mzv[5] - 4807933930800*Mzv[2]^3*Mzv[5] - 
     104432328000*Mzv[3]*Mzv[5] + 274702428000*Mzv[2]*Mzv[3]*Mzv[5] + 
     1546052508000*Mzv[2]^2*Mzv[3]*Mzv[5] - 3407104701000*Mzv[3]^2*Mzv[5] + 
     2149457310000*Mzv[5]^2 - 160053894000*Mzv[2]*Mzv[5]^2 - 
     172540368000*Mzv[7] - 32540508000*Mzv[2]*Mzv[7] - 
     3912299871480*Mzv[2]^2*Mzv[7] + 4270374108000*Mzv[3]*Mzv[7] - 
     755999244000*Mzv[2]*Mzv[3]*Mzv[7] + 14432093676000*Mzv[5]*Mzv[7] - 
     591657066000*Mzv[9] + 29043601587000*Mzv[2]*Mzv[9] + 
     17788684914000*Mzv[3]*Mzv[9] - 111928921629525*Mzv[11] - 
     10897286400*Mzv[5, 3] - 98075577600*Mzv[2]^2*Mzv[5, 3] - 
     711047937600*Mzv[3]*Mzv[5, 3] + 189972783000*Mzv[7, 3] - 
     490377888000*Mzv[2]*Mzv[7, 3] + 1060215156000*Mzv[9, 3] + 
     711047937600*Mzv[5, 3, 3] + 163459296000*Mzv[6, 4, 1, 1])/1751750}, 0, 
  11, 1], SeriesData[ep, 0, {50/3, -1325/9, (-2*(241 + 220*Mzv[2]))/3, 
   (20*(3845 + 871*Mzv[2] - 606*Mzv[3]))/9, 
   (-4*(148986 + 22470*Mzv[2] + 7848*Mzv[2]^2 - 38525*Mzv[3]))/9, 
   (4*(769423 + 48380*Mzv[2] + 97440*Mzv[2]^2 - 183170*Mzv[3] - 
      480*Mzv[2]*Mzv[3] - 103530*Mzv[5]))/9, 
   (-4*(23269680 - 509880*Mzv[2] + 3061254*Mzv[2]^2 + 814116*Mzv[2]^3 - 
      1985620*Mzv[3] - 280*Mzv[2]*Mzv[3] - 42840*Mzv[3]^2 - 8980405*Mzv[5]))/
    63, (4*(91832391 - 7969780*Mzv[2] + 3341142*Mzv[2]^2 + 9991918*Mzv[2]^3 + 
      9144800*Mzv[3] + 468860*Mzv[2]*Mzv[3] + 428148*Mzv[2]^2*Mzv[3] - 
      644280*Mzv[3]^2 - 40106290*Mzv[5] + 499800*Mzv[2]*Mzv[5] - 
      17999415*Mzv[7]))/63, (-2*(17181555300 - 2300508000*Mzv[2] - 
      1542061500*Mzv[2]^2 + 2176404200*Mzv[2]^3 + 523010808*Mzv[2]^4 + 
      4134249000*Mzv[3] + 217343000*Mzv[2]*Mzv[3] + 280776300*Mzv[2]^2*
       Mzv[3] - 208330500*Mzv[3]^2 - 19215000*Mzv[2]*Mzv[3]^2 - 
      2107567000*Mzv[5] + 340235000*Mzv[2]*Mzv[5] - 279468000*Mzv[3]*Mzv[5] - 
      11103836625*Mzv[7] + 3805200*Mzv[5, 3]))/1575, 
   (4*(31037168925 - 5280313500*Mzv[2] - 5735130450*Mzv[2]^2 + 
      919139600*Mzv[2]^3 + 3208364046*Mzv[2]^4 + 10305477000*Mzv[3] + 
      498998500*Mzv[2]*Mzv[3] + 715077300*Mzv[2]^2*Mzv[3] + 
      199306800*Mzv[2]^3*Mzv[3] - 373721250*Mzv[3]^2 - 
      105908250*Mzv[2]*Mzv[3]^2 + 14143500*Mzv[3]^3 + 10362436000*Mzv[5] + 
      933467500*Mzv[2]*Mzv[5] + 443954700*Mzv[2]^2*Mzv[5] - 
      1837668000*Mzv[3]*Mzv[5] - 24519933375*Mzv[7] + 
      423549000*Mzv[2]*Mzv[7] - 10272402000*Mzv[9] + 14739900*Mzv[5, 3]))/
    1575, (-8*(4210759926450 - 841054252500*Mzv[2] - 1011852262575*Mzv[2]^2 - 
      488633784100*Mzv[2]^3 + 537581491601*Mzv[2]^4 + 123153199254*Mzv[2]^5 + 
      1644441702750*Mzv[3] + 50563185750*Mzv[2]*Mzv[3] + 
      56743764000*Mzv[2]^2*Mzv[3] + 97282069500*Mzv[2]^3*Mzv[3] - 
      24030843375*Mzv[3]^2 - 12456963750*Mzv[2]*Mzv[3]^2 - 
      932847300*Mzv[2]^2*Mzv[3]^2 + 5765615625*Mzv[3]^3 + 
      2928475530750*Mzv[5] + 92604916250*Mzv[2]*Mzv[5] + 
      213081185625*Mzv[2]^2*Mzv[5] - 362412954750*Mzv[3]*Mzv[5] - 
      8991328500*Mzv[2]*Mzv[3]*Mzv[5] - 110746077750*Mzv[5]^2 - 
      905414086500*Mzv[7] + 214454220750*Mzv[2]*Mzv[7] - 
      149432629500*Mzv[3]*Mzv[7] - 4881403642500*Mzv[9] - 
      1332893100*Mzv[5, 3] - 293000400*Mzv[2]*Mzv[5, 3] + 
      873526500*Mzv[7, 3]))/121275, 
   (116510524861500 - 26210331378000*Mzv[2] - 31224966280200*Mzv[2]^2 - 
     27007613001600*Mzv[2]^3 + 3597469722616*Mzv[2]^4 + 
     12097558197864*Mzv[2]^5 + 49889663208000*Mzv[3] + 
     175868154000*Mzv[2]*Mzv[3] - 844321077600*Mzv[2]^2*Mzv[3] + 
     3675425661600*Mzv[2]^3*Mzv[3] + 832214966352*Mzv[2]^4*Mzv[3] + 
     573431859000*Mzv[3]^2 + 272574456000*Mzv[2]*Mzv[3]^2 - 
     56688786000*Mzv[2]^2*Mzv[3]^2 + 116692422000*Mzv[3]^3 - 
     36440712000*Mzv[2]*Mzv[3]^3 + 106651000764000*Mzv[5] - 
     148025570000*Mzv[2]*Mzv[5] + 7729210196400*Mzv[2]^2*Mzv[5] + 
     2161064505600*Mzv[2]^3*Mzv[5] - 6093227910000*Mzv[3]*Mzv[5] - 
     725188926000*Mzv[2]*Mzv[3]*Mzv[5] + 123496758000*Mzv[3]^2*Mzv[5] - 
     11082895593000*Mzv[5]^2 + 82517322657000*Mzv[7] + 
     8788433808000*Mzv[2]*Mzv[7] + 3496511347560*Mzv[2]^2*Mzv[7] - 
     15412011846000*Mzv[3]*Mzv[7] - 172640684524000*Mzv[9] + 
     2968892850000*Mzv[2]*Mzv[9] - 69945741459825*Mzv[11] - 
     264846489600*Mzv[5, 3] - 16576190400*Mzv[2]*Mzv[5, 3] + 
     20863180800*Mzv[3]*Mzv[5, 3] + 68480412000*Mzv[7, 3] - 
     5448643200*Mzv[5, 3, 3])/121275, 
   (-51632837934678000 + 12757725620640000*Mzv[2] + 
     14320533841614000*Mzv[2]^2 + 15478555404312000*Mzv[2]^3 + 
     6549963421521520*Mzv[2]^4 - 6859410947444640*Mzv[2]^5 - 
     1560943973066368*Mzv[2]^6 - 23336028015300000*Mzv[3] + 
     687304718100000*Mzv[2]*Mzv[3] + 1510942056624000*Mzv[2]^2*Mzv[3] - 
     715056606264000*Mzv[2]^3*Mzv[3] - 1359307432923440*Mzv[2]^4*Mzv[3] - 
     933172850610000*Mzv[3]^2 - 449589580440000*Mzv[2]*Mzv[3]^2 - 
     19973565612000*Mzv[2]^2*Mzv[3]^2 - 23520625128000*Mzv[2]^3*Mzv[3]^2 + 
     79230671520000*Mzv[3]^3 + 54332558280000*Mzv[2]*Mzv[3]^3 - 
     5053868820000*Mzv[3]^4 - 53153500900500000*Mzv[5] + 
     1531840209900000*Mzv[2]*Mzv[5] - 1179964561776000*Mzv[2]^2*Mzv[5] - 
     3469052194608000*Mzv[2]^3*Mzv[5] - 1346682196860000*Mzv[3]*Mzv[5] + 
     175490875560000*Mzv[2]*Mzv[3]*Mzv[5] - 77634084528000*Mzv[2]^2*Mzv[3]*
      Mzv[5] - 134838153450000*Mzv[3]^2*Mzv[5] + 6588485243340000*Mzv[5]^2 + 
     39775005270000*Mzv[2]*Mzv[5]^2 - 76542477031020000*Mzv[7] - 
     2401296938040000*Mzv[2]*Mzv[7] - 5622262058813400*Mzv[2]^2*Mzv[7] + 
     9831841639620000*Mzv[3]*Mzv[7] + 286558272000000*Mzv[2]*Mzv[3]*Mzv[7] + 
     6030912287400000*Mzv[5]*Mzv[7] + 21710602873960000*Mzv[9] - 
     4708676602630000*Mzv[2]*Mzv[9] + 3463110530880000*Mzv[3]*Mzv[9] + 
     111707467248752375*Mzv[11] + 197894384688000*Mzv[5, 3] - 
     8803931136000*Mzv[2]*Mzv[5, 3] + 13604051260800*Mzv[2]^2*Mzv[5, 3] - 
     32481985536000*Mzv[3]*Mzv[5, 3] - 12987764790000*Mzv[7, 3] + 
     53471928510000*Mzv[2]*Mzv[7, 3] - 79585365860000*Mzv[9, 3] + 
     17093604528000*Mzv[5, 3, 3] - 16890793920000*Mzv[6, 4, 1, 1])/15765750}, 
  -4, 9, 1], SeriesData[ep, 0, {(42*Mzv[2]^2)/5, 
   (-497*Mzv[2]^2 - 840*Mzv[2]*Mzv[3] + 2760*Mzv[5])/5, 
   (15729*Mzv[2]^2 + 21874*Mzv[2]^3 + 69580*Mzv[2]*Mzv[3] - 26880*Mzv[3]^2 - 
     228620*Mzv[5])/35, (-204036*Mzv[2]^2 - 1553054*Mzv[2]^3 - 
     1887480*Mzv[2]*Mzv[3] - 693000*Mzv[2]^2*Mzv[3] + 1908480*Mzv[3]^2 + 
     6201720*Mzv[5] - 1612800*Mzv[2]*Mzv[5] + 6975045*Mzv[7])/210, 
   (3528000*Mzv[2]^2 + 117025900*Mzv[2]^3 + 44867722*Mzv[2]^4 + 
     68012000*Mzv[2]*Mzv[3] + 136675000*Mzv[2]^2*Mzv[3] - 
     143808000*Mzv[3]^2 - 2940000*Mzv[2]*Mzv[3]^2 - 223468000*Mzv[5] + 
     318080000*Mzv[2]*Mzv[5] - 117684000*Mzv[3]*Mzv[5] - 1375633875*Mzv[7] + 
     20848800*Mzv[5, 3])/3500, (-4233600*Mzv[2]^2 - 759027800*Mzv[2]^3 - 
     1592804131*Mzv[2]^4 - 211680000*Mzv[2]*Mzv[3] - 
     1853775000*Mzv[2]^2*Mzv[3] - 323658000*Mzv[2]^3*Mzv[3] + 
     932736000*Mzv[3]^2 + 104370000*Mzv[2]*Mzv[3]^2 - 39480000*Mzv[3]^3 + 
     695520000*Mzv[5] - 4314240000*Mzv[2]*Mzv[5] - 
     1437962400*Mzv[2]^2*Mzv[5] + 4177782000*Mzv[3]*Mzv[5] + 
     18658245375*Mzv[7] - 2041830000*Mzv[2]*Mzv[7] + 11753908250*Mzv[9] - 
     740132400*Mzv[5, 3])/10500, 
   (16536744000*Mzv[2]^3 + 151226657001*Mzv[2]^4 + 43547647986*Mzv[2]^5 + 
     1778112000*Mzv[2]*Mzv[3] + 84164850000*Mzv[2]^2*Mzv[3] + 
     80429013000*Mzv[2]^3*Mzv[3] - 20321280000*Mzv[3]^2 - 
     9909270000*Mzv[2]*Mzv[3]^2 - 5787860400*Mzv[2]^2*Mzv[3]^2 + 
     9810780000*Mzv[3]^3 - 5842368000*Mzv[5] + 195874560000*Mzv[2]*Mzv[5] + 
     357333656400*Mzv[2]^2*Mzv[5] - 396653922000*Mzv[3]*Mzv[5] - 
     21083328000*Mzv[2]*Mzv[3]*Mzv[5] - 130640485500*Mzv[5]^2 - 
     847119215250*Mzv[7] + 507394755000*Mzv[2]*Mzv[7] - 
     57230995500*Mzv[3]*Mzv[7] - 2920846200125*Mzv[9] + 
     70270880400*Mzv[5, 3] - 7180185600*Mzv[2]*Mzv[5, 3] + 
     19819579500*Mzv[7, 3])/220500, 
   (-17639193600*Mzv[2]^3 - 871869573904*Mzv[2]^4 - 1374170225336*Mzv[2]^5 - 
     232848000000*Mzv[2]^2*Mzv[3] - 969679368000*Mzv[2]^3*Mzv[3] - 
     129679202016*Mzv[2]^4*Mzv[3] + 21676032000*Mzv[3]^2 + 
     57130080000*Mzv[2]*Mzv[3]^2 + 182639150400*Mzv[2]^2*Mzv[3]^2 - 
     118282080000*Mzv[3]^3 - 7178304000*Mzv[2]*Mzv[3]^3 - 
     541900800000*Mzv[2]*Mzv[5] - 4308135350400*Mzv[2]^2*Mzv[5] - 
     850430649600*Mzv[2]^3*Mzv[5] + 2286835488000*Mzv[3]*Mzv[5] + 
     665296128000*Mzv[2]*Mzv[3]*Mzv[5] - 133231392000*Mzv[3]^2*Mzv[5] + 
     4122433098000*Mzv[5]^2 + 2343615120000*Mzv[7] - 
     6117322680000*Mzv[2]*Mzv[7] - 2137003197840*Mzv[2]^2*Mzv[7] + 
     1805955858000*Mzv[3]*Mzv[7] + 35214709117000*Mzv[9] - 
     11506107872000*Mzv[2]*Mzv[9] + 33028481412675*Mzv[11] - 
     405133881600*Mzv[5, 3] + 226574745600*Mzv[2]*Mzv[5, 3] + 
     54427161600*Mzv[3]*Mzv[5, 3] - 625417842000*Mzv[7, 3] - 
     200497651200*Mzv[5, 3, 3])/588000, 
   (298495980921600*Mzv[2]^4 + 2050223267180880*Mzv[2]^5 + 
     679333010156688*Mzv[2]^6 + 30735936000000*Mzv[2]^2*Mzv[3] + 
     691825448160000*Mzv[2]^3*Mzv[3] + 506397283872480*Mzv[2]^4*Mzv[3] - 
     19559232000000*Mzv[2]*Mzv[3]^2 - 272492467632000*Mzv[2]^2*Mzv[3]^2 + 
     41793222240000*Mzv[2]^3*Mzv[3]^2 + 84389289600000*Mzv[3]^3 + 
     28031277120000*Mzv[2]*Mzv[3]^3 - 19710324480000*Mzv[3]^4 + 
     71530905600000*Mzv[2]*Mzv[5] + 3073673389248000*Mzv[2]^2*Mzv[5] + 
     3320931686688000*Mzv[2]^3*Mzv[5] - 782928115200000*Mzv[3]*Mzv[5] - 
     992603082240000*Mzv[2]*Mzv[3]*Mzv[5] - 370373306688000*Mzv[2]^2*Mzv[3]*
      Mzv[5] + 520268585760000*Mzv[3]^2*Mzv[5] - 6150554057340000*Mzv[5]^2 - 
     595529910360000*Mzv[2]*Mzv[5]^2 - 309357195840000*Mzv[7] + 
     4364452461600000*Mzv[2]*Mzv[7] + 8344997487565200*Mzv[2]^2*Mzv[7] - 
     2694435268140000*Mzv[3]*Mzv[7] - 2106087263280000*Mzv[2]*Mzv[3]*Mzv[7] - 
     5722769329200000*Mzv[5]*Mzv[7] - 25124213962540000*Mzv[9] + 
     44931351240160000*Mzv[2]*Mzv[9] + 2570894322920000*Mzv[3]*Mzv[9] - 
     128976219916495875*Mzv[11] + 138702896640000*Mzv[5, 3] - 
     338043138048000*Mzv[2]*Mzv[5, 3] - 198264856204800*Mzv[2]^2*Mzv[5, 3] - 
     212538066048000*Mzv[3]*Mzv[5, 3] + 933105802860000*Mzv[7, 3] - 
     548644025160000*Mzv[2]*Mzv[7, 3] + 917479849440000*Mzv[9, 3] + 
     782943327936000*Mzv[5, 3, 3] + 160373283840000*Mzv[6, 4, 1, 1])/
    194040000}, -1, 8, 1], SeriesData[ep, 0, 
  {16/3, -298/9, (-453 - 160*Mzv[2])/3, (19439 + 3376*Mzv[2] - 5328*Mzv[3])/
    9, (-2*(228325 - 15060*Mzv[2] + 34416*Mzv[2]^2 - 96960*Mzv[3]))/45, 
   (4*(344865 - 154645*Mzv[2] + 127794*Mzv[2]^2 + 65325*Mzv[3] + 
      23760*Mzv[2]*Mzv[3] - 264330*Mzv[5]))/45, 
   (-4*(5742555 - 4005680*Mzv[2] - 977109*Mzv[2]^2 + 1864458*Mzv[2]^3 + 
      11688390*Mzv[3] + 1373400*Mzv[2]*Mzv[3] - 900270*Mzv[3]^2 - 
      14104755*Mzv[5]))/315, 
   (4*(3500315 - 1045450*Mzv[2] - 9855188*Mzv[2]^2 + 4775935*Mzv[2]^3 + 
      15697710*Mzv[3] + 134260*Mzv[2]*Mzv[3] + 1576386*Mzv[2]^2*Mzv[3] - 
      2584645*Mzv[3]^2 + 3520965*Mzv[5] + 973980*Mzv[2]*Mzv[5] - 
      16268175*Mzv[7]))/105, 
   (-2*(229797750 + 2102761500*Mzv[2] - 6228131700*Mzv[2]^2 - 
      465255550*Mzv[2]^3 + 1341164256*Mzv[2]^4 + 3298648500*Mzv[3] - 
      1644940500*Mzv[2]*Mzv[3] + 2062849950*Mzv[2]^2*Mzv[3] - 
      319457250*Mzv[3]^2 + 110722500*Mzv[2]*Mzv[3]^2 + 21817430250*Mzv[5] + 
      1060888500*Mzv[2]*Mzv[5] - 3514770000*Mzv[3]*Mzv[5] - 
      19181334375*Mzv[7] - 392313600*Mzv[5, 3]))/7875, 
   (4*(-2345991375 + 8483774250*Mzv[2] - 5277739950*Mzv[2]^2 - 
      10884216450*Mzv[2]^3 + 5375720809*Mzv[2]^4 - 6755789250*Mzv[3] - 
      4177824000*Mzv[2]*Mzv[3] + 1025117625*Mzv[2]^2*Mzv[3] + 
      1834309800*Mzv[2]^3*Mzv[3] + 3920597625*Mzv[3]^2 + 
      481133625*Mzv[2]*Mzv[3]^2 - 195389250*Mzv[3]^3 + 48212503500*Mzv[5] - 
      898238250*Mzv[2]*Mzv[5] + 2088761850*Mzv[2]^2*Mzv[5] - 
      15393472500*Mzv[3]*Mzv[5] + 3561558000*Mzv[7] + 
      595066500*Mzv[2]*Mzv[7] - 27131286000*Mzv[9] - 1838337900*Mzv[5, 3]))/
    7875, (-2*(-2741311823250 + 7202557015500*Mzv[2] + 
      1669363472700*Mzv[2]^2 - 7546889673400*Mzv[2]^3 - 
      73208999017*Mzv[2]^4 + 1431954005112*Mzv[2]^5 - 10627573225500*Mzv[3] - 
      1672212465000*Mzv[2]*Mzv[3] - 2998757708100*Mzv[2]^2*Mzv[3] + 
      2485930339200*Mzv[2]^3*Mzv[3] + 3335756193000*Mzv[3]^2 + 
      79123448250*Mzv[2]*Mzv[3]^2 + 235869202800*Mzv[2]^2*Mzv[3]^2 - 
      263146672250*Mzv[3]^3 + 14615721004500*Mzv[5] - 
      3311322514500*Mzv[2]*Mzv[5] + 2662919824950*Mzv[2]^2*Mzv[5] - 
      2529405186000*Mzv[3]*Mzv[5] + 545761755000*Mzv[2]*Mzv[3]*Mzv[5] - 
      3933018156375*Mzv[5]^2 + 42534278267250*Mzv[7] + 
      307327222125*Mzv[2]*Mzv[7] - 7263914080500*Mzv[3]*Mzv[7] - 
      33171140627625*Mzv[9] - 564297264300*Mzv[5, 3] + 
      7959520800*Mzv[2]*Mzv[5, 3] - 437362781625*Mzv[7, 3]))/606375, 
   (-356490976842000 + 833757223068000*Mzv[2] + 532367169919200*Mzv[2]^2 - 
     376836188097600*Mzv[2]^3 - 528019698692640*Mzv[2]^4 + 
     284141018197584*Mzv[2]^5 - 1485799537068000*Mzv[3] - 
     51312830184000*Mzv[2]*Mzv[3] - 406252917100800*Mzv[2]^2*Mzv[3] + 
     67405312312800*Mzv[2]^3*Mzv[3] + 91968579698688*Mzv[2]^4*Mzv[3] + 
     231995019564000*Mzv[3]^2 - 30118927608000*Mzv[2]*Mzv[3]^2 + 
     49211539977600*Mzv[2]^2*Mzv[3]^2 - 7299315870000*Mzv[3]^3 + 
     618056208000*Mzv[2]*Mzv[3]^3 - 249196432716000*Mzv[5] - 
     378800929584000*Mzv[2]*Mzv[5] + 13413290536800*Mzv[2]^2*Mzv[5] + 
     125866418832000*Mzv[2]^3*Mzv[5] + 1028784886668000*Mzv[3]*Mzv[5] + 
     117793049220000*Mzv[2]*Mzv[3]*Mzv[5] - 77166467532000*Mzv[3]^2*Mzv[5] - 
     823854547246500*Mzv[5]^2 + 4835058401250000*Mzv[7] - 
     150969579106500*Mzv[2]*Mzv[7] + 96072689540520*Mzv[2]^2*Mzv[7] - 
     1540525647276000*Mzv[3]*Mzv[7] + 221950477248500*Mzv[9] + 
     377039492676000*Mzv[2]*Mzv[9] - 2709746569304775*Mzv[11] + 
     67913126820000*Mzv[5, 3] + 3102202857600*Mzv[2]*Mzv[5, 3] - 
     7063350940800*Mzv[3]*Mzv[5, 3] - 98223471769500*Mzv[7, 3] + 
     8823821529600*Mzv[5, 3, 3])/7276500, 
   (18481006188645000 - 40754611527630000*Mzv[2] - 
     35162763017382000*Mzv[2]^2 - 1057266077868000*Mzv[2]^3 + 
     27557216999992680*Mzv[2]^4 - 963283984931580*Mzv[2]^5 - 
     6269514555851592*Mzv[2]^6 + 79515103097430000*Mzv[3] - 
     1551956466060000*Mzv[2]*Mzv[3] + 12878187049728000*Mzv[2]^2*Mzv[3] + 
     11353797276822000*Mzv[2]^3*Mzv[3] - 8796155104496760*Mzv[2]^4*Mzv[3] - 
     4788977102910000*Mzv[3]^2 + 1667548422540000*Mzv[2]*Mzv[3]^2 - 
     577975716318000*Mzv[2]^2*Mzv[3]^2 - 1718552948112000*Mzv[2]^3*Mzv[3]^2 - 
     1107115249240000*Mzv[3]^3 - 54915961100000*Mzv[2]*Mzv[3]^3 + 
     159040471590000*Mzv[3]^4 + 67351143369510000*Mzv[5] + 
     11386205010180000*Mzv[2]*Mzv[5] + 17937400017537000*Mzv[2]^2*Mzv[5] - 
     11764418475810000*Mzv[2]^3*Mzv[5] - 62555208315600000*Mzv[3]*Mzv[5] - 
     1914668145390000*Mzv[2]*Mzv[3]*Mzv[5] - 3508169717052000*Mzv[2]^2*Mzv[3]*
      Mzv[5] + 7206384850665000*Mzv[3]^2*Mzv[5] + 8965740279746250*Mzv[5]^2 + 
     3593895347542500*Mzv[2]*Mzv[5]^2 - 124134842216385000*Mzv[7] + 
     15410754630521250*Mzv[2]*Mzv[7] - 7273570402998900*Mzv[2]^2*Mzv[7] + 
     20205066258877500*Mzv[3]*Mzv[7] + 13212144040095000*Mzv[2]*Mzv[3]*
      Mzv[7] + 57654271264590000*Mzv[5]*Mzv[7] - 246959928258793750*Mzv[9] - 
     20545029537532500*Mzv[2]*Mzv[9] + 26484197334595000*Mzv[3]*Mzv[9] + 
     217987122471743625*Mzv[11] - 4672403844108000*Mzv[5, 3] - 
     252738678192000*Mzv[2]*Mzv[5, 3] + 1030582255903200*Mzv[2]^2*Mzv[5, 3] + 
     541198173516000*Mzv[3]*Mzv[5, 3] + 2102148382083750*Mzv[7, 3] + 
     4825391548477500*Mzv[2]*Mzv[7, 3] - 5005437171735000*Mzv[9, 3] - 
     570195297672000*Mzv[5, 3, 3] - 1618342886160000*Mzv[6, 4, 1, 1])/
    78828750}, -5, 8, 1], SeriesData[ep, 0, 
  {24*Mzv[3], (4*(78*Mzv[2]^2 - 85*Mzv[3]))/5, 
   (-4*(221*Mzv[2]^2 - 60*Mzv[3] + 540*Mzv[2]*Mzv[3] - 1860*Mzv[5]))/5, 
   (8*(546*Mzv[2]^2 + 4108*Mzv[2]^3 + 5355*Mzv[2]*Mzv[3] - 5250*Mzv[3]^2 - 
      18445*Mzv[5]))/35, (-4*(69836*Mzv[2]^3 + 22680*Mzv[2]*Mzv[3] + 
      95760*Mzv[2]^2*Mzv[3] - 89250*Mzv[3]^2 - 78120*Mzv[5] + 
      273420*Mzv[2]*Mzv[5] - 982485*Mzv[7]))/105, 
   (2*(821600*Mzv[2]^3 + 4409504*Mzv[2]^4 + 4522000*Mzv[2]^2*Mzv[3] - 
      1050000*Mzv[3]^2 + 1512000*Mzv[2]*Mzv[3]^2 + 12911500*Mzv[2]*Mzv[5] - 
      19740000*Mzv[3]*Mzv[5] - 46395125*Mzv[7] + 1419600*Mzv[5, 3]))/875, 
   (-8*(9370196*Mzv[2]^4 + 2394000*Mzv[2]^2*Mzv[3] + 
      10462800*Mzv[2]^3*Mzv[3] + 3213000*Mzv[2]*Mzv[3]^2 - 2352000*Mzv[3]^3 + 
      6835500*Mzv[2]*Mzv[5] + 31827600*Mzv[2]^2*Mzv[5] - 
      41947500*Mzv[3]*Mzv[5] - 24562125*Mzv[7] + 61125750*Mzv[2]*Mzv[7] - 
      268554125*Mzv[9] + 3016650*Mzv[5, 3]))/2625, 
   (4*(3055786272*Mzv[2]^4 + 18499600800*Mzv[2]^5 + 13695805200*Mzv[2]^3*
       Mzv[3] + 1047816000*Mzv[2]*Mzv[3]^2 + 5332219200*Mzv[2]^2*Mzv[3]^2 - 
      3078768000*Mzv[3]^3 + 41662328400*Mzv[2]^2*Mzv[5] - 
      13679820000*Mzv[3]*Mzv[5] + 21945924000*Mzv[2]*Mzv[3]*Mzv[5] - 
      89971843500*Mzv[5]^2 + 80013606750*Mzv[2]*Mzv[7] - 
      127105902000*Mzv[3]*Mzv[7] - 351537349625*Mzv[9] + 
      983782800*Mzv[5, 3] - 2561328000*Mzv[2]*Mzv[5, 3] + 
      2942824500*Mzv[7, 3]))/606375, 
   (-8*(8735922600*Mzv[2]^5 + 1611271200*Mzv[2]^3*Mzv[3] + 
      7776853392*Mzv[2]^4*Mzv[3] + 2517992400*Mzv[2]^2*Mzv[3]^2 - 
      362208000*Mzv[3]^3 + 814968000*Mzv[2]*Mzv[3]^3 + 
      4901450400*Mzv[2]^2*Mzv[5] + 21023679600*Mzv[2]^3*Mzv[5] + 
      10363353000*Mzv[2]*Mzv[3]*Mzv[5] - 12729024000*Mzv[3]^2*Mzv[5] - 
      42486703875*Mzv[5]^2 + 9413365500*Mzv[2]*Mzv[7] + 
      48552882840*Mzv[2]^2*Mzv[7] - 60022231500*Mzv[3]*Mzv[7] - 
      41357335250*Mzv[9] + 234363802750*Mzv[2]*Mzv[9] - 
      686288191050*Mzv[11] - 1209516000*Mzv[2]*Mzv[5, 3] - 
      655855200*Mzv[3]*Mzv[5, 3] + 1389667125*Mzv[7, 3] + 
      3217183200*Mzv[5, 3, 3]))/202125, 
   (8*(240494810400*Mzv[2]^5 + 1972871769120*Mzv[2]^6 + 
      859342299816*Mzv[2]^4*Mzv[3] + 69318849600*Mzv[2]^2*Mzv[3]^2 + 
      669174105600*Mzv[2]^3*Mzv[3]^2 + 90053964000*Mzv[2]*Mzv[3]^3 - 
      100480380000*Mzv[3]^4 + 2323116595800*Mzv[2]^3*Mzv[5] + 
      285297012000*Mzv[2]*Mzv[3]*Mzv[5] + 1520978659200*Mzv[2]^2*Mzv[3]*
       Mzv[5] - 1406557152000*Mzv[3]^2*Mzv[5] - 1169633965500*Mzv[5]^2 - 
      44936892000*Mzv[2]*Mzv[5]^2 + 5365093553820*Mzv[2]^2*Mzv[7] - 
      1652376726000*Mzv[3]*Mzv[7] - 3380681304000*Mzv[2]*Mzv[3]*Mzv[7] - 
      26977689238500*Mzv[5]*Mzv[7] + 25897200203875*Mzv[2]*Mzv[9] - 
      9078136067000*Mzv[3]*Mzv[9] - 75834845111025*Mzv[11] - 
      33297264000*Mzv[2]*Mzv[5, 3] - 543653510400*Mzv[2]^2*Mzv[5, 3] - 
      72471999600*Mzv[3]*Mzv[5, 3] + 38256718500*Mzv[7, 3] - 
      2008862856000*Mzv[2]*Mzv[7, 3] + 2806292989500*Mzv[9, 3] + 
      355498743600*Mzv[5, 3, 3] + 639711072000*Mzv[6, 4, 1, 1]))/7882875}, 1, 
  11, 1], SeriesData[ep, 0, {-6*Mzv[2], 59*Mzv[2] - 60*Mzv[3], 
   -203*Mzv[2] - 129*Mzv[2]^2 + 590*Mzv[3], 
   (576*Mzv[2] + 2537*Mzv[2]^2 - 4060*Mzv[3] + 384*Mzv[2]*Mzv[3] - 
     3612*Mzv[5])/2, (-10080*Mzv[2] - 305515*Mzv[2]^2 - 116178*Mzv[2]^3 + 
     201600*Mzv[3] - 132160*Mzv[2]*Mzv[3] + 57960*Mzv[3]^2 + 1243130*Mzv[5])/
    70, (866880*Mzv[2]^2 + 2284834*Mzv[2]^3 - 201600*Mzv[3] + 
     909440*Mzv[2]*Mzv[3] + 493584*Mzv[2]^2*Mzv[3] - 1139880*Mzv[3]^2 - 
     8554420*Mzv[5] + 341040*Mzv[2]*Mzv[5] - 5745705*Mzv[7])/140, 
   (-21672000*Mzv[2]^2 - 393068900*Mzv[2]^3 - 159206198*Mzv[2]^4 - 
     64512000*Mzv[2]*Mzv[3] - 242678800*Mzv[2]^2*Mzv[3] + 
     196098000*Mzv[3]^2 - 24360000*Mzv[2]*Mzv[3]^2 + 606816000*Mzv[5] - 
     167678000*Mzv[2]*Mzv[5] + 370608000*Mzv[3]*Mzv[5] + 2824971625*Mzv[7] + 
     37648800*Mzv[5, 3])/7000, (1672963200*Mzv[2]^3 + 4696582841*Mzv[2]^4 + 
     96768000*Mzv[2]*Mzv[3] + 2504938800*Mzv[2]^2*Mzv[3] + 
     974364000*Mzv[2]^3*Mzv[3] - 834624000*Mzv[3]^2 + 
     718620000*Mzv[2]*Mzv[3]^2 - 173208000*Mzv[3]^3 - 910224000*Mzv[5] + 
     1730778000*Mzv[2]*Mzv[5] + 1274515200*Mzv[2]^2*Mzv[5] - 
     10932936000*Mzv[3]*Mzv[5] - 29159452875*Mzv[7] + 
     413563500*Mzv[2]*Mzv[7] - 18852912750*Mzv[9] - 1110639600*Mzv[5, 3])/
    21000, (-64409083200*Mzv[2]^3 - 1244276040469*Mzv[2]^4 - 
     502393947450*Mzv[2]^5 - 273642969600*Mzv[2]^2*Mzv[3] - 
     737755942000*Mzv[2]^3*Mzv[3] + 32133024000*Mzv[3]^2 - 
     190385580000*Mzv[2]*Mzv[3]^2 - 78027364800*Mzv[2]^2*Mzv[3]^2 + 
     131147324000*Mzv[3]^3 - 189072576000*Mzv[2]*Mzv[5] - 
     965020425600*Mzv[2]^2*Mzv[5] + 2896486824000*Mzv[3]*Mzv[5] - 
     227414880000*Mzv[2]*Mzv[3]*Mzv[5] + 1093622087250*Mzv[5]^2 + 
     3185418852000*Mzv[7] - 313136496750*Mzv[2]*Mzv[7] + 
     2013907203000*Mzv[3]*Mzv[7] + 14274797103875*Mzv[9] + 
     294244196400*Mzv[5, 3] - 3298680000*Mzv[2]*Mzv[5, 3] + 
     105875673750*Mzv[7, 3])/1617000, 
   (14122226587392*Mzv[2]^4 + 39521657199400*Mzv[2]^5 + 
     1094571878400*Mzv[2]^2*Mzv[3] + 20307044912000*Mzv[2]^3*Mzv[3] + 
     7725013310784*Mzv[2]^4*Mzv[3] + 2160829440000*Mzv[2]*Mzv[3]^2 + 
     6138152697600*Mzv[2]^2*Mzv[3]^2 - 3609885664000*Mzv[3]^3 + 
     310670976000*Mzv[2]*Mzv[3]^3 + 756290304000*Mzv[2]*Mzv[5] + 
     26562596121600*Mzv[2]^2*Mzv[5] + 10863024480000*Mzv[2]^3*Mzv[5] - 
     32874412032000*Mzv[3]*Mzv[5] + 17889970560000*Mzv[2]*Mzv[3]*Mzv[5] - 
     8570358720000*Mzv[3]^2*Mzv[5] - 86031604197000*Mzv[5]^2 - 
     12741675408000*Mzv[7] + 8619214758000*Mzv[2]*Mzv[7] + 
     11903850272160*Mzv[2]^2*Mzv[7] - 158427366636000*Mzv[3]*Mzv[7] - 
     392919838927000*Mzv[9] + 35146933052000*Mzv[2]*Mzv[9] - 
     306151044177825*Mzv[11] - 3339599155200*Mzv[5, 3] + 
     259496160000*Mzv[2]*Mzv[5, 3] - 759891686400*Mzv[3]*Mzv[5, 3] - 
     8328886335000*Mzv[7, 3] + 725926924800*Mzv[5, 3, 3])/12936000, 
   (-393404883505920*Mzv[2]^4 - 7576100727546000*Mzv[2]^5 - 
     3161696459471568*Mzv[2]^6 - 1605128279040000*Mzv[2]^3*Mzv[3] - 
     4232203720979520*Mzv[2]^4*Mzv[3] - 60194534400000*Mzv[2]*Mzv[3]^2 - 
     1176652661184000*Mzv[2]^2*Mzv[3]^2 - 551859998976000*Mzv[2]^3*Mzv[3]^2 + 
     285335930880000*Mzv[3]^3 - 170203313280000*Mzv[2]*Mzv[3]^3 + 
     51514182720000*Mzv[3]^4 - 2099585359872000*Mzv[2]^2*Mzv[5] - 
     5951385554400000*Mzv[2]^3*Mzv[5] + 915787192320000*Mzv[3]*Mzv[5] - 
     3429416390400000*Mzv[2]*Mzv[3]*Mzv[5] - 1520832208896000*Mzv[2]^2*Mzv[3]*
      Mzv[5] + 4695332241600000*Mzv[3]^2*Mzv[5] + 
     16491821075730000*Mzv[5]^2 + 85122231480000*Mzv[2]*Mzv[5]^2 - 
     681287967360000*Mzv[2]*Mzv[7] - 6521609399104800*Mzv[2]^2*Mzv[7] + 
     30369720621240000*Mzv[3]*Mzv[7] + 861573192480000*Mzv[2]*Mzv[3]*Mzv[7] + 
     21816977101920000*Mzv[5]*Mzv[7] + 31057534347840000*Mzv[9] - 
     19255498322060000*Mzv[2]*Mzv[9] + 16947169839600000*Mzv[3]*Mzv[9] + 
     167727036345994125*Mzv[11] + 93031690752000*Mzv[5, 3] - 
     49744094400000*Mzv[2]*Mzv[5, 3] + 167623789132800*Mzv[2]^2*Mzv[5, 3] + 
     416312088192000*Mzv[3]*Mzv[5, 3] + 1596605160150000*Mzv[7, 3] + 
     769305948840000*Mzv[2]*Mzv[7, 3] - 469757007720000*Mzv[9, 3] - 
     397704250944000*Mzv[5, 3, 3] - 258767308800000*Mzv[6, 4, 1, 1])/
    720720000}, -2, 9, 1], SeriesData[ep, 0, 
  {-48*Mzv[3], -8*(12*Mzv[2]^2 - 17*Mzv[3]), 
   16*(17*Mzv[2]^2 - 24*Mzv[3] + 42*Mzv[2]*Mzv[3] - 117*Mzv[5]), 
   (-8*(672*Mzv[2]^2 + 696*Mzv[2]^3 + 546*Mzv[3] + 1666*Mzv[2]*Mzv[3] - 
      2100*Mzv[3]^2 - 4641*Mzv[5]))/7, 
   (8*(-5460*Mzv[2]^2 + 9860*Mzv[2]^3 - 16170*Mzv[3] + 23520*Mzv[2]*Mzv[3] + 
      34944*Mzv[2]^2*Mzv[3] - 29750*Mzv[3]^2 - 65520*Mzv[5] + 
      39060*Mzv[2]*Mzv[5] - 141435*Mzv[7]))/35, 
   (-4*(1617000*Mzv[2]^2 + 1392000*Mzv[2]^3 + 1614096*Mzv[2]^4 + 
      4042500*Mzv[3] - 1911000*Mzv[2]*Mzv[3] + 4950400*Mzv[2]^2*Mzv[3] - 
      4200000*Mzv[3]^2 + 2940000*Mzv[2]*Mzv[3]^2 + 5323500*Mzv[5] + 
      5533500*Mzv[2]*Mzv[5] - 25956000*Mzv[3]*Mzv[5] - 20036625*Mzv[7] - 
      1839600*Mzv[5, 3]))/875, 
   (16*(-2021250*Mzv[2]^2 - 565500*Mzv[2]^3 + 1143318*Mzv[2]^4 - 
      5053125*Mzv[3] + 2829750*Mzv[2]*Mzv[3] + 3494400*Mzv[2]^2*Mzv[3] + 
      4047600*Mzv[2]^3*Mzv[3] + 1706250*Mzv[3]^2 + 2082500*Mzv[2]*Mzv[3]^2 - 
      1582000*Mzv[3]^3 - 7882875*Mzv[5] + 3906000*Mzv[2]*Mzv[5] + 
      7207200*Mzv[2]^2*Mzv[5] - 18385500*Mzv[3]*Mzv[5] - 14143500*Mzv[7] + 
      4000500*Mzv[2]*Mzv[7] - 27966750*Mzv[9] - 1303050*Mzv[5, 3]))/875, 
   (-8*(4669087500*Mzv[2]^2 + 1547469000*Mzv[2]^3 + 1491424704*Mzv[2]^4 + 
      2437103808*Mzv[2]^5 + 11672718750*Mzv[3] - 6536722500*Mzv[2]*Mzv[3] - 
      2623420800*Mzv[2]^2*Mzv[3] + 5298308400*Mzv[2]^3*Mzv[3] - 
      4669087500*Mzv[3]^2 + 2716560000*Mzv[2]*Mzv[3]^2 + 
      3570336000*Mzv[2]^2*Mzv[3]^2 - 2070838000*Mzv[3]^3 + 
      18209441250*Mzv[5] - 2932429500*Mzv[2]*Mzv[5] + 
      9434224800*Mzv[2]^2*Mzv[5] - 23983344000*Mzv[3]*Mzv[5] + 
      12573792000*Mzv[2]*Mzv[3]*Mzv[5] - 33589363500*Mzv[5]^2 + 
      10618232625*Mzv[7] + 5236654500*Mzv[2]*Mzv[7] - 
      57789963000*Mzv[3]*Mzv[7] - 36608475750*Mzv[9] - 1699790400*Mzv[5, 3] - 
      197920800*Mzv[2]*Mzv[5, 3] - 2450101500*Mzv[7, 3]))/202125, 
   (8*(-7781812500*Mzv[2]^2 - 2579115000*Mzv[2]^3 - 807855048*Mzv[2]^4 + 
      2301709152*Mzv[2]^5 - 19454531250*Mzv[3] + 10894537500*Mzv[2]*Mzv[3] + 
      5179574400*Mzv[2]^2*Mzv[3] + 4986643200*Mzv[2]^3*Mzv[3] + 
      6083046816*Mzv[2]^4*Mzv[3] + 7781812500*Mzv[3]^2 - 
      1471470000*Mzv[2]*Mzv[3]^2 + 3371984000*Mzv[2]^2*Mzv[3]^2 - 
      1949024000*Mzv[3]^3 + 1146992000*Mzv[2]*Mzv[3]^3 - 30349068750*Mzv[5] + 
      5789668500*Mzv[2]*Mzv[5] + 8879270400*Mzv[2]^2*Mzv[5] + 
      9199159200*Mzv[2]^3*Mzv[5] + 12990978000*Mzv[3]*Mzv[5] + 
      11875248000*Mzv[2]*Mzv[3]*Mzv[5] - 16959096000*Mzv[3]^2*Mzv[5] - 
      31723287750*Mzv[5]^2 - 20964202875*Mzv[7] + 4928616000*Mzv[2]*Mzv[7] + 
      16015285440*Mzv[2]^2*Mzv[7] - 54579409500*Mzv[3]*Mzv[7] - 
      34455036000*Mzv[9] + 73390509500*Mzv[2]*Mzv[9] - 186724934550*Mzv[11] + 
      920719800*Mzv[5, 3] - 186925200*Mzv[2]*Mzv[5, 3] - 
      1133193600*Mzv[3]*Mzv[5, 3] - 2313984750*Mzv[7, 3] + 
      1529035200*Mzv[5, 3, 3]))/67375, 
   (-8*(7587267187500*Mzv[2]^2 + 2514637125000*Mzv[2]^3 + 
      933072580440*Mzv[2]^4 + 1267293980160*Mzv[2]^5 + 
      2131825058112*Mzv[2]^6 + 18968167968750*Mzv[3] - 
      10622174062500*Mzv[2]*Mzv[3] - 5050085040000*Mzv[2]^2*Mzv[3] - 
      1580142564000*Mzv[2]^3*Mzv[3] + 3360883365840*Mzv[2]^4*Mzv[3] - 
      7587267187500*Mzv[3]^2 + 1699547850000*Mzv[2]*Mzv[3]^2 + 
      1856574720000*Mzv[2]^2*Mzv[3]^2 + 2190556368000*Mzv[2]^3*Mzv[3]^2 + 
      617596980000*Mzv[3]^3 + 633713080000*Mzv[2]*Mzv[3]^3 - 
      350630280000*Mzv[3]^4 + 29590342031250*Mzv[5] - 
      5644926787500*Mzv[2]*Mzv[5] - 2813618808000*Mzv[2]^2*Mzv[5] + 
      5082535458000*Mzv[2]^3*Mzv[5] - 15004579590000*Mzv[3]*Mzv[5] + 
      6538371840000*Mzv[2]*Mzv[3]*Mzv[5] + 9060891840000*Mzv[2]^2*Mzv[3]*
       Mzv[5] - 9369900540000*Mzv[3]^2*Mzv[5] - 17466469020000*Mzv[5]^2 + 
      7186929750000*Mzv[2]*Mzv[5]^2 + 20440097803125*Mzv[7] - 
      1561755195000*Mzv[2]*Mzv[7] + 8848445205600*Mzv[2]^2*Mzv[7] - 
      30050780760000*Mzv[3]*Mzv[7] + 13347914580000*Mzv[2]*Mzv[3]*Mzv[7] - 
      75336005745000*Mzv[5]*Mzv[7] + 10917939532500*Mzv[9] + 
      40548256498750*Mzv[2]*Mzv[9] - 71881029220000*Mzv[3]*Mzv[9] - 
      103165526338875*Mzv[11] - 1063431369000*Mzv[5, 3] - 
      102918816000*Mzv[2]*Mzv[5, 3] - 135610675200*Mzv[2]^2*Mzv[5, 3] - 
      626089464000*Mzv[3]*Mzv[5, 3] - 1274052780000*Mzv[7, 3] - 
      104594490000*Mzv[2]*Mzv[7, 3] - 1774487715000*Mzv[9, 3] + 
      844791948000*Mzv[5, 3, 3] + 20180160000*Mzv[6, 4, 1, 1]))/13138125}, 0, 
  10, 1], SeriesData[ep, 0, {7/3, 217/18, (-2*(1507 + 135*Mzv[2]))/9, 
   (12386 + 489*Mzv[2] - 1266*Mzv[3])/9, 
   (106130 + 92650*Mzv[2] + 1926*Mzv[2]^2 + 3175*Mzv[3])/45, 
   (-135160 - 36280*Mzv[2] - 5801*Mzv[2]^2 + 36016*Mzv[3] + 
     4612*Mzv[2]*Mzv[3] + 5174*Mzv[5])/3, 
   (78014370 + 1695820*Mzv[2] + 5916687*Mzv[2]^2 + 2138552*Mzv[2]^3 - 
     21453740*Mzv[3] - 2143190*Mzv[2]*Mzv[3] + 1594950*Mzv[3]^2 - 
     12023725*Mzv[5])/315, (-909685980 + 201908280*Mzv[2] - 
     59880114*Mzv[2]^2 - 66071678*Mzv[2]^3 + 43607340*Mzv[3] - 
     60177600*Mzv[2]*Mzv[3] + 12215196*Mzv[2]^2*Mzv[3] - 23490915*Mzv[3]^2 + 
     276534090*Mzv[5] + 12820500*Mzv[2]*Mzv[5] + 140410305*Mzv[7])/945, 
   (4758309150 - 2161662300*Mzv[2] - 119864220*Mzv[2]^2 + 
     305689385*Mzv[2]^3 + 195957517*Mzv[2]^4 + 1650639200*Mzv[3] + 
     841387400*Mzv[2]*Mzv[3] - 85183630*Mzv[2]^2*Mzv[3] - 
     281326500*Mzv[3]^2 - 62834100*Mzv[2]*Mzv[3]^2 - 1322573000*Mzv[5] + 
     43748950*Mzv[2]*Mzv[5] + 305241300*Mzv[3]*Mzv[5] - 2698283350*Mzv[7] + 
     13162800*Mzv[5, 3])/1575, (-695576952000 + 537438384000*Mzv[2] + 
     155734563600*Mzv[2]^2 + 45549640600*Mzv[2]^3 - 107101931576*Mzv[2]^4 - 
     653905350000*Mzv[3] - 106771644000*Mzv[2]*Mzv[3] - 
     52314721200*Mzv[2]^2*Mzv[3] + 902498400*Mzv[2]^3*Mzv[3] + 
     152164110000*Mzv[3]^2 + 24007053000*Mzv[2]*Mzv[3]^2 - 
     7170702000*Mzv[3]^3 - 144688950000*Mzv[5] - 154930482000*Mzv[2]*Mzv[5] + 
     23248990800*Mzv[2]^2*Mzv[5] - 79537941000*Mzv[3]*Mzv[5] + 
     606777294375*Mzv[7] - 22521681000*Mzv[2]*Mzv[7] + 423879522500*Mzv[9] - 
     6064094400*Mzv[5, 3])/94500, (186922181061000 - 412132723002000*Mzv[2] - 
     197285398556400*Mzv[2]^2 - 117086851173600*Mzv[2]^3 + 
     37729730629899*Mzv[2]^4 + 35300371687452*Mzv[2]^5 + 
     629699869260000*Mzv[3] - 68337201240000*Mzv[2]*Mzv[3] + 
     93866555059200*Mzv[2]^2*Mzv[3] + 9897518862000*Mzv[2]^3*Mzv[3] - 
     75501167742000*Mzv[3]^2 + 16208083584000*Mzv[2]*Mzv[3]^2 - 
     6191760128400*Mzv[2]^2*Mzv[3]^2 + 9941734803000*Mzv[3]^3 + 
     535128925716000*Mzv[5] + 204488200224000*Mzv[2]*Mzv[5] - 
     21657529139400*Mzv[2]^2*Mzv[5] - 173342995056000*Mzv[3]*Mzv[5] - 
     37268195580000*Mzv[2]*Mzv[3]*Mzv[5] + 49519606405500*Mzv[5]^2 + 
     46101613115250*Mzv[7] + 109548250812000*Mzv[2]*Mzv[7] + 
     37125779922000*Mzv[3]*Mzv[7] - 1007653734472000*Mzv[9] + 
     1681296447600*Mzv[5, 3] - 904707619200*Mzv[2]*Mzv[5, 3] + 
     2256863647500*Mzv[7, 3])/21829500, 
   (1411940481336000 + 1470689933328000*Mzv[2] + 1019254328769600*Mzv[2]^2 + 
     671510229051200*Mzv[2]^3 + 492415682688776*Mzv[2]^4 - 
     404827436789680*Mzv[2]^5 - 2788932845160000*Mzv[3] + 
     958666029552000*Mzv[2]*Mzv[3] - 192317343926400*Mzv[2]^2*Mzv[3] - 
     171804653697600*Mzv[2]^3*Mzv[3] - 50185359633024*Mzv[2]^4*Mzv[3] - 
     280814662128000*Mzv[3]^2 - 304059877968000*Mzv[2]*Mzv[3]^2 + 
     39317803879200*Mzv[2]^2*Mzv[3]^2 + 50404606560000*Mzv[3]^3 + 
     13971216336000*Mzv[2]*Mzv[3]^3 - 3797023889736000*Mzv[5] - 
     383898903696000*Mzv[2]*Mzv[5] - 338930692531200*Mzv[2]^2*Mzv[5] + 
     30029561654400*Mzv[2]^3*Mzv[5] + 1836656358768000*Mzv[3]*Mzv[5] + 
     323083003320000*Mzv[2]*Mzv[3]*Mzv[5] - 118122276888000*Mzv[3]^2*Mzv[5] - 
     312727920120000*Mzv[5]^2 - 3521092567608000*Mzv[7] - 
     1103265437967000*Mzv[2]*Mzv[7] - 9048481041600*Mzv[2]^2*Mzv[7] + 
     70046693640000*Mzv[3]*Mzv[7] + 3682022226921500*Mzv[9] - 
     1591746950948000*Mzv[2]*Mzv[9] + 5240031076751625*Mzv[11] - 
     3628180617600*Mzv[5, 3] + 13884674496000*Mzv[2]*Mzv[5, 3] + 
     17021375078400*Mzv[3]*Mzv[5, 3] - 22634457846000*Mzv[7, 3] - 
     28423910592000*Mzv[5, 3, 3])/29106000, 
   (-2853127589572260000 - 493774382981880000*Mzv[2] - 
     621686016367416000*Mzv[2]^2 - 427691520127872000*Mzv[2]^3 - 
     601342694740307520*Mzv[2]^4 + 68073215423941260*Mzv[2]^5 + 
     104512390179272952*Mzv[2]^6 + 1449442161367200000*Mzv[3] - 
     896457637595520000*Mzv[2]*Mzv[3] - 257772183885216000*Mzv[2]^2*Mzv[3] + 
     110480764329936000*Mzv[2]^3*Mzv[3] + 115707854126985120*Mzv[2]^4*
      Mzv[3] + 579329795804760000*Mzv[3]^2 + 180821594313360000*Mzv[2]*
      Mzv[3]^2 + 59610741686496000*Mzv[2]^2*Mzv[3]^2 - 
     6828215874480000*Mzv[2]^3*Mzv[3]^2 - 118909788357360000*Mzv[3]^3 - 
     18870169117800000*Mzv[2]*Mzv[3]^3 + 4259754719220000*Mzv[3]^4 + 
     2869322527431360000*Mzv[5] - 504789690525120000*Mzv[2]*Mzv[5] + 
     540429809551632000*Mzv[2]^2*Mzv[5] - 5206905279576000*Mzv[2]^3*Mzv[5] - 
     563888938813200000*Mzv[3]*Mzv[5] + 163642097979360000*Mzv[2]*Mzv[3]*
      Mzv[5] - 94688344807056000*Mzv[2]^2*Mzv[3]*Mzv[5] + 
     107677793403180000*Mzv[3]^2*Mzv[5] - 479569230227587500*Mzv[5]^2 - 
     85329214310340000*Mzv[2]*Mzv[5]^2 + 3904321161530790000*Mzv[7] + 
     638447343083550000*Mzv[2]*Mzv[7] + 160527096982652400*Mzv[2]^2*Mzv[7] - 
     1020686276880270000*Mzv[3]*Mzv[7] - 118922527924200000*Mzv[2]*Mzv[3]*
      Mzv[7] + 230852284823160000*Mzv[5]*Mzv[7] + 1947688613936065000*
      Mzv[9] + 3936714974832640000*Mzv[2]*Mzv[9] - 70882620568760000*Mzv[3]*
      Mzv[9] - 11070282446284186125*Mzv[11] + 46575631694592000*Mzv[5, 3] - 
     11136902592816000*Mzv[2]*Mzv[5, 3] - 4155234590707200*Mzv[2]^2*
      Mzv[5, 3] - 40669605168192000*Mzv[3]*Mzv[5, 3] + 
     3044782157917500*Mzv[7, 3] + 5250146641740000*Mzv[2]*Mzv[7, 3] - 
     5975002733700000*Mzv[9, 3] + 68568817629312000*Mzv[5, 3, 3] - 
     2679723446400000*Mzv[6, 4, 1, 1])/5675670000}, -5, 8, 1], 
 SeriesData[ep, 0, {2, -89/3, 4*(49 + 6*Mzv[2]), 
   (-2*(1229 + 534*Mzv[2] - 420*Mzv[3]))/3, 
   (2*(20235 + 17640*Mzv[2] + 4938*Mzv[2]^2 - 31150*Mzv[3]))/15, 
   (-2*(61425 + 73740*Mzv[2] + 73247*Mzv[2]^2 - 205800*Mzv[3] + 
      4500*Mzv[2]*Mzv[3] - 69300*Mzv[5]))/15, 
   (2*(1289925 + 1699740*Mzv[2] + 3387468*Mzv[2]^2 + 483136*Mzv[2]^3 - 
      6022100*Mzv[3] + 467250*Mzv[2]*Mzv[3] - 85050*Mzv[3]^2 - 
      7195650*Mzv[5]))/105, 
   (-2*(11609325 + 15479100*Mzv[2] + 42481614*Mzv[2]^2 + 21499552*Mzv[2]^3 - 
      59490900*Mzv[3] + 9261000*Mzv[2]*Mzv[3] + 571536*Mzv[2]^2*Mzv[3] - 
      3784725*Mzv[3]^2 - 142619400*Mzv[5] + 3385620*Mzv[2]*Mzv[5] - 
      35292285*Mzv[7]))/315, (580466250 + 773955000*Mzv[2] + 
     2331476700*Mzv[2]^2 + 2367366400*Mzv[2]^3 + 302013848*Mzv[2]^4 - 
     3009825000*Mzv[3] + 645225000*Mzv[2]*Mzv[3] + 
     141296400*Mzv[2]^2*Mzv[3] - 416745000*Mzv[3]^2 + 
     11382000*Mzv[2]*Mzv[3]^2 - 9936465000*Mzv[5] + 837000500*Mzv[2]*Mzv[5] - 
     82215000*Mzv[3]*Mzv[5] - 8725037125*Mzv[7] + 58699200*Mzv[5, 3])/2625, 
   (-2*(2612098125 + 3482797500*Mzv[2] + 10616082750*Mzv[2]^2 + 
      14844353600*Mzv[2]^3 + 6719808118*Mzv[2]^4 - 13544212500*Mzv[3] + 
      3187012500*Mzv[2]*Mzv[3] + 1400263200*Mzv[2]^2*Mzv[3] + 
      67794000*Mzv[2]^3*Mzv[3] - 2613161250*Mzv[3]^2 + 
      253249500*Mzv[2]*Mzv[3]^2 - 63609000*Mzv[3]^3 - 49079992500*Mzv[5] + 
      8294769000*Mzv[2]*Mzv[5] + 893850300*Mzv[2]^2*Mzv[5] - 
      1829283750*Mzv[3]*Mzv[5] - 86466098250*Mzv[7] + 
      2012747625*Mzv[2]*Mzv[7] - 20667150875*Mzv[9] + 1306057200*Mzv[5, 3]))/
    7875, (3620368001250 + 4827157335000*Mzv[2] + 14713890691500*Mzv[2]^2 + 
     22583153577600*Mzv[2]^3 + 20510968473072*Mzv[2]^4 + 
     2699786675844*Mzv[2]^5 - 18772278525000*Mzv[3] + 
     4469590125000*Mzv[2]*Mzv[3] + 2704308314400*Mzv[2]^2*Mzv[3] + 
     464592282000*Mzv[2]^3*Mzv[3] - 3975479392500*Mzv[3]^2 + 
     772997148000*Mzv[2]*Mzv[3]^2 + 182689630200*Mzv[2]^2*Mzv[3]^2 - 
     435912477000*Mzv[3]^3 - 68831687925000*Mzv[5] + 
     16019568873000*Mzv[2]*Mzv[5] + 6125556105900*Mzv[2]^2*Mzv[5] - 
     5583549510000*Mzv[3]*Mzv[5] - 333845820000*Mzv[2]*Mzv[3]*Mzv[5] - 
     1259501339250*Mzv[5]^2 - 166990740320250*Mzv[7] + 
     13793359474125*Mzv[2]*Mzv[7] - 652447372500*Mzv[3]*Mzv[7] - 
     141631984946375*Mzv[9] + 3986497468800*Mzv[5, 3] - 
     198980258400*Mzv[2]*Mzv[5, 3] + 390542748750*Mzv[7, 3])/1819125, 
   (-28962944010000 - 38617258680000*Mzv[2] - 117711125532000*Mzv[2]^2 - 
     182808033408000*Mzv[2]^3 - 228643811822272*Mzv[2]^4 - 
     106791561844496*Mzv[2]^5 + 150178228200000*Mzv[3] - 
     35756721000000*Mzv[2]*Mzv[3] - 23746863571200*Mzv[2]^2*Mzv[3] - 
     8185176384000*Mzv[2]^3*Mzv[3] - 2657836407072*Mzv[2]^4*Mzv[3] + 
     32181048900000*Mzv[3]^2 - 8616902448000*Mzv[2]*Mzv[3]^2 - 
     7226389816800*Mzv[2]^2*Mzv[3]^2 + 7679896224000*Mzv[3]^3 - 
     420290640000*Mzv[2]*Mzv[3]^3 + 550653503400000*Mzv[5] - 
     140669802504000*Mzv[2]*Mzv[5] - 107919909820800*Mzv[2]^2*Mzv[5] - 
     7066115179200*Mzv[2]^3*Mzv[5] + 62242016760000*Mzv[3]*Mzv[5] + 
     13205456880000*Mzv[2]*Mzv[3]*Mzv[5] + 7318645488000*Mzv[3]^2*Mzv[5] + 
     49820275197000*Mzv[5]^2 + 1466366207922000*Mzv[7] - 
     243011097252000*Mzv[2]*Mzv[7] - 33139156909320*Mzv[2]^2*Mzv[7] + 
     25807918290000*Mzv[3]*Mzv[7] + 2495269128044000*Mzv[9] - 
     358860175058000*Mzv[2]*Mzv[9] + 1087288833309525*Mzv[11] - 
     44439051148800*Mzv[5, 3] + 7870774665600*Mzv[2]*Mzv[5, 3] + 
     3196785715200*Mzv[3]*Mzv[5, 3] - 15448135395000*Mzv[7, 3] - 
     6643432857600*Mzv[5, 3, 3])/4851000, 
   (33886644491700000 + 45182192655600000*Mzv[2] + 
     137722016872440000*Mzv[2]^2 + 213885399087360000*Mzv[2]^3 + 
     293633350295725440*Mzv[2]^4 + 275162258002020480*Mzv[2]^5 + 
     40754221345912416*Mzv[2]^6 - 175708526994000000*Mzv[3] + 
     41835363570000000*Mzv[2]*Mzv[3] + 28113364319040000*Mzv[2]^2*Mzv[3] + 
     13344343172160000*Mzv[2]^3*Mzv[3] + 15375583614911520*Mzv[2]^4*Mzv[3] - 
     37651827213000000*Mzv[3]^2 + 11066164068960000*Mzv[2]*Mzv[3]^2 + 
     18619727109984000*Mzv[2]^2*Mzv[3]^2 + 4988511624096000*Mzv[2]^3*
      Mzv[3]^2 - 12520581833760000*Mzv[3]^3 + 2431381352400000*Mzv[2]*
      Mzv[3]^3 - 740683343400000*Mzv[3]^4 - 644264598978000000*Mzv[5] + 
     166535736166800000*Mzv[2]*Mzv[5] + 175942489714992000*Mzv[2]^2*Mzv[5] + 
     40877476311672000*Mzv[2]^3*Mzv[5] - 79933638985200000*Mzv[3]*Mzv[5] - 
     34025565974400000*Mzv[2]*Mzv[3]*Mzv[5] + 1077646778208000*Mzv[2]^2*
      Mzv[3]*Mzv[5] - 42338364148080000*Mzv[3]^2*Mzv[5] - 
     128368376496360000*Mzv[5]^2 - 25662990733380000*Mzv[2]*Mzv[5]^2 - 
     1735997147784900000*Mzv[7] + 396182479672980000*Mzv[2]*Mzv[7] + 
     191710022720416200*Mzv[2]^2*Mzv[7] - 66497436205200000*Mzv[3]*Mzv[7] - 
     64712395107360000*Mzv[2]*Mzv[3]*Mzv[7] - 95226758286660000*Mzv[5]*
      Mzv[7] - 4068052536608060000*Mzv[9] + 2076006112710530000*Mzv[2]*
      Mzv[9] + 39495308933080000*Mzv[3]*Mzv[9] - 6289965900695602125*
      Mzv[11] + 57070372334976000*Mzv[5, 3] - 20280067936128000*Mzv[2]*
      Mzv[5, 3] - 5660814577017600*Mzv[2]^2*Mzv[5, 3] - 
     18493405362432000*Mzv[3]*Mzv[5, 3] + 39804116952600000*Mzv[7, 3] - 
     18271383350220000*Mzv[2]*Mzv[7, 3] + 26951033349240000*Mzv[9, 3] + 
     38432259081216000*Mzv[5, 3, 3] + 5378456603520000*Mzv[6, 4, 1, 1])/
    1891890000}, -4, 9, 1], SeriesData[ep, 0, 
  {58/3, -1633/9, (-10*(-299 + 102*Mzv[2]))/9, 
   (2*(10811 + 4919*Mzv[2] - 2160*Mzv[3]))/9, 
   (-2*(384095 + 52575*Mzv[2] + 5823*Mzv[2]^2 - 113520*Mzv[3]))/45, 
   (2831610 - 544460*Mzv[2] + 185883*Mzv[2]^2 - 695240*Mzv[3] + 
     158040*Mzv[2]*Mzv[3] - 175860*Mzv[5])/45, 
   (-61056450 + 30339960*Mzv[2] - 8602951*Mzv[2]^2 + 1134486*Mzv[2]^3 - 
     6944280*Mzv[3] - 10158540*Mzv[2]*Mzv[3] + 2606940*Mzv[3]^2 + 
     18893910*Mzv[5])/315, (366338700 - 240695280*Mzv[2] + 
     56565348*Mzv[2]^2 - 4162758*Mzv[2]^3 + 216620320*Mzv[3] + 
     32646320*Mzv[2]*Mzv[3] + 7854336*Mzv[2]^2*Mzv[3] - 46546500*Mzv[3]^2 - 
     241756620*Mzv[5] + 44054640*Mzv[2]*Mzv[5] - 3155355*Mzv[7])/630, 
   (-54950805000 + 40700772000*Mzv[2] - 1764543200*Mzv[2]^2 - 
     9654095300*Mzv[2]^3 + 2772823554*Mzv[2]^4 - 54594960000*Mzv[3] + 
     14745948000*Mzv[2]*Mzv[3] - 3069057600*Mzv[2]^2*Mzv[3] + 
     2956534000*Mzv[3]^2 - 1851696000*Mzv[2]*Mzv[3]^2 + 39385374000*Mzv[5] - 
     21935634000*Mzv[2]*Mzv[5] + 5498388000*Mzv[3]*Mzv[5] + 
     19944673875*Mzv[7] - 843242400*Mzv[5, 3])/31500, 
   (164852415000 - 137004588000*Mzv[2] - 36934010400*Mzv[2]^2 + 
     77280837000*Mzv[2]^3 - 16416338553*Mzv[2]^4 + 229947984000*Mzv[3] - 
     95849572000*Mzv[2]*Mzv[3] - 1295453600*Mzv[2]^2*Mzv[3] - 
     2335176000*Mzv[2]^3*Mzv[3] + 39445098000*Mzv[3]^2 + 
     16551864000*Mzv[2]*Mzv[3]^2 - 3613008000*Mzv[3]^3 - 33207972000*Mzv[5] + 
     56457072000*Mzv[2]*Mzv[5] + 4518687600*Mzv[2]^2*Mzv[5] - 
     40688550000*Mzv[3]*Mzv[5] - 255352237875*Mzv[7] + 
     48662208000*Mzv[2]*Mzv[7] + 22974579250*Mzv[9] + 11855566800*Mzv[5, 3])/
    31500, (-10385702145000 + 9883079892000*Mzv[2] + 6179228143200*Mzv[2]^2 - 
     5460053163600*Mzv[2]^3 - 1722492185631*Mzv[2]^4 + 
     966954756330*Mzv[2]^5 - 19806834096000*Mzv[3] + 
     6724853100000*Mzv[2]*Mzv[3] + 1857743899200*Mzv[2]^2*Mzv[3] + 
     658407405600*Mzv[2]^3*Mzv[3] - 4963188342000*Mzv[3]^2 - 
     439420632000*Mzv[2]*Mzv[3]^2 - 328191847200*Mzv[2]^2*Mzv[3]^2 + 
     666870792000*Mzv[3]^3 - 8842016484000*Mzv[5] + 
     3199393260000*Mzv[2]*Mzv[5] - 1206672579000*Mzv[2]^2*Mzv[5] - 
     1027267164000*Mzv[3]*Mzv[5] - 1166610816000*Mzv[2]*Mzv[3]*Mzv[5] - 
     331764599250*Mzv[5]^2 + 29186142378750*Mzv[7] - 
     10511278659000*Mzv[2]*Mzv[7] + 666305136000*Mzv[3]*Mzv[7] + 
     4339686855875*Mzv[9] - 1435261136400*Mzv[5, 3] + 
     65991240000*Mzv[2]*Mzv[5, 3] - 298970169750*Mzv[7, 3])/661500, 
   (2741825366280000 - 3049763469984000*Mzv[2] - 2997270403142400*Mzv[2]^2 + 
     570701375798400*Mzv[2]^3 + 1930075369160400*Mzv[2]^4 - 
     609380022312696*Mzv[2]^5 + 7101683309952000*Mzv[3] - 
     1543057151328000*Mzv[2]*Mzv[3] - 754458214540800*Mzv[2]^2*Mzv[3] - 
     302380725292800*Mzv[2]^3*Mzv[3] - 100232312818176*Mzv[2]^4*Mzv[3] + 
     1363059049968000*Mzv[3]^2 - 527424004800000*Mzv[2]*Mzv[3]^2 + 
     241927566249600*Mzv[2]^2*Mzv[3]^2 - 63360700480000*Mzv[3]^3 + 
     38182415040000*Mzv[2]*Mzv[3]^3 + 6480570118176000*Mzv[5] - 
     2678900872032000*Mzv[2]*Mzv[5] + 533959403947200*Mzv[2]^2*Mzv[5] - 
     255600103651200*Mzv[2]^3*Mzv[5] + 2595659574816000*Mzv[3]*Mzv[5] + 
     886161120768000*Mzv[2]*Mzv[3]*Mzv[5] - 431957256192000*Mzv[3]^2*Mzv[5] + 
     400837821615000*Mzv[5]^2 - 6916859918892000*Mzv[7] + 
     2710350118476000*Mzv[2]*Mzv[7] + 400444000220880*Mzv[2]^2*Mzv[7] - 
     26479396944000*Mzv[3]*Mzv[7] - 9926165485621000*Mzv[9] + 
     6497091602232000*Mzv[2]*Mzv[9] - 6232730499123975*Mzv[11] + 
     359668663200000*Mzv[5, 3] - 66121411910400*Mzv[2]*Mzv[5, 3] - 
     66094556774400*Mzv[3]*Mzv[5, 3] + 328834039149000*Mzv[7, 3] + 
     100918372262400*Mzv[5, 3, 3])/58212000, 
   (-213862378569840000 + 283707110022336000*Mzv[2] + 
     375846325472217600*Mzv[2]^2 + 81962797864147200*Mzv[2]^3 - 
     199889917208165184*Mzv[2]^4 - 27976201325249424*Mzv[2]^5 + 
     38097756408579696*Mzv[2]^6 - 748689925471488000*Mzv[3] + 
     90285434471232000*Mzv[2]*Mzv[3] + 42949219811097600*Mzv[2]^2*Mzv[3] + 
     15577598952115200*Mzv[2]^3*Mzv[3] + 30083766460011264*Mzv[2]^4*Mzv[3] - 
     80833582301472000*Mzv[3]^2 + 83467122106368000*Mzv[2]*Mzv[3]^2 - 
     3268992459532800*Mzv[2]^2*Mzv[3]^2 - 1569079857945600*Mzv[2]^3*
      Mzv[3]^2 - 27970624665984000*Mzv[3]^3 - 9072070303296000*Mzv[2]*
      Mzv[3]^3 + 827356289760000*Mzv[3]^4 - 939395234441664000*Mzv[5] + 
     269345866870080000*Mzv[2]*Mzv[5] - 33050284268601600*Mzv[2]^2*Mzv[5] + 
     55649669669193600*Mzv[2]^3*Mzv[5] - 294095565796032000*Mzv[3]*Mzv[5] - 
     18514182855168000*Mzv[2]*Mzv[3]*Mzv[5] - 13820214677068800*Mzv[2]^2*
      Mzv[3]*Mzv[5] + 94118603394816000*Mzv[3]^2*Mzv[5] - 
     54748476332550000*Mzv[5]^2 - 48118925070216000*Mzv[2]*Mzv[5]^2 + 
     46359540018792000*Mzv[7] + 102082842781920000*Mzv[2]*Mzv[7] - 
     126572583585848400*Mzv[2]^2*Mzv[7] - 152280140188176000*Mzv[3]*Mzv[7] - 
     129631770043776000*Mzv[2]*Mzv[3]*Mzv[7] - 143637878199816000*Mzv[5]*
      Mzv[7] + 1675262688799700000*Mzv[9] - 1572829701939496000*Mzv[2]*
      Mzv[9] + 80884199524128000*Mzv[3]*Mzv[9] + 1877858571174460875*
      Mzv[11] - 3395121419289600*Mzv[5, 3] + 7213899467174400*Mzv[2]*
      Mzv[5, 3] - 3990455512243200*Mzv[2]^2*Mzv[5, 3] + 
     14096264736153600*Mzv[3]*Mzv[5, 3] - 40725201815298000*Mzv[7, 3] - 
     23848709772888000*Mzv[2]*Mzv[7, 3] + 25527686976792000*Mzv[9, 3] - 
     23207599711296000*Mzv[5, 3, 3] + 8648812972800000*Mzv[6, 4, 1, 1])/
    1513512000}, -5, 8, 1], SeriesData[ep, 0, 
  {26/3, -443/9, (-2893 - 864*Mzv[2])/9, (37001 + 6960*Mzv[2] - 7752*Mzv[3])/
    9, (-4*(222400 - 850*Mzv[2] + 21036*Mzv[2]^2 - 82295*Mzv[3]))/45, 
   (2*(1460535 - 478650*Mzv[2] + 366194*Mzv[2]^2 - 107840*Mzv[3] + 
      81960*Mzv[2]*Mzv[3] - 630720*Mzv[5]))/45, 
   (-2*(28953855 - 16999360*Mzv[2] + 2563267*Mzv[2]^2 + 3818688*Mzv[2]^3 + 
      24591280*Mzv[3] + 5130440*Mzv[2]*Mzv[3] - 2079420*Mzv[3]^2 - 
      39065040*Mzv[5]))/315, 
   (2*(77547645 - 47143740*Mzv[2] - 47254676*Mzv[2]^2 + 33901568*Mzv[2]^3 + 
      131371940*Mzv[3] + 6431950*Mzv[2]*Mzv[3] + 7956816*Mzv[2]^2*Mzv[3] - 
      18455360*Mzv[3]^2 - 46902660*Mzv[5] + 13388760*Mzv[2]*Mzv[5] - 
      103107060*Mzv[7]))/315, 
   (-2*(4884681375 - 2036758500*Mzv[2] - 6484837450*Mzv[2]^2 + 
      1067279200*Mzv[2]^3 + 1160313432*Mzv[2]^4 + 9075160500*Mzv[3] - 
      2244336500*Mzv[2]*Mzv[3] + 1748167400*Mzv[2]^2*Mzv[3] - 
      528821125*Mzv[3]^2 + 204834000*Mzv[2]*Mzv[3]^2 + 16606185750*Mzv[5] + 
      3093867000*Mzv[2]*Mzv[5] - 2863035000*Mzv[3]*Mzv[5] - 
      23076104625*Mzv[7] - 90619200*Mzv[5, 3]))/7875, 
   (4371390450 + 163787400*Mzv[2] - 7021057260*Mzv[2]^2 - 
     5550494480*Mzv[2]^3 + 4114684664*Mzv[2]^4 + 5927304600*Mzv[3] - 
     5516505400*Mzv[2]*Mzv[3] + 709927120*Mzv[2]^2*Mzv[3] + 
     947496960*Mzv[2]^3*Mzv[3] + 3407186300*Mzv[3]^2 + 
     745334800*Mzv[2]*Mzv[3]^2 - 198060800*Mzv[3]^3 + 37955652000*Mzv[5] + 
     2100812700*Mzv[2]*Mzv[5] + 1801200240*Mzv[2]^2*Mzv[5] - 
     10094977200*Mzv[3]*Mzv[5] - 12363187725*Mzv[7] + 
     2308855500*Mzv[2]*Mzv[7] - 22073270100*Mzv[9] - 249774000*Mzv[5, 3])/
    1575, (-2*(4131009122625 + 6308005126500*Mzv[2] - 
      5898682354950*Mzv[2]^2 - 18245194044000*Mzv[2]^3 + 
      2909865932820*Mzv[2]^4 + 3385748283084*Mzv[2]^5 - 
      2209734796500*Mzv[3] - 10595076376500*Mzv[2]*Mzv[3] - 
      7886318563200*Mzv[2]^2*Mzv[3] + 4787838455400*Mzv[2]^3*Mzv[3] + 
      11964926415750*Mzv[3]^2 + 634484928000*Mzv[2]*Mzv[3]^2 + 
      670610001600*Mzv[2]^2*Mzv[3]^2 - 1047202618000*Mzv[3]^3 + 
      61987754020500*Mzv[5] - 9792720976500*Mzv[2]*Mzv[5] + 
      9436929232500*Mzv[2]^2*Mzv[5] - 6177048743250*Mzv[3]*Mzv[5] + 
      2040097752000*Mzv[2]*Mzv[3]*Mzv[5] - 8974455942375*Mzv[5]^2 + 
      85495935294000*Mzv[7] + 12275830846125*Mzv[2]*Mzv[7] - 
      15183887103000*Mzv[3]*Mzv[7] - 114251029921875*Mzv[9] + 
      396736609500*Mzv[5, 3] - 113495936400*Mzv[2]*Mzv[5, 3] - 
      405948398625*Mzv[7, 3]))/1819125, 
   (-2753343920250 + 86041978407000*Mzv[2] + 18998218215900*Mzv[2]^2 - 
     99793351072800*Mzv[2]^3 - 79979599447440*Mzv[2]^4 + 
     60213938094696*Mzv[2]^5 - 113088728907000*Mzv[3] - 
     55809517995000*Mzv[2]*Mzv[3] - 94206821016000*Mzv[2]^2*Mzv[3] + 
     9254565520200*Mzv[2]^3*Mzv[3] + 13446721943424*Mzv[2]^4*Mzv[3] + 
     80096076175500*Mzv[3]^2 - 13539770013000*Mzv[2]*Mzv[3]^2 + 
     12317277264600*Mzv[2]^2*Mzv[3]^2 - 3281925724000*Mzv[3]^3 + 
     684935328000*Mzv[2]*Mzv[3]^3 + 211118377239000*Mzv[5] - 
     129140639397000*Mzv[2]*Mzv[5] + 27364679218800*Mzv[2]^2*Mzv[5] + 
     22972743763200*Mzv[2]^3*Mzv[5] + 223002395847000*Mzv[3]*Mzv[5] + 
     36524537280000*Mzv[2]*Mzv[3]*Mzv[5] - 18310642812000*Mzv[3]^2*Mzv[5] - 
     161971805543625*Mzv[5]^2 + 1009561711331250*Mzv[7] + 
     40697073994500*Mzv[2]*Mzv[7] + 38328957637740*Mzv[2]^2*Mzv[7] - 
     268712418051000*Mzv[3]*Mzv[7] - 306690807307500*Mzv[9] + 
     196259162715000*Mzv[2]*Mzv[9] - 783306276360300*Mzv[11] + 
     14756426685000*Mzv[5, 3] - 2569378719600*Mzv[2]*Mzv[5, 3] - 
     1410895886400*Mzv[3]*Mzv[5, 3] - 6799263730875*Mzv[7, 3] + 
     3346060687200*Mzv[5, 3, 3])/1819125, 
   (7697145715008750 - 29308612177845000*Mzv[2] - 
     17846133761956500*Mzv[2]^2 + 9595162837260000*Mzv[2]^3 + 
     29849763299035680*Mzv[2]^4 - 4878346022353830*Mzv[2]^5 - 
     6561531824936532*Mzv[2]^6 + 48008185370145000*Mzv[3] + 
     8365582850625000*Mzv[2]*Mzv[3] + 20360052000288000*Mzv[2]^2*Mzv[3] + 
     12338767309869000*Mzv[2]^3*Mzv[3] - 7725046662453120*Mzv[2]^4*Mzv[3] - 
     13956811651282500*Mzv[3]^2 + 5623493355480000*Mzv[2]*Mzv[3]^2 - 
     1292050646386500*Mzv[2]^2*Mzv[3]^2 - 1576049054580000*Mzv[2]^3*
      Mzv[3]^2 - 2023145579455000*Mzv[3]^3 - 408282124250000*Mzv[2]*
      Mzv[3]^3 + 164853618930000*Mzv[3]^4 + 4674257623035000*Mzv[5] + 
     27859201194825000*Mzv[2]*Mzv[5] + 19397074913716500*Mzv[2]^2*Mzv[5] - 
     13288800152628000*Mzv[2]^3*Mzv[5] - 86862328858305000*Mzv[3]*Mzv[5] - 
     3037167052920000*Mzv[2]*Mzv[3]*Mzv[5] - 4002816717900000*Mzv[2]^2*Mzv[3]*
      Mzv[5] + 10937091134970000*Mzv[3]^2*Mzv[5] + 
     14507546337033750*Mzv[5]^2 + 877346127157500*Mzv[2]*Mzv[5]^2 - 
     192444148805658750*Mzv[7] + 22208670826216875*Mzv[2]*Mzv[7] - 
     22767461933416200*Mzv[2]^2*Mzv[7] + 19635023405497500*Mzv[3]*Mzv[7] + 
     6034578244695000*Mzv[2]*Mzv[3]*Mzv[7] + 57695120953470000*Mzv[5]*
      Mzv[7] - 239867926188515625*Mzv[9] - 129398837162595000*Mzv[2]*Mzv[9] + 
     31437678091820000*Mzv[3]*Mzv[9] + 480088907447774625*Mzv[11] - 
     4776848574498000*Mzv[5, 3] + 665152956468000*Mzv[2]*Mzv[5, 3] + 
     919293718543200*Mzv[2]^2*Mzv[5, 3] + 913132312092000*Mzv[3]*Mzv[5, 3] + 
     156563379472500*Mzv[7, 3] + 3471593487862500*Mzv[2]*Mzv[7, 3] - 
     3729661120185000*Mzv[9, 3] - 2279045234466000*Mzv[5, 3, 3] - 
     1113780868200000*Mzv[6, 4, 1, 1])/118243125}, -5, 8, 1], 
 SeriesData[ep, 0, {72*Mzv[3], (12*(38*Mzv[2]^2 - 175*Mzv[3]))/5, 
   -4*(133*Mzv[2]^2 - 333*Mzv[3] + 288*Mzv[2]*Mzv[3] - 456*Mzv[5]), 
   (-4*(-14763*Mzv[2]^2 + 664*Mzv[2]^3 + 2940*Mzv[3] - 58800*Mzv[2]*Mzv[3] + 
      41580*Mzv[3]^2 + 93100*Mzv[5]))/35, 
   (4*(-1596*Mzv[2]^2 + 1660*Mzv[2]^3 + 24840*Mzv[3] - 79920*Mzv[2]*Mzv[3] - 
      53784*Mzv[2]^2*Mzv[3] + 103950*Mzv[3]^2 + 126540*Mzv[5] - 
      20160*Mzv[2]*Mzv[5] + 41895*Mzv[7]))/15, 
   (-2*(-3670800*Mzv[2]^2 + 614200*Mzv[2]^3 + 880112*Mzv[2]^4 - 
      15876000*Mzv[3] - 2352000*Mzv[2]*Mzv[3] - 36603000*Mzv[2]^2*Mzv[3] + 
      38461500*Mzv[3]^2 - 15120000*Mzv[2]*Mzv[3]^2 + 3724000*Mzv[5] - 
      13720000*Mzv[2]*Mzv[5] + 95256000*Mzv[3]*Mzv[5] + 28511875*Mzv[7] + 
      7954800*Mzv[5, 3]))/875, 
   (2*(12065760*Mzv[2]^2 + 92960*Mzv[2]^3 + 3080392*Mzv[2]^4 + 
      57153600*Mzv[3] - 27820800*Mzv[2]*Mzv[3] - 69650280*Mzv[2]^2*Mzv[3] - 
      26861760*Mzv[2]^3*Mzv[3] + 5821200*Mzv[3]^2 - 
      52920000*Mzv[2]*Mzv[3]^2 + 22226400*Mzv[3]^3 + 44049600*Mzv[5] - 
      26107200*Mzv[2]*Mzv[5] - 45727920*Mzv[2]^2*Mzv[5] + 
      333396000*Mzv[3]*Mzv[5] + 54254025*Mzv[7] + 56599200*Mzv[2]*Mzv[7] - 
      66973900*Mzv[9] + 27841800*Mzv[5, 3]))/525, 
   (4*(41807858400*Mzv[2]^2 - 1058349600*Mzv[2]^3 - 5641737948*Mzv[2]^4 + 
      7331709312*Mzv[2]^5 + 198037224000*Mzv[3] - 88016544000*Mzv[2]*Mzv[3] + 
      10146351600*Mzv[2]^2*Mzv[3] + 90490554000*Mzv[2]^3*Mzv[3] - 
      66274362000*Mzv[3]^2 + 96922980000*Mzv[2]*Mzv[3]^2 + 
      59253994800*Mzv[2]^2*Mzv[3]^2 - 74875185000*Mzv[3]^3 + 
      139359528000*Mzv[5] + 3803184000*Mzv[2]*Mzv[5] + 
      154045930500*Mzv[2]^2*Mzv[5] - 610614774000*Mzv[3]*Mzv[5] + 
      121546656000*Mzv[2]*Mzv[3]*Mzv[5] - 304797512250*Mzv[5]^2 - 
      7903491750*Mzv[7] - 190668555000*Mzv[2]*Mzv[7] - 
      520961017500*Mzv[3]*Mzv[7] + 225618325625*Mzv[9] - 
      50992256700*Mzv[5, 3] - 25240723200*Mzv[2]*Mzv[5, 3] - 
      21819624750*Mzv[7, 3]))/606375, 
   (-4*(-11945102400*Mzv[2]^2 + 276091200*Mzv[2]^3 - 67768624*Mzv[2]^4 + 
      2036585920*Mzv[2]^5 - 56582064000*Mzv[3] + 25147584000*Mzv[2]*Mzv[3] + 
      9525146400*Mzv[2]^2*Mzv[3] + 13665920400*Mzv[2]^3*Mzv[3] + 
      6954580512*Mzv[2]^4*Mzv[3] + 17288964000*Mzv[3]^2 + 
      1164240000*Mzv[2]*Mzv[3]^2 + 16459443000*Mzv[2]^2*Mzv[3]^2 - 
      11307681000*Mzv[3]^3 + 3792096000*Mzv[2]*Mzv[3]^3 - 
      39817008000*Mzv[5] + 3570336000*Mzv[2]*Mzv[5] + 
      23264079300*Mzv[2]^2*Mzv[5] - 3449239200*Mzv[2]^3*Mzv[5] - 
      7334712000*Mzv[3]*Mzv[5] + 33762960000*Mzv[2]*Mzv[3]*Mzv[5] - 
      41463576000*Mzv[3]^2*Mzv[5] - 84665975625*Mzv[5]^2 - 
      7419604500*Mzv[7] - 28794843000*Mzv[2]*Mzv[7] + 
      24329816280*Mzv[2]^2*Mzv[7] - 144711393750*Mzv[3]*Mzv[7] + 
      34072971625*Mzv[9] + 472015544000*Mzv[2]*Mzv[9] - 
      788436373725*Mzv[11] - 612519600*Mzv[5, 3] - 7011312000*Mzv[2]*
       Mzv[5, 3] - 4725151200*Mzv[3]*Mzv[5, 3] - 6061006875*Mzv[7, 3] + 
      11825906400*Mzv[5, 3, 3]))/28875, 
   (-2*(-195660777312000*Mzv[2]^2 + 4522373856000*Mzv[2]^3 + 
      3647307343680*Mzv[2]^4 - 17632760895360*Mzv[2]^5 + 
      24528951285504*Mzv[2]^6 - 926814208320000*Mzv[3] + 
      411917425920000*Mzv[2]*Mzv[3] + 142454776464000*Mzv[2]^2*Mzv[3] - 
      9411017616000*Mzv[2]^3*Mzv[3] - 110751694653600*Mzv[2]^4*Mzv[3] + 
      283193230320000*Mzv[3]^2 - 62659396800000*Mzv[2]*Mzv[3]^2 - 
      142505857494000*Mzv[2]^2*Mzv[3]^2 - 22945274352000*Mzv[2]^3*Mzv[3]^2 + 
      7787019240000*Mzv[3]^3 - 60389128800000*Mzv[2]*Mzv[3]^3 + 
      12097165080000*Mzv[3]^4 - 652202591040000*Mzv[5] + 
      53396703360000*Mzv[2]*Mzv[5] - 16020776772000*Mzv[2]^2*Mzv[5] + 
      54929134260000*Mzv[2]^3*Mzv[5] + 394754199840000*Mzv[3]*Mzv[5] - 
      292319707680000*Mzv[2]*Mzv[3]*Mzv[5] - 223808568984000*Mzv[2]^2*Mzv[3]*
       Mzv[5] + 660307447800000*Mzv[3]^2*Mzv[5] + 733038016961250*Mzv[5]^2 - 
      219004826040000*Mzv[2]*Mzv[5]^2 - 110965024170000*Mzv[7] + 
      19829529720000*Mzv[2]*Mzv[7] - 387452324259000*Mzv[2]^2*Mzv[7] + 
      1252911247087500*Mzv[3]*Mzv[7] - 829006017840000*Mzv[2]*Mzv[3]*Mzv[7] + 
      390452987925000*Mzv[5]*Mzv[7] - 23464305865000*Mzv[9] - 
      7516847538200000*Mzv[2]*Mzv[9] + 1850144956660000*Mzv[3]*Mzv[9] + 
      12555849251570625*Mzv[11] + 32965804872000*Mzv[5, 3] + 
      60703939296000*Mzv[2]*Mzv[5, 3] - 13671856598400*Mzv[2]^2*Mzv[5, 3] + 
      75248032860000*Mzv[3]*Mzv[5, 3] + 52476197523750*Mzv[7, 3] - 
      175260365280000*Mzv[2]*Mzv[7, 3] + 322846193670000*Mzv[9, 3] - 
      188327559420000*Mzv[5, 3, 3] + 74278123920000*Mzv[6, 4, 1, 1]))/
    39414375}, -1, 9, 1], SeriesData[ep, 0, 
  {38/3, -239/9, (-2*(3635 + 558*Mzv[2]))/9, 
   (2*(20719 + 2445*Mzv[2] - 2538*Mzv[3]))/9, 
   (-2*(-4195 - 37460*Mzv[2] + 86*Mzv[2]^2 - 13825*Mzv[3]))/15, 
   (-2*(466859 + 179356*Mzv[2] + 19073*Mzv[2]^2 - 139276*Mzv[3] - 
      25428*Mzv[2]*Mzv[3] - 6450*Mzv[5]))/9, 
   (2*(14415305 + 1439260*Mzv[2] + 1183996*Mzv[2]^2 + 369324*Mzv[2]^3 - 
      5019580*Mzv[3] - 748550*Mzv[2]*Mzv[3] + 392070*Mzv[3]^2 - 
      1696975*Mzv[5]))/45, (-2*(421181985 - 61692120*Mzv[2] + 
      34747272*Mzv[2]^2 + 27787710*Mzv[2]^3 - 59156020*Mzv[3] + 
      21867160*Mzv[2]*Mzv[3] - 6505716*Mzv[2]^2*Mzv[3] + 17031175*Mzv[3]^2 - 
      123893700*Mzv[5] - 10569300*Mzv[2]*Mzv[5] - 46986030*Mzv[7]))/315, 
   (2*(1446467295 - 500209220*Mzv[2] + 7960064*Mzv[2]^2 + 90929624*Mzv[2]^3 + 
      47305182*Mzv[2]^4 + 307625920*Mzv[3] + 257715360*Mzv[2]*Mzv[3] - 
      36176350*Mzv[2]^2*Mzv[3] - 57680980*Mzv[3]^2 - 
      20276340*Mzv[2]*Mzv[3]^2 - 488355700*Mzv[5] - 34230350*Mzv[2]*Mzv[5] + 
      96723900*Mzv[3]*Mzv[5] - 598160325*Mzv[7] + 3679200*Mzv[5, 3]))/315, 
   (-2*(21026019525 - 11209480800*Mzv[2] - 3036568220*Mzv[2]^2 - 
      418724280*Mzv[2]^3 + 2249674361*Mzv[2]^4 + 13132142100*Mzv[3] + 
      3777667600*Mzv[2]*Mzv[3] + 941955560*Mzv[2]^2*Mzv[3] - 
      56016360*Mzv[2]^3*Mzv[3] - 3825424400*Mzv[3]^2 - 
      745753750*Mzv[2]*Mzv[3]^2 + 201884900*Mzv[3]^3 - 433156500*Mzv[5] + 
      2989833000*Mzv[2]*Mzv[5] - 464769900*Mzv[2]^2*Mzv[5] + 
      2797331250*Mzv[3]*Mzv[5] - 13907065200*Mzv[7] - 
      319517100*Mzv[2]*Mzv[7] - 7477681750*Mzv[9] + 176408400*Mzv[5, 3]))/
    1575, (2*(10974588904125 - 9205354134900*Mzv[2] - 
      4598573946120*Mzv[2]^2 - 2091690391560*Mzv[2]^3 + 
      1080087780156*Mzv[2]^4 + 739897578396*Mzv[2]^5 + 
      13988730709800*Mzv[3] - 58140528600*Mzv[2]*Mzv[3] + 
      2354296181160*Mzv[2]^2*Mzv[3] + 97734275100*Mzv[2]^3*Mzv[3] - 
      2810830129800*Mzv[3]^2 + 173358893400*Mzv[2]*Mzv[3]^2 - 
      188663830740*Mzv[2]^2*Mzv[3]^2 + 352953774250*Mzv[3]^3 + 
      9762037593000*Mzv[5] + 5130605172000*Mzv[2]*Mzv[5] - 
      411441688350*Mzv[2]^2*Mzv[5] - 2949752421000*Mzv[3]*Mzv[5] - 
      861202881000*Mzv[2]*Mzv[3]*Mzv[5] + 915449708250*Mzv[5]^2 - 
      3641724286200*Mzv[7] + 759733301250*Mzv[2]*Mzv[7] + 
      1239329114100*Mzv[3]*Mzv[7] - 19325321159375*Mzv[9] + 
      88843154400*Mzv[5, 3] - 7637414400*Mzv[2]*Mzv[5, 3] + 
      26834692500*Mzv[7, 3]))/363825, 
   (-2*(9680165770275 - 27481827958200*Mzv[2] - 20468832628860*Mzv[2]^2 - 
      11069424051840*Mzv[2]^3 - 5508135185784*Mzv[2]^4 + 
      6721277363322*Mzv[2]^5 + 51418532988900*Mzv[3] - 
      10477449813600*Mzv[2]*Mzv[3] + 6854186751720*Mzv[2]^2*Mzv[3] + 
      2439583404720*Mzv[2]^3*Mzv[3] + 534642190236*Mzv[2]^4*Mzv[3] - 
      1375936184700*Mzv[3]^2 + 5305551959400*Mzv[2]*Mzv[3]^2 - 
      1398822636750*Mzv[2]^2*Mzv[3]^2 - 230435543800*Mzv[3]^3 - 
      278470361400*Mzv[2]*Mzv[3]^3 + 63733536751500*Mzv[5] + 
      10420598034000*Mzv[2]*Mzv[5] + 5503939749000*Mzv[2]^2*Mzv[5] + 
      84094025400*Mzv[2]^3*Mzv[5] - 34043813496000*Mzv[3]*Mzv[5] - 
      5801002861500*Mzv[2]*Mzv[3]*Mzv[5] + 2740235305500*Mzv[3]^2*Mzv[5] + 
      4449269199375*Mzv[5]^2 + 36790617540600*Mzv[7] + 
      16047506752200*Mzv[2]*Mzv[7] - 640048798620*Mzv[2]^2*Mzv[7] + 
      4139388618750*Mzv[3]*Mzv[7] - 69017909460500*Mzv[9] + 
      3251406196500*Mzv[2]*Mzv[9] - 46910930549175*Mzv[11] - 
      408481365600*Mzv[5, 3] + 51288652800*Mzv[2]*Mzv[5, 3] + 
      1699790400*Mzv[3]*Mzv[5, 3] + 237245604750*Mzv[7, 3] + 
      65546712000*Mzv[5, 3, 3]))/363825, 
   (-902928574374750 - 644980136031000*Mzv[2] - 765954741736800*Mzv[2]^2 - 
     464504346860400*Mzv[2]^3 - 413114679220320*Mzv[2]^4 + 
     106692562532880*Mzv[2]^5 + 95379578228376*Mzv[2]^6 + 
     1615257320292000*Mzv[3] - 574062091218000*Mzv[2]*Mzv[3] - 
     1079460043200*Mzv[2]^2*Mzv[3] + 127399034347200*Mzv[2]^3*Mzv[3] + 
     64678076726340*Mzv[2]^4*Mzv[3] + 238656335148000*Mzv[3]^2 + 
     214592836458000*Mzv[2]*Mzv[3]^2 + 12929700814800*Mzv[2]^2*Mzv[3]^2 - 
     7289076286800*Mzv[2]^3*Mzv[3]^2 - 101658430258000*Mzv[3]^3 - 
     22797983285000*Mzv[2]*Mzv[3]^3 + 3435559858500*Mzv[3]^4 + 
     2849692784400000*Mzv[5] - 307642868610000*Mzv[2]*Mzv[5] + 
     452868102918000*Mzv[2]^2*Mzv[5] + 62875077573000*Mzv[2]^3*Mzv[5] - 
     1039428329940000*Mzv[3]*Mzv[5] + 127012277700000*Mzv[2]*Mzv[3]*Mzv[5] - 
     79042164894000*Mzv[2]^2*Mzv[3]*Mzv[5] + 206324611762500*Mzv[3]^2*
      Mzv[5] - 355946556735000*Mzv[5]^2 - 95671737315000*Mzv[2]*Mzv[5]^2 + 
     2930902254819000*Mzv[7] + 770941012842000*Mzv[2]*Mzv[7] + 
     35019872048700*Mzv[2]^2*Mzv[7] - 695438302482000*Mzv[3]*Mzv[7] - 
     204124384926000*Mzv[2]*Mzv[3]*Mzv[7] + 84994589295000*Mzv[5]*Mzv[7] + 
     329525128625000*Mzv[9] + 129140121687500*Mzv[2]*Mzv[9] + 
     168165011245000*Mzv[3]*Mzv[9] - 4214993341799625*Mzv[11] - 
     33333006168000*Mzv[5, 3] + 12586831488000*Mzv[2]*Mzv[5, 3] - 
     6821794425600*Mzv[2]^2*Mzv[5, 3] + 3158078616000*Mzv[3]*Mzv[5, 3] + 
     2963365020000*Mzv[7, 3] - 21620227860000*Mzv[2]*Mzv[7, 3] + 
     29862270900000*Mzv[9, 3] - 4287236184000*Mzv[5, 3, 3] + 
     7032785760000*Mzv[6, 4, 1, 1])/1819125}, -5, 8, 1], 
 SeriesData[ep, 0, {36, -916/3, (-13*(-103 + 144*Mzv[2]))/9, 
   (66805 + 17280*Mzv[2] - 12312*Mzv[3])/9, 
   (-2*(965645 + 74450*Mzv[2] + 57096*Mzv[2]^2 - 289650*Mzv[3]))/45, 
   (4*(330930 - 56305*Mzv[2] + 54174*Mzv[2]^2 - 55900*Mzv[3] + 
      8388*Mzv[2]*Mzv[3] - 77940*Mzv[5]))/9, 
   (-4*(33166140 - 12622890*Mzv[2] + 3847900*Mzv[2]^2 + 2406282*Mzv[2]^3 + 
      11898075*Mzv[3] + 2791950*Mzv[2]*Mzv[3] - 915390*Mzv[3]^2 - 
      25876200*Mzv[5]))/315, 
   (2*(179334120 - 76845720*Mzv[2] - 41551860*Mzv[2]^2 + 45692410*Mzv[2]^3 + 
      165520180*Mzv[3] + 11011700*Mzv[2]*Mzv[3] + 6756372*Mzv[2]^2*Mzv[3] - 
      18067350*Mzv[3]^2 - 104553750*Mzv[5] + 13053600*Mzv[2]*Mzv[5] - 
      121215465*Mzv[7]))/315, (-4593514800 + 1579897200*Mzv[2] + 
     2985310160*Mzv[2]^2 - 934646100*Mzv[2]^3 - 580523688*Mzv[2]^4 - 
     5507695200*Mzv[3] + 689052000*Mzv[2]*Mzv[3] - 
     663173700*Mzv[2]^2*Mzv[3] + 426702500*Mzv[3]^2 - 
     44641800*Mzv[2]*Mzv[3]^2 - 5741683500*Mzv[5] - 
     1184568000*Mzv[2]*Mzv[5] + 925218000*Mzv[3]*Mzv[5] + 
     11422312125*Mzv[7] + 17866800*Mzv[5, 3])/1575, 
   (10634509200 - 1469470800*Mzv[2] - 10067094240*Mzv[2]^2 - 
     4907073400*Mzv[2]^3 + 5506860084*Mzv[2]^4 + 13901731200*Mzv[3] - 
     5172204800*Mzv[2]*Mzv[3] + 1539828500*Mzv[2]^2*Mzv[3] + 
     837443040*Mzv[2]^3*Mzv[3] + 1769460000*Mzv[3]^2 + 
     509974500*Mzv[2]*Mzv[3]^2 - 75486600*Mzv[3]^3 + 41325417000*Mzv[5] + 
     1784454000*Mzv[2]*Mzv[5] + 1494675000*Mzv[2]^2*Mzv[5] - 
     9150645000*Mzv[3]*Mzv[5] - 22317889125*Mzv[7] + 
     2774885400*Mzv[2]*Mzv[7] - 26073554500*Mzv[9] - 207341400*Mzv[5, 3])/
    1575, (-2*(2231389175400 + 1001670377400*Mzv[2] - 
      2994347275920*Mzv[2]^2 - 4066386314760*Mzv[2]^3 + 
      1291911800718*Mzv[2]^4 + 798379495812*Mzv[2]^5 + 3339575870400*Mzv[3] - 
      2304824583600*Mzv[2]*Mzv[3] - 754917956100*Mzv[2]^2*Mzv[3] + 
      929318497800*Mzv[2]^3*Mzv[3] + 1833108169200*Mzv[3]^2 + 
      216732573750*Mzv[2]*Mzv[3]^2 + 54119114280*Mzv[2]^2*Mzv[3]^2 - 
      112153098750*Mzv[3]^3 + 16274518029000*Mzv[5] - 
      2022454665000*Mzv[2]*Mzv[5] + 1665222901650*Mzv[2]^2*Mzv[5] - 
      2531385202500*Mzv[3]*Mzv[5] + 285253353000*Mzv[2]*Mzv[3]*Mzv[5] - 
      1272427521750*Mzv[5]^2 + 15127145562375*Mzv[7] + 
      2782401410250*Mzv[2]*Mzv[7] - 2506570882200*Mzv[3]*Mzv[7] - 
      28129664360875*Mzv[9] - 87203031300*Mzv[5, 3] - 
      1501869600*Mzv[2]*Mzv[5, 3] - 24153302250*Mzv[7, 3]))/363825, 
   (3521177906400 + 36193516682400*Mzv[2] - 26086832291520*Mzv[2]^2 - 
     54000541092960*Mzv[2]^3 - 27713213149776*Mzv[2]^4 + 
     30326980350024*Mzv[2]^5 + 16436926598400*Mzv[3] - 
     30235149806400*Mzv[2]*Mzv[3] - 26268964703520*Mzv[2]^2*Mzv[3] + 
     7876408663200*Mzv[2]^3*Mzv[3] + 4876869667824*Mzv[2]^4*Mzv[3] + 
     31809244975200*Mzv[3]^2 - 535928778000*Mzv[2]*Mzv[3]^2 + 
     2594499138000*Mzv[2]^2*Mzv[3]^2 - 2091719399000*Mzv[3]^3 - 
     36425188800*Mzv[2]*Mzv[3]^3 + 171718239924000*Mzv[5] - 
     49517494488000*Mzv[2]*Mzv[5] + 14517924359400*Mzv[2]^2*Mzv[5] + 
     8038857657600*Mzv[2]^3*Mzv[5] + 39919849200000*Mzv[3]*Mzv[5] + 
     11034152514000*Mzv[2]*Mzv[3]*Mzv[5] - 2797523190000*Mzv[3]^2*Mzv[5] - 
     49874803555500*Mzv[5]^2 + 421400739929400*Mzv[7] + 
     11432036385000*Mzv[2]*Mzv[7] + 15947251329240*Mzv[2]^2*Mzv[7] - 
     96728095926000*Mzv[3]*Mzv[7] - 209224660298500*Mzv[9] + 
     46847319750000*Mzv[2]*Mzv[9] - 291580863148575*Mzv[11] + 
     450937317600*Mzv[5, 3] - 549358286400*Mzv[2]*Mzv[5, 3] - 
     115213190400*Mzv[3]*Mzv[5, 3] - 956932168500*Mzv[7, 3] + 
     454938422400*Mzv[5, 3, 3])/727650, 
   (2143919311934400 - 5337135405201600*Mzv[2] + 1010858076708480*Mzv[2]^2 + 
     3488262362544960*Mzv[2]^3 + 5160247362414144*Mzv[2]^4 - 
     1604178385200144*Mzv[2]^5 - 942117944066304*Mzv[2]^6 + 
     1176270045350400*Mzv[3] + 2555248385289600*Mzv[2]*Mzv[3] + 
     2867042411513280*Mzv[2]^2*Mzv[3] + 1055223574204800*Mzv[2]^3*Mzv[3] - 
     1216487355331248*Mzv[2]^4*Mzv[3] - 3099846024475200*Mzv[3]^2 + 
     526607766484800*Mzv[2]*Mzv[3]^2 - 277753146871200*Mzv[2]^2*Mzv[3]^2 - 
     48892961557440*Mzv[2]^3*Mzv[3]^2 + 46093755708000*Mzv[3]^3 - 
     13906316424000*Mzv[2]*Mzv[3]^3 - 10000597807200*Mzv[3]^4 - 
     10253957529816000*Mzv[5] + 3873567585888000*Mzv[2]*Mzv[5] + 
     1781981432431200*Mzv[2]^2*Mzv[5] - 1883362729248000*Mzv[2]^3*Mzv[5] - 
     9419196634848000*Mzv[3]*Mzv[5] - 604183648068000*Mzv[2]*Mzv[3]*Mzv[5] - 
     255310303248000*Mzv[2]^2*Mzv[3]*Mzv[5] + 903750429582000*Mzv[3]^2*
      Mzv[5] + 3006619939323000*Mzv[5]^2 - 554317697934000*Mzv[2]*Mzv[5]^2 - 
     35996639214135600*Mzv[7] + 5077972759860000*Mzv[2]*Mzv[7] - 
     4082034241204920*Mzv[2]^2*Mzv[7] + 5403871244772000*Mzv[3]*Mzv[7] - 
     1435632322924800*Mzv[2]*Mzv[3]*Mzv[7] + 5591570192208000*Mzv[5]*Mzv[7] - 
     35312232992036000*Mzv[9] - 15886564708014000*Mzv[2]*Mzv[9] + 
     6730178991536000*Mzv[3]*Mzv[9] + 78911105165167275*Mzv[11] - 
     286479367574400*Mzv[5, 3] + 167527414454400*Mzv[2]*Mzv[5, 3] - 
     29671494652800*Mzv[2]^2*Mzv[5, 3] + 63930343276800*Mzv[3]*Mzv[5, 3] + 
     52273542321000*Mzv[7, 3] - 198165045078000*Mzv[2]*Mzv[7, 3] + 
     314119745940000*Mzv[9, 3] - 226108804521600*Mzv[5, 3, 3] + 
     67159572480000*Mzv[6, 4, 1, 1])/18918900}, -5, 8, 1], 
 SeriesData[ep, 0, {18, -175, (-2*(-185 + 244*Mzv[2]))/3, 
   (4*(14769 + 4391*Mzv[2] - 2964*Mzv[3]))/9, 
   (-4*(124248 + 17357*Mzv[2] + 6525*Mzv[2]^2 - 36364*Mzv[3]))/9, 
   (2*(6500430 - 73190*Mzv[2] + 810267*Mzv[2]^2 - 1549030*Mzv[3] + 
      81420*Mzv[2]*Mzv[3] - 937560*Mzv[5]))/45, 
   (-4*(97922790 - 14114485*Mzv[2] + 12543384*Mzv[2]^2 + 3079330*Mzv[2]^3 - 
      2189215*Mzv[3] + 3645775*Mzv[2]*Mzv[3] - 864885*Mzv[3]^2 - 
      41176520*Mzv[5]))/315, 
   (2*(2296639170 - 544426470*Mzv[2] + 59915898*Mzv[2]^2 + 
      232289450*Mzv[2]^3 + 539901390*Mzv[3] + 105365400*Mzv[2]*Mzv[3] + 
      19126548*Mzv[2]^2*Mzv[3] - 66403365*Mzv[3]^2 - 1127162190*Mzv[5] + 
      57419460*Mzv[2]*Mzv[5] - 474539625*Mzv[7]))/945, 
   (-424600218000 + 126295375500*Mzv[2] + 50586196500*Mzv[2]^2 - 
     53286565000*Mzv[2]^3 - 10929154512*Mzv[2]^4 - 187169881500*Mzv[3] - 
     8603637000*Mzv[2]*Mzv[3] - 12221838300*Mzv[2]^2*Mzv[3] + 
     16001454000*Mzv[3]^2 - 233163000*Mzv[2]*Mzv[3]^2 + 62485972500*Mzv[5] - 
     37192291500*Mzv[2]*Mzv[5] + 11305791000*Mzv[3]*Mzv[5] + 
     301010626875*Mzv[7] - 1441414800*Mzv[5, 3])/23625, 
   (4*(378528420375 - 128195085375*Mzv[2] - 92928460275*Mzv[2]^2 + 
      15508734500*Mzv[2]^3 + 34500759253*Mzv[2]^4 + 222094159875*Mzv[3] - 
      8842370250*Mzv[2]*Mzv[3] + 14675259900*Mzv[2]^2*Mzv[3] + 
      2659812300*Mzv[2]^3*Mzv[3] - 6554002875*Mzv[3]^2 + 
      659329125*Mzv[2]*Mzv[3]^2 - 141030750*Mzv[3]^3 + 153992871375*Mzv[5] + 
      46291444500*Mzv[2]*Mzv[5] + 8802974250*Mzv[2]^2*Mzv[5] - 
      35738915625*Mzv[3]*Mzv[5] - 354205346250*Mzv[7] + 
      16293886875*Mzv[2]*Mzv[7] - 134122221625*Mzv[9] + 
      4881616950*Mzv[5, 3]))/23625, 
   (-2*(607908854668500 - 224072733827250*Mzv[2] - 207070308210150*Mzv[2]^2 - 
      64523726652000*Mzv[2]^3 + 74040852983097*Mzv[2]^4 + 
      14971869542502*Mzv[2]^5 + 421081919354250*Mzv[3] - 
      38952246910500*Mzv[2]*Mzv[3] + 10889017870500*Mzv[2]^2*Mzv[3] + 
      15549823604700*Mzv[2]^3*Mzv[3] + 12330042590250*Mzv[3]^2 + 
      947565234000*Mzv[2]*Mzv[3]^2 + 443157768900*Mzv[2]^2*Mzv[3]^2 - 
      728639199750*Mzv[3]^3 + 558476253893250*Mzv[5] + 
      41462193118500*Mzv[2]*Mzv[5] + 52919704287450*Mzv[2]^2*Mzv[5] - 
      76997812815000*Mzv[3]*Mzv[5] + 1234545543000*Mzv[2]*Mzv[3]*Mzv[5] - 
      21308095375875*Mzv[5]^2 - 231323940106875*Mzv[7] + 
      97482134759625*Mzv[2]*Mzv[7] - 26120546644500*Mzv[3]*Mzv[7] - 
      791445077817625*Mzv[9] + 12495529846800*Mzv[5, 3] - 
      552117535200*Mzv[2]*Mzv[5, 3] + 1619951342625*Mzv[7, 3]))/5457375, 
   (16588255648734000 - 6491209903794000*Mzv[2] - 6848202491499600*Mzv[2]^2 - 
     4110919570296000*Mzv[2]^3 + 761586606065208*Mzv[2]^4 + 
     1517932398995448*Mzv[2]^5 + 12824191994922000*Mzv[3] - 
     1594684617372000*Mzv[2]*Mzv[3] - 375943523709600*Mzv[2]^2*Mzv[3] + 
     581362494451200*Mzv[2]^3*Mzv[3] + 111773695461120*Mzv[2]^4*Mzv[3] + 
     943263027630000*Mzv[3]^2 - 26706365532000*Mzv[2]*Mzv[3]^2 + 
     40285484593200*Mzv[2]^2*Mzv[3]^2 - 17149979616000*Mzv[3]^3 + 
     1465816968000*Mzv[2]*Mzv[3]^3 + 21915198338418000*Mzv[5] - 
     728302808772000*Mzv[2]*Mzv[5] + 2131764533791200*Mzv[2]^2*Mzv[5] + 
     358514868096000*Mzv[2]^3*Mzv[5] - 815383575468000*Mzv[3]*Mzv[5] + 
     104576984820000*Mzv[2]*Mzv[3]*Mzv[5] - 53249135940000*Mzv[3]^2*Mzv[5] - 
     2188338850120500*Mzv[5]^2 + 11099644530975000*Mzv[7] + 
     3878781105969000*Mzv[2]*Mzv[7] + 792934790598720*Mzv[2]^2*Mzv[7] - 
     2589517364742000*Mzv[3]*Mzv[7] - 30362391988082000*Mzv[9] + 
     2991988218450000*Mzv[2]*Mzv[9] - 13887562269336525*Mzv[11] + 
     286015014331200*Mzv[5, 3] - 61296133852800*Mzv[2]*Mzv[5, 3] - 
     8665438320000*Mzv[3]*Mzv[5, 3] + 177201139153500*Mzv[7, 3] + 
     37637364441600*Mzv[5, 3, 3])/21829500, 
   (-7248812526315360000 + 2965822936336260000*Mzv[2] + 
     3403419858522684000*Mzv[2]^2 + 2630596448319840000*Mzv[2]^3 + 
     732012433539026640*Mzv[2]^4 - 926111827682461680*Mzv[2]^5 - 
     200728290370059888*Mzv[2]^6 - 6061542990883380000*Mzv[3] + 
     879260970467880000*Mzv[2]*Mzv[3] + 459303196696344000*Mzv[2]^2*Mzv[3] - 
     101623305223440000*Mzv[2]^3*Mzv[3] - 182104917766611840*Mzv[2]^4*
      Mzv[3] - 627871618073700000*Mzv[3]^2 + 47468486225160000*Mzv[2]*
      Mzv[3]^2 - 16645180183632000*Mzv[2]^2*Mzv[3]^2 - 
     15916282462080000*Mzv[2]^3*Mzv[3]^2 - 9714765180120000*Mzv[3]^3 - 
     2438297261400000*Mzv[2]*Mzv[3]^3 + 1817868752700000*Mzv[3]^4 - 
     11866516967525220000*Mzv[5] + 1141507542815640000*Mzv[2]*Mzv[5] - 
     565688624653152000*Mzv[2]^2*Mzv[5] - 602770250562480000*Mzv[2]^3*
      Mzv[5] - 736808570217720000*Mzv[3]*Mzv[5] - 28634738932800000*Mzv[2]*
      Mzv[3]*Mzv[5] - 21246326285184000*Mzv[2]^2*Mzv[3]*Mzv[5] + 
     81398139682860000*Mzv[3]^2*Mzv[5] + 1382973538376430000*Mzv[5]^2 + 
     19758544475670000*Mzv[2]*Mzv[5]^2 - 12446405027906850000*Mzv[7] - 
     973053313522290000*Mzv[2]*Mzv[7] - 1346643793502607600*Mzv[2]^2*Mzv[7] + 
     1479575973395520000*Mzv[3]*Mzv[7] + 137352998682900000*Mzv[2]*Mzv[3]*
      Mzv[7] + 1122116551936380000*Mzv[5]*Mzv[7] + 
     6280620934467880000*Mzv[9] - 5264983332538930000*Mzv[2]*Mzv[9] + 
     353665876223660000*Mzv[3]*Mzv[9] + 23588526694556698875*Mzv[11] - 
     41063692413744000*Mzv[5, 3] + 46484247858048000*Mzv[2]*Mzv[5, 3] + 
     17261072209180800*Mzv[2]^2*Mzv[5, 3] + 15916640083344000*Mzv[3]*
      Mzv[5, 3] - 130253734520910000*Mzv[7, 3] + 56559942088650000*Mzv[2]*
      Mzv[7, 3] - 91371695234820000*Mzv[9, 3] - 68489097925248000*
      Mzv[5, 3, 3] - 17299785222720000*Mzv[6, 4, 1, 1])/2837835000}, -4, 9, 
  1], SeriesData[ep, 0, {60, -590, 2030, 48*(-60 + Mzv[3]), 
   8*(180 + 18*Mzv[2]^2 - 59*Mzv[3]), 
   -8*(177*Mzv[2]^2 - 203*Mzv[3] - 216*Mzv[5]), 
   (24*(1421*Mzv[2]^2 + 440*Mzv[2]^3 - 672*Mzv[3] + 56*Mzv[3]^2 - 
      4956*Mzv[5]))/7, (-32*(1512*Mzv[2]^2 + 3245*Mzv[2]^3 - 252*Mzv[3] - 
      252*Mzv[2]^2*Mzv[3] + 413*Mzv[3]^2 - 12789*Mzv[5] - 4599*Mzv[7]))/7, 
   (16*(37800*Mzv[2]^2 + 558250*Mzv[2]^3 + 100008*Mzv[2]^4 - 
      123900*Mzv[2]^2*Mzv[3] + 71050*Mzv[3]^2 - 907200*Mzv[5] + 
      151200*Mzv[3]*Mzv[5] - 2261175*Mzv[7] + 25200*Mzv[5, 3]))/175, 
   (-16*(792000*Mzv[2]^3 + 983412*Mzv[2]^4 - 426300*Mzv[2]^2*Mzv[3] - 
      132000*Mzv[2]^3*Mzv[3] + 100800*Mzv[3]^2 - 5600*Mzv[3]^3 - 
      453600*Mzv[5] - 75600*Mzv[2]^2*Mzv[5] + 1486800*Mzv[3]*Mzv[5] - 
      7779975*Mzv[7] - 2071300*Mzv[9] + 247800*Mzv[5, 3]))/175, 
   (32*(594000*Mzv[2]^3 + 5075406*Mzv[2]^4 + 778680*Mzv[2]^5 - 
      907200*Mzv[2]^2*Mzv[3] - 1947000*Mzv[2]^3*Mzv[3] + 75600*Mzv[3]^2 + 
      75600*Mzv[2]^2*Mzv[3]^2 - 82600*Mzv[3]^3 - 1115100*Mzv[2]^2*Mzv[5] + 
      7673400*Mzv[3]*Mzv[5] + 1219050*Mzv[5]^2 - 16556400*Mzv[7] + 
      2759400*Mzv[3]*Mzv[7] - 30551675*Mzv[9] + 1278900*Mzv[5, 3] + 
      179550*Mzv[7, 3]))/525, (-32*(7200576*Mzv[2]^4 + 7657020*Mzv[2]^5 - 
      453600*Mzv[2]^2*Mzv[3] - 6699000*Mzv[2]^3*Mzv[3] - 
      1200096*Mzv[2]^4*Mzv[3] + 743400*Mzv[2]^2*Mzv[3]^2 - 284200*Mzv[3]^3 - 
      3836700*Mzv[2]^2*Mzv[5] - 1360800*Mzv[2]^3*Mzv[5] + 
      10886400*Mzv[3]*Mzv[5] - 907200*Mzv[3]^2*Mzv[5] + 11987325*Mzv[5]^2 - 
      8278200*Mzv[7] - 374220*Mzv[2]^2*Mzv[7] + 27134100*Mzv[3]*Mzv[7] - 
      105118475*Mzv[9] + 13608000*Mzv[2]*Mzv[9] - 47987100*Mzv[11] + 
      1814400*Mzv[5, 3] - 302400*Mzv[3]*Mzv[5, 3] + 1765575*Mzv[7, 3] + 
      302400*Mzv[5, 3, 3]))/525, 
   (32*(6006480480*Mzv[2]^4 + 43952808900*Mzv[2]^5 + 6542596464*Mzv[2]^6 - 
      15855840000*Mzv[2]^3*Mzv[3] - 19687908240*Mzv[2]^4*Mzv[3] + 
      4267263000*Mzv[2]^2*Mzv[3]^2 + 1321320000*Mzv[2]^3*Mzv[3]^2 - 
      672672000*Mzv[3]^3 + 28028000*Mzv[3]^4 - 9081072000*Mzv[2]^2*Mzv[5] - 
      22324302000*Mzv[2]^3*Mzv[5] + 9081072000*Mzv[3]*Mzv[5] + 
      1513512000*Mzv[2]^2*Mzv[3]*Mzv[5] - 14882868000*Mzv[3]^2*Mzv[5] + 
      68809615875*Mzv[5]^2 - 6139183050*Mzv[2]^2*Mzv[7] + 
      155755099500*Mzv[3]*Mzv[7] + 36198162000*Mzv[5]*Mzv[7] - 
      248804556000*Mzv[9] + 223243020000*Mzv[2]*Mzv[9] + 
      41467426000*Mzv[3]*Mzv[9] - 787241705250*Mzv[11] + 
      1513512000*Mzv[5, 3] - 4960956000*Mzv[3]*Mzv[5, 3] + 
      10134749625*Mzv[7, 3] + 1429428000*Mzv[9, 3] + 
      4960956000*Mzv[5, 3, 3]))/875875}, -4, 9, 1], 
 SeriesData[ep, 0, {9, -177/2, (-3*(-203 + 20*Mzv[2]))/2, 
   -432 + 295*Mzv[2] - 294*Mzv[3], (1080 - 5075*Mzv[2] - 3414*Mzv[2]^2 + 
     14455*Mzv[3])/5, (7200*Mzv[2] + 33571*Mzv[2]^2 - 49735*Mzv[3] - 
     2460*Mzv[2]*Mzv[3] - 36330*Mzv[5])/5, 
   (-25200*Mzv[2] - 808549*Mzv[2]^2 - 262796*Mzv[2]^3 + 493920*Mzv[3] + 
     169330*Mzv[2]*Mzv[3] - 80850*Mzv[3]^2 + 2500715*Mzv[5])/35, 
   (3441312*Mzv[2]^2 + 7752482*Mzv[2]^3 - 740880*Mzv[3] - 
     1747830*Mzv[2]*Mzv[3] - 1108044*Mzv[2]^2*Mzv[3] + 2385075*Mzv[3]^2 - 
     25812465*Mzv[5] - 623700*Mzv[2]*Mzv[5] - 11348190*Mzv[7])/105, 
   (-1229040*Mzv[2]^2 - 19052710*Mzv[2]^3 - 4920678*Mzv[2]^4 + 
     1771200*Mzv[2]*Mzv[3] + 7782690*Mzv[2]^2*Mzv[3] - 5861625*Mzv[3]^2 - 
     317700*Mzv[2]*Mzv[3]^2 + 26157600*Mzv[5] + 4380750*Mzv[2]*Mzv[5] - 
     8271900*Mzv[3]*Mzv[5] + 79707525*Mzv[7] - 835200*Mzv[5, 3])/75, 
   (189213120*Mzv[2]^3 + 338706669*Mzv[2]^4 - 6199200*Mzv[2]*Mzv[3] - 
     187444110*Mzv[2]^2*Mzv[3] - 60482760*Mzv[2]^3*Mzv[3] + 
     58212000*Mzv[3]^2 + 21868350*Mzv[2]*Mzv[3]^2 - 6806100*Mzv[3]^3 - 
     91551600*Mzv[5] - 105509250*Mzv[2]*Mzv[5] - 64929060*Mzv[2]^2*Mzv[5] + 
     569382450*Mzv[3]*Mzv[5] - 1919735475*Mzv[7] - 37648800*Mzv[2]*Mzv[7] - 
     754788650*Mzv[9] + 57489600*Mzv[5, 3])/525, 
   (-21854115360*Mzv[2]^3 - 269202912363*Mzv[2]^4 - 68498134380*Mzv[2]^5 + 
     61429959360*Mzv[2]^2*Mzv[3] + 137386589340*Mzv[2]^3*Mzv[3] - 
     6723486000*Mzv[3]^2 - 17380890450*Mzv[2]*Mzv[3]^2 - 
     10675207620*Mzv[2]^2*Mzv[3]^2 + 15460056150*Mzv[3]^3 + 
     34577928000*Mzv[2]*Mzv[5] + 147486359790*Mzv[2]^2*Mzv[5] - 
     452543241150*Mzv[3]*Mzv[5] - 11814125400*Mzv[2]*Mzv[3]*Mzv[5] - 
     103291892550*Mzv[5]^2 + 629143653600*Mzv[7] + 
     85519249200*Mzv[2]*Mzv[7] - 198924957000*Mzv[3]*Mzv[7] + 
     1714502418475*Mzv[9] - 45692539200*Mzv[5, 3] + 
     174636000*Mzv[2]*Mzv[5, 3] - 8553213900*Mzv[7, 3])/121275, 
   (1909616718240*Mzv[2]^4 + 3367824940350*Mzv[2]^5 - 
     153574898400*Mzv[2]^2*Mzv[3] - 2363515053900*Mzv[2]^3*Mzv[3] - 
     614964316428*Mzv[2]^4*Mzv[3] + 123293016000*Mzv[2]*Mzv[3]^2 + 
     524864374650*Mzv[2]^2*Mzv[3]^2 - 265965372750*Mzv[3]^3 - 
     15101163000*Mzv[2]*Mzv[3]^3 - 86444820000*Mzv[2]*Mzv[5] - 
     2537265342150*Mzv[2]^2*Mzv[5] - 884886849000*Mzv[2]^3*Mzv[5] + 
     3210158952000*Mzv[3]*Mzv[5] + 580861165500*Mzv[2]*Mzv[3]*Mzv[5] - 
     552191755500*Mzv[3]^2*Mzv[5] + 5078518050375*Mzv[5]^2 - 
     1572859134000*Mzv[7] - 1471220982000*Mzv[2]*Mzv[7] - 
     747365240160*Mzv[2]^2*Mzv[7] + 9780477052500*Mzv[3]*Mzv[7] - 
     29495253470375*Mzv[9] + 4909607356500*Mzv[2]*Mzv[9] - 
     20620336344300*Mzv[11] + 324124416000*Mzv[5, 3] - 
     8586270000*Mzv[2]*Mzv[5, 3] - 113431903200*Mzv[3]*Mzv[5, 3] + 
     420533016750*Mzv[7, 3] + 121290523200*Mzv[5, 3, 3])/606375, 
   (-12412508668560*Mzv[2]^4 - 150638813857350*Mzv[2]^5 - 
     40169099789796*Mzv[2]^6 + 43591134787200*Mzv[2]^3*Mzv[3] + 
     78612938450046*Mzv[2]^4*Mzv[3] - 801404604000*Mzv[2]*Mzv[3]^2 - 
     23476560757650*Mzv[2]^2*Mzv[3]^2 - 8207038639800*Mzv[2]^3*Mzv[3]^2 + 
     4905292392000*Mzv[3]^3 + 1930432003500*Mzv[2]*Mzv[3]^3 - 
     338369781750*Mzv[3]^4 + 46795672123200*Mzv[2]^2*Mzv[5] + 
     113118035530500*Mzv[2]^3*Mzv[5] - 20866033188000*Mzv[3]*Mzv[5] - 
     25981230775500*Mzv[2]*Mzv[3]*Mzv[5] - 16002122736600*Mzv[2]^2*Mzv[3]*
      Mzv[5] + 70588512744750*Mzv[3]^2*Mzv[5] - 227156087032875*Mzv[5]^2 + 
     71792721000*Mzv[2]*Mzv[5]^2 + 27134243136000*Mzv[2]*Mzv[7] + 
     95538189867120*Mzv[2]^2*Mzv[7] - 437469134602500*Mzv[3]*Mzv[7] + 
     3750041295000*Mzv[2]*Mzv[3]*Mzv[7] - 168941425653000*Mzv[5]*Mzv[7] + 
     543991275828000*Mzv[9] - 627611473739250*Mzv[2]*Mzv[9] - 
     188831408265500*Mzv[3]*Mzv[9] + 2635966329346350*Mzv[11] - 
     2106808704000*Mzv[5, 3] + 384053670000*Mzv[2]*Mzv[5, 3] + 
     1002398997600*Mzv[2]^2*Mzv[5, 3] + 14500378292400*Mzv[3]*Mzv[5, 3] - 
     18809942901750*Mzv[7, 3] + 3931387960500*Mzv[2]*Mzv[7, 3] - 
     9371329968000*Mzv[9, 3] - 15504971882400*Mzv[5, 3, 3] - 
     1288503216000*Mzv[6, 4, 1, 1])/7882875}, -4, 9, 1]}


==> anc/VRRR.ldrr <==
{{(12*(-4 + 3*nu)*(-2 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu))/
   (5*(-6 + 5*nu)*(-4 + 5*nu)*(-3 + 5*nu)*(-2 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {(3*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-1 + 4*nu)*
    (-540 + 2051*nu - 2491*nu^2 + 966*nu^3))/(10*(-1 + nu)*(-1 + 2*nu)^2*
    (-5 + 4*nu)*(-6 + 5*nu)*(-4 + 5*nu)*(-3 + 5*nu)), 
  (-3*(-3 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-1 + 4*nu))/
   (2*(-1 + nu)*(-1 + 2*nu)^2*(-5 + 4*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (816480 - 4430256*nu + 10487378*nu^2 - 14146878*nu^3 + 11895023*nu^4 - 
     6384558*nu^5 + 2136551*nu^6 - 407616*nu^7 + 33948*nu^8))/
   (5*(-2 + nu)^2*(-1 + nu)^4*(-3 + 2*nu)*(-5 + 3*nu)*(-5 + 4*nu)*(-9 + 5*nu)*
    (-8 + 5*nu)*(-6 + 5*nu)), 
  -((-3 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
     (-237600 + 1169472*nu - 2460344*nu^2 + 2866936*nu^3 - 1997869*nu^4 + 
      832451*nu^5 - 192003*nu^6 + 18909*nu^7))/(5*(-2 + nu)*(-1 + nu)^4*
    (-5 + 3*nu)*(-4 + 3*nu)*(-5 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), (-24*(-2 + nu)^2*(-3 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu))/(5*(-1 + nu)^3*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)*(-6 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (9*(-3 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)^2*(-1 + 3*nu)*(-1 + 4*nu))/
   (5*(-1 + 2*nu)*(-5 + 4*nu)*(-6 + 5*nu)*(-4 + 5*nu)*(-3 + 5*nu)*
    (-2 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (588 - 1765*nu + 1963*nu^2 - 956*nu^3 + 172*nu^4))/
   (5*(-2 + nu)^2*(-1 + nu)^3*(-3 + 2*nu)*(-7 + 4*nu)*(-5 + 4*nu)*
    (-6 + 5*nu)), 0, 0, (-24*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(19 - 28*nu + 10*nu^2))/(5*(-2 + nu)^2*(-1 + nu)^3*
    (-5 + 4*nu)*(-6 + 5*nu)), (-18*(-2 + nu)^2*(-1 + 2*nu)*(-7 + 3*nu)*
    (-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu))/
   (5*(-1 + nu)^3*(-7 + 4*nu)*(-5 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (4*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-55320 + 279161*nu - 601091*nu^2 + 715823*nu^3 - 509157*nu^4 + 
     216306*nu^5 - 50820*nu^6 + 5094*nu^7))/(5*(-2 + nu)^2*(-1 + nu)^4*
    (-5 + 3*nu)^2*(-4 + 3*nu)*(-5 + 4*nu)*(-6 + 5*nu)), 0, 
  (-24*(-2 + nu)^2*(-3 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu))/(5*(-1 + nu)^3*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (3*(-1 + 3*nu)*(-1 + 4*nu)*(-62640 + 309768*nu - 602533*nu^2 + 
     576428*nu^3 - 271504*nu^4 + 50432*nu^5))/(10*(-1 + nu)^2*(-5 + 4*nu)^2*
    (-3 + 4*nu)*(-6 + 5*nu)*(-4 + 5*nu)), 0, 0, 
  (-3*(-5 + 3*nu)*(-1 + 3*nu)*(-1 + 4*nu))/((-1 + nu)^2*(-5 + 4*nu)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, ((-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-2187000 + 10272180*nu - 20544431*nu^2 + 22672645*nu^3 - 14905185*nu^4 + 
     5834343*nu^5 - 1258320*nu^6 + 115272*nu^7))/
   (10*(-1 + nu)^4*(-5 + 3*nu)^2*(-4 + 3*nu)*(-5 + 4*nu)^2*(-9 + 5*nu)*
    (-6 + 5*nu)), 0, 0, (-3*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(2652 - 7034*nu + 6921*nu^2 - 2998*nu^3 + 483*nu^4))/
   (5*(-1 + nu)^4*(-5 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), (24*(-2 + nu)^2*(-3 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu))/(5*(-1 + nu)^3*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)*(-6 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-3*(-2 + 3*nu)*(-1 + 3*nu)*(-1 + 4*nu)*
    (-1058400 + 6771780*nu - 18351435*nu^2 + 27316712*nu^3 - 24133388*nu^4 + 
     12660869*nu^5 - 3653880*nu^6 + 447696*nu^7))/
   (20*(-1 + nu)^2*(-3 + 2*nu)*(-1 + 2*nu)*(-5 + 3*nu)*(-5 + 4*nu)^2*
    (-3 + 4*nu)*(-6 + 5*nu)*(-4 + 5*nu)), 0, 0, 0, 0, 
  (9*(-5 + 3*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-1 + 4*nu))/
   (4*(-1 + nu)^2*(-3 + 2*nu)*(-1 + 2*nu)*(-5 + 4*nu)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*(-1 + 2*nu)*(-4 + 3*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(-1 + 4*nu)*
    (300 - 425*nu + 149*nu^2))/(5*(-1 + nu)^3*(-3 + 2*nu)*(-5 + 4*nu)*
    (-8 + 5*nu)*(-6 + 5*nu)*(-4 + 5*nu)), 
  (-3*(-3 + 2*nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-1 + 4*nu)*
    (-480 + 1096*nu - 831*nu^2 + 209*nu^3))/(5*(-1 + nu)^3*(-5 + 4*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)*(-4 + 5*nu)), 0, 
  (36*(-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-1 + 4*nu)*
    (-9 + 7*nu))/(5*(-1 + nu)^3*(-5 + 4*nu)*(-6 + 5*nu)*(-4 + 5*nu)), 0, 0, 
  0, 0, 0, (-27*(-2 + nu)*(-1 + 2*nu)*(-5 + 3*nu)^2*(-4 + 3*nu)^2*(-2 + 3*nu)*
    (-1 + 3*nu)*(-1 + 4*nu))/(5*(-1 + nu)^3*(-3 + 2*nu)*(-5 + 4*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)*(-4 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(3*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (28245504 - 180049536*nu + 514183880*nu^2 - 866225490*nu^3 + 
     953234837*nu^4 - 715903736*nu^5 + 371571746*nu^6 - 131589330*nu^7 + 
     30427309*nu^8 - 4147684*nu^9 + 253076*nu^10))/
   (8*(-2 + nu)^3*(-1 + nu)^4*(-3 + 2*nu)^2*(-7 + 4*nu)^2*(-5 + 4*nu)^2*
    (-8 + 5*nu)*(-6 + 5*nu)), (6*(-3 + 2*nu)*(-1 + 2*nu)*(-2 + 3*nu)*
    (-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(22960 - 95570*nu + 166157*nu^2 - 
     154341*nu^3 + 80725*nu^4 - 22525*nu^5 + 2618*nu^6))/
   ((-2 + nu)^2*(-1 + nu)^4*(-7 + 4*nu)*(-5 + 4*nu)^2*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), 0, (-3*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(1793344 - 9311864*nu + 21101146*nu^2 - 27261815*nu^3 + 
     21968269*nu^4 - 11308783*nu^5 + 3632369*nu^6 - 665674*nu^7 + 
     53296*nu^8))/(2*(-2 + nu)^3*(-1 + nu)^4*(-4 + 3*nu)*(-7 + 4*nu)^2*
    (-5 + 4*nu)^2*(-6 + 5*nu)), 0, 0, 
  (-3*(-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-188 + 429*nu - 313*nu^2 + 74*nu^3))/((-2 + nu)*(-1 + nu)^3*(-3 + 2*nu)*
    (-4 + 3*nu)*(-7 + 4*nu)*(-5 + 4*nu)^2), 0, 0, 
  (3*(-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (36288 - 143086*nu + 234331*nu^2 - 204041*nu^3 + 99643*nu^4 - 
     25881*nu^5 + 2794*nu^6))/((-1 + nu)^4*(-3 + 2*nu)^2*(-7 + 4*nu)*
    (-5 + 4*nu)^2*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 
  (-9*(-2 + nu)*(-1 + 2*nu)*(-7 + 3*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu))/(4*(-1 + nu)^3*(-3 + 2*nu)*(-7 + 4*nu)^2*
    (-5 + 4*nu)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {(-24*(-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu)*(-9 + 7*nu))/(5*(-1 + nu)^4*(-3 + 2*nu)*
    (-6 + 5*nu)*(-4 + 5*nu)), 0, 0, (3*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu)*(-3120 + 6785*nu - 4893*nu^2 + 1170*nu^3))/
   (5*(-1 + nu)^4*(-5 + 3*nu)*(-5 + 4*nu)*(-6 + 5*nu)*(-4 + 5*nu)), 0, 0, 0, 
  0, 0, 0, 0, (-36*(-2 + nu)^2*(-1 + 2*nu)*(-5 + 3*nu)*(-4 + 3*nu)*
    (-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu))/
   (5*(-1 + nu)^4*(-3 + 2*nu)*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)*
    (-4 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {((-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(-72169862760 + 411622901415*nu - 1065303497070*nu^2 + 
     1651298564061*nu^3 - 1703268926408*nu^4 + 1227439045733*nu^5 - 
     630534626134*nu^6 + 230868302323*nu^7 - 59039261868*nu^8 + 
     10041370116*nu^9 - 1022118240*nu^10 + 47165472*nu^11))/
   (40*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)^3*(-7 + 3*nu)*(-5 + 3*nu)*
    (-9 + 4*nu)^2*(-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)), 
  (-2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (361815 - 1611625*nu + 2743660*nu^2 - 2361258*nu^3 + 1101303*nu^4 - 
     266397*nu^5 + 26262*nu^6))/(5*(-2 + nu)^2*(-1 + nu)^3*(-7 + 3*nu)*
    (-5 + 3*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  -((-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
     (-19977646005 + 109192044870*nu - 269358504435*nu^2 + 
      395444090976*nu^3 - 383381283271*nu^4 + 257273215214*nu^5 - 
      121652212325*nu^6 + 40398776620*nu^7 - 9188949996*nu^8 + 
      1353264960*nu^9 - 114698688*nu^10 + 4141440*nu^11))/
   (10*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)^2*(-7 + 3*nu)*(-5 + 3*nu)^2*
    (-9 + 4*nu)^2*(-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)), 0, 0, 
  (-3*(-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-444555 + 1170300*nu - 1227118*nu^2 + 640578*nu^3 - 166463*nu^4 + 
     17226*nu^5))/(5*(-2 + nu)*(-1 + nu)^3*(-3 + 2*nu)^2*(-9 + 4*nu)*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (3*(-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-1692 + 2887*nu - 1614*nu^2 + 295*nu^3))/((-1 + nu)^3*(-3 + 2*nu)*
    (-9 + 4*nu)*(-7 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (2398995 - 7725360*nu + 10329452*nu^2 - 7339592*nu^3 + 2922711*nu^4 - 
     618384*nu^5 + 54306*nu^6))/(5*(-2 + nu)*(-1 + nu)^3*(-3 + 2*nu)^2*
    (-7 + 3*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (3*(-1 + 2*nu)*(-5 + 3*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(-17 + 10*nu))/((-1 + nu)^3*(-3 + 2*nu)^3*(-8 + 5*nu)*
    (-7 + 5*nu)), 0, -(((-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
     (-3 + 4*nu)*(-1 + 4*nu)*(1158633 - 3599019*nu + 4629454*nu^2 - 
      3156673*nu^3 + 1203519*nu^4 - 243294*nu^5 + 20376*nu^6))/
    ((-1 + nu)^3*(-3 + 2*nu)^2*(-7 + 3*nu)*(-9 + 4*nu)^2*(-7 + 4*nu)^2*
     (-8 + 5*nu)*(-7 + 5*nu))), (27*(-2 + nu)^2*(-1 + 2*nu)*(-7 + 3*nu)^2*
    (-5 + 3*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu))/
   (10*(-1 + nu)^3*(-3 + 2*nu)^2*(-9 + 4*nu)*(-7 + 4*nu)*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
     (123773040 - 690454134*nu + 1625920523*nu^2 - 2132146782*nu^3 + 
      1713448584*nu^4 - 867599888*nu^5 + 271069353*nu^6 - 47875308*nu^7 + 
      3665028*nu^8))/(40*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)^3*(-7 + 4*nu)^2*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)), 
  (2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-2068260 + 5841307*nu - 6585359*nu^2 + 3703099*nu^3 - 1038237*nu^4 + 
     116058*nu^5))/(5*(-2 + nu)^2*(-1 + nu)^3*(-7 + 4*nu)*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  ((-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-36714978 + 208951407*nu - 526975605*nu^2 + 772520358*nu^3 - 
     725167960*nu^4 + 451941939*nu^5 - 186984333*nu^6 + 49523320*nu^7 - 
     7619364*nu^8 + 518880*nu^9))/(2*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)^2*
    (-5 + 3*nu)^2*(-7 + 4*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)), 0, 0, 
  (-3*(-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (14208 - 33569*nu + 29746*nu^2 - 11715*nu^3 + 1730*nu^4))/
   ((-2 + nu)*(-1 + nu)^3*(-3 + 2*nu)^2*(-7 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), (-12*(-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu)*(-17 + 11*nu))/((-1 + nu)^3*(-3 + 2*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  -(((-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
     (17244 - 41171*nu + 36346*nu^2 - 14081*nu^3 + 2022*nu^4))/
    ((-1 + nu)^3*(-3 + 2*nu)^3*(-7 + 4*nu)*(-11 + 5*nu)*(-8 + 5*nu)*
     (-7 + 5*nu))), (-9*(-2 + nu)*(-1 + 2*nu)*(-7 + 3*nu)*(-5 + 3*nu)*
    (-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-9078 + 14639*nu - 7820*nu^2 + 1383*nu^3))/(20*(-1 + nu)^3*(-3 + 2*nu)^2*
    (-7 + 4*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (6*(-2 + nu)*(-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(-17 + 10*nu))/((-1 + nu)^3*(-3 + 2*nu)^3*(-8 + 5*nu)*
    (-7 + 5*nu)), 0, (18*(-2 + nu)^2*(-1 + 2*nu)*(-7 + 3*nu)*(-5 + 3*nu)*
    (-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu))/
   (5*(-1 + nu)^3*(-3 + 2*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {((-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(-830634660 + 4382965485*nu - 10243503170*nu^2 + 
     13917479831*nu^3 - 12114479512*nu^4 + 7006023211*nu^5 - 
     2691854442*nu^6 + 662576241*nu^7 - 94799832*nu^8 + 6006816*nu^9))/
   (5*(-2 + nu)^4*(-1 + nu)^3*(-3 + 2*nu)^3*(-7 + 3*nu)*(-5 + 3*nu)*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)), 
  (-4*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-41941095 + 163455445*nu - 272338160*nu^2 + 251413384*nu^3 - 
     138860571*nu^4 + 45877161*nu^5 - 8393358*nu^6 + 655866*nu^7))/
   (5*(-2 + nu)^3*(-1 + nu)^3*(-7 + 3*nu)*(-5 + 3*nu)*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  (-4*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-520871535 + 2704109460*nu - 6224155120*nu^2 + 8336215745*nu^3 - 
     7159072523*nu^4 + 4087951360*nu^5 - 1551964026*nu^6 + 377706321*nu^7 - 
     53467260*nu^8 + 3353850*nu^9))/(5*(-2 + nu)^4*(-1 + nu)^3*(-3 + 2*nu)^2*
    (-7 + 3*nu)*(-5 + 3*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)), 0, 0, 
  (6*(-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-304905 + 860915*nu - 970305*nu^2 + 545451*nu^3 - 152866*nu^4 + 
     17078*nu^5))/(5*(-2 + nu)^2*(-1 + nu)^3*(-3 + 2*nu)^2*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  (4*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-3984435 + 16643250*nu - 29526902*nu^2 + 28858345*nu^3 - 16788863*nu^4 + 
     5815944*nu^5 - 1111128*nu^6 + 90333*nu^7))/(5*(-2 + nu)^2*(-1 + nu)^3*
    (-3 + 2*nu)^2*(-7 + 3*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), (-18*(-1 + 2*nu)*(-5 + 3*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu)*(29 - 34*nu + 10*nu^2))/
   ((-2 + nu)*(-1 + nu)^3*(-3 + 2*nu)^3*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  (2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (2637 - 6895*nu + 6573*nu^2 - 2721*nu^3 + 414*nu^4))/
   ((-1 + nu)^3*(-3 + 2*nu)^3*(-7 + 3*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 
  (-54*(-1 + 2*nu)*(-7 + 3*nu)^2*(-5 + 3*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu))/(5*(-1 + nu)^3*(-3 + 2*nu)^2*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-12*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (19 - 28*nu + 10*nu^2))/(5*(-2 + nu)^2*(-1 + nu)^3*(-3 + 2*nu)*
    (-6 + 5*nu)), 0, 0, (4*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-55320 + 279161*nu - 601091*nu^2 + 715823*nu^3 - 509157*nu^4 + 
     216306*nu^5 - 50820*nu^6 + 5094*nu^7))/(5*(-2 + nu)^2*(-1 + nu)^4*
    (-5 + 3*nu)^2*(-4 + 3*nu)*(-5 + 4*nu)*(-6 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, (2*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-2527200 + 17671176*nu - 54212202*nu^2 + 95924152*nu^3 - 
     108015694*nu^4 + 80350023*nu^5 - 39515081*nu^6 + 12396575*nu^7 - 
     2252367*nu^8 + 180666*nu^9))/(15*(-2 + nu)^2*(-1 + nu)^4*(-3 + 2*nu)*
    (-5 + 3*nu)*(-4 + 3*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 
  (-24*(-2 + nu)^2*(-3 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu))/(5*(-1 + nu)^3*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
     (-1506000 + 7509100*nu - 16006371*nu^2 + 18907442*nu^3 - 13366561*nu^4 + 
      5655119*nu^5 - 1325755*nu^6 + 132852*nu^7))/
   (5*(-1 + nu)^4*(-3 + 2*nu)^2*(-5 + 3*nu)*(-5 + 4*nu)*(-8 + 5*nu)*
    (-6 + 5*nu)*(-7 + 6*nu)*(-5 + 6*nu)), 
  (-4*(-3 + 2*nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (175200 - 778255*nu + 1435262*nu^2 - 1406332*nu^3 + 772030*nu^4 - 
     225097*nu^5 + 27228*nu^6))/(5*(-1 + nu)^4*(-5 + 3*nu)*(-4 + 3*nu)*
    (-5 + 4*nu)*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)*(-7 + 6*nu)*(-5 + 6*nu)), 
  0, ((-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-208425 + 735945*nu - 1035812*nu^2 + 726279*nu^3 - 253667*nu^4 + 
     35304*nu^5))/(5*(-1 + nu)^4*(-5 + 3*nu)^2*(-4 + 3*nu)*(-5 + 4*nu)*
    (-7 + 6*nu)*(-5 + 6*nu)), 0, 0, 0, 0, 0, 
  (-2*(-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (174750 - 752690*nu + 1346751*nu^2 - 1281136*nu^3 + 683314*nu^4 - 
     193731*nu^5 + 22808*nu^6))/(5*(-1 + nu)^4*(-3 + 2*nu)^2*(-5 + 4*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)*(-7 + 6*nu)*(-5 + 6*nu)), 0, 0, 0, 0, 
  0, -(((-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
     (685 - 2067*nu + 2329*nu^2 - 1161*nu^3 + 216*nu^4))/
    ((-1 + nu)^4*(-3 + 2*nu)^2*(-5 + 3*nu)*(-4 + 3*nu)*(-7 + 6*nu)*
     (-5 + 6*nu))), 0, ((-2 + nu)^2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu))/(2*(-1 + nu)^3*(-3 + 2*nu)^2*(-7 + 6*nu)*
    (-5 + 6*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-1 + 3*nu)*(-1 + 4*nu)*(1944 - 8568*nu + 13697*nu^2 - 9396*nu^3 + 
     2340*nu^4))/(3*(-1 + nu)^2*(-3 + 2*nu)*(-1 + 2*nu)*(-4 + 3*nu)*
    (-2 + 3*nu)), 0, 0, (-4*(-3 + 2*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu))/
   ((-1 + nu)^2*(-1 + 2*nu)*(-4 + 3*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(-2*(-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu)*(-179337 + 534927*nu - 634823*nu^2 + 
     374517*nu^3 - 109776*nu^4 + 12780*nu^5))/((-2 + nu)^4*(-1 + nu)^3*
    (-3 + 2*nu)^3*(-7 + 3*nu)), 0, 0, 
  (4*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (811629 - 2820514*nu + 4075138*nu^2 - 3132708*nu^3 + 1351089*nu^4 - 
     309882*nu^5 + 29520*nu^6))/((-2 + nu)^4*(-1 + nu)^3*(-3 + 2*nu)*
    (-7 + 3*nu)*(-5 + 3*nu)^2), 0, 0, 0, 0, 0, 0, 0, 
  (4*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (2637 - 6895*nu + 6573*nu^2 - 2721*nu^3 + 414*nu^4))/
   ((-1 + nu)^3*(-3 + 2*nu)^3*(-7 + 3*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 
  (2*(-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-5 + 4*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(-1670038335 + 8750614440*nu - 20313506435*nu^2 + 
     27420692800*nu^3 - 23720426801*nu^4 + 13636721436*nu^5 - 
     5209944201*nu^6 + 1275510984*nu^7 - 181571460*nu^8 + 11449908*nu^9))/
   (5*(-2 + nu)^4*(-1 + nu)^3*(-3 + 2*nu)^3*(-7 + 3*nu)*(-5 + 3*nu)*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 
  (-54*(-1 + 2*nu)*(-7 + 3*nu)^2*(-5 + 3*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu))/(5*(-1 + nu)^3*(-3 + 2*nu)^2*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {(2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-155700 + 579570*nu - 860938*nu^2 + 637945*nu^3 - 235791*nu^4 + 
     34776*nu^5))/(5*(-1 + nu)^5*(-3 + 2*nu)^2*(-5 + 3*nu)*(-5 + 4*nu)*
    (-6 + 5*nu)), ((-3 + 2*nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu)*(280 - 459*nu + 189*nu^2))/
   ((-1 + nu)^5*(-5 + 3*nu)*(-4 + 3*nu)*(-5 + 4*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -((-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
     (-1 + 4*nu)*(54720 - 160683*nu + 176405*nu^2 - 85788*nu^3 + 15588*nu^4))/
   (6*(-1 + nu)^5*(-3 + 2*nu)^2*(-5 + 3*nu)*(-4 + 3*nu)), 0, 0, 0, 0, 
  (-6*(-2 + nu)^2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu))/((-1 + nu)^5*(-3 + 2*nu)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {((-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(-160215840 + 1002836205*nu - 2670045904*nu^2 + 
     4022147580*nu^3 - 3807665694*nu^4 + 2360985819*nu^5 - 962127082*nu^6 + 
     249068044*nu^7 - 37231192*nu^8 + 2451680*nu^9))/
   (5*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)^3*(-5 + 3*nu)*(-9 + 4*nu)*
    (-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)), 
  (8*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-54045 + 69795*nu + 37330*nu^2 - 112847*nu^3 + 76597*nu^4 - 22306*nu^5 + 
     2440*nu^6))/(5*(-2 + nu)^2*(-1 + nu)^3*(-5 + 3*nu)*(-9 + 4*nu)*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (6*(-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-2211 + 3595*nu - 1934*nu^2 + 344*nu^3))/((-1 + nu)^3*(-3 + 2*nu)*
    (-9 + 4*nu)*(-7 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (-2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (2409225 - 7872275*nu + 10697297*nu^2 - 7735553*nu^3 + 3138748*nu^4 - 
     677374*nu^5 + 60728*nu^6))/(5*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)*
    (-5 + 3*nu)^2*(-9 + 4*nu)*(-11 + 5*nu)), 0, 0, 0, 0, 0, 
  (-4*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-496170 + 1364527*nu - 1492353*nu^2 + 811188*nu^3 - 219114*nu^4 + 
     23528*nu^5))/(5*(-1 + nu)^3*(-3 + 2*nu)^3*(-9 + 4*nu)*(-11 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)), 0, (6*(-2 + nu)*(-1 + 2*nu)*(-5 + 3*nu)*
    (-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-17 + 10*nu))/
   ((-1 + nu)^3*(-3 + 2*nu)^3*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 
  -((-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-5 + 4*nu)*(-3 + 4*nu)*
     (-1 + 4*nu)*(-25497585 + 71542440*nu - 60024430*nu^2 - 18354184*nu^3 + 
      69553007*nu^4 - 55033216*nu^5 + 21641192*nu^6 - 4383880*nu^7 + 
      365856*nu^8))/(5*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)^3*(-5 + 3*nu)*
    (-9 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  (2*(-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (5273235 - 17370846*nu + 23756000*nu^2 - 17263228*nu^3 + 7030251*nu^4 - 
     1521176*nu^5 + 136624*nu^6))/(5*(-1 + nu)^3*(-3 + 2*nu)^3*(-9 + 4*nu)*
    (-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 
  (6*(-2 + nu)^2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-610065 + 1629210*nu - 1731865*nu^2 + 915852*nu^3 - 240912*nu^4 + 
     25216*nu^5))/(5*(-1 + nu)^3*(-3 + 2*nu)^3*(-9 + 4*nu)*(-7 + 4*nu)*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (18*(-2 + nu)^2*(-1 + 2*nu)*(-7 + 3*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu))/(5*(-1 + nu)^3*(-3 + 2*nu)^2*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, (6*(-1 + 3*nu)*(-1 + 4*nu)*(648 - 1013*nu + 394*nu^2))/
   (5*(-1 + nu)^2*(-5 + 4*nu)*(-6 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-4*(-1 + 3*nu)*(-1 + 4*nu)*(-9 + 7*nu))/((-1 + nu)^2*(-3 + 2*nu)), 0, 0, 
  0, 0, 0, 0, (-3*(-5 + 3*nu)*(-1 + 3*nu)*(-1 + 4*nu))/
   ((-1 + nu)^2*(-5 + 4*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (29160 - 105014*nu + 156116*nu^2 - 122845*nu^3 + 54094*nu^4 - 
     12681*nu^5 + 1242*nu^6))/(5*(-2 + nu)*(-1 + nu)^4*(-5 + 3*nu)*
    (-5 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-6 + 5*nu)), 
  (2*(-3 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-179280 + 861300*nu - 1771376*nu^2 + 2021200*nu^3 - 1381519*nu^4 + 
     565493*nu^5 - 128313*nu^6 + 12447*nu^7))/(5*(-2 + nu)*(-1 + nu)^4*
    (-5 + 3*nu)*(-4 + 3*nu)*(-5 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), 0, (4*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-16995 + 58921*nu - 81243*nu^2 + 55695*nu^3 - 18984*nu^4 + 2574*nu^5))/
   (5*(-1 + nu)^4*(-5 + 3*nu)^2*(-4 + 3*nu)*(-5 + 4*nu)*(-6 + 5*nu)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
     (577440 - 2493252*nu + 4473986*nu^2 - 4270971*nu^3 + 2287750*nu^4 - 
      651987*nu^5 + 77238*nu^6))/(15*(-1 + nu)^4*(-3 + 2*nu)*(-5 + 3*nu)*
    (-4 + 3*nu)*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 0, 0, 0, 0, 0, 0, 
  (-3*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (2652 - 7034*nu + 6921*nu^2 - 2998*nu^3 + 483*nu^4))/
   (5*(-1 + nu)^4*(-5 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), (24*(-2 + nu)^2*(-3 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu))/(5*(-1 + nu)^3*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)*(-6 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (72*(-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-1 + 4*nu)*
    (-9 + 7*nu))/(5*(-1 + nu)^3*(-5 + 4*nu)*(-6 + 5*nu)*(-4 + 5*nu)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-1 + 4*nu)*
     (40320 - 118152*nu + 129473*nu^2 - 62859*nu^3 + 11404*nu^4))/
   (5*(-1 + nu)^3*(-3 + 2*nu)*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)*
    (-4 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 
  (-27*(-2 + nu)*(-1 + 2*nu)*(-5 + 3*nu)^2*(-4 + 3*nu)^2*(-2 + 3*nu)*
    (-1 + 3*nu)*(-1 + 4*nu))/(5*(-1 + nu)^3*(-3 + 2*nu)*(-5 + 4*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)*(-4 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {((-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(-22445545500 + 139423091940*nu - 392859704385*nu^2 + 
     662784527726*nu^3 - 743805842406*nu^4 + 582979982486*nu^5 - 
     325608496107*nu^6 + 129585047592*nu^7 - 36010386762*nu^8 + 
     6654217600*nu^9 - 735831000*nu^10 + 36886816*nu^11))/
   (10*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)^3*(-5 + 3*nu)*(-9 + 4*nu)^2*
    (-7 + 4*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)), 
  (2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (374625 - 1770570*nu + 3128780*nu^2 - 2766002*nu^3 + 1317063*nu^4 - 
     323884*nu^5 + 32356*nu^6))/(5*(-2 + nu)^2*(-1 + nu)^3*(-5 + 3*nu)*
    (-9 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  -((-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
     (862588935 - 3803950590*nu + 7309806190*nu^2 - 7994683272*nu^3 + 
      5443006983*nu^4 - 2362210146*nu^5 + 638176692*nu^6 - 98127432*nu^7 + 
      6574880*nu^8))/(10*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)*(-5 + 3*nu)^2*
    (-9 + 4*nu)^2*(-7 + 4*nu)*(-11 + 5*nu)), 
  (-9*(-2 + nu)*(-1 + 2*nu)*(-7 + 3*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu)*(-2211 + 3595*nu - 1934*nu^2 + 344*nu^3))/
   (4*(-1 + nu)^3*(-3 + 2*nu)^2*(-9 + 4*nu)*(-7 + 4*nu)^2*(-9 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 0, 
  ((-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-2125215 + 5784395*nu - 6265547*nu^2 + 3374937*nu^3 - 903754*nu^4 + 
     96232*nu^5))/(5*(-1 + nu)^3*(-3 + 2*nu)^3*(-9 + 4*nu)*(-11 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)), 0, (-3*(-2 + nu)*(-1 + 2*nu)*(-5 + 3*nu)*
    (-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-224919 + 597615*nu - 632038*nu^2 + 332508*nu^3 - 87000*nu^4 + 
     9056*nu^5))/(2*(-1 + nu)^3*(-3 + 2*nu)^3*(-9 + 4*nu)^2*(-7 + 4*nu)^2*
    (-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 
  ((-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-5 + 4*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(18161820 - 88154055*nu + 185428315*nu^2 - 221026130*nu^3 + 
     163433158*nu^4 - 76816271*nu^5 + 22423495*nu^6 - 3718280*nu^7 + 
     268236*nu^8))/(5*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)^3*(-5 + 3*nu)*
    (-9 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  (-4*(-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (1176120 - 3839625*nu + 5203607*nu^2 - 3746314*nu^3 + 1510806*nu^4 - 
     323516*nu^5 + 28732*nu^6))/(5*(-1 + nu)^3*(-3 + 2*nu)^3*(-9 + 4*nu)*
    (-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 
  0, (-3*(-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(-444555 + 1170300*nu - 1227118*nu^2 + 640578*nu^3 - 
     166463*nu^4 + 17226*nu^5))/(5*(-2 + nu)*(-1 + nu)^3*(-3 + 2*nu)^2*
    (-9 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (3*(-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-1692 + 2887*nu - 1614*nu^2 + 295*nu^3))/((-1 + nu)^3*(-3 + 2*nu)*
    (-9 + 4*nu)*(-7 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (3*(-1 + 2*nu)*(-5 + 3*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(-17 + 10*nu))/((-1 + nu)^3*(-3 + 2*nu)^3*(-8 + 5*nu)*
    (-7 + 5*nu)), (27*(-2 + nu)^2*(-1 + 2*nu)*(-7 + 3*nu)^2*(-5 + 3*nu)^2*
    (-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu))/
   (10*(-1 + nu)^3*(-3 + 2*nu)^2*(-9 + 4*nu)*(-7 + 4*nu)*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-3*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (47152896 - 303140768*nu + 876131616*nu^2 - 1499440622*nu^3 + 
     1683218333*nu^4 - 1295327440*nu^5 + 692216058*nu^6 - 253705310*nu^7 + 
     61046565*nu^8 - 8709812*nu^9 + 559636*nu^10))/
   (4*(-2 + nu)^3*(-1 + nu)^4*(-3 + 2*nu)^2*(-7 + 4*nu)^2*(-5 + 4*nu)^2*
    (-8 + 5*nu)*(-6 + 5*nu)), (-3*(-3 + 2*nu)*(-1 + 2*nu)*(-2 + 3*nu)*
    (-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-182336 + 883720*nu - 1837046*nu^2 + 
     2123349*nu^3 - 1473833*nu^4 + 614305*nu^5 - 142353*nu^6 + 14146*nu^7))/
   ((-2 + nu)^2*(-1 + nu)^4*(-4 + 3*nu)*(-7 + 4*nu)*(-5 + 4*nu)^2*(-8 + 5*nu)*
    (-7 + 5*nu)*(-6 + 5*nu)), 0, (3*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu)*(855232 - 4425384*nu + 10016518*nu^2 - 
     12952703*nu^3 + 10466062*nu^4 - 5410890*nu^5 + 1747866*nu^6 - 
     322543*nu^7 + 26034*nu^8))/(4*(-2 + nu)^3*(-1 + nu)^4*(-5 + 3*nu)*
    (-4 + 3*nu)*(-7 + 4*nu)*(-5 + 4*nu)^2*(-6 + 5*nu)), 0, 0, 0, 0, 0, 
  (3*(-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (36288 - 143086*nu + 234331*nu^2 - 204041*nu^3 + 99643*nu^4 - 
     25881*nu^5 + 2794*nu^6))/(2*(-1 + nu)^4*(-3 + 2*nu)^2*(-7 + 4*nu)*
    (-5 + 4*nu)^2*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 0, 
  (-9*(-2 + nu)*(-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(109648 - 413326*nu + 643431*nu^2 - 529193*nu^3 + 
     242367*nu^4 - 58561*nu^5 + 5826*nu^6))/(4*(-1 + nu)^4*(-3 + 2*nu)^2*
    (-7 + 4*nu)^2*(-5 + 4*nu)^2*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 0, 0, 
  0, (3*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (3843840 - 25522144*nu + 76208784*nu^2 - 134805746*nu^3 + 
     156487051*nu^4 - 124602170*nu^5 + 68940712*nu^6 - 26179228*nu^7 + 
     6531369*nu^8 - 966936*nu^9 + 64516*nu^10))/((-2 + nu)^3*(-1 + nu)^4*
    (-3 + 2*nu)^2*(-4 + 3*nu)*(-7 + 4*nu)*(-5 + 4*nu)*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), 0, 0, 0, 0, 0, 0, (-3*(-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*
    (-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-188 + 429*nu - 313*nu^2 + 74*nu^3))/
   (2*(-2 + nu)*(-1 + nu)^3*(-3 + 2*nu)*(-4 + 3*nu)*(-7 + 4*nu)*
    (-5 + 4*nu)^2), 0, (3*(-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu)*(36288 - 143086*nu + 234331*nu^2 - 204041*nu^3 + 
     99643*nu^4 - 25881*nu^5 + 2794*nu^6))/(2*(-1 + nu)^4*(-3 + 2*nu)^2*
    (-7 + 4*nu)*(-5 + 4*nu)^2*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 0, 
  (-9*(-2 + nu)*(-1 + 2*nu)*(-7 + 3*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu))/(4*(-1 + nu)^3*(-3 + 2*nu)*(-7 + 4*nu)^2*
    (-5 + 4*nu)^2), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (53985831480 - 311165780130*nu + 805658259421*nu^2 - 1233910101179*nu^3 + 
     1237898503382*nu^4 - 849983908956*nu^5 + 404515849601*nu^6 - 
     131748392347*nu^7 + 28102547588*nu^8 - 3544888716*nu^9 + 
     200794160*nu^10))/(20*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)^3*(-5 + 3*nu)*
    (-9 + 4*nu)*(-7 + 4*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)), 
  -((-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
     (-107977230 + 431404875*nu - 735390798*nu^2 + 693298898*nu^3 - 
      390388942*nu^4 + 131289123*nu^5 - 24415694*nu^6 + 1936840*nu^7))/
   (5*(-2 + nu)^2*(-1 + nu)^3*(-5 + 3*nu)*(-9 + 4*nu)*(-7 + 4*nu)*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  -((-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
     (-131413410 + 509366825*nu - 844159974*nu^2 + 775338610*nu^3 - 
      426205670*nu^4 + 140208277*nu^5 - 25556298*nu^6 + 1990936*nu^7))/
   (20*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)*(-5 + 3*nu)^2*(-9 + 4*nu)*
    (-7 + 4*nu)*(-11 + 5*nu)), 0, 0, 0, 0, 0, 
  -((-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
     (40501170 - 134156867*nu + 184458597*nu^2 - 134735179*nu^3 + 
      55135445*nu^4 - 11983326*nu^5 + 1080616*nu^6))/
   (10*(-1 + nu)^3*(-3 + 2*nu)^3*(-9 + 4*nu)*(-7 + 4*nu)*(-11 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)), 0, (3*(-2 + nu)*(-1 + 2*nu)*(-5 + 3*nu)*
    (-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (124490 - 280321*nu + 235442*nu^2 - 87397*nu^3 + 12094*nu^4))/
   (4*(-1 + nu)^3*(-3 + 2*nu)^3*(-7 + 4*nu)^2*(-11 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), 0, 0, 0, -((-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
     (-5 + 4*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-1063105290 + 5515807545*nu - 
      12690233165*nu^2 + 16991949998*nu^3 - 14591894480*nu^4 + 
      8333958265*nu^5 - 3165500773*nu^6 + 771026688*nu^7 - 109272772*nu^8 + 
      6865104*nu^9))/(5*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)^3*(-5 + 3*nu)*
    (-9 + 4*nu)*(-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), (6*(-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu)*(-2211 + 3595*nu - 1934*nu^2 + 344*nu^3))/
   ((-1 + nu)^3*(-3 + 2*nu)*(-9 + 4*nu)*(-7 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), (2*(-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu)*(5273235 - 17370846*nu + 23756000*nu^2 - 
     17263228*nu^3 + 7030251*nu^4 - 1521176*nu^5 + 136624*nu^6))/
   (5*(-1 + nu)^3*(-3 + 2*nu)^3*(-9 + 4*nu)*(-7 + 4*nu)*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 0, 
  (3*(-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (11490 - 22661*nu + 16118*nu^2 - 4805*nu^3 + 486*nu^4))/
   (10*(-2 + nu)*(-1 + nu)^3*(-3 + 2*nu)^2*(-7 + 4*nu)*(-9 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)), (-12*(-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*
    (-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-17 + 11*nu))/
   ((-1 + nu)^3*(-3 + 2*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  -((-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
     (56514 - 127045*nu + 106558*nu^2 - 39509*nu^3 + 5462*nu^4))/
   (2*(-1 + nu)^3*(-3 + 2*nu)^3*(-7 + 4*nu)*(-11 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), 0, (-9*(-2 + nu)*(-1 + 2*nu)*(-7 + 3*nu)*(-5 + 3*nu)*
    (-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-9078 + 14639*nu - 7820*nu^2 + 1383*nu^3))/(20*(-1 + nu)^3*(-3 + 2*nu)^2*
    (-7 + 4*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (18*(-2 + nu)^2*(-1 + 2*nu)*(-7 + 3*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu))/(5*(-1 + nu)^3*(-3 + 2*nu)^2*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 0, 0, 0, 0}, 
 {-((-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
     (23665755960 - 132750967950*nu + 334822236699*nu^2 - 499996968165*nu^3 + 
      489531786938*nu^4 - 328319788260*nu^5 + 152748159783*nu^6 - 
      48672853205*nu^7 + 10165220700*nu^8 - 1256353908*nu^9 + 
      69772752*nu^10))/(20*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)^3*(-5 + 3*nu)*
    (-9 + 4*nu)*(-7 + 4*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)), 
  -((-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
     (-142376490 + 536631135*nu - 865653690*nu^2 + 774653174*nu^3 - 
      415281574*nu^4 + 133351691*nu^5 - 23746254*nu^6 + 1808712*nu^7))/
   (5*(-2 + nu)^2*(-1 + nu)^3*(-5 + 3*nu)*(-9 + 4*nu)*(-7 + 4*nu)*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (6*(-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-2211 + 3595*nu - 1934*nu^2 + 344*nu^3))/((-1 + nu)^3*(-3 + 2*nu)*
    (-9 + 4*nu)*(-7 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  ((-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (6768690 - 22896063*nu + 32285711*nu^2 - 24287821*nu^3 + 10278383*nu^4 - 
     2319432*nu^5 + 217980*nu^6))/(20*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)^2*
    (-5 + 3*nu)*(-7 + 4*nu)*(-11 + 5*nu)), 0, 0, 0, 0, 0, 
  ((-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (22026 - 44703*nu + 33866*nu^2 - 11347*nu^3 + 1418*nu^4))/
   (2*(-1 + nu)^3*(-3 + 2*nu)^3*(-7 + 4*nu)*(-11 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), 0, (3*(-2 + nu)*(-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*
    (-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(51186 - 120105*nu + 104546*nu^2 - 
     40037*nu^3 + 5694*nu^4))/(4*(-1 + nu)^3*(-3 + 2*nu)^3*(-7 + 4*nu)^2*
    (-11 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 
  ((-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-5 + 4*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(-403204905 + 1894998735*nu - 3943842465*nu^2 + 
     4768895214*nu^3 - 3690913615*nu^4 + 1895218163*nu^5 - 645275875*nu^6 + 
     140375400*nu^7 - 17689404*nu^8 + 982704*nu^9))/
   (5*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)^3*(-5 + 3*nu)*(-9 + 4*nu)*
    (-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 
  0, (6*(-2 + nu)^2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(-1270575 + 3360654*nu - 3540743*nu^2 + 1857260*nu^3 - 
     484976*nu^4 + 50432*nu^5))/(5*(-1 + nu)^3*(-3 + 2*nu)^3*(-9 + 4*nu)*
    (-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  (-3*(-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (153570 - 358351*nu + 313578*nu^2 - 121955*nu^3 + 17786*nu^4))/
   (10*(-2 + nu)*(-1 + nu)^3*(-3 + 2*nu)^2*(-7 + 4*nu)*(-9 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)), 0, ((-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*
    (-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(22026 - 44703*nu + 33866*nu^2 - 
     11347*nu^3 + 1418*nu^4))/(2*(-1 + nu)^3*(-3 + 2*nu)^3*(-7 + 4*nu)*
    (-11 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  (-9*(-2 + nu)*(-1 + 2*nu)*(-7 + 3*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu)*(-9078 + 14639*nu - 7820*nu^2 + 1383*nu^3))/
   (20*(-1 + nu)^3*(-3 + 2*nu)^2*(-7 + 4*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)), 0, (18*(-2 + nu)^2*(-1 + 2*nu)*(-7 + 3*nu)*
    (-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu))/
   (5*(-1 + nu)^3*(-3 + 2*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-208425 + 735945*nu - 1035812*nu^2 + 726279*nu^3 - 253667*nu^4 + 
     35304*nu^5))/(5*(-1 + nu)^4*(-5 + 3*nu)^2*(-4 + 3*nu)*(-5 + 4*nu)*
    (-7 + 6*nu)*(-5 + 6*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
     (2430960 - 10901846*nu + 20330101*nu^2 - 20177497*nu^3 + 11240054*nu^4 - 
      3331818*nu^5 + 410544*nu^6))/(10*(-1 + nu)^4*(-3 + 2*nu)^2*(-8 + 5*nu)*
    (-7 + 5*nu)*(-6 + 5*nu)*(-7 + 6*nu)*(-5 + 6*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (174750 - 752690*nu + 1346751*nu^2 - 1281136*nu^3 + 683314*nu^4 - 
     193731*nu^5 + 22808*nu^6))/(5*(-1 + nu)^4*(-3 + 2*nu)^2*(-5 + 4*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)*(-7 + 6*nu)*(-5 + 6*nu)), 0, 0, 0, 0, 
  ((-2 + nu)^2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu))/
   (2*(-1 + nu)^3*(-3 + 2*nu)^2*(-7 + 6*nu)*(-5 + 6*nu)), 0, 0, 0, 0, 0}, 
 {((-1 + 2*nu)*(-5 + 3*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(-28287 + 62343*nu - 52520*nu^2 + 20774*nu^3 - 3714*nu^4 + 
     216*nu^5))/((-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)*(-7 + 3*nu)*
    (-9 + 4*nu)^2*(-7 + 4*nu)^2), 0, 0, 
  (-2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-2595261375 + 12396963765*nu - 26236392995*nu^2 + 32286542954*nu^3 - 
     25459089037*nu^4 + 13339609937*nu^5 - 4644154173*nu^6 + 
     1035921912*nu^7 - 134337820*nu^8 + 7716432*nu^9))/
   (5*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)*(-7 + 3*nu)*(-5 + 3*nu)^2*
    (-9 + 4*nu)^2*(-7 + 4*nu)*(-11 + 5*nu)), 
  (-9*(-2 + nu)*(-1 + 2*nu)*(-7 + 3*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu)*(-2211 + 3595*nu - 1934*nu^2 + 344*nu^3))/
   (2*(-1 + nu)^3*(-3 + 2*nu)^2*(-9 + 4*nu)*(-7 + 4*nu)^2*(-9 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 0, 0, 0, 
  (-2*(-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (1158633 - 3599019*nu + 4629454*nu^2 - 3156673*nu^3 + 1203519*nu^4 - 
     243294*nu^5 + 20376*nu^6))/((-1 + nu)^3*(-3 + 2*nu)^2*(-7 + 3*nu)*
    (-9 + 4*nu)^2*(-7 + 4*nu)^2*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 
  ((-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-5 + 4*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(-604013355 + 2985017715*nu - 6549089720*nu^2 + 
     8371306180*nu^3 - 6869478227*nu^4 + 3752382811*nu^5 - 1364215426*nu^6 + 
     318270918*nu^7 - 43230792*nu^8 + 2604456*nu^9))/
   (5*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)^3*(-7 + 3*nu)*(-5 + 3*nu)*
    (-9 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 
  0, 0, 0, 0, 0, (2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(-747045 + 2044210*nu - 2225371*nu^2 + 1204266*nu^3 - 
     323852*nu^4 + 34616*nu^5))/(5*(-1 + nu)^3*(-3 + 2*nu)^3*(-9 + 4*nu)*
    (-11 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 0, 
  (-4*(-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (1176120 - 3839625*nu + 5203607*nu^2 - 3746314*nu^3 + 1510806*nu^4 - 
     323516*nu^5 + 28732*nu^6))/(5*(-1 + nu)^3*(-3 + 2*nu)^3*(-9 + 4*nu)*
    (-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (27*(-2 + nu)^2*(-1 + 2*nu)*(-7 + 3*nu)^2*(-5 + 3*nu)^2*(-2 + 3*nu)*
    (-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu))/(10*(-1 + nu)^3*(-3 + 2*nu)^2*
    (-9 + 4*nu)*(-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), 0, 0, 0, 0}, 
 {(3*(-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-251 + 513*nu - 344*nu^2 + 76*nu^3))/((-2 + nu)^3*(-1 + nu)^3*
    (-3 + 2*nu)^3), 0, 0, (-2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(6763965 - 22458105*nu + 30963409*nu^2 - 22685851*nu^3 + 
     9314026*nu^4 - 2031428*nu^5 + 183856*nu^6))/(5*(-2 + nu)^3*(-1 + nu)^3*
    (-3 + 2*nu)*(-5 + 3*nu)^2*(-9 + 4*nu)*(-11 + 5*nu)), 0, 
  (6*(-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-2211 + 3595*nu - 1934*nu^2 + 344*nu^3))/((-1 + nu)^3*(-3 + 2*nu)*
    (-9 + 4*nu)*(-7 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 0, 
  0, (6*(-2 + nu)*(-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(-17 + 10*nu))/((-1 + nu)^3*(-3 + 2*nu)^3*(-8 + 5*nu)*
    (-7 + 5*nu)), 0, 0, 0, -((-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
     (-5 + 4*nu)*(-3 + 4*nu)*(-1 + 4*nu)*(-8026965 + 38593305*nu - 
      75719807*nu^2 + 79779111*nu^3 - 49174368*nu^4 + 17828436*nu^5 - 
      3533080*nu^6 + 295968*nu^7))/(5*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)^3*
    (-9 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 
  0, 0, 0, 0, 0, (-4*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(-496170 + 1364527*nu - 1492353*nu^2 + 811188*nu^3 - 
     219114*nu^4 + 23528*nu^5))/(5*(-1 + nu)^3*(-3 + 2*nu)^3*(-9 + 4*nu)*
    (-11 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 0, 
  (2*(-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (5273235 - 17370846*nu + 23756000*nu^2 - 17263228*nu^3 + 7030251*nu^4 - 
     1521176*nu^5 + 136624*nu^6))/(5*(-1 + nu)^3*(-3 + 2*nu)^3*(-9 + 4*nu)*
    (-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  (18*(-2 + nu)^2*(-1 + 2*nu)*(-7 + 3*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu))/(5*(-1 + nu)^3*(-3 + 2*nu)^2*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0}, 
 {(-3*(-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (63309420 - 306693765*nu + 647995875*nu^2 - 780015310*nu^3 + 
     585130174*nu^4 - 280121245*nu^5 + 83579411*nu^6 - 14210192*nu^7 + 
     1054048*nu^8))/(5*(-2 + nu)^4*(-1 + nu)^3*(-3 + 2*nu)^3*(-5 + 3*nu)*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)), 
  (12*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (1471665 - 5031370*nu + 7162510*nu^2 - 5433078*nu^3 + 2315419*nu^4 - 
     525480*nu^5 + 49598*nu^6))/(5*(-2 + nu)^3*(-1 + nu)^3*(-5 + 3*nu)*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  (-6*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-42895 + 125850*nu - 147531*nu^2 + 86320*nu^3 - 25192*nu^4 + 2932*nu^5))/
   (5*(-2 + nu)^4*(-1 + nu)^3*(-3 + 2*nu)^2*(-11 + 5*nu)), 0, 0, 0, 0, 0, 
  (-18*(-1 + 2*nu)*(-5 + 3*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(29 - 34*nu + 10*nu^2))/((-2 + nu)*(-1 + nu)^3*(-3 + 2*nu)^3*
    (-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 0, 0, 
  (6*(-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-5 + 4*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(13848885 - 69056125*nu + 149414630*nu^2 - 183418150*nu^3 + 
     139839261*nu^4 - 67847333*nu^5 + 20467712*nu^6 - 3511448*nu^7 + 
     262376*nu^8))/(5*(-2 + nu)^4*(-1 + nu)^3*(-3 + 2*nu)^3*(-5 + 3*nu)*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 0, 
  (-48*(-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (7410 - 15910*nu + 12756*nu^2 - 4525*nu^3 + 599*nu^4))/
   (5*(-1 + nu)^3*(-3 + 2*nu)^3*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), 0, (6*(-1 + 2*nu)*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu)*(-304905 + 860915*nu - 970305*nu^2 + 
     545451*nu^3 - 152866*nu^4 + 17078*nu^5))/(5*(-2 + nu)^2*(-1 + nu)^3*
    (-3 + 2*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  (-18*(-1 + 2*nu)*(-5 + 3*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*
    (-1 + 4*nu)*(29 - 34*nu + 10*nu^2))/((-2 + nu)*(-1 + nu)^3*(-3 + 2*nu)^3*
    (-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 
  (-54*(-1 + 2*nu)*(-7 + 3*nu)^2*(-5 + 3*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-3 + 4*nu)*(-1 + 4*nu))/(5*(-1 + nu)^3*(-3 + 2*nu)^2*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (6*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-193 + 387*nu - 256*nu^2 + 56*nu^3))/((-2 + nu)^3*(-1 + nu)^3*
    (-3 + 2*nu)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*(-2 + nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu))/
   ((-1 + nu)^3*(-7 + 4*nu)*(-5 + 4*nu)), 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, (3*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (14288 - 57192*nu + 94889*nu^2 - 83639*nu^3 + 41354*nu^4 - 10884*nu^5 + 
     1192*nu^6))/(2*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)^2*(-4 + 3*nu)*
    (-7 + 4*nu)), 0, 0, (-3*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)*
    (-188 + 429*nu - 313*nu^2 + 74*nu^3))/(2*(-2 + nu)*(-1 + nu)^3*
    (-4 + 3*nu)*(-7 + 4*nu)*(-5 + 4*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, (-3*(-2 + nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu))/
   ((-1 + nu)^3*(-7 + 4*nu)*(-5 + 4*nu))}}


==> anc/VRRR.st <==
{{{(Gamma[-4 + 3*nu]*Gamma[-4 + 4*nu])/(Gamma[-2 + 2*nu]*Gamma[-6 + 5*nu]), 
   {}}}, {{(2^(-2*nu + 2*(k11 + nu))*3^(3*nu - 3*(k11 + nu))*
     (-4 + 3*(k11 + nu))*(-540 + 2051*(k11 + nu) - 2491*(k11 + nu)^2 + 
      966*(k11 + nu)^3)*Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-5/4 + k11 + nu]*Gamma[-1 + k11 + nu]*
     Gamma[-1/2 + k11 + nu]^2*Gamma[-4 + 3*(k11 + nu)]*
     Gamma[-4 + 4*(k11 + nu)])/(5*(-1)^k11*(-3 + 2*(k11 + nu))*
     (-6 + 5*(k11 + nu))*(-4 + 5*(k11 + nu))*(-3 + 5*(k11 + nu))*
     Gamma[-5/4 + nu]*Gamma[-1 + nu]*Gamma[-1/2 + nu]^2*
     Gamma[-3/2 + k11 + nu]*Gamma[-2/3 + k11 + nu]*Gamma[-1/3 + k11 + nu]*
     Gamma[-1/4 + k11 + nu]*Gamma[-2 + 2*(k11 + nu)]*
     Gamma[-6 + 5*(k11 + nu)]), {k11}}}, 
 {{(2^(-3 + 8*nu - 8*(k12 + nu))*3^(-1 + 3*nu - 3*(k12 + nu))*
     5^(-5*nu + 5*(k12 + nu))*(-7 + 5*(k12 + nu))*
     (816480 - 4430256*(k12 + nu) + 10487378*(k12 + nu)^2 - 
      14146878*(k12 + nu)^3 + 11895023*(k12 + nu)^4 - 6384558*(k12 + nu)^5 + 
      2136551*(k12 + nu)^6 - 407616*(k12 + nu)^7 + 33948*(k12 + nu)^8)*
     Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/5 + k12 + nu]*
     Gamma[-8/5 + k12 + nu]*Gamma[-7/5 + k12 + nu]*Gamma[-6/5 + k12 + nu]*
     Gamma[-1 + k12 + nu]^3*Gamma[-4 + 3*(k12 + nu)]*
     Gamma[-4 + 4*(k12 + nu)])/((-1)^k12*(-2 + k12 + nu)^4*(-1 + k12 + nu)*
     (-3 + 2*(k12 + nu))^2*(-5 + 3*(k12 + nu))*(-5 + 4*(k12 + nu))*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-2 + k12 + nu]^2*Gamma[-3/2 + k12 + nu]*
     Gamma[-3/4 + k12 + nu]*Gamma[-2/3 + k12 + nu]*Gamma[-1/3 + k12 + nu]*
     Gamma[-1/4 + k12 + nu]*Gamma[-2 + 2*(k12 + nu)]*
     Gamma[-6 + 5*(k12 + nu)]), {k12}}, 
  {((-1)^(1 - k14)*2^(-3 + 8*nu - 10*(k13 + nu) + 2*(k14 + nu))*
     3^(-1 + 3*nu - 3*(k14 + nu))*5^(-1 - 5*nu + 5*(k13 + nu))*
     (-237600 + 1169472*(k13 + nu) - 2460344*(k13 + nu)^2 + 
      2866936*(k13 + nu)^3 - 1997869*(k13 + nu)^4 + 832451*(k13 + nu)^5 - 
      192003*(k13 + nu)^6 + 18909*(k13 + nu)^7)*(-4 + 3*(k14 + nu))*
     (-540 + 2051*(k14 + nu) - 2491*(k14 + nu)^2 + 966*(k14 + nu)^3)*
     Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/5 + k13 + nu]*
     Gamma[-8/5 + k13 + nu]*Gamma[-7/5 + k13 + nu]*Gamma[-6/5 + k13 + nu]*
     Gamma[-1 + k13 + nu]^2*Gamma[-5/4 + k14 + nu]*Gamma[-1 + k14 + nu]*
     Gamma[-1/2 + k14 + nu]^2*Gamma[-4 + 3*(k14 + nu)]*
     Gamma[-4 + 4*(k14 + nu)])/((-2 + k13 + nu)^3*(-1 + k13 + nu)*
     (-5 + 3*(k13 + nu))*(-4 + 3*(k13 + nu))*(-5 + 4*(k13 + nu))*
     (-3 + 2*(k14 + nu))*(-6 + 5*(k14 + nu))*(-4 + 5*(k14 + nu))*
     (-3 + 5*(k14 + nu))*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*Gamma[-2 + k13 + nu]^2*
     Gamma[-5/4 + k13 + nu]*Gamma[-3/4 + k13 + nu]*Gamma[-1/2 + k13 + nu]^2*
     Gamma[-3/2 + k14 + nu]*Gamma[-2/3 + k14 + nu]*Gamma[-1/3 + k14 + nu]*
     Gamma[-1/4 + k14 + nu]*Gamma[-2 + 2*(k14 + nu)]*
     Gamma[-6 + 5*(k14 + nu)]), {k13, k14}}}, 
 {{((-5 + 4*nu)*Gamma[-4 + 3*nu]*Gamma[-3 + 3*nu])/
    ((-3 + 2*nu)*Gamma[-1 + nu]*Gamma[-6 + 5*nu]), {}}}, 
 {{(2^(-1 - 2*k16)*3^(-1 + 6*nu - 6*(k16 + nu))*5^(-5*nu + 5*(k16 + nu))*
     (-9 + 5*(k16 + nu))*(-8 + 5*(k16 + nu))*(-7 + 5*(k16 + nu))*
     (588 - 1765*(k16 + nu) + 1963*(k16 + nu)^2 - 956*(k16 + nu)^3 + 
      172*(k16 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-9/5 + k16 + nu]*Gamma[-7/4 + k16 + nu]*
     Gamma[-8/5 + k16 + nu]*Gamma[-7/5 + k16 + nu]*Gamma[-5/4 + k16 + nu]*
     Gamma[-6/5 + k16 + nu]*Gamma[-1 + k16 + nu]^3*Gamma[-4 + 3*(k16 + nu)]*
     Gamma[-4 + 4*(k16 + nu)])/((-1)^k16*(-2 + k16 + nu)^4*
     (-3 + 2*(k16 + nu))*(-7 + 3*(k16 + nu))*(-5 + 3*(k16 + nu))*
     Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
     Gamma[-5/4 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k16 + nu]*Gamma[-2 + k16 + nu]^2*Gamma[-5/3 + k16 + nu]*
     Gamma[-3/4 + k16 + nu]*Gamma[-2/3 + k16 + nu]*Gamma[-1/2 + k16 + nu]*
     Gamma[-1/3 + k16 + nu]*Gamma[-1/4 + k16 + nu]*Gamma[-2 + 2*(k16 + nu)]*
     Gamma[-6 + 5*(k16 + nu)]), {k16}}, 
  {((-4)^(1 - k17)*3^(-1 + 6*nu - 6*(k17 + nu))*5^(-5*nu + 5*(k17 + nu))*
     (-7 + 4*(k17 + nu))*(-5 + 4*(k17 + nu))*(-9 + 5*(k17 + nu))*
     (-8 + 5*(k17 + nu))*(-7 + 5*(k17 + nu))*(19 - 28*(k17 + nu) + 
      10*(k17 + nu)^2)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-9/5 + k17 + nu]*Gamma[-7/4 + k17 + nu]*
     Gamma[-8/5 + k17 + nu]*Gamma[-7/5 + k17 + nu]*Gamma[-5/4 + k17 + nu]*
     Gamma[-6/5 + k17 + nu]*Gamma[-1 + k17 + nu]^2*Gamma[-4 + 3*(k17 + nu)]*
     Gamma[-3 + 3*(k17 + nu)])/((-2 + k17 + nu)^4*(-3 + 2*(k17 + nu))*
     (-7 + 3*(k17 + nu))*(-5 + 3*(k17 + nu))*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-5/4 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k17 + nu]*
     Gamma[-2 + k17 + nu]^2*Gamma[-5/3 + k17 + nu]*Gamma[-3/4 + k17 + nu]*
     Gamma[-2/3 + k17 + nu]*Gamma[-1/2 + k17 + nu]*Gamma[-1/3 + k17 + nu]*
     Gamma[-1/4 + k17 + nu]*Gamma[-6 + 5*(k17 + nu)]), {k17}}}, 
 {{(2^(-1 + 8*nu - 8*(k18 + nu))*3^(-1 + 3*nu - 3*(k18 + nu))*
     5^(-5*nu + 5*(k18 + nu))*(-9 + 5*(k18 + nu))*(-8 + 5*(k18 + nu))*
     (-7 + 5*(k18 + nu))*(-55320 + 279161*(k18 + nu) - 601091*(k18 + nu)^2 + 
      715823*(k18 + nu)^3 - 509157*(k18 + nu)^4 + 216306*(k18 + nu)^5 - 
      50820*(k18 + nu)^6 + 5094*(k18 + nu)^7)*Gamma[-2 + nu]^2*
     Gamma[-3/2 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-9/5 + k18 + nu]*Gamma[-8/5 + k18 + nu]*
     Gamma[-7/5 + k18 + nu]*Gamma[-6/5 + k18 + nu]*Gamma[-1 + k18 + nu]^2*
     Gamma[-4 + 3*(k18 + nu)]*Gamma[-3 + 3*(k18 + nu)])/
    ((-1)^k18*(-2 + k18 + nu)^4*(-1 + k18 + nu)*(5 - 3*(k18 + nu))^2*
     (-3 + 2*(k18 + nu))^2*(-4 + 3*(k18 + nu))*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-2 + k18 + nu]^2*Gamma[-3/2 + k18 + nu]*Gamma[-3/4 + k18 + nu]*
     Gamma[-2/3 + k18 + nu]*Gamma[-1/3 + k18 + nu]*Gamma[-1/4 + k18 + nu]*
     Gamma[-6 + 5*(k18 + nu)]), {k18}}}, 
 {{(3^(3*nu - 3*(k19 + nu))*(-5 + 4*(k19 + nu))^2*
     (-62640 + 309768*(k19 + nu) - 602533*(k19 + nu)^2 + 
      576428*(k19 + nu)^3 - 271504*(k19 + nu)^4 + 50432*(k19 + nu)^5)*
     Gamma[-5/3 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-5/4 + k19 + nu]*Gamma[-1 + k19 + nu]*Gamma[-4 + 3*(k19 + nu)]*
     Gamma[-3 + 3*(k19 + nu)])/(10*(-1)^k19*(5 - 4*(k19 + nu))^2*
     (-3 + 2*(k19 + nu))*(-5 + 3*(k19 + nu))*(-3 + 4*(k19 + nu))*
     (-6 + 5*(k19 + nu))*(-4 + 5*(k19 + nu))*Gamma[-5/4 + nu]*
     Gamma[-1 + nu]^2*Gamma[-5/3 + k19 + nu]*Gamma[-1/3 + k19 + nu]*
     Gamma[-1/4 + k19 + nu]*Gamma[-6 + 5*(k19 + nu)]), {k19}}}, 
 {{-((3^(-1 + 3*nu - 3*(k20 + nu))*4^(-2 + 4*nu - 4*(k20 + nu))*
      5^(-5*nu + 5*(k20 + nu))*(-5 + 4*(k20 + nu))*(-8 + 5*(k20 + nu))*
      (-7 + 5*(k20 + nu))*(-2187000 + 10272180*(k20 + nu) - 
       20544431*(k20 + nu)^2 + 22672645*(k20 + nu)^3 - 
       14905185*(k20 + nu)^4 + 5834343*(k20 + nu)^5 - 1258320*(k20 + nu)^6 + 
       115272*(k20 + nu)^7)*Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*
      Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
      Gamma[-9/5 + k20 + nu]*Gamma[-8/5 + k20 + nu]*Gamma[-7/5 + k20 + nu]*
      Gamma[-6/5 + k20 + nu]*Gamma[-1 + k20 + nu]^2*Gamma[-4 + 3*(k20 + nu)]*
      Gamma[-3 + 3*(k20 + nu)])/((-2 + k20 + nu)^2*(-1 + k20 + nu)*
      (5 - 4*(k20 + nu))^2*(5 - 3*(k20 + nu))^2*(-3 + 2*(k20 + nu))^2*
      (-4 + 3*(k20 + nu))*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
      Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*Gamma[-2 + k20 + nu]^2*
      Gamma[-3/2 + k20 + nu]*Gamma[-3/4 + k20 + nu]*Gamma[-2/3 + k20 + nu]*
      Gamma[-1/3 + k20 + nu]*Gamma[-1/4 + k20 + nu]*
      Gamma[-6 + 5*(k20 + nu)])), {k20}}, 
  {((-1)^(k21 - k22)*3^(3*nu - 3*(k22 + nu))*4^(-2 + 4*nu - 4*(k21 + nu))*
     5^(-1 - 5*nu + 5*(k21 + nu))*(-5 + 3*(k21 + nu))*
     (2652 - 7034*(k21 + nu) + 6921*(k21 + nu)^2 - 2998*(k21 + nu)^3 + 
      483*(k21 + nu)^4)*(-5 + 4*(k22 + nu))^2*(-62640 + 309768*(k22 + nu) - 
      602533*(k22 + nu)^2 + 576428*(k22 + nu)^3 - 271504*(k22 + nu)^4 + 
      50432*(k22 + nu)^5)*Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/5 + k21 + nu]*Gamma[-5/3 + k21 + nu]*Gamma[-8/5 + k21 + nu]*
     Gamma[-7/5 + k21 + nu]*Gamma[-6/5 + k21 + nu]*Gamma[-1 + k21 + nu]*
     Gamma[-5/4 + k22 + nu]*Gamma[-1 + k22 + nu]*Gamma[-4 + 3*(k22 + nu)]*
     Gamma[-3 + 3*(k22 + nu)])/((-2 + k21 + nu)^2*(-1 + k21 + nu)*
     (-3 + 2*(k21 + nu))*(-5 + 4*(k21 + nu))*(5 - 4*(k22 + nu))^2*
     (-3 + 2*(k22 + nu))*(-5 + 3*(k22 + nu))*(-3 + 4*(k22 + nu))*
     (-6 + 5*(k22 + nu))*(-4 + 5*(k22 + nu))*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-2 + k21 + nu]^2*Gamma[-3/2 + k21 + nu]*Gamma[-5/4 + k21 + nu]*
     Gamma[-3/4 + k21 + nu]*Gamma[-2/3 + k21 + nu]*Gamma[-5/3 + k22 + nu]*
     Gamma[-1/3 + k22 + nu]*Gamma[-1/4 + k22 + nu]*Gamma[-6 + 5*(k22 + nu)]), 
   {k21, k22}}}, {{(2^(-4*nu + 4*(k24 + nu))*3^(-1 + 6*nu - 6*(k24 + nu))*
     (-5 + 4*(k24 + nu))^2*(-1058400 + 6771780*(k24 + nu) - 
      18351435*(k24 + nu)^2 + 27316712*(k24 + nu)^3 - 24133388*(k24 + nu)^4 + 
      12660869*(k24 + nu)^5 - 3653880*(k24 + nu)^6 + 447696*(k24 + nu)^7)*
     Gamma[-5/3 + nu]*Gamma[-4/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-3/2 + k24 + nu]*Gamma[-5/4 + k24 + nu]*
     Gamma[-1 + k24 + nu]*Gamma[-1/2 + k24 + nu]*Gamma[-4 + 3*(k24 + nu)]*
     Gamma[-3 + 3*(k24 + nu)])/(5*(5 - 4*(k24 + nu))^2*(-3 + 2*(k24 + nu))*
     (-5 + 3*(k24 + nu))^2*(-4 + 3*(k24 + nu))*(-3 + 4*(k24 + nu))*
     (-6 + 5*(k24 + nu))*(-4 + 5*(k24 + nu))*Gamma[-3/2 + nu]*
     Gamma[-5/4 + nu]*Gamma[-1 + nu]^2*Gamma[-1/2 + nu]*
     Gamma[-5/3 + k24 + nu]*Gamma[-4/3 + k24 + nu]*Gamma[-2/3 + k24 + nu]*
     Gamma[-1/3 + k24 + nu]*Gamma[-1/4 + k24 + nu]*Gamma[-6 + 5*(k24 + nu)]), 
   {k24}}}, {{((-1)^(1 - k25)*3^(-2 + 9*nu - 9*(k25 + nu))*
     5^(-5*nu + 5*(k25 + nu))*(-7 + 5*(k25 + nu))*(300 - 425*(k25 + nu) + 
      149*(k25 + nu)^2)*Gamma[-2 + nu]*Gamma[-5/3 + nu]^2*Gamma[-4/3 + nu]^2*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-8/5 + k25 + nu]*Gamma[-3/2 + k25 + nu]*Gamma[-7/5 + k25 + nu]*
     Gamma[-5/4 + k25 + nu]*Gamma[-6/5 + k25 + nu]*Gamma[-1 + k25 + nu]^3*
     Gamma[-4/5 + k25 + nu]*Gamma[-4 + 3*(k25 + nu)]*
     Gamma[-4 + 4*(k25 + nu)])/((-2 + k25 + nu)*(5 - 3*(k25 + nu))^2*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]*Gamma[-7/5 + nu]*Gamma[-5/4 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*Gamma[-4/5 + nu]*Gamma[-2 + k25 + nu]*
     Gamma[-5/3 + k25 + nu]^2*Gamma[-4/3 + k25 + nu]^2*Gamma[-2/3 + k25 + nu]*
     Gamma[-1/2 + k25 + nu]*Gamma[-1/3 + k25 + nu]*Gamma[-1/4 + k25 + nu]*
     Gamma[-2 + 2*(k25 + nu)]*Gamma[-6 + 5*(k25 + nu)]), {k25}}, 
  {((-1)^(1 - k27)*2^(-2*(k26 + nu) + 2*(k27 + nu))*
     3^(-2 + 9*nu - 6*(k26 + nu) - 3*(k27 + nu))*5^(-1 - 5*nu + 5*(k26 + nu))*
     (-3 + 2*(k26 + nu))^2*(-480 + 1096*(k26 + nu) - 831*(k26 + nu)^2 + 
      209*(k26 + nu)^3)*(-4 + 3*(k27 + nu))*(-540 + 2051*(k27 + nu) - 
      2491*(k27 + nu)^2 + 966*(k27 + nu)^3)*Gamma[-2 + nu]*Gamma[-5/3 + nu]^2*
     Gamma[-4/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-8/5 + k26 + nu]*Gamma[-3/2 + k26 + nu]^2*
     Gamma[-7/5 + k26 + nu]*Gamma[-6/5 + k26 + nu]*Gamma[-1 + k26 + nu]^2*
     Gamma[-4/5 + k26 + nu]*Gamma[-5/4 + k27 + nu]*Gamma[-1 + k27 + nu]*
     Gamma[-1/2 + k27 + nu]^2*Gamma[-4 + 3*(k27 + nu)]*
     Gamma[-4 + 4*(k27 + nu)])/((-2 + k26 + nu)*(4 - 3*(k26 + nu))^2*
     (5 - 3*(k26 + nu))^2*(-3 + 2*(k27 + nu))*(-6 + 5*(k27 + nu))*
     (-4 + 5*(k27 + nu))*(-3 + 5*(k27 + nu))*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]*Gamma[-7/5 + nu]*Gamma[-5/4 + nu]*Gamma[-6/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-4/5 + nu]*Gamma[-2 + k26 + nu]*
     Gamma[-5/3 + k26 + nu]^2*Gamma[-4/3 + k26 + nu]^2*
     Gamma[-1/2 + k26 + nu]^3*Gamma[-3/2 + k27 + nu]*Gamma[-2/3 + k27 + nu]*
     Gamma[-1/3 + k27 + nu]*Gamma[-1/4 + k27 + nu]*Gamma[-2 + 2*(k27 + nu)]*
     Gamma[-6 + 5*(k27 + nu)]), {k26, k27}}, 
  {(4*3^(-1 + 9*nu - 9*(k29 + nu))*5^(-5*nu + 5*(k29 + nu))*
     (-4 + 3*(k29 + nu))*(-5 + 4*(k29 + nu))*(-8 + 5*(k29 + nu))*
     (-7 + 5*(k29 + nu))*(-9 + 7*(k29 + nu))*Gamma[-2 + nu]*
     Gamma[-5/3 + nu]^2*Gamma[-4/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-8/5 + k29 + nu]*
     Gamma[-3/2 + k29 + nu]*Gamma[-7/5 + k29 + nu]*Gamma[-5/4 + k29 + nu]*
     Gamma[-6/5 + k29 + nu]*Gamma[-1 + k29 + nu]^2*Gamma[-4/5 + k29 + nu]*
     Gamma[-4 + 3*(k29 + nu)]*Gamma[-3 + 3*(k29 + nu)])/
    ((-1)^k29*(-2 + k29 + nu)*(4 - 3*(k29 + nu))^2*(5 - 3*(k29 + nu))^2*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]*Gamma[-7/5 + nu]*Gamma[-5/4 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*Gamma[-4/5 + nu]*Gamma[-2 + k29 + nu]*
     Gamma[-5/3 + k29 + nu]^2*Gamma[-4/3 + k29 + nu]^2*Gamma[-2/3 + k29 + nu]*
     Gamma[-1/2 + k29 + nu]*Gamma[-1/3 + k29 + nu]*Gamma[-1/4 + k29 + nu]*
     Gamma[-6 + 5*(k29 + nu)]), {k29}}}, 
 {{(2^(-1 - 6*nu + 6*(k30 + nu))*3^(-1 + 6*nu - 6*(k30 + nu))*
     (-3 + 2*(k30 + nu))*(28245504 - 180049536*(k30 + nu) + 
      514183880*(k30 + nu)^2 - 866225490*(k30 + nu)^3 + 
      953234837*(k30 + nu)^4 - 715903736*(k30 + nu)^5 + 
      371571746*(k30 + nu)^6 - 131589330*(k30 + nu)^7 + 
      30427309*(k30 + nu)^8 - 4147684*(k30 + nu)^9 + 253076*(k30 + nu)^10)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-7/4 + k30 + nu]^2*Gamma[-3/2 + k30 + nu]*Gamma[-5/4 + k30 + nu]^2*
     Gamma[-1 + k30 + nu]^3*Gamma[-4 + 3*(k30 + nu)]*
     Gamma[-4 + 4*(k30 + nu)])/((-1)^k30*(-2 + k30 + nu)^4*(-1 + k30 + nu)*
     (3 - 2*(k30 + nu))^2*(-7 + 3*(k30 + nu))*(-5 + 3*(k30 + nu))*
     (-8 + 5*(k30 + nu))*(-6 + 5*(k30 + nu))*Gamma[-7/4 + nu]^2*
     Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k30 + nu]*Gamma[-2 + k30 + nu]*Gamma[-5/3 + k30 + nu]*
     Gamma[-3/4 + k30 + nu]*Gamma[-2/3 + k30 + nu]*Gamma[-1/2 + k30 + nu]*
     Gamma[-1/3 + k30 + nu]*Gamma[-1/4 + k30 + nu]*Gamma[-2 + 2*(k30 + nu)]*
     Gamma[-6 + 5*(k30 + nu)]), {k30}}, 
  {(2^(3 - 6*nu + 4*(k31 + nu) + 2*(k32 + nu))*
     3^(-1 + 6*nu - 3*(k31 + nu) - 3*(k32 + nu))*(7 - 4*(k31 + nu))^2*
     (-3 + 2*(k31 + nu))^2*(22960 - 95570*(k31 + nu) + 166157*(k31 + nu)^2 - 
      154341*(k31 + nu)^3 + 80725*(k31 + nu)^4 - 22525*(k31 + nu)^5 + 
      2618*(k31 + nu)^6)*(-4 + 3*(k32 + nu))*(-540 + 2051*(k32 + nu) - 
      2491*(k32 + nu)^2 + 966*(k32 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]*
     Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-7/4 + k31 + nu]^2*
     Gamma[-3/2 + k31 + nu]^2*Gamma[-5/4 + k31 + nu]*Gamma[-1 + k31 + nu]^2*
     Gamma[-5/4 + k32 + nu]*Gamma[-1 + k32 + nu]*Gamma[-1/2 + k32 + nu]^2*
     Gamma[-4 + 3*(k32 + nu)]*Gamma[-4 + 4*(k32 + nu)])/
    (5*(-1)^k32*(-2 + k31 + nu)^3*(-1 + k31 + nu)*(-7 + 3*(k31 + nu))*
     (-5 + 3*(k31 + nu))*(-7 + 4*(k31 + nu))*(-8 + 5*(k31 + nu))*
     (-7 + 5*(k31 + nu))*(-6 + 5*(k31 + nu))*(-3 + 2*(k32 + nu))*
     (-6 + 5*(k32 + nu))*(-4 + 5*(k32 + nu))*(-3 + 5*(k32 + nu))*
     Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k31 + nu]*Gamma[-2 + k31 + nu]*Gamma[-5/3 + k31 + nu]*
     Gamma[-3/4 + k31 + nu]*Gamma[-1/2 + k31 + nu]^3*Gamma[-3/2 + k32 + nu]*
     Gamma[-2/3 + k32 + nu]*Gamma[-1/3 + k32 + nu]*Gamma[-1/4 + k32 + nu]*
     Gamma[-2 + 2*(k32 + nu)]*Gamma[-6 + 5*(k32 + nu)]), {k31, k32}}, 
  {((-1)^(1 - k34)*(3/2)^(-1 + 6*nu - 6*(k34 + nu))*(-5 + 4*(k34 + nu))*
     (1793344 - 9311864*(k34 + nu) + 21101146*(k34 + nu)^2 - 
      27261815*(k34 + nu)^3 + 21968269*(k34 + nu)^4 - 11308783*(k34 + nu)^5 + 
      3632369*(k34 + nu)^6 - 665674*(k34 + nu)^7 + 53296*(k34 + nu)^8)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-7/4 + k34 + nu]^2*Gamma[-3/2 + k34 + nu]*Gamma[-5/4 + k34 + nu]^2*
     Gamma[-1 + k34 + nu]^2*Gamma[-4 + 3*(k34 + nu)]*
     Gamma[-3 + 3*(k34 + nu)])/((-2 + k34 + nu)^4*(-1 + k34 + nu)*
     (-7 + 3*(k34 + nu))*(-5 + 3*(k34 + nu))*(-4 + 3*(k34 + nu))*
     (-6 + 5*(k34 + nu))*Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*
     Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*Gamma[-7/3 + k34 + nu]*
     Gamma[-2 + k34 + nu]*Gamma[-5/3 + k34 + nu]*Gamma[-3/4 + k34 + nu]*
     Gamma[-2/3 + k34 + nu]*Gamma[-1/2 + k34 + nu]*Gamma[-1/3 + k34 + nu]*
     Gamma[-1/4 + k34 + nu]*Gamma[-6 + 5*(k34 + nu)]), {k34}}, 
  {-(2^(1 - 6*nu + 6*(k35 + nu))*3^(-1 + 6*nu - 3*(k35 + nu) - 3*(k36 + nu))*
      (7 - 4*(k35 + nu))^2*(-188 + 429*(k35 + nu) - 313*(k35 + nu)^2 + 
       74*(k35 + nu)^3)*(-5 + 4*(k36 + nu))^2*(-62640 + 309768*(k36 + nu) - 
       602533*(k36 + nu)^2 + 576428*(k36 + nu)^3 - 271504*(k36 + nu)^4 + 
       50432*(k36 + nu)^5)*Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*
      Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
      Gamma[-1/4 + nu]*Gamma[-7/4 + k35 + nu]^2*Gamma[-3/2 + k35 + nu]*
      Gamma[-5/4 + k35 + nu]*Gamma[-1 + k35 + nu]*Gamma[-5/4 + k36 + nu]*
      Gamma[-1 + k36 + nu]*Gamma[-4 + 3*(k36 + nu)]*Gamma[-3 + 3*(k36 + nu)])/
    (5*(-1)^k36*(-2 + k35 + nu)^2*(-7 + 3*(k35 + nu))*(-4 + 3*(k35 + nu))*
     (-7 + 4*(k35 + nu))*(5 - 4*(k36 + nu))^2*(-3 + 2*(k36 + nu))*
     (-5 + 3*(k36 + nu))*(-3 + 4*(k36 + nu))*(-6 + 5*(k36 + nu))*
     (-4 + 5*(k36 + nu))*Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*
     Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*Gamma[-7/3 + k35 + nu]*
     Gamma[-2 + k35 + nu]*Gamma[-3/4 + k35 + nu]*Gamma[-2/3 + k35 + nu]*
     Gamma[-1/2 + k35 + nu]*Gamma[-5/3 + k36 + nu]*Gamma[-1/3 + k36 + nu]*
     Gamma[-1/4 + k36 + nu]*Gamma[-6 + 5*(k36 + nu)]), {k35, k36}}, 
  {((-1)^(1 - k39)*3^(-3 + 6*nu + 3*(k38 + nu) - 9*(k39 + nu))*
     4^(1 - 3*nu + 3*(k38 + nu))*5^(-5*(k38 + nu) + 5*(k39 + nu))*
     (7 - 4*(k38 + nu))^2*(-3 + 2*(k38 + nu))*(36288 - 143086*(k38 + nu) + 
      234331*(k38 + nu)^2 - 204041*(k38 + nu)^3 + 99643*(k38 + nu)^4 - 
      25881*(k38 + nu)^5 + 2794*(k38 + nu)^6)*(-7 + 5*(k39 + nu))*
     (300 - 425*(k39 + nu) + 149*(k39 + nu)^2)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-7/4 + k38 + nu]^2*Gamma[-5/3 + k38 + nu]*Gamma[-4/3 + k38 + nu]^2*
     Gamma[-5/4 + k38 + nu]*Gamma[-8/5 + k39 + nu]*Gamma[-3/2 + k39 + nu]*
     Gamma[-7/5 + k39 + nu]*Gamma[-5/4 + k39 + nu]*Gamma[-6/5 + k39 + nu]*
     Gamma[-1 + k39 + nu]^3*Gamma[-4/5 + k39 + nu]*Gamma[-4 + 3*(k39 + nu)]*
     Gamma[-4 + 4*(k39 + nu)])/((-2 + k38 + nu)*(-1 + k38 + nu)*
     (-2 + k39 + nu)*(3 - 2*(k38 + nu))^2*(-7 + 3*(k38 + nu))*
     (-7 + 4*(k38 + nu))*(-8 + 5*(k38 + nu))*(-7 + 5*(k38 + nu))*
     (-6 + 5*(k38 + nu))*(5 - 3*(k39 + nu))^2*Gamma[-7/4 + nu]^2*
     Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k38 + nu]*Gamma[-8/5 + k38 + nu]*Gamma[-7/5 + k38 + nu]*
     Gamma[-6/5 + k38 + nu]*Gamma[-4/5 + k38 + nu]*Gamma[-3/4 + k38 + nu]*
     Gamma[-2 + k39 + nu]*Gamma[-5/3 + k39 + nu]^2*Gamma[-4/3 + k39 + nu]^2*
     Gamma[-2/3 + k39 + nu]*Gamma[-1/2 + k39 + nu]*Gamma[-1/3 + k39 + nu]*
     Gamma[-1/4 + k39 + nu]*Gamma[-2 + 2*(k39 + nu)]*
     Gamma[-6 + 5*(k39 + nu)]), {k38, k39}}, 
  {((-1)^(1 - k42)*2^(2 - 6*nu + 6*(k40 + nu) - 2*(k41 + nu) + 2*(k42 + nu))*
     3^(-3 + 6*nu + 3*(k40 + nu) - 6*(k41 + nu) - 3*(k42 + nu))*
     5^(-1 - 5*(k40 + nu) + 5*(k41 + nu))*(7 - 4*(k40 + nu))^2*
     (-3 + 2*(k40 + nu))*(36288 - 143086*(k40 + nu) + 234331*(k40 + nu)^2 - 
      204041*(k40 + nu)^3 + 99643*(k40 + nu)^4 - 25881*(k40 + nu)^5 + 
      2794*(k40 + nu)^6)*(-3 + 2*(k41 + nu))^2*(-480 + 1096*(k41 + nu) - 
      831*(k41 + nu)^2 + 209*(k41 + nu)^3)*(-4 + 3*(k42 + nu))*
     (-540 + 2051*(k42 + nu) - 2491*(k42 + nu)^2 + 966*(k42 + nu)^3)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-7/4 + k40 + nu]^2*Gamma[-5/3 + k40 + nu]*Gamma[-4/3 + k40 + nu]^2*
     Gamma[-5/4 + k40 + nu]*Gamma[-8/5 + k41 + nu]*Gamma[-3/2 + k41 + nu]^2*
     Gamma[-7/5 + k41 + nu]*Gamma[-6/5 + k41 + nu]*Gamma[-1 + k41 + nu]^2*
     Gamma[-4/5 + k41 + nu]*Gamma[-5/4 + k42 + nu]*Gamma[-1 + k42 + nu]*
     Gamma[-1/2 + k42 + nu]^2*Gamma[-4 + 3*(k42 + nu)]*
     Gamma[-4 + 4*(k42 + nu)])/((-2 + k40 + nu)*(-1 + k40 + nu)*
     (-2 + k41 + nu)*(3 - 2*(k40 + nu))^2*(-7 + 3*(k40 + nu))*
     (-7 + 4*(k40 + nu))*(-8 + 5*(k40 + nu))*(-7 + 5*(k40 + nu))*
     (-6 + 5*(k40 + nu))*(4 - 3*(k41 + nu))^2*(5 - 3*(k41 + nu))^2*
     (-3 + 2*(k42 + nu))*(-6 + 5*(k42 + nu))*(-4 + 5*(k42 + nu))*
     (-3 + 5*(k42 + nu))*Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*
     Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*Gamma[-7/3 + k40 + nu]*
     Gamma[-8/5 + k40 + nu]*Gamma[-7/5 + k40 + nu]*Gamma[-6/5 + k40 + nu]*
     Gamma[-4/5 + k40 + nu]*Gamma[-3/4 + k40 + nu]*Gamma[-2 + k41 + nu]*
     Gamma[-5/3 + k41 + nu]^2*Gamma[-4/3 + k41 + nu]^2*
     Gamma[-1/2 + k41 + nu]^3*Gamma[-3/2 + k42 + nu]*Gamma[-2/3 + k42 + nu]*
     Gamma[-1/3 + k42 + nu]*Gamma[-1/4 + k42 + nu]*Gamma[-2 + 2*(k42 + nu)]*
     Gamma[-6 + 5*(k42 + nu)]), {k40, k41, k42}}, 
  {(3^(-2 + 6*nu + 3*(k45 + nu) - 9*(k46 + nu))*4^(2 - 3*nu + 3*(k45 + nu))*
     5^(-5*(k45 + nu) + 5*(k46 + nu))*(7 - 4*(k45 + nu))^2*
     (-3 + 2*(k45 + nu))*(36288 - 143086*(k45 + nu) + 234331*(k45 + nu)^2 - 
      204041*(k45 + nu)^3 + 99643*(k45 + nu)^4 - 25881*(k45 + nu)^5 + 
      2794*(k45 + nu)^6)*(-4 + 3*(k46 + nu))*(-5 + 4*(k46 + nu))*
     (-8 + 5*(k46 + nu))*(-7 + 5*(k46 + nu))*(-9 + 7*(k46 + nu))*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-7/4 + k45 + nu]^2*Gamma[-5/3 + k45 + nu]*Gamma[-4/3 + k45 + nu]^2*
     Gamma[-5/4 + k45 + nu]*Gamma[-8/5 + k46 + nu]*Gamma[-3/2 + k46 + nu]*
     Gamma[-7/5 + k46 + nu]*Gamma[-5/4 + k46 + nu]*Gamma[-6/5 + k46 + nu]*
     Gamma[-1 + k46 + nu]^2*Gamma[-4/5 + k46 + nu]*Gamma[-4 + 3*(k46 + nu)]*
     Gamma[-3 + 3*(k46 + nu)])/((-1)^k46*(-2 + k45 + nu)*(-1 + k45 + nu)*
     (-2 + k46 + nu)*(3 - 2*(k45 + nu))^2*(-7 + 3*(k45 + nu))*
     (-7 + 4*(k45 + nu))*(-8 + 5*(k45 + nu))*(-7 + 5*(k45 + nu))*
     (-6 + 5*(k45 + nu))*(4 - 3*(k46 + nu))^2*(5 - 3*(k46 + nu))^2*
     Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k45 + nu]*Gamma[-8/5 + k45 + nu]*Gamma[-7/5 + k45 + nu]*
     Gamma[-6/5 + k45 + nu]*Gamma[-4/5 + k45 + nu]*Gamma[-3/4 + k45 + nu]*
     Gamma[-2 + k46 + nu]*Gamma[-5/3 + k46 + nu]^2*Gamma[-4/3 + k46 + nu]^2*
     Gamma[-2/3 + k46 + nu]*Gamma[-1/2 + k46 + nu]*Gamma[-1/3 + k46 + nu]*
     Gamma[-1/4 + k46 + nu]*Gamma[-6 + 5*(k46 + nu)]), {k45, k46}}}, 
 {{((-1)^(1 - k48)*2^(1 + 6*nu - 6*(k48 + nu))*3^(-1 + 6*nu - 6*(k48 + nu))*
     5^(-5*nu + 5*(k48 + nu))*(-8 + 5*(k48 + nu))*(-7 + 5*(k48 + nu))*
     (-9 + 7*(k48 + nu))*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-8/5 + k48 + nu]*Gamma[-3/2 + k48 + nu]*
     Gamma[-7/5 + k48 + nu]*Gamma[-6/5 + k48 + nu]*Gamma[-1 + k48 + nu]^4*
     Gamma[-4/5 + k48 + nu]*Gamma[-4 + 3*(k48 + nu)]*
     Gamma[-4 + 4*(k48 + nu)])/((-2 + k48 + nu)^2*(-5 + 3*(k48 + nu))*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-4/5 + nu]*Gamma[-2 + k48 + nu]^2*
     Gamma[-5/3 + k48 + nu]*Gamma[-4/3 + k48 + nu]*Gamma[-3/4 + k48 + nu]*
     Gamma[-2/3 + k48 + nu]*Gamma[-1/2 + k48 + nu]*Gamma[-1/3 + k48 + nu]*
     Gamma[-1/4 + k48 + nu]*Gamma[-2 + 2*(k48 + nu)]*
     Gamma[-6 + 5*(k48 + nu)]), {k48}}, 
  {(3^(-1 + 6*nu - 6*(k49 + nu))*4^(-1 + 3*nu - 3*(k49 + nu))*
     5^(-5*nu + 5*(k49 + nu))*(-8 + 5*(k49 + nu))*(-7 + 5*(k49 + nu))*
     (-3120 + 6785*(k49 + nu) - 4893*(k49 + nu)^2 + 1170*(k49 + nu)^3)*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-4/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-8/5 + k49 + nu]*Gamma[-3/2 + k49 + nu]*Gamma[-7/5 + k49 + nu]*
     Gamma[-6/5 + k49 + nu]*Gamma[-1 + k49 + nu]^3*Gamma[-4/5 + k49 + nu]*
     Gamma[-4 + 3*(k49 + nu)]*Gamma[-3 + 3*(k49 + nu)])/
    ((-1)^k49*(-2 + k49 + nu)^2*(-5 + 3*(k49 + nu))^2*(-4 + 3*(k49 + nu))*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*
     Gamma[-1 + nu]^4*Gamma[-4/5 + nu]*Gamma[-2 + k49 + nu]^2*
     Gamma[-5/3 + k49 + nu]*Gamma[-4/3 + k49 + nu]*Gamma[-3/4 + k49 + nu]*
     Gamma[-2/3 + k49 + nu]*Gamma[-1/2 + k49 + nu]*Gamma[-1/3 + k49 + nu]*
     Gamma[-1/4 + k49 + nu]*Gamma[-6 + 5*(k49 + nu)]), {k49}}}, 
 {{-((3^(-3 + 9*nu - 9*(k50 + nu))*4^(-1 + k50)*5^(-5*nu + 5*(k50 + nu))*
      (3 - 2*(k50 + nu))^2*(-4 + 3*(k50 + nu))*(-9 + 4*(k50 + nu))*
      (-7 + 5*(k50 + nu))*(-72169862760 + 411622901415*(k50 + nu) - 
       1065303497070*(k50 + nu)^2 + 1651298564061*(k50 + nu)^3 - 
       1703268926408*(k50 + nu)^4 + 1227439045733*(k50 + nu)^5 - 
       630534626134*(k50 + nu)^6 + 230868302323*(k50 + nu)^7 - 
       59039261868*(k50 + nu)^8 + 10041370116*(k50 + nu)^9 - 
       1022118240*(k50 + nu)^10 + 47165472*(k50 + nu)^11)*Gamma[-7/3 + nu]^2*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
      Gamma[-9/4 + k50 + nu]*Gamma[-11/5 + k50 + nu]*Gamma[-9/5 + k50 + nu]*
      Gamma[-7/4 + k50 + nu]*Gamma[-8/5 + k50 + nu]*Gamma[-3/2 + k50 + nu]^2*
      Gamma[-7/5 + k50 + nu]*Gamma[-1 + k50 + nu]^3*Gamma[-4 + 3*(k50 + nu)]*
      Gamma[-4 + 4*(k50 + nu)])/((-2 + k50 + nu)^5*(9 - 4*(k50 + nu))^2*
      (5 - 3*(k50 + nu))^2*(7 - 3*(k50 + nu))^2*(-3 + 2*(k50 + nu))^3*
      (-7 + 3*(k50 + nu))*(-5 + 3*(k50 + nu))*Gamma[-9/4 + nu]*
      Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
      Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
      Gamma[-7/3 + k50 + nu]^2*Gamma[-2 + k50 + nu]^2*
      Gamma[-5/3 + k50 + nu]^2*Gamma[-3/4 + k50 + nu]*Gamma[-2/3 + k50 + nu]*
      Gamma[-1/2 + k50 + nu]*Gamma[-1/3 + k50 + nu]*Gamma[-1/4 + k50 + nu]*
      Gamma[-2 + 2*(k50 + nu)]*Gamma[-6 + 5*(k50 + nu)])), {k50}}, 
  {((-1)^(k51 - k52)*2^(2 + 2*k51 - 2*(k51 + nu) + 2*(k52 + nu))*
     3^(-3 + 9*nu - 6*(k51 + nu) - 3*(k52 + nu))*5^(-1 - 5*nu + 5*(k51 + nu))*
     (3 - 2*(k51 + nu))^2*(-9 + 4*(k51 + nu))*(-7 + 4*(k51 + nu))*
     (361815 - 1611625*(k51 + nu) + 2743660*(k51 + nu)^2 - 
      2361258*(k51 + nu)^3 + 1101303*(k51 + nu)^4 - 266397*(k51 + nu)^5 + 
      26262*(k51 + nu)^6)*(-4 + 3*(k52 + nu))*(-540 + 2051*(k52 + nu) - 
      2491*(k52 + nu)^2 + 966*(k52 + nu)^3)*Gamma[-7/3 + nu]^2*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k51 + nu]*Gamma[-11/5 + k51 + nu]*Gamma[-9/5 + k51 + nu]*
     Gamma[-7/4 + k51 + nu]*Gamma[-8/5 + k51 + nu]*Gamma[-3/2 + k51 + nu]^3*
     Gamma[-7/5 + k51 + nu]*Gamma[-1 + k51 + nu]^2*Gamma[-5/4 + k52 + nu]*
     Gamma[-1 + k52 + nu]*Gamma[-1/2 + k52 + nu]^2*Gamma[-4 + 3*(k52 + nu)]*
     Gamma[-4 + 4*(k52 + nu)])/((-2 + k51 + nu)^4*(5 - 3*(k51 + nu))^2*
     (7 - 3*(k51 + nu))^2*(-7 + 3*(k51 + nu))*(-5 + 3*(k51 + nu))*
     (-3 + 2*(k52 + nu))*(-6 + 5*(k52 + nu))*(-4 + 5*(k52 + nu))*
     (-3 + 5*(k52 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k51 + nu]^2*Gamma[-2 + k51 + nu]^2*
     Gamma[-5/3 + k51 + nu]^2*Gamma[-5/4 + k51 + nu]*Gamma[-3/4 + k51 + nu]*
     Gamma[-1/2 + k51 + nu]^3*Gamma[-3/2 + k52 + nu]*Gamma[-2/3 + k52 + nu]*
     Gamma[-1/3 + k52 + nu]*Gamma[-1/4 + k52 + nu]*Gamma[-2 + 2*(k52 + nu)]*
     Gamma[-6 + 5*(k52 + nu)]), {k51, k52}}, 
  {(3^(-3 + 9*nu - 9*(k54 + nu))*4^k54*5^(-5*nu + 5*(k54 + nu))*
     (-9 + 4*(k54 + nu))*(-5 + 4*(k54 + nu))*(-8 + 5*(k54 + nu))*
     (-7 + 5*(k54 + nu))*(-19977646005 + 109192044870*(k54 + nu) - 
      269358504435*(k54 + nu)^2 + 395444090976*(k54 + nu)^3 - 
      383381283271*(k54 + nu)^4 + 257273215214*(k54 + nu)^5 - 
      121652212325*(k54 + nu)^6 + 40398776620*(k54 + nu)^7 - 
      9188949996*(k54 + nu)^8 + 1353264960*(k54 + nu)^9 - 
      114698688*(k54 + nu)^10 + 4141440*(k54 + nu)^11)*Gamma[-7/3 + nu]^2*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k54 + nu]*Gamma[-11/5 + k54 + nu]*Gamma[-9/5 + k54 + nu]*
     Gamma[-7/4 + k54 + nu]*Gamma[-8/5 + k54 + nu]*Gamma[-3/2 + k54 + nu]^2*
     Gamma[-7/5 + k54 + nu]*Gamma[-1 + k54 + nu]^2*Gamma[-4 + 3*(k54 + nu)]*
     Gamma[-3 + 3*(k54 + nu)])/((-2 + k54 + nu)^5*(9 - 4*(k54 + nu))^2*
     (5 - 3*(k54 + nu))^4*(7 - 3*(k54 + nu))^2*(-3 + 2*(k54 + nu))*
     (-7 + 3*(k54 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k54 + nu]^2*Gamma[-2 + k54 + nu]^2*
     Gamma[-5/3 + k54 + nu]^2*Gamma[-3/4 + k54 + nu]*Gamma[-2/3 + k54 + nu]*
     Gamma[-1/2 + k54 + nu]*Gamma[-1/3 + k54 + nu]*Gamma[-1/4 + k54 + nu]*
     Gamma[-6 + 5*(k54 + nu)]), {k54}}, 
  {((-1)^(k55 - k56)*3^(-2 + 9*nu - 6*(k55 + nu) - 3*(k56 + nu))*4^k55*
     5^(-1 - 5*nu + 5*(k55 + nu))*(-5 + 3*(k55 + nu))*(-7 + 4*(k55 + nu))*
     (-444555 + 1170300*(k55 + nu) - 1227118*(k55 + nu)^2 + 
      640578*(k55 + nu)^3 - 166463*(k55 + nu)^4 + 17226*(k55 + nu)^5)*
     (-5 + 4*(k56 + nu))^2*(-62640 + 309768*(k56 + nu) - 
      602533*(k56 + nu)^2 + 576428*(k56 + nu)^3 - 271504*(k56 + nu)^4 + 
      50432*(k56 + nu)^5)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/4 + k55 + nu]*
     Gamma[-11/5 + k55 + nu]*Gamma[-9/5 + k55 + nu]*Gamma[-7/4 + k55 + nu]*
     Gamma[-8/5 + k55 + nu]*Gamma[-3/2 + k55 + nu]^2*Gamma[-7/5 + k55 + nu]*
     Gamma[-1 + k55 + nu]*Gamma[-5/4 + k56 + nu]*Gamma[-1 + k56 + nu]*
     Gamma[-4 + 3*(k56 + nu)]*Gamma[-3 + 3*(k56 + nu)])/
    ((-2 + k55 + nu)^3*(5 - 3*(k55 + nu))^2*(7 - 3*(k55 + nu))^2*
     (5 - 4*(k56 + nu))^2*(-3 + 2*(k56 + nu))*(-5 + 3*(k56 + nu))*
     (-3 + 4*(k56 + nu))*(-6 + 5*(k56 + nu))*(-4 + 5*(k56 + nu))*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k55 + nu]^2*Gamma[-2 + k55 + nu]^2*Gamma[-5/3 + k55 + nu]*
     Gamma[-5/4 + k55 + nu]*Gamma[-3/4 + k55 + nu]*Gamma[-2/3 + k55 + nu]*
     Gamma[-1/2 + k55 + nu]*Gamma[-5/3 + k56 + nu]*Gamma[-1/3 + k56 + nu]*
     Gamma[-1/4 + k56 + nu]*Gamma[-6 + 5*(k56 + nu)]), {k55, k56}}, 
  {(2^(-3 + 2*k58 + 8*(k58 + nu) - 8*(k59 + nu))*
     3^(-3 + 9*nu - 6*(k58 + nu) - 3*(k59 + nu))*5^(1 - 5*nu + 5*(k59 + nu))*
     (3 - 2*(k58 + nu))^2*(-11 + 5*(k58 + nu))*(-1692 + 2887*(k58 + nu) - 
      1614*(k58 + nu)^2 + 295*(k58 + nu)^3)*(-5 + 4*(k59 + nu))*
     (-8 + 5*(k59 + nu))*(-7 + 5*(k59 + nu))*
     (-2187000 + 10272180*(k59 + nu) - 20544431*(k59 + nu)^2 + 
      22672645*(k59 + nu)^3 - 14905185*(k59 + nu)^4 + 5834343*(k59 + nu)^5 - 
      1258320*(k59 + nu)^6 + 115272*(k59 + nu)^7)*Gamma[-7/3 + nu]^2*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k58 + nu]*Gamma[-11/5 + k58 + nu]*Gamma[-7/4 + k58 + nu]*
     Gamma[-3/2 + k58 + nu]^3*Gamma[-9/5 + k59 + nu]*Gamma[-8/5 + k59 + nu]*
     Gamma[-7/5 + k59 + nu]*Gamma[-6/5 + k59 + nu]*Gamma[-1 + k59 + nu]^2*
     Gamma[-4 + 3*(k59 + nu)]*Gamma[-3 + 3*(k59 + nu)])/
    ((-2 + k58 + nu)*(-2 + k59 + nu)^2*(-1 + k59 + nu)*(5 - 3*(k58 + nu))^2*
     (7 - 3*(k58 + nu))^2*(-3 + 2*(k58 + nu))*(5 - 4*(k59 + nu))^2*
     (5 - 3*(k59 + nu))^2*(-3 + 2*(k59 + nu))^2*(-4 + 3*(k59 + nu))*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k58 + nu]^2*Gamma[-5/3 + k58 + nu]^2*Gamma[-6/5 + k58 + nu]*
     Gamma[-1/2 + k58 + nu]*Gamma[-2 + k59 + nu]^2*Gamma[-3/2 + k59 + nu]*
     Gamma[-3/4 + k59 + nu]*Gamma[-2/3 + k59 + nu]*Gamma[-1/3 + k59 + nu]*
     Gamma[-1/4 + k59 + nu]*Gamma[-6 + 5*(k59 + nu)]), {k58, k59}}, 
  {((-1)^(1 + k61 - k62)*2^(-3 + 2*k60 + 8*(k60 + nu) - 8*(k61 + nu))*
     3^(-2 + 9*nu - 6*(k60 + nu) - 3*(k62 + nu))*5^(-5*nu + 5*(k61 + nu))*
     (3 - 2*(k60 + nu))^2*(-11 + 5*(k60 + nu))*(-1692 + 2887*(k60 + nu) - 
      1614*(k60 + nu)^2 + 295*(k60 + nu)^3)*(-5 + 3*(k61 + nu))*
     (2652 - 7034*(k61 + nu) + 6921*(k61 + nu)^2 - 2998*(k61 + nu)^3 + 
      483*(k61 + nu)^4)*(-5 + 4*(k62 + nu))^2*(-62640 + 309768*(k62 + nu) - 
      602533*(k62 + nu)^2 + 576428*(k62 + nu)^3 - 271504*(k62 + nu)^4 + 
      50432*(k62 + nu)^5)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/4 + k60 + nu]*
     Gamma[-11/5 + k60 + nu]*Gamma[-7/4 + k60 + nu]*Gamma[-3/2 + k60 + nu]^3*
     Gamma[-9/5 + k61 + nu]*Gamma[-5/3 + k61 + nu]*Gamma[-8/5 + k61 + nu]*
     Gamma[-7/5 + k61 + nu]*Gamma[-6/5 + k61 + nu]*Gamma[-1 + k61 + nu]*
     Gamma[-5/4 + k62 + nu]*Gamma[-1 + k62 + nu]*Gamma[-4 + 3*(k62 + nu)]*
     Gamma[-3 + 3*(k62 + nu)])/((-2 + k60 + nu)*(-2 + k61 + nu)^2*
     (-1 + k61 + nu)*(5 - 3*(k60 + nu))^2*(7 - 3*(k60 + nu))^2*
     (-3 + 2*(k60 + nu))*(-3 + 2*(k61 + nu))*(-5 + 4*(k61 + nu))*
     (5 - 4*(k62 + nu))^2*(-3 + 2*(k62 + nu))*(-5 + 3*(k62 + nu))*
     (-3 + 4*(k62 + nu))*(-6 + 5*(k62 + nu))*(-4 + 5*(k62 + nu))*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k60 + nu]^2*Gamma[-5/3 + k60 + nu]^2*Gamma[-6/5 + k60 + nu]*
     Gamma[-1/2 + k60 + nu]*Gamma[-2 + k61 + nu]^2*Gamma[-3/2 + k61 + nu]*
     Gamma[-5/4 + k61 + nu]*Gamma[-3/4 + k61 + nu]*Gamma[-2/3 + k61 + nu]*
     Gamma[-5/3 + k62 + nu]*Gamma[-1/3 + k62 + nu]*Gamma[-1/4 + k62 + nu]*
     Gamma[-6 + 5*(k62 + nu)]), {k60, k61, k62}}, 
  {-((2^(2 + 2*k66 - 4*(k66 + nu) + 4*(k67 + nu))*
      3^(-4 + 9*nu - 3*(k66 + nu) - 6*(k67 + nu))*
      5^(-1 - 5*nu + 5*(k66 + nu))*(-9 + 4*(k66 + nu))*(-7 + 4*(k66 + nu))*
      (2398995 - 7725360*(k66 + nu) + 10329452*(k66 + nu)^2 - 
       7339592*(k66 + nu)^3 + 2922711*(k66 + nu)^4 - 618384*(k66 + nu)^5 + 
       54306*(k66 + nu)^6)*(-5 + 4*(k67 + nu))^2*
      (-1058400 + 6771780*(k67 + nu) - 18351435*(k67 + nu)^2 + 
       27316712*(k67 + nu)^3 - 24133388*(k67 + nu)^4 + 
       12660869*(k67 + nu)^5 - 3653880*(k67 + nu)^6 + 447696*(k67 + nu)^7)*
      Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
      Gamma[-9/4 + k66 + nu]*Gamma[-11/5 + k66 + nu]*Gamma[-9/5 + k66 + nu]*
      Gamma[-7/4 + k66 + nu]*Gamma[-8/5 + k66 + nu]*Gamma[-3/2 + k66 + nu]*
      Gamma[-7/5 + k66 + nu]*Gamma[-4/3 + k66 + nu]*Gamma[-1 + k66 + nu]*
      Gamma[-3/2 + k67 + nu]*Gamma[-5/4 + k67 + nu]*Gamma[-1 + k67 + nu]*
      Gamma[-1/2 + k67 + nu]*Gamma[-4 + 3*(k67 + nu)]*
      Gamma[-3 + 3*(k67 + nu)])/((-2 + k66 + nu)^3*(5 - 3*(k66 + nu))^2*
      (7 - 3*(k66 + nu))^2*(-7 + 3*(k66 + nu))*(5 - 4*(k67 + nu))^2*
      (-3 + 2*(k67 + nu))*(-5 + 3*(k67 + nu))^2*(-4 + 3*(k67 + nu))*
      (-3 + 4*(k67 + nu))*(-6 + 5*(k67 + nu))*(-4 + 5*(k67 + nu))*
      Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
      Gamma[-7/3 + k66 + nu]^2*Gamma[-2 + k66 + nu]^2*Gamma[-5/3 + k66 + nu]*
      Gamma[-5/4 + k66 + nu]*Gamma[-3/4 + k66 + nu]*Gamma[-1/2 + k66 + nu]^2*
      Gamma[-5/3 + k67 + nu]*Gamma[-4/3 + k67 + nu]*Gamma[-2/3 + k67 + nu]*
      Gamma[-1/3 + k67 + nu]*Gamma[-1/4 + k67 + nu]*
      Gamma[-6 + 5*(k67 + nu)])), {k66, k67}}, 
  {((-1)^(2 + k69 - k70)*2^(1 + 2*k69)*3^(-4 + 9*nu - 9*(k70 + nu))*
     5^(1 - 5*nu + 5*(k70 + nu))*(3 - 2*(k69 + nu))^2*(-9 + 4*(k69 + nu))*
     (-7 + 4*(k69 + nu))*(-11 + 5*(k69 + nu))*(-9 + 5*(k69 + nu))*
     (-17 + 10*(k69 + nu))*(-7 + 5*(k70 + nu))*(300 - 425*(k70 + nu) + 
      149*(k70 + nu)^2)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/4 + k69 + nu]*
     Gamma[-11/5 + k69 + nu]*Gamma[-9/5 + k69 + nu]*Gamma[-7/4 + k69 + nu]*
     Gamma[-3/2 + k69 + nu]*Gamma[-4/3 + k69 + nu]^2*Gamma[-8/5 + k70 + nu]*
     Gamma[-3/2 + k70 + nu]*Gamma[-7/5 + k70 + nu]*Gamma[-5/4 + k70 + nu]*
     Gamma[-6/5 + k70 + nu]*Gamma[-1 + k70 + nu]^3*Gamma[-4/5 + k70 + nu]*
     Gamma[-4 + 3*(k70 + nu)]*Gamma[-4 + 4*(k70 + nu)])/
    ((-2 + k69 + nu)^2*(-2 + k70 + nu)*(7 - 3*(k69 + nu))^2*
     (-3 + 2*(k69 + nu))^3*(5 - 3*(k70 + nu))^2*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k69 + nu]^2*Gamma[-2 + k69 + nu]*Gamma[-5/4 + k69 + nu]*
     Gamma[-6/5 + k69 + nu]*Gamma[-4/5 + k69 + nu]*Gamma[-3/4 + k69 + nu]*
     Gamma[-2 + k70 + nu]*Gamma[-5/3 + k70 + nu]^2*Gamma[-4/3 + k70 + nu]^2*
     Gamma[-2/3 + k70 + nu]*Gamma[-1/2 + k70 + nu]*Gamma[-1/3 + k70 + nu]*
     Gamma[-1/4 + k70 + nu]*Gamma[-2 + 2*(k70 + nu)]*
     Gamma[-6 + 5*(k70 + nu)]), {k69, k70}}, 
  {((-1)^(2 + k71 - k73)*2^(1 + 2*k71 - 2*(k72 + nu) + 2*(k73 + nu))*
     3^(-4 + 9*nu - 6*(k72 + nu) - 3*(k73 + nu))*5^(-5*nu + 5*(k72 + nu))*
     (3 - 2*(k71 + nu))^2*(-9 + 4*(k71 + nu))*(-7 + 4*(k71 + nu))*
     (-11 + 5*(k71 + nu))*(-9 + 5*(k71 + nu))*(-17 + 10*(k71 + nu))*
     (-3 + 2*(k72 + nu))^2*(-480 + 1096*(k72 + nu) - 831*(k72 + nu)^2 + 
      209*(k72 + nu)^3)*(-4 + 3*(k73 + nu))*(-540 + 2051*(k73 + nu) - 
      2491*(k73 + nu)^2 + 966*(k73 + nu)^3)*Gamma[-7/3 + nu]^2*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k71 + nu]*Gamma[-11/5 + k71 + nu]*Gamma[-9/5 + k71 + nu]*
     Gamma[-7/4 + k71 + nu]*Gamma[-3/2 + k71 + nu]*Gamma[-4/3 + k71 + nu]^2*
     Gamma[-8/5 + k72 + nu]*Gamma[-3/2 + k72 + nu]^2*Gamma[-7/5 + k72 + nu]*
     Gamma[-6/5 + k72 + nu]*Gamma[-1 + k72 + nu]^2*Gamma[-4/5 + k72 + nu]*
     Gamma[-5/4 + k73 + nu]*Gamma[-1 + k73 + nu]*Gamma[-1/2 + k73 + nu]^2*
     Gamma[-4 + 3*(k73 + nu)]*Gamma[-4 + 4*(k73 + nu)])/
    ((-2 + k71 + nu)^2*(-2 + k72 + nu)*(7 - 3*(k71 + nu))^2*
     (-3 + 2*(k71 + nu))^3*(4 - 3*(k72 + nu))^2*(5 - 3*(k72 + nu))^2*
     (-3 + 2*(k73 + nu))*(-6 + 5*(k73 + nu))*(-4 + 5*(k73 + nu))*
     (-3 + 5*(k73 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k71 + nu]^2*Gamma[-2 + k71 + nu]*
     Gamma[-5/4 + k71 + nu]*Gamma[-6/5 + k71 + nu]*Gamma[-4/5 + k71 + nu]*
     Gamma[-3/4 + k71 + nu]*Gamma[-2 + k72 + nu]*Gamma[-5/3 + k72 + nu]^2*
     Gamma[-4/3 + k72 + nu]^2*Gamma[-1/2 + k72 + nu]^3*Gamma[-3/2 + k73 + nu]*
     Gamma[-2/3 + k73 + nu]*Gamma[-1/3 + k73 + nu]*Gamma[-1/4 + k73 + nu]*
     Gamma[-2 + 2*(k73 + nu)]*Gamma[-6 + 5*(k73 + nu)]), {k71, k72, k73}}, 
  {((-1)^(1 + k76 - k77)*2^(3 + 2*k76)*3^(-3 + 9*nu - 9*(k77 + nu))*
     5^(1 - 5*nu + 5*(k77 + nu))*(3 - 2*(k76 + nu))^2*(-9 + 4*(k76 + nu))*
     (-7 + 4*(k76 + nu))*(-11 + 5*(k76 + nu))*(-9 + 5*(k76 + nu))*
     (-17 + 10*(k76 + nu))*(-4 + 3*(k77 + nu))*(-5 + 4*(k77 + nu))*
     (-8 + 5*(k77 + nu))*(-7 + 5*(k77 + nu))*(-9 + 7*(k77 + nu))*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k76 + nu]*Gamma[-11/5 + k76 + nu]*Gamma[-9/5 + k76 + nu]*
     Gamma[-7/4 + k76 + nu]*Gamma[-3/2 + k76 + nu]*Gamma[-4/3 + k76 + nu]^2*
     Gamma[-8/5 + k77 + nu]*Gamma[-3/2 + k77 + nu]*Gamma[-7/5 + k77 + nu]*
     Gamma[-5/4 + k77 + nu]*Gamma[-6/5 + k77 + nu]*Gamma[-1 + k77 + nu]^2*
     Gamma[-4/5 + k77 + nu]*Gamma[-4 + 3*(k77 + nu)]*
     Gamma[-3 + 3*(k77 + nu)])/((-2 + k76 + nu)^2*(-2 + k77 + nu)*
     (7 - 3*(k76 + nu))^2*(-3 + 2*(k76 + nu))^3*(4 - 3*(k77 + nu))^2*
     (5 - 3*(k77 + nu))^2*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k76 + nu]^2*Gamma[-2 + k76 + nu]*
     Gamma[-5/4 + k76 + nu]*Gamma[-6/5 + k76 + nu]*Gamma[-4/5 + k76 + nu]*
     Gamma[-3/4 + k76 + nu]*Gamma[-2 + k77 + nu]*Gamma[-5/3 + k77 + nu]^2*
     Gamma[-4/3 + k77 + nu]^2*Gamma[-2/3 + k77 + nu]*Gamma[-1/2 + k77 + nu]*
     Gamma[-1/3 + k77 + nu]*Gamma[-1/4 + k77 + nu]*Gamma[-6 + 5*(k77 + nu)]), 
   {k76, k77}}, 
  {((-1)^(1 + k79 - k80)*2^(2 + 2*k79 + 6*(k79 + nu) - 6*(k80 + nu))*
     3^(-4 + 9*nu - 3*(k79 + nu) - 6*(k80 + nu))*5^(1 - 5*nu + 5*(k80 + nu))*
     (-9 + 4*(k79 + nu))*(-7 + 4*(k79 + nu))*(-11 + 5*(k79 + nu))*
     (-9 + 5*(k79 + nu))*(1158633 - 3599019*(k79 + nu) + 
      4629454*(k79 + nu)^2 - 3156673*(k79 + nu)^3 + 1203519*(k79 + nu)^4 - 
      243294*(k79 + nu)^5 + 20376*(k79 + nu)^6)*(-8 + 5*(k80 + nu))*
     (-7 + 5*(k80 + nu))*(-9 + 7*(k80 + nu))*Gamma[-7/3 + nu]^2*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k79 + nu]*Gamma[-11/5 + k79 + nu]*Gamma[-9/5 + k79 + nu]*
     Gamma[-7/4 + k79 + nu]*Gamma[-3/2 + k79 + nu]*Gamma[-4/3 + k79 + nu]*
     Gamma[-8/5 + k80 + nu]*Gamma[-3/2 + k80 + nu]*Gamma[-7/5 + k80 + nu]*
     Gamma[-6/5 + k80 + nu]*Gamma[-1 + k80 + nu]^4*Gamma[-4/5 + k80 + nu]*
     Gamma[-4 + 3*(k80 + nu)]*Gamma[-4 + 4*(k80 + nu)])/
    ((-2 + k79 + nu)*(-2 + k80 + nu)^2*(7 - 4*(k79 + nu))^2*
     (9 - 4*(k79 + nu))^2*(5 - 3*(k79 + nu))^2*(7 - 3*(k79 + nu))^2*
     (-7 + 3*(k79 + nu))*(-5 + 3*(k80 + nu))*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k79 + nu]^2*Gamma[-5/3 + k79 + nu]*Gamma[-6/5 + k79 + nu]*
     Gamma[-1 + k79 + nu]*Gamma[-4/5 + k79 + nu]*Gamma[-2 + k80 + nu]^2*
     Gamma[-5/3 + k80 + nu]*Gamma[-4/3 + k80 + nu]*Gamma[-3/4 + k80 + nu]*
     Gamma[-2/3 + k80 + nu]*Gamma[-1/2 + k80 + nu]*Gamma[-1/3 + k80 + nu]*
     Gamma[-1/4 + k80 + nu]*Gamma[-2 + 2*(k80 + nu)]*
     Gamma[-6 + 5*(k80 + nu)]), {k79, k80}}, 
  {((-1)^(k81 - k82)*2^(-1 + 2*k81 + 6*(k81 + nu) - 6*(k82 + nu))*
     3^(-4 + 9*nu - 3*(k81 + nu) - 6*(k82 + nu))*5^(1 - 5*nu + 5*(k82 + nu))*
     (-9 + 4*(k81 + nu))*(-7 + 4*(k81 + nu))*(-11 + 5*(k81 + nu))*
     (-9 + 5*(k81 + nu))*(1158633 - 3599019*(k81 + nu) + 
      4629454*(k81 + nu)^2 - 3156673*(k81 + nu)^3 + 1203519*(k81 + nu)^4 - 
      243294*(k81 + nu)^5 + 20376*(k81 + nu)^6)*(-8 + 5*(k82 + nu))*
     (-7 + 5*(k82 + nu))*(-3120 + 6785*(k82 + nu) - 4893*(k82 + nu)^2 + 
      1170*(k82 + nu)^3)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/4 + k81 + nu]*
     Gamma[-11/5 + k81 + nu]*Gamma[-9/5 + k81 + nu]*Gamma[-7/4 + k81 + nu]*
     Gamma[-3/2 + k81 + nu]*Gamma[-4/3 + k81 + nu]*Gamma[-8/5 + k82 + nu]*
     Gamma[-3/2 + k82 + nu]*Gamma[-7/5 + k82 + nu]*Gamma[-6/5 + k82 + nu]*
     Gamma[-1 + k82 + nu]^3*Gamma[-4/5 + k82 + nu]*Gamma[-4 + 3*(k82 + nu)]*
     Gamma[-3 + 3*(k82 + nu)])/((-2 + k81 + nu)*(-2 + k82 + nu)^2*
     (7 - 4*(k81 + nu))^2*(9 - 4*(k81 + nu))^2*(5 - 3*(k81 + nu))^2*
     (7 - 3*(k81 + nu))^2*(-7 + 3*(k81 + nu))*(-5 + 3*(k82 + nu))^2*
     (-4 + 3*(k82 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k81 + nu]^2*Gamma[-5/3 + k81 + nu]*
     Gamma[-6/5 + k81 + nu]*Gamma[-1 + k81 + nu]*Gamma[-4/5 + k81 + nu]*
     Gamma[-2 + k82 + nu]^2*Gamma[-5/3 + k82 + nu]*Gamma[-4/3 + k82 + nu]*
     Gamma[-3/4 + k82 + nu]*Gamma[-2/3 + k82 + nu]*Gamma[-1/2 + k82 + nu]*
     Gamma[-1/3 + k82 + nu]*Gamma[-1/4 + k82 + nu]*Gamma[-6 + 5*(k82 + nu)]), 
   {k81, k82}}}, {{(3^(-2 + 6*nu - 6*(k84 + nu))*4^(-2 + 2*nu - 2*(k84 + nu))*
     5^(-5*nu + 5*(k84 + nu))*(3 - 2*(k84 + nu))^2*(-4 + 3*(k84 + nu))*
     (-7 + 5*(k84 + nu))*(123773040 - 690454134*(k84 + nu) + 
      1625920523*(k84 + nu)^2 - 2132146782*(k84 + nu)^3 + 
      1713448584*(k84 + nu)^4 - 867599888*(k84 + nu)^5 + 
      271069353*(k84 + nu)^6 - 47875308*(k84 + nu)^7 + 3665028*(k84 + nu)^8)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k84 + nu]*Gamma[-9/5 + k84 + nu]*Gamma[-8/5 + k84 + nu]*
     Gamma[-3/2 + k84 + nu]^2*Gamma[-7/5 + k84 + nu]*Gamma[-1 + k84 + nu]^3*
     Gamma[-4 + 3*(k84 + nu)]*Gamma[-4 + 4*(k84 + nu)])/
    ((-2 + k84 + nu)^5*(7 - 4*(k84 + nu))^2*(-3 + 2*(k84 + nu))^3*
     (-7 + 3*(k84 + nu))*(-5 + 3*(k84 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k84 + nu]*Gamma[-2 + k84 + nu]^2*
     Gamma[-5/3 + k84 + nu]*Gamma[-3/4 + k84 + nu]*Gamma[-2/3 + k84 + nu]*
     Gamma[-1/2 + k84 + nu]*Gamma[-1/3 + k84 + nu]*Gamma[-1/4 + k84 + nu]*
     Gamma[-2 + 2*(k84 + nu)]*Gamma[-6 + 5*(k84 + nu)]), {k84}}, 
  {((-1)^(1 + k85 - k86)*2^(4*nu - 6*(k85 + nu) + 2*(k86 + nu))*
     3^(-2 + 6*nu - 3*(k85 + nu) - 3*(k86 + nu))*5^(-1 - 5*nu + 5*(k85 + nu))*
     (3 - 2*(k85 + nu))^2*(-2068260 + 5841307*(k85 + nu) - 
      6585359*(k85 + nu)^2 + 3703099*(k85 + nu)^3 - 1038237*(k85 + nu)^4 + 
      116058*(k85 + nu)^5)*(-4 + 3*(k86 + nu))*(-540 + 2051*(k86 + nu) - 
      2491*(k86 + nu)^2 + 966*(k86 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-11/5 + k85 + nu]*
     Gamma[-9/5 + k85 + nu]*Gamma[-8/5 + k85 + nu]*Gamma[-3/2 + k85 + nu]^3*
     Gamma[-7/5 + k85 + nu]*Gamma[-1 + k85 + nu]^2*Gamma[-5/4 + k86 + nu]*
     Gamma[-1 + k86 + nu]*Gamma[-1/2 + k86 + nu]^2*Gamma[-4 + 3*(k86 + nu)]*
     Gamma[-4 + 4*(k86 + nu)])/((-2 + k85 + nu)^4*(-7 + 3*(k85 + nu))*
     (-5 + 3*(k85 + nu))*(-7 + 4*(k85 + nu))*(-3 + 2*(k86 + nu))*
     (-6 + 5*(k86 + nu))*(-4 + 5*(k86 + nu))*(-3 + 5*(k86 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k85 + nu]*
     Gamma[-2 + k85 + nu]^2*Gamma[-5/3 + k85 + nu]*Gamma[-5/4 + k85 + nu]*
     Gamma[-3/4 + k85 + nu]*Gamma[-1/2 + k85 + nu]^3*Gamma[-3/2 + k86 + nu]*
     Gamma[-2/3 + k86 + nu]*Gamma[-1/3 + k86 + nu]*Gamma[-1/4 + k86 + nu]*
     Gamma[-2 + 2*(k86 + nu)]*Gamma[-6 + 5*(k86 + nu)]), {k85, k86}}, 
  {-((3^(-2 + 6*nu - 6*(k88 + nu))*4^(-1 + 2*nu - 2*(k88 + nu))*
      5^(1 - 5*nu + 5*(k88 + nu))*(-5 + 4*(k88 + nu))*(-8 + 5*(k88 + nu))*
      (-7 + 5*(k88 + nu))*(-36714978 + 208951407*(k88 + nu) - 
       526975605*(k88 + nu)^2 + 772520358*(k88 + nu)^3 - 
       725167960*(k88 + nu)^4 + 451941939*(k88 + nu)^5 - 
       186984333*(k88 + nu)^6 + 49523320*(k88 + nu)^7 - 
       7619364*(k88 + nu)^8 + 518880*(k88 + nu)^9)*Gamma[-7/3 + nu]*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
      Gamma[-11/5 + k88 + nu]*Gamma[-9/5 + k88 + nu]*Gamma[-8/5 + k88 + nu]*
      Gamma[-3/2 + k88 + nu]^2*Gamma[-7/5 + k88 + nu]*Gamma[-1 + k88 + nu]^2*
      Gamma[-4 + 3*(k88 + nu)]*Gamma[-3 + 3*(k88 + nu)])/
     ((-2 + k88 + nu)^5*(7 - 4*(k88 + nu))^2*(5 - 3*(k88 + nu))^2*
      (-3 + 2*(k88 + nu))*(-7 + 3*(k88 + nu))*(-5 + 3*(k88 + nu))*
      Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
      Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k88 + nu]*
      Gamma[-2 + k88 + nu]^2*Gamma[-5/3 + k88 + nu]*Gamma[-3/4 + k88 + nu]*
      Gamma[-2/3 + k88 + nu]*Gamma[-1/2 + k88 + nu]*Gamma[-1/3 + k88 + nu]*
      Gamma[-1/4 + k88 + nu]*Gamma[-6 + 5*(k88 + nu)])), {k88}}, 
  {((-1)^(k89 - k90)*3^(-1 + 6*nu - 3*(k89 + nu) - 3*(k90 + nu))*
     4^(-1 + 2*nu - 2*(k89 + nu))*5^(-5*nu + 5*(k89 + nu))*
     (-11 + 5*(k89 + nu))*(14208 - 33569*(k89 + nu) + 29746*(k89 + nu)^2 - 
      11715*(k89 + nu)^3 + 1730*(k89 + nu)^4)*(-5 + 4*(k90 + nu))^2*
     (-62640 + 309768*(k90 + nu) - 602533*(k90 + nu)^2 + 
      576428*(k90 + nu)^3 - 271504*(k90 + nu)^4 + 50432*(k90 + nu)^5)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k89 + nu]*Gamma[-9/5 + k89 + nu]*Gamma[-8/5 + k89 + nu]*
     Gamma[-3/2 + k89 + nu]^2*Gamma[-7/5 + k89 + nu]*Gamma[-1 + k89 + nu]*
     Gamma[-5/4 + k90 + nu]*Gamma[-1 + k90 + nu]*Gamma[-4 + 3*(k90 + nu)]*
     Gamma[-3 + 3*(k90 + nu)])/((-2 + k89 + nu)^3*(-7 + 3*(k89 + nu))*
     (-7 + 4*(k89 + nu))*(5 - 4*(k90 + nu))^2*(-3 + 2*(k90 + nu))*
     (-5 + 3*(k90 + nu))*(-3 + 4*(k90 + nu))*(-6 + 5*(k90 + nu))*
     (-4 + 5*(k90 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k89 + nu]*Gamma[-2 + k89 + nu]^2*Gamma[-5/4 + k89 + nu]*
     Gamma[-3/4 + k89 + nu]*Gamma[-2/3 + k89 + nu]*Gamma[-1/2 + k89 + nu]*
     Gamma[-5/3 + k90 + nu]*Gamma[-1/3 + k90 + nu]*Gamma[-1/4 + k90 + nu]*
     Gamma[-6 + 5*(k90 + nu)]), {k89, k90}}, 
  {-((2^(-3 + 4*nu + 4*(k92 + nu) - 8*(k93 + nu))*
      3^(-2 + 6*nu - 3*(k92 + nu) - 3*(k93 + nu))*5^(1 - 5*nu + 5*(k93 + nu))*
      (3 - 2*(k92 + nu))^2*(-11 + 5*(k92 + nu))*(-17 + 11*(k92 + nu))*
      (-5 + 4*(k93 + nu))*(-8 + 5*(k93 + nu))*(-7 + 5*(k93 + nu))*
      (-2187000 + 10272180*(k93 + nu) - 20544431*(k93 + nu)^2 + 
       22672645*(k93 + nu)^3 - 14905185*(k93 + nu)^4 + 5834343*(k93 + nu)^5 - 
       1258320*(k93 + nu)^6 + 115272*(k93 + nu)^7)*Gamma[-7/3 + nu]*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
      Gamma[-11/5 + k92 + nu]*Gamma[-3/2 + k92 + nu]^3*Gamma[-9/5 + k93 + nu]*
      Gamma[-8/5 + k93 + nu]*Gamma[-7/5 + k93 + nu]*Gamma[-6/5 + k93 + nu]*
      Gamma[-1 + k93 + nu]^2*Gamma[-4 + 3*(k93 + nu)]*
      Gamma[-3 + 3*(k93 + nu)])/((-2 + k92 + nu)*(-2 + k93 + nu)^2*
      (-1 + k93 + nu)*(-3 + 2*(k92 + nu))*(-7 + 3*(k92 + nu))*
      (-5 + 3*(k92 + nu))*(5 - 4*(k93 + nu))^2*(5 - 3*(k93 + nu))^2*
      (-3 + 2*(k93 + nu))^2*(-4 + 3*(k93 + nu))*Gamma[-11/5 + nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^3*Gamma[-7/3 + k92 + nu]*Gamma[-5/3 + k92 + nu]*
      Gamma[-6/5 + k92 + nu]*Gamma[-1/2 + k92 + nu]*Gamma[-2 + k93 + nu]^2*
      Gamma[-3/2 + k93 + nu]*Gamma[-3/4 + k93 + nu]*Gamma[-2/3 + k93 + nu]*
      Gamma[-1/3 + k93 + nu]*Gamma[-1/4 + k93 + nu]*
      Gamma[-6 + 5*(k93 + nu)])), {k92, k93}}, 
  {((-1)^(k95 - k96)*2^(-3 + 4*nu + 4*(k94 + nu) - 8*(k95 + nu))*
     3^(-1 + 6*nu - 3*(k94 + nu) - 3*(k96 + nu))*5^(-5*nu + 5*(k95 + nu))*
     (3 - 2*(k94 + nu))^2*(-11 + 5*(k94 + nu))*(-17 + 11*(k94 + nu))*
     (-5 + 3*(k95 + nu))*(2652 - 7034*(k95 + nu) + 6921*(k95 + nu)^2 - 
      2998*(k95 + nu)^3 + 483*(k95 + nu)^4)*(-5 + 4*(k96 + nu))^2*
     (-62640 + 309768*(k96 + nu) - 602533*(k96 + nu)^2 + 
      576428*(k96 + nu)^3 - 271504*(k96 + nu)^4 + 50432*(k96 + nu)^5)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k94 + nu]*Gamma[-3/2 + k94 + nu]^3*Gamma[-9/5 + k95 + nu]*
     Gamma[-5/3 + k95 + nu]*Gamma[-8/5 + k95 + nu]*Gamma[-7/5 + k95 + nu]*
     Gamma[-6/5 + k95 + nu]*Gamma[-1 + k95 + nu]*Gamma[-5/4 + k96 + nu]*
     Gamma[-1 + k96 + nu]*Gamma[-4 + 3*(k96 + nu)]*Gamma[-3 + 3*(k96 + nu)])/
    ((-2 + k94 + nu)*(-2 + k95 + nu)^2*(-1 + k95 + nu)*(-3 + 2*(k94 + nu))*
     (-7 + 3*(k94 + nu))*(-5 + 3*(k94 + nu))*(-3 + 2*(k95 + nu))*
     (-5 + 4*(k95 + nu))*(5 - 4*(k96 + nu))^2*(-3 + 2*(k96 + nu))*
     (-5 + 3*(k96 + nu))*(-3 + 4*(k96 + nu))*(-6 + 5*(k96 + nu))*
     (-4 + 5*(k96 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k94 + nu]*Gamma[-5/3 + k94 + nu]*Gamma[-6/5 + k94 + nu]*
     Gamma[-1/2 + k94 + nu]*Gamma[-2 + k95 + nu]^2*Gamma[-3/2 + k95 + nu]*
     Gamma[-5/4 + k95 + nu]*Gamma[-3/4 + k95 + nu]*Gamma[-2/3 + k95 + nu]*
     Gamma[-5/3 + k96 + nu]*Gamma[-1/3 + k96 + nu]*Gamma[-1/4 + k96 + nu]*
     Gamma[-6 + 5*(k96 + nu)]), {k94, k95, k96}}, 
  {((-1)^(1 + k100 - k101)*2^(-1 + 4*nu - 4*(k100 + nu))*
     3^(-4 + 6*nu + 3*(k100 + nu) - 9*(k101 + nu))*
     5^(1 - 5*nu + 5*(k101 + nu))*(3 - 2*(k100 + nu))^2*(-9 + 5*(k100 + nu))*
     (17244 - 41171*(k100 + nu) + 36346*(k100 + nu)^2 - 14081*(k100 + nu)^3 + 
      2022*(k100 + nu)^4)*(-7 + 5*(k101 + nu))*(300 - 425*(k101 + nu) + 
      149*(k101 + nu)^2)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k100 + nu]*Gamma[-9/5 + k100 + nu]*
     Gamma[-5/3 + k100 + nu]*Gamma[-3/2 + k100 + nu]*
     Gamma[-4/3 + k100 + nu]^2*Gamma[-8/5 + k101 + nu]*
     Gamma[-3/2 + k101 + nu]*Gamma[-7/5 + k101 + nu]*Gamma[-5/4 + k101 + nu]*
     Gamma[-6/5 + k101 + nu]*Gamma[-1 + k101 + nu]^3*Gamma[-4/5 + k101 + nu]*
     Gamma[-4 + 3*(k101 + nu)]*Gamma[-4 + 4*(k101 + nu)])/
    ((-2 + k100 + nu)^2*(-2 + k101 + nu)*(-3 + 2*(k100 + nu))^3*
     (-7 + 3*(k100 + nu))*(-7 + 4*(k100 + nu))*(5 - 3*(k101 + nu))^2*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k100 + nu]*
     Gamma[-2 + k100 + nu]*Gamma[-5/4 + k100 + nu]*Gamma[-6/5 + k100 + nu]*
     Gamma[-4/5 + k100 + nu]*Gamma[-3/4 + k100 + nu]*Gamma[-2 + k101 + nu]*
     Gamma[-5/3 + k101 + nu]^2*Gamma[-4/3 + k101 + nu]^2*
     Gamma[-2/3 + k101 + nu]*Gamma[-1/2 + k101 + nu]*Gamma[-1/3 + k101 + nu]*
     Gamma[-1/4 + k101 + nu]*Gamma[-2 + 2*(k101 + nu)]*
     Gamma[-6 + 5*(k101 + nu)]), {k100, k101}}, 
  {((-1)^(1 + k102 - k104)*2^(-1 + 4*nu - 4*(k102 + nu) - 2*(k103 + nu) + 
       2*(k104 + nu))*3^(-4 + 6*nu + 3*(k102 + nu) - 6*(k103 + nu) - 
       3*(k104 + nu))*5^(-5*nu + 5*(k103 + nu))*(3 - 2*(k102 + nu))^2*
     (-9 + 5*(k102 + nu))*(17244 - 41171*(k102 + nu) + 36346*(k102 + nu)^2 - 
      14081*(k102 + nu)^3 + 2022*(k102 + nu)^4)*(-3 + 2*(k103 + nu))^2*
     (-480 + 1096*(k103 + nu) - 831*(k103 + nu)^2 + 209*(k103 + nu)^3)*
     (-4 + 3*(k104 + nu))*(-540 + 2051*(k104 + nu) - 2491*(k104 + nu)^2 + 
      966*(k104 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k102 + nu]*Gamma[-9/5 + k102 + nu]*
     Gamma[-5/3 + k102 + nu]*Gamma[-3/2 + k102 + nu]*
     Gamma[-4/3 + k102 + nu]^2*Gamma[-8/5 + k103 + nu]*
     Gamma[-3/2 + k103 + nu]^2*Gamma[-7/5 + k103 + nu]*
     Gamma[-6/5 + k103 + nu]*Gamma[-1 + k103 + nu]^2*Gamma[-4/5 + k103 + nu]*
     Gamma[-5/4 + k104 + nu]*Gamma[-1 + k104 + nu]*Gamma[-1/2 + k104 + nu]^2*
     Gamma[-4 + 3*(k104 + nu)]*Gamma[-4 + 4*(k104 + nu)])/
    ((-2 + k102 + nu)^2*(-2 + k103 + nu)*(-3 + 2*(k102 + nu))^3*
     (-7 + 3*(k102 + nu))*(-7 + 4*(k102 + nu))*(4 - 3*(k103 + nu))^2*
     (5 - 3*(k103 + nu))^2*(-3 + 2*(k104 + nu))*(-6 + 5*(k104 + nu))*
     (-4 + 5*(k104 + nu))*(-3 + 5*(k104 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k102 + nu]*Gamma[-2 + k102 + nu]*
     Gamma[-5/4 + k102 + nu]*Gamma[-6/5 + k102 + nu]*Gamma[-4/5 + k102 + nu]*
     Gamma[-3/4 + k102 + nu]*Gamma[-2 + k103 + nu]*Gamma[-5/3 + k103 + nu]^2*
     Gamma[-4/3 + k103 + nu]^2*Gamma[-1/2 + k103 + nu]^3*
     Gamma[-3/2 + k104 + nu]*Gamma[-2/3 + k104 + nu]*Gamma[-1/3 + k104 + nu]*
     Gamma[-1/4 + k104 + nu]*Gamma[-2 + 2*(k104 + nu)]*
     Gamma[-6 + 5*(k104 + nu)]), {k102, k103, k104}}, 
  {((-1)^(k107 - k108)*2^(1 + 4*nu - 4*(k107 + nu))*
     3^(-3 + 6*nu + 3*(k107 + nu) - 9*(k108 + nu))*
     5^(1 - 5*nu + 5*(k108 + nu))*(3 - 2*(k107 + nu))^2*(-9 + 5*(k107 + nu))*
     (17244 - 41171*(k107 + nu) + 36346*(k107 + nu)^2 - 14081*(k107 + nu)^3 + 
      2022*(k107 + nu)^4)*(-4 + 3*(k108 + nu))*(-5 + 4*(k108 + nu))*
     (-8 + 5*(k108 + nu))*(-7 + 5*(k108 + nu))*(-9 + 7*(k108 + nu))*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k107 + nu]*Gamma[-9/5 + k107 + nu]*Gamma[-5/3 + k107 + nu]*
     Gamma[-3/2 + k107 + nu]*Gamma[-4/3 + k107 + nu]^2*
     Gamma[-8/5 + k108 + nu]*Gamma[-3/2 + k108 + nu]*Gamma[-7/5 + k108 + nu]*
     Gamma[-5/4 + k108 + nu]*Gamma[-6/5 + k108 + nu]*Gamma[-1 + k108 + nu]^2*
     Gamma[-4/5 + k108 + nu]*Gamma[-4 + 3*(k108 + nu)]*
     Gamma[-3 + 3*(k108 + nu)])/((-2 + k107 + nu)^2*(-2 + k108 + nu)*
     (-3 + 2*(k107 + nu))^3*(-7 + 3*(k107 + nu))*(-7 + 4*(k107 + nu))*
     (4 - 3*(k108 + nu))^2*(5 - 3*(k108 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k107 + nu]*Gamma[-2 + k107 + nu]*
     Gamma[-5/4 + k107 + nu]*Gamma[-6/5 + k107 + nu]*Gamma[-4/5 + k107 + nu]*
     Gamma[-3/4 + k107 + nu]*Gamma[-2 + k108 + nu]*Gamma[-5/3 + k108 + nu]^2*
     Gamma[-4/3 + k108 + nu]^2*Gamma[-2/3 + k108 + nu]*
     Gamma[-1/2 + k108 + nu]*Gamma[-1/3 + k108 + nu]*Gamma[-1/4 + k108 + nu]*
     Gamma[-6 + 5*(k108 + nu)]), {k107, k108}}, 
  {((-1)^(k110 - k111)*2^(-4 + 4*nu - 10*(k110 + nu) + 6*(k111 + nu))*
     3^(-1 + 6*nu - 6*(k111 + nu))*5^(-5*nu + 5*(k110 + nu))*
     (-9078 + 14639*(k110 + nu) - 7820*(k110 + nu)^2 + 1383*(k110 + nu)^3)*
     (-3 + 2*(k111 + nu))*(28245504 - 180049536*(k111 + nu) + 
      514183880*(k111 + nu)^2 - 866225490*(k111 + nu)^3 + 
      953234837*(k111 + nu)^4 - 715903736*(k111 + nu)^5 + 
      371571746*(k111 + nu)^6 - 131589330*(k111 + nu)^7 + 
      30427309*(k111 + nu)^8 - 4147684*(k111 + nu)^9 + 253076*(k111 + nu)^10)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k110 + nu]*Gamma[-9/5 + k110 + nu]*Gamma[-8/5 + k110 + nu]*
     Gamma[-3/2 + k110 + nu]*Gamma[-7/5 + k110 + nu]*
     Gamma[-7/4 + k111 + nu]^2*Gamma[-3/2 + k111 + nu]*
     Gamma[-5/4 + k111 + nu]^2*Gamma[-1 + k111 + nu]^3*
     Gamma[-4 + 3*(k111 + nu)]*Gamma[-4 + 4*(k111 + nu)])/
    ((-2 + k110 + nu)*(-2 + k111 + nu)^4*(-1 + k111 + nu)*
     (7 - 4*(k110 + nu))^2*(3 - 2*(k111 + nu))^2*(-7 + 3*(k111 + nu))*
     (-5 + 3*(k111 + nu))*(-8 + 5*(k111 + nu))*(-6 + 5*(k111 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-2 + k110 + nu]*
     Gamma[-7/4 + k110 + nu]^2*Gamma[-5/4 + k110 + nu]^2*
     Gamma[-7/3 + k111 + nu]*Gamma[-2 + k111 + nu]*Gamma[-5/3 + k111 + nu]*
     Gamma[-3/4 + k111 + nu]*Gamma[-2/3 + k111 + nu]*Gamma[-1/2 + k111 + nu]*
     Gamma[-1/3 + k111 + nu]*Gamma[-1/4 + k111 + nu]*
     Gamma[-2 + 2*(k111 + nu)]*Gamma[-6 + 5*(k111 + nu)]), {k110, k111}}, 
  {((-1)^(k112 - k114)*2^(4*nu - 10*(k112 + nu) + 4*(k113 + nu) + 
       2*(k114 + nu))*3^(-1 + 6*nu - 3*(k113 + nu) - 3*(k114 + nu))*
     5^(-1 - 5*nu + 5*(k112 + nu))*(-9078 + 14639*(k112 + nu) - 
      7820*(k112 + nu)^2 + 1383*(k112 + nu)^3)*(7 - 4*(k113 + nu))^2*
     (-3 + 2*(k113 + nu))^2*(22960 - 95570*(k113 + nu) + 
      166157*(k113 + nu)^2 - 154341*(k113 + nu)^3 + 80725*(k113 + nu)^4 - 
      22525*(k113 + nu)^5 + 2618*(k113 + nu)^6)*(-4 + 3*(k114 + nu))*
     (-540 + 2051*(k114 + nu) - 2491*(k114 + nu)^2 + 966*(k114 + nu)^3)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k112 + nu]*Gamma[-9/5 + k112 + nu]*Gamma[-8/5 + k112 + nu]*
     Gamma[-3/2 + k112 + nu]*Gamma[-7/5 + k112 + nu]*
     Gamma[-7/4 + k113 + nu]^2*Gamma[-3/2 + k113 + nu]^2*
     Gamma[-5/4 + k113 + nu]*Gamma[-1 + k113 + nu]^2*Gamma[-5/4 + k114 + nu]*
     Gamma[-1 + k114 + nu]*Gamma[-1/2 + k114 + nu]^2*
     Gamma[-4 + 3*(k114 + nu)]*Gamma[-4 + 4*(k114 + nu)])/
    ((-2 + k112 + nu)*(-2 + k113 + nu)^3*(-1 + k113 + nu)*
     (7 - 4*(k112 + nu))^2*(-7 + 3*(k113 + nu))*(-5 + 3*(k113 + nu))*
     (-7 + 4*(k113 + nu))*(-8 + 5*(k113 + nu))*(-7 + 5*(k113 + nu))*
     (-6 + 5*(k113 + nu))*(-3 + 2*(k114 + nu))*(-6 + 5*(k114 + nu))*
     (-4 + 5*(k114 + nu))*(-3 + 5*(k114 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-2 + k112 + nu]*Gamma[-7/4 + k112 + nu]^2*
     Gamma[-5/4 + k112 + nu]^2*Gamma[-7/3 + k113 + nu]*Gamma[-2 + k113 + nu]*
     Gamma[-5/3 + k113 + nu]*Gamma[-3/4 + k113 + nu]*
     Gamma[-1/2 + k113 + nu]^3*Gamma[-3/2 + k114 + nu]*
     Gamma[-2/3 + k114 + nu]*Gamma[-1/3 + k114 + nu]*Gamma[-1/4 + k114 + nu]*
     Gamma[-2 + 2*(k114 + nu)]*Gamma[-6 + 5*(k114 + nu)]), 
   {k112, k113, k114}}, 
  {((-1)^(1 + k117 - k118)*2^(-2 + 4*nu - 10*(k117 + nu) + 6*(k118 + nu))*
     3^(-1 + 6*nu - 6*(k118 + nu))*5^(-5*nu + 5*(k117 + nu))*
     (-9078 + 14639*(k117 + nu) - 7820*(k117 + nu)^2 + 1383*(k117 + nu)^3)*
     (-5 + 4*(k118 + nu))*(1793344 - 9311864*(k118 + nu) + 
      21101146*(k118 + nu)^2 - 27261815*(k118 + nu)^3 + 
      21968269*(k118 + nu)^4 - 11308783*(k118 + nu)^5 + 
      3632369*(k118 + nu)^6 - 665674*(k118 + nu)^7 + 53296*(k118 + nu)^8)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k117 + nu]*Gamma[-9/5 + k117 + nu]*Gamma[-8/5 + k117 + nu]*
     Gamma[-3/2 + k117 + nu]*Gamma[-7/5 + k117 + nu]*
     Gamma[-7/4 + k118 + nu]^2*Gamma[-3/2 + k118 + nu]*
     Gamma[-5/4 + k118 + nu]^2*Gamma[-1 + k118 + nu]^2*
     Gamma[-4 + 3*(k118 + nu)]*Gamma[-3 + 3*(k118 + nu)])/
    ((-2 + k117 + nu)*(-2 + k118 + nu)^4*(-1 + k118 + nu)*
     (7 - 4*(k117 + nu))^2*(-7 + 3*(k118 + nu))*(-5 + 3*(k118 + nu))*
     (-4 + 3*(k118 + nu))*(-6 + 5*(k118 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-2 + k117 + nu]*Gamma[-7/4 + k117 + nu]^2*
     Gamma[-5/4 + k117 + nu]^2*Gamma[-7/3 + k118 + nu]*Gamma[-2 + k118 + nu]*
     Gamma[-5/3 + k118 + nu]*Gamma[-3/4 + k118 + nu]*Gamma[-2/3 + k118 + nu]*
     Gamma[-1/2 + k118 + nu]*Gamma[-1/3 + k118 + nu]*Gamma[-1/4 + k118 + nu]*
     Gamma[-6 + 5*(k118 + nu)]), {k117, k118}}, 
  {((-1)^(1 + k119 - k121)*2^(-2 + 4*nu - 10*(k119 + nu) + 6*(k120 + nu))*
     3^(-1 + 6*nu - 3*(k120 + nu) - 3*(k121 + nu))*
     5^(-1 - 5*nu + 5*(k119 + nu))*(-9078 + 14639*(k119 + nu) - 
      7820*(k119 + nu)^2 + 1383*(k119 + nu)^3)*(7 - 4*(k120 + nu))^2*
     (-188 + 429*(k120 + nu) - 313*(k120 + nu)^2 + 74*(k120 + nu)^3)*
     (-5 + 4*(k121 + nu))^2*(-62640 + 309768*(k121 + nu) - 
      602533*(k121 + nu)^2 + 576428*(k121 + nu)^3 - 271504*(k121 + nu)^4 + 
      50432*(k121 + nu)^5)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k119 + nu]*Gamma[-9/5 + k119 + nu]*
     Gamma[-8/5 + k119 + nu]*Gamma[-3/2 + k119 + nu]*Gamma[-7/5 + k119 + nu]*
     Gamma[-7/4 + k120 + nu]^2*Gamma[-3/2 + k120 + nu]*
     Gamma[-5/4 + k120 + nu]*Gamma[-1 + k120 + nu]*Gamma[-5/4 + k121 + nu]*
     Gamma[-1 + k121 + nu]*Gamma[-4 + 3*(k121 + nu)]*
     Gamma[-3 + 3*(k121 + nu)])/((-2 + k119 + nu)*(-2 + k120 + nu)^2*
     (7 - 4*(k119 + nu))^2*(-7 + 3*(k120 + nu))*(-4 + 3*(k120 + nu))*
     (-7 + 4*(k120 + nu))*(5 - 4*(k121 + nu))^2*(-3 + 2*(k121 + nu))*
     (-5 + 3*(k121 + nu))*(-3 + 4*(k121 + nu))*(-6 + 5*(k121 + nu))*
     (-4 + 5*(k121 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-2 + k119 + nu]*Gamma[-7/4 + k119 + nu]^2*
     Gamma[-5/4 + k119 + nu]^2*Gamma[-7/3 + k120 + nu]*Gamma[-2 + k120 + nu]*
     Gamma[-3/4 + k120 + nu]*Gamma[-2/3 + k120 + nu]*Gamma[-1/2 + k120 + nu]*
     Gamma[-5/3 + k121 + nu]*Gamma[-1/3 + k121 + nu]*Gamma[-1/4 + k121 + nu]*
     Gamma[-6 + 5*(k121 + nu)]), {k119, k120, k121}}, 
  {((-1)^(1 + k124 - k126)*2^(-1 + 4*nu - 10*(k124 + nu) + 6*(k125 + nu))*
     3^(-3 + 6*nu + 3*(k125 + nu) - 9*(k126 + nu))*
     5^(-5*nu + 5*(k124 + nu) - 5*(k125 + nu) + 5*(k126 + nu))*
     (-9078 + 14639*(k124 + nu) - 7820*(k124 + nu)^2 + 1383*(k124 + nu)^3)*
     (7 - 4*(k125 + nu))^2*(-3 + 2*(k125 + nu))*(36288 - 143086*(k125 + nu) + 
      234331*(k125 + nu)^2 - 204041*(k125 + nu)^3 + 99643*(k125 + nu)^4 - 
      25881*(k125 + nu)^5 + 2794*(k125 + nu)^6)*(-7 + 5*(k126 + nu))*
     (300 - 425*(k126 + nu) + 149*(k126 + nu)^2)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k124 + nu]*Gamma[-9/5 + k124 + nu]*Gamma[-8/5 + k124 + nu]*
     Gamma[-3/2 + k124 + nu]*Gamma[-7/5 + k124 + nu]*
     Gamma[-7/4 + k125 + nu]^2*Gamma[-5/3 + k125 + nu]*
     Gamma[-4/3 + k125 + nu]^2*Gamma[-5/4 + k125 + nu]*
     Gamma[-8/5 + k126 + nu]*Gamma[-3/2 + k126 + nu]*Gamma[-7/5 + k126 + nu]*
     Gamma[-5/4 + k126 + nu]*Gamma[-6/5 + k126 + nu]*Gamma[-1 + k126 + nu]^3*
     Gamma[-4/5 + k126 + nu]*Gamma[-4 + 3*(k126 + nu)]*
     Gamma[-4 + 4*(k126 + nu)])/((-2 + k124 + nu)*(-2 + k125 + nu)*
     (-1 + k125 + nu)*(-2 + k126 + nu)*(7 - 4*(k124 + nu))^2*
     (3 - 2*(k125 + nu))^2*(-7 + 3*(k125 + nu))*(-7 + 4*(k125 + nu))*
     (-8 + 5*(k125 + nu))*(-7 + 5*(k125 + nu))*(-6 + 5*(k125 + nu))*
     (5 - 3*(k126 + nu))^2*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-2 + k124 + nu]*Gamma[-7/4 + k124 + nu]^2*
     Gamma[-5/4 + k124 + nu]^2*Gamma[-7/3 + k125 + nu]*
     Gamma[-8/5 + k125 + nu]*Gamma[-7/5 + k125 + nu]*Gamma[-6/5 + k125 + nu]*
     Gamma[-4/5 + k125 + nu]*Gamma[-3/4 + k125 + nu]*Gamma[-2 + k126 + nu]*
     Gamma[-5/3 + k126 + nu]^2*Gamma[-4/3 + k126 + nu]^2*
     Gamma[-2/3 + k126 + nu]*Gamma[-1/2 + k126 + nu]*Gamma[-1/3 + k126 + nu]*
     Gamma[-1/4 + k126 + nu]*Gamma[-2 + 2*(k126 + nu)]*
     Gamma[-6 + 5*(k126 + nu)]), {k124, k125, k126}}, 
  {((-1)^(1 + k127 - k130)*2^(-1 + 4*nu - 10*(k127 + nu) + 6*(k128 + nu) - 
       2*(k129 + nu) + 2*(k130 + nu))*3^(-3 + 6*nu + 3*(k128 + nu) - 
       6*(k129 + nu) - 3*(k130 + nu))*5^(-1 - 5*nu + 5*(k127 + nu) - 
       5*(k128 + nu) + 5*(k129 + nu))*(-9078 + 14639*(k127 + nu) - 
      7820*(k127 + nu)^2 + 1383*(k127 + nu)^3)*(7 - 4*(k128 + nu))^2*
     (-3 + 2*(k128 + nu))*(36288 - 143086*(k128 + nu) + 
      234331*(k128 + nu)^2 - 204041*(k128 + nu)^3 + 99643*(k128 + nu)^4 - 
      25881*(k128 + nu)^5 + 2794*(k128 + nu)^6)*(-3 + 2*(k129 + nu))^2*
     (-480 + 1096*(k129 + nu) - 831*(k129 + nu)^2 + 209*(k129 + nu)^3)*
     (-4 + 3*(k130 + nu))*(-540 + 2051*(k130 + nu) - 2491*(k130 + nu)^2 + 
      966*(k130 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k127 + nu]*Gamma[-9/5 + k127 + nu]*
     Gamma[-8/5 + k127 + nu]*Gamma[-3/2 + k127 + nu]*Gamma[-7/5 + k127 + nu]*
     Gamma[-7/4 + k128 + nu]^2*Gamma[-5/3 + k128 + nu]*
     Gamma[-4/3 + k128 + nu]^2*Gamma[-5/4 + k128 + nu]*
     Gamma[-8/5 + k129 + nu]*Gamma[-3/2 + k129 + nu]^2*
     Gamma[-7/5 + k129 + nu]*Gamma[-6/5 + k129 + nu]*Gamma[-1 + k129 + nu]^2*
     Gamma[-4/5 + k129 + nu]*Gamma[-5/4 + k130 + nu]*Gamma[-1 + k130 + nu]*
     Gamma[-1/2 + k130 + nu]^2*Gamma[-4 + 3*(k130 + nu)]*
     Gamma[-4 + 4*(k130 + nu)])/((-2 + k127 + nu)*(-2 + k128 + nu)*
     (-1 + k128 + nu)*(-2 + k129 + nu)*(7 - 4*(k127 + nu))^2*
     (3 - 2*(k128 + nu))^2*(-7 + 3*(k128 + nu))*(-7 + 4*(k128 + nu))*
     (-8 + 5*(k128 + nu))*(-7 + 5*(k128 + nu))*(-6 + 5*(k128 + nu))*
     (4 - 3*(k129 + nu))^2*(5 - 3*(k129 + nu))^2*(-3 + 2*(k130 + nu))*
     (-6 + 5*(k130 + nu))*(-4 + 5*(k130 + nu))*(-3 + 5*(k130 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-2 + k127 + nu]*
     Gamma[-7/4 + k127 + nu]^2*Gamma[-5/4 + k127 + nu]^2*
     Gamma[-7/3 + k128 + nu]*Gamma[-8/5 + k128 + nu]*Gamma[-7/5 + k128 + nu]*
     Gamma[-6/5 + k128 + nu]*Gamma[-4/5 + k128 + nu]*Gamma[-3/4 + k128 + nu]*
     Gamma[-2 + k129 + nu]*Gamma[-5/3 + k129 + nu]^2*
     Gamma[-4/3 + k129 + nu]^2*Gamma[-1/2 + k129 + nu]^3*
     Gamma[-3/2 + k130 + nu]*Gamma[-2/3 + k130 + nu]*Gamma[-1/3 + k130 + nu]*
     Gamma[-1/4 + k130 + nu]*Gamma[-2 + 2*(k130 + nu)]*
     Gamma[-6 + 5*(k130 + nu)]), {k127, k128, k129, k130}}, 
  {((-1)^(k134 - k136)*2^(1 + 4*nu - 10*(k134 + nu) + 6*(k135 + nu))*
     3^(-2 + 6*nu + 3*(k135 + nu) - 9*(k136 + nu))*
     5^(-5*nu + 5*(k134 + nu) - 5*(k135 + nu) + 5*(k136 + nu))*
     (-9078 + 14639*(k134 + nu) - 7820*(k134 + nu)^2 + 1383*(k134 + nu)^3)*
     (7 - 4*(k135 + nu))^2*(-3 + 2*(k135 + nu))*(36288 - 143086*(k135 + nu) + 
      234331*(k135 + nu)^2 - 204041*(k135 + nu)^3 + 99643*(k135 + nu)^4 - 
      25881*(k135 + nu)^5 + 2794*(k135 + nu)^6)*(-4 + 3*(k136 + nu))*
     (-5 + 4*(k136 + nu))*(-8 + 5*(k136 + nu))*(-7 + 5*(k136 + nu))*
     (-9 + 7*(k136 + nu))*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k134 + nu]*Gamma[-9/5 + k134 + nu]*
     Gamma[-8/5 + k134 + nu]*Gamma[-3/2 + k134 + nu]*Gamma[-7/5 + k134 + nu]*
     Gamma[-7/4 + k135 + nu]^2*Gamma[-5/3 + k135 + nu]*
     Gamma[-4/3 + k135 + nu]^2*Gamma[-5/4 + k135 + nu]*
     Gamma[-8/5 + k136 + nu]*Gamma[-3/2 + k136 + nu]*Gamma[-7/5 + k136 + nu]*
     Gamma[-5/4 + k136 + nu]*Gamma[-6/5 + k136 + nu]*Gamma[-1 + k136 + nu]^2*
     Gamma[-4/5 + k136 + nu]*Gamma[-4 + 3*(k136 + nu)]*
     Gamma[-3 + 3*(k136 + nu)])/((-2 + k134 + nu)*(-2 + k135 + nu)*
     (-1 + k135 + nu)*(-2 + k136 + nu)*(7 - 4*(k134 + nu))^2*
     (3 - 2*(k135 + nu))^2*(-7 + 3*(k135 + nu))*(-7 + 4*(k135 + nu))*
     (-8 + 5*(k135 + nu))*(-7 + 5*(k135 + nu))*(-6 + 5*(k135 + nu))*
     (4 - 3*(k136 + nu))^2*(5 - 3*(k136 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-2 + k134 + nu]*Gamma[-7/4 + k134 + nu]^2*
     Gamma[-5/4 + k134 + nu]^2*Gamma[-7/3 + k135 + nu]*
     Gamma[-8/5 + k135 + nu]*Gamma[-7/5 + k135 + nu]*Gamma[-6/5 + k135 + nu]*
     Gamma[-4/5 + k135 + nu]*Gamma[-3/4 + k135 + nu]*Gamma[-2 + k136 + nu]*
     Gamma[-5/3 + k136 + nu]^2*Gamma[-4/3 + k136 + nu]^2*
     Gamma[-2/3 + k136 + nu]*Gamma[-1/2 + k136 + nu]*Gamma[-1/3 + k136 + nu]*
     Gamma[-1/4 + k136 + nu]*Gamma[-6 + 5*(k136 + nu)]), {k134, k135, k136}}, 
  {((-1)^(2 + k140 - k141)*2^(1 + 4*nu + 2*(k140 + nu) - 6*(k141 + nu))*
     3^(-2 + 6*nu - 6*(k141 + nu))*5^(1 - 5*nu + 5*(k141 + nu))*
     (3 - 2*(k140 + nu))^2*(-11 + 5*(k140 + nu))*(-9 + 5*(k140 + nu))*
     (-17 + 10*(k140 + nu))*(-8 + 5*(k141 + nu))*(-7 + 5*(k141 + nu))*
     (-9 + 7*(k141 + nu))*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k140 + nu]*Gamma[-9/5 + k140 + nu]*
     Gamma[-3/2 + k140 + nu]*Gamma[-4/3 + k140 + nu]*Gamma[-8/5 + k141 + nu]*
     Gamma[-3/2 + k141 + nu]*Gamma[-7/5 + k141 + nu]*Gamma[-6/5 + k141 + nu]*
     Gamma[-1 + k141 + nu]^4*Gamma[-4/5 + k141 + nu]*
     Gamma[-4 + 3*(k141 + nu)]*Gamma[-4 + 4*(k141 + nu)])/
    ((-2 + k140 + nu)*(-2 + k141 + nu)^2*(-3 + 2*(k140 + nu))^3*
     (-7 + 3*(k140 + nu))*(-5 + 3*(k141 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k140 + nu]*Gamma[-6/5 + k140 + nu]*
     Gamma[-1 + k140 + nu]*Gamma[-4/5 + k140 + nu]*Gamma[-2 + k141 + nu]^2*
     Gamma[-5/3 + k141 + nu]*Gamma[-4/3 + k141 + nu]*Gamma[-3/4 + k141 + nu]*
     Gamma[-2/3 + k141 + nu]*Gamma[-1/2 + k141 + nu]*Gamma[-1/3 + k141 + nu]*
     Gamma[-1/4 + k141 + nu]*Gamma[-2 + 2*(k141 + nu)]*
     Gamma[-6 + 5*(k141 + nu)]), {k140, k141}}, 
  {((-1)^(1 + k142 - k143)*3^(-2 + 6*nu - 6*(k143 + nu))*
     4^(-1 + k142 + 3*nu - 3*(k143 + nu))*5^(1 - 5*nu + 5*(k143 + nu))*
     (3 - 2*(k142 + nu))^2*(-11 + 5*(k142 + nu))*(-9 + 5*(k142 + nu))*
     (-17 + 10*(k142 + nu))*(-8 + 5*(k143 + nu))*(-7 + 5*(k143 + nu))*
     (-3120 + 6785*(k143 + nu) - 4893*(k143 + nu)^2 + 1170*(k143 + nu)^3)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k142 + nu]*Gamma[-9/5 + k142 + nu]*Gamma[-3/2 + k142 + nu]*
     Gamma[-4/3 + k142 + nu]*Gamma[-8/5 + k143 + nu]*Gamma[-3/2 + k143 + nu]*
     Gamma[-7/5 + k143 + nu]*Gamma[-6/5 + k143 + nu]*Gamma[-1 + k143 + nu]^3*
     Gamma[-4/5 + k143 + nu]*Gamma[-4 + 3*(k143 + nu)]*
     Gamma[-3 + 3*(k143 + nu)])/((-2 + k142 + nu)*(-2 + k143 + nu)^2*
     (-3 + 2*(k142 + nu))^3*(-7 + 3*(k142 + nu))*(-5 + 3*(k143 + nu))^2*
     (-4 + 3*(k143 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k142 + nu]*Gamma[-6/5 + k142 + nu]*Gamma[-1 + k142 + nu]*
     Gamma[-4/5 + k142 + nu]*Gamma[-2 + k143 + nu]^2*Gamma[-5/3 + k143 + nu]*
     Gamma[-4/3 + k143 + nu]*Gamma[-3/4 + k143 + nu]*Gamma[-2/3 + k143 + nu]*
     Gamma[-1/2 + k143 + nu]*Gamma[-1/3 + k143 + nu]*Gamma[-1/4 + k143 + nu]*
     Gamma[-6 + 5*(k143 + nu)]), {k142, k143}}}, 
 {{(2^(-1 + 4*nu - 4*(k145 + nu))*3^(-3 + 9*nu - 9*(k145 + nu))*
     5^(-5*nu + 5*(k145 + nu))*(3 - 2*(k145 + nu))^2*(-4 + 3*(k145 + nu))*
     (-7 + 5*(k145 + nu))*(-830634660 + 4382965485*(k145 + nu) - 
      10243503170*(k145 + nu)^2 + 13917479831*(k145 + nu)^3 - 
      12114479512*(k145 + nu)^4 + 7006023211*(k145 + nu)^5 - 
      2691854442*(k145 + nu)^6 + 662576241*(k145 + nu)^7 - 
      94799832*(k145 + nu)^8 + 6006816*(k145 + nu)^9)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-11/5 + k145 + nu]*
     Gamma[-9/5 + k145 + nu]*Gamma[-8/5 + k145 + nu]*
     Gamma[-3/2 + k145 + nu]^2*Gamma[-7/5 + k145 + nu]*
     Gamma[-1 + k145 + nu]^3*Gamma[-4 + 3*(k145 + nu)]*
     Gamma[-4 + 4*(k145 + nu)])/((-1)^k145*(-2 + k145 + nu)^4*
     (5 - 3*(k145 + nu))^2*(7 - 3*(k145 + nu))^2*(-3 + 2*(k145 + nu))^3*
     (-7 + 3*(k145 + nu))*(-5 + 3*(k145 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k145 + nu]^2*Gamma[-5/3 + k145 + nu]^2*
     Gamma[-3/4 + k145 + nu]*Gamma[-2/3 + k145 + nu]*Gamma[-1/2 + k145 + nu]*
     Gamma[-1/3 + k145 + nu]*Gamma[-1/4 + k145 + nu]*
     Gamma[-2 + 2*(k145 + nu)]*Gamma[-6 + 5*(k145 + nu)]), {k145}}, 
  {((-1)^(1 - k147)*2^(1 + 4*nu - 6*(k146 + nu) + 2*(k147 + nu))*
     3^(-3 + 9*nu - 6*(k146 + nu) - 3*(k147 + nu))*
     5^(-1 - 5*nu + 5*(k146 + nu))*(3 - 2*(k146 + nu))^2*
     (-41941095 + 163455445*(k146 + nu) - 272338160*(k146 + nu)^2 + 
      251413384*(k146 + nu)^3 - 138860571*(k146 + nu)^4 + 
      45877161*(k146 + nu)^5 - 8393358*(k146 + nu)^6 + 655866*(k146 + nu)^7)*
     (-4 + 3*(k147 + nu))*(-540 + 2051*(k147 + nu) - 2491*(k147 + nu)^2 + 
      966*(k147 + nu)^3)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k146 + nu]*Gamma[-9/5 + k146 + nu]*
     Gamma[-8/5 + k146 + nu]*Gamma[-3/2 + k146 + nu]^3*
     Gamma[-7/5 + k146 + nu]*Gamma[-1 + k146 + nu]^2*Gamma[-5/4 + k147 + nu]*
     Gamma[-1 + k147 + nu]*Gamma[-1/2 + k147 + nu]^2*
     Gamma[-4 + 3*(k147 + nu)]*Gamma[-4 + 4*(k147 + nu)])/
    ((-2 + k146 + nu)^3*(5 - 3*(k146 + nu))^2*(7 - 3*(k146 + nu))^2*
     (-7 + 3*(k146 + nu))*(-5 + 3*(k146 + nu))*(-3 + 2*(k147 + nu))*
     (-6 + 5*(k147 + nu))*(-4 + 5*(k147 + nu))*(-3 + 5*(k147 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k146 + nu]^2*
     Gamma[-5/3 + k146 + nu]^2*Gamma[-5/4 + k146 + nu]*
     Gamma[-3/4 + k146 + nu]*Gamma[-1/2 + k146 + nu]^3*
     Gamma[-3/2 + k147 + nu]*Gamma[-2/3 + k147 + nu]*Gamma[-1/3 + k147 + nu]*
     Gamma[-1/4 + k147 + nu]*Gamma[-2 + 2*(k147 + nu)]*
     Gamma[-6 + 5*(k147 + nu)]), {k146, k147}}, 
  {((-1)^(1 - k149)*2^(1 + 4*nu - 4*(k149 + nu))*
     3^(-3 + 9*nu - 9*(k149 + nu))*5^(-5*nu + 5*(k149 + nu))*
     (-5 + 4*(k149 + nu))*(-8 + 5*(k149 + nu))*(-7 + 5*(k149 + nu))*
     (-520871535 + 2704109460*(k149 + nu) - 6224155120*(k149 + nu)^2 + 
      8336215745*(k149 + nu)^3 - 7159072523*(k149 + nu)^4 + 
      4087951360*(k149 + nu)^5 - 1551964026*(k149 + nu)^6 + 
      377706321*(k149 + nu)^7 - 53467260*(k149 + nu)^8 + 
      3353850*(k149 + nu)^9)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k149 + nu]*Gamma[-9/5 + k149 + nu]*
     Gamma[-8/5 + k149 + nu]*Gamma[-3/2 + k149 + nu]^2*
     Gamma[-7/5 + k149 + nu]*Gamma[-1 + k149 + nu]^2*
     Gamma[-4 + 3*(k149 + nu)]*Gamma[-3 + 3*(k149 + nu)])/
    ((-2 + k149 + nu)^4*(5 - 3*(k149 + nu))^4*(7 - 3*(k149 + nu))^2*
     (-3 + 2*(k149 + nu))*(-7 + 3*(k149 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k149 + nu]^2*Gamma[-5/3 + k149 + nu]^2*
     Gamma[-3/4 + k149 + nu]*Gamma[-2/3 + k149 + nu]*Gamma[-1/2 + k149 + nu]*
     Gamma[-1/3 + k149 + nu]*Gamma[-1/4 + k149 + nu]*
     Gamma[-6 + 5*(k149 + nu)]), {k149}}, 
  {(2^(-1 + 4*nu - 4*(k150 + nu))*3^(-2 + 9*nu - 6*(k150 + nu) - 
       3*(k151 + nu))*5^(-1 - 5*nu + 5*(k150 + nu))*(-5 + 3*(k150 + nu))*
     (-304905 + 860915*(k150 + nu) - 970305*(k150 + nu)^2 + 
      545451*(k150 + nu)^3 - 152866*(k150 + nu)^4 + 17078*(k150 + nu)^5)*
     (-5 + 4*(k151 + nu))^2*(-62640 + 309768*(k151 + nu) - 
      602533*(k151 + nu)^2 + 576428*(k151 + nu)^3 - 271504*(k151 + nu)^4 + 
      50432*(k151 + nu)^5)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k150 + nu]*Gamma[-9/5 + k150 + nu]*
     Gamma[-8/5 + k150 + nu]*Gamma[-3/2 + k150 + nu]^2*
     Gamma[-7/5 + k150 + nu]*Gamma[-1 + k150 + nu]*Gamma[-5/4 + k151 + nu]*
     Gamma[-1 + k151 + nu]*Gamma[-4 + 3*(k151 + nu)]*
     Gamma[-3 + 3*(k151 + nu)])/((-1)^k151*(-2 + k150 + nu)^2*
     (5 - 3*(k150 + nu))^2*(7 - 3*(k150 + nu))^2*(5 - 4*(k151 + nu))^2*
     (-3 + 2*(k151 + nu))*(-5 + 3*(k151 + nu))*(-3 + 4*(k151 + nu))*
     (-6 + 5*(k151 + nu))*(-4 + 5*(k151 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k150 + nu]^2*Gamma[-5/3 + k150 + nu]*
     Gamma[-5/4 + k150 + nu]*Gamma[-3/4 + k150 + nu]*Gamma[-2/3 + k150 + nu]*
     Gamma[-1/2 + k150 + nu]*Gamma[-5/3 + k151 + nu]*Gamma[-1/3 + k151 + nu]*
     Gamma[-1/4 + k151 + nu]*Gamma[-6 + 5*(k151 + nu)]), {k150, k151}}, 
  {(2^(1 + 4*nu - 8*(k153 + nu) + 4*(k154 + nu))*
     3^(-4 + 9*nu - 3*(k153 + nu) - 6*(k154 + nu))*
     5^(-1 - 5*nu + 5*(k153 + nu))*(-3984435 + 16643250*(k153 + nu) - 
      29526902*(k153 + nu)^2 + 28858345*(k153 + nu)^3 - 
      16788863*(k153 + nu)^4 + 5815944*(k153 + nu)^5 - 
      1111128*(k153 + nu)^6 + 90333*(k153 + nu)^7)*(-5 + 4*(k154 + nu))^2*
     (-1058400 + 6771780*(k154 + nu) - 18351435*(k154 + nu)^2 + 
      27316712*(k154 + nu)^3 - 24133388*(k154 + nu)^4 + 
      12660869*(k154 + nu)^5 - 3653880*(k154 + nu)^6 + 447696*(k154 + nu)^7)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k153 + nu]*Gamma[-9/5 + k153 + nu]*Gamma[-8/5 + k153 + nu]*
     Gamma[-3/2 + k153 + nu]*Gamma[-7/5 + k153 + nu]*Gamma[-4/3 + k153 + nu]*
     Gamma[-1 + k153 + nu]*Gamma[-3/2 + k154 + nu]*Gamma[-5/4 + k154 + nu]*
     Gamma[-1 + k154 + nu]*Gamma[-1/2 + k154 + nu]*Gamma[-4 + 3*(k154 + nu)]*
     Gamma[-3 + 3*(k154 + nu)])/((-1)^k153*(-2 + k153 + nu)^2*
     (5 - 3*(k153 + nu))^2*(7 - 3*(k153 + nu))^2*(-7 + 3*(k153 + nu))*
     (5 - 4*(k154 + nu))^2*(-3 + 2*(k154 + nu))*(-5 + 3*(k154 + nu))^2*
     (-4 + 3*(k154 + nu))*(-3 + 4*(k154 + nu))*(-6 + 5*(k154 + nu))*
     (-4 + 5*(k154 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k153 + nu]^2*Gamma[-5/3 + k153 + nu]*
     Gamma[-5/4 + k153 + nu]*Gamma[-3/4 + k153 + nu]*
     Gamma[-1/2 + k153 + nu]^2*Gamma[-5/3 + k154 + nu]*
     Gamma[-4/3 + k154 + nu]*Gamma[-2/3 + k154 + nu]*Gamma[-1/3 + k154 + nu]*
     Gamma[-1/4 + k154 + nu]*Gamma[-6 + 5*(k154 + nu)]), {k153, k154}}, 
  {((-1)^(2 - k157)*3^(-3 + 9*nu - 9*(k157 + nu))*4^(2*nu - 2*(k156 + nu))*
     5^(1 - 5*nu + 5*(k157 + nu))*(3 - 2*(k156 + nu))^2*(-11 + 5*(k156 + nu))*
     (-9 + 5*(k156 + nu))*(29 - 34*(k156 + nu) + 10*(k156 + nu)^2)*
     (-7 + 5*(k157 + nu))*(300 - 425*(k157 + nu) + 149*(k157 + nu)^2)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k156 + nu]*Gamma[-2 + k156 + nu]*Gamma[-9/5 + k156 + nu]*
     Gamma[-3/2 + k156 + nu]*Gamma[-4/3 + k156 + nu]^2*
     Gamma[-8/5 + k157 + nu]*Gamma[-3/2 + k157 + nu]*Gamma[-7/5 + k157 + nu]*
     Gamma[-5/4 + k157 + nu]*Gamma[-6/5 + k157 + nu]*Gamma[-1 + k157 + nu]^3*
     Gamma[-4/5 + k157 + nu]*Gamma[-4 + 3*(k157 + nu)]*
     Gamma[-4 + 4*(k157 + nu)])/((-2 + k156 + nu)*(-2 + k157 + nu)*
     (7 - 3*(k156 + nu))^2*(-3 + 2*(k156 + nu))^3*(5 - 3*(k157 + nu))^2*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k156 + nu]^2*
     Gamma[-5/4 + k156 + nu]*Gamma[-6/5 + k156 + nu]*Gamma[-4/5 + k156 + nu]*
     Gamma[-3/4 + k156 + nu]*Gamma[-2 + k157 + nu]*Gamma[-5/3 + k157 + nu]^2*
     Gamma[-4/3 + k157 + nu]^2*Gamma[-2/3 + k157 + nu]*
     Gamma[-1/2 + k157 + nu]*Gamma[-1/3 + k157 + nu]*Gamma[-1/4 + k157 + nu]*
     Gamma[-2 + 2*(k157 + nu)]*Gamma[-6 + 5*(k157 + nu)]), {k156, k157}}, 
  {((-1)^(2 - k160)*2^(4*nu - 4*(k158 + nu) - 2*(k159 + nu) + 2*(k160 + nu))*
     3^(-3 + 9*nu - 6*(k159 + nu) - 3*(k160 + nu))*5^(-5*nu + 5*(k159 + nu))*
     (3 - 2*(k158 + nu))^2*(-11 + 5*(k158 + nu))*(-9 + 5*(k158 + nu))*
     (29 - 34*(k158 + nu) + 10*(k158 + nu)^2)*(-3 + 2*(k159 + nu))^2*
     (-480 + 1096*(k159 + nu) - 831*(k159 + nu)^2 + 209*(k159 + nu)^3)*
     (-4 + 3*(k160 + nu))*(-540 + 2051*(k160 + nu) - 2491*(k160 + nu)^2 + 
      966*(k160 + nu)^3)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k158 + nu]*Gamma[-2 + k158 + nu]*
     Gamma[-9/5 + k158 + nu]*Gamma[-3/2 + k158 + nu]*
     Gamma[-4/3 + k158 + nu]^2*Gamma[-8/5 + k159 + nu]*
     Gamma[-3/2 + k159 + nu]^2*Gamma[-7/5 + k159 + nu]*
     Gamma[-6/5 + k159 + nu]*Gamma[-1 + k159 + nu]^2*Gamma[-4/5 + k159 + nu]*
     Gamma[-5/4 + k160 + nu]*Gamma[-1 + k160 + nu]*Gamma[-1/2 + k160 + nu]^2*
     Gamma[-4 + 3*(k160 + nu)]*Gamma[-4 + 4*(k160 + nu)])/
    ((-2 + k158 + nu)*(-2 + k159 + nu)*(7 - 3*(k158 + nu))^2*
     (-3 + 2*(k158 + nu))^3*(4 - 3*(k159 + nu))^2*(5 - 3*(k159 + nu))^2*
     (-3 + 2*(k160 + nu))*(-6 + 5*(k160 + nu))*(-4 + 5*(k160 + nu))*
     (-3 + 5*(k160 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k158 + nu]^2*Gamma[-5/4 + k158 + nu]*
     Gamma[-6/5 + k158 + nu]*Gamma[-4/5 + k158 + nu]*Gamma[-3/4 + k158 + nu]*
     Gamma[-2 + k159 + nu]*Gamma[-5/3 + k159 + nu]^2*
     Gamma[-4/3 + k159 + nu]^2*Gamma[-1/2 + k159 + nu]^3*
     Gamma[-3/2 + k160 + nu]*Gamma[-2/3 + k160 + nu]*Gamma[-1/3 + k160 + nu]*
     Gamma[-1/4 + k160 + nu]*Gamma[-2 + 2*(k160 + nu)]*
     Gamma[-6 + 5*(k160 + nu)]), {k158, k159, k160}}, 
  {((-1)^(1 - k164)*3^(-2 + 9*nu - 9*(k164 + nu))*
     4^(1 + 2*nu - 2*(k163 + nu))*5^(1 - 5*nu + 5*(k164 + nu))*
     (3 - 2*(k163 + nu))^2*(-11 + 5*(k163 + nu))*(-9 + 5*(k163 + nu))*
     (29 - 34*(k163 + nu) + 10*(k163 + nu)^2)*(-4 + 3*(k164 + nu))*
     (-5 + 4*(k164 + nu))*(-8 + 5*(k164 + nu))*(-7 + 5*(k164 + nu))*
     (-9 + 7*(k164 + nu))*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k163 + nu]*Gamma[-2 + k163 + nu]*
     Gamma[-9/5 + k163 + nu]*Gamma[-3/2 + k163 + nu]*
     Gamma[-4/3 + k163 + nu]^2*Gamma[-8/5 + k164 + nu]*
     Gamma[-3/2 + k164 + nu]*Gamma[-7/5 + k164 + nu]*Gamma[-5/4 + k164 + nu]*
     Gamma[-6/5 + k164 + nu]*Gamma[-1 + k164 + nu]^2*Gamma[-4/5 + k164 + nu]*
     Gamma[-4 + 3*(k164 + nu)]*Gamma[-3 + 3*(k164 + nu)])/
    ((-2 + k163 + nu)*(-2 + k164 + nu)*(7 - 3*(k163 + nu))^2*
     (-3 + 2*(k163 + nu))^3*(4 - 3*(k164 + nu))^2*(5 - 3*(k164 + nu))^2*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k163 + nu]^2*
     Gamma[-5/4 + k163 + nu]*Gamma[-6/5 + k163 + nu]*Gamma[-4/5 + k163 + nu]*
     Gamma[-3/4 + k163 + nu]*Gamma[-2 + k164 + nu]*Gamma[-5/3 + k164 + nu]^2*
     Gamma[-4/3 + k164 + nu]^2*Gamma[-2/3 + k164 + nu]*
     Gamma[-1/2 + k164 + nu]*Gamma[-1/3 + k164 + nu]*Gamma[-1/4 + k164 + nu]*
     Gamma[-6 + 5*(k164 + nu)]), {k163, k164}}, 
  {((-1)^(1 - k167)*2^(1 + 4*nu + 2*(k166 + nu) - 6*(k167 + nu))*
     3^(-4 + 9*nu - 3*(k166 + nu) - 6*(k167 + nu))*
     5^(1 - 5*nu + 5*(k167 + nu))*(3 - 2*(k166 + nu))^2*(-11 + 5*(k166 + nu))*
     (-9 + 5*(k166 + nu))*(2637 - 6895*(k166 + nu) + 6573*(k166 + nu)^2 - 
      2721*(k166 + nu)^3 + 414*(k166 + nu)^4)*(-8 + 5*(k167 + nu))*
     (-7 + 5*(k167 + nu))*(-9 + 7*(k167 + nu))*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-11/5 + k166 + nu]*
     Gamma[-2 + k166 + nu]^2*Gamma[-9/5 + k166 + nu]*Gamma[-3/2 + k166 + nu]*
     Gamma[-4/3 + k166 + nu]*Gamma[-8/5 + k167 + nu]*Gamma[-3/2 + k167 + nu]*
     Gamma[-7/5 + k167 + nu]*Gamma[-6/5 + k167 + nu]*Gamma[-1 + k167 + nu]^4*
     Gamma[-4/5 + k167 + nu]*Gamma[-4 + 3*(k167 + nu)]*
     Gamma[-4 + 4*(k167 + nu)])/((-2 + k167 + nu)^2*(5 - 3*(k166 + nu))^2*
     (7 - 3*(k166 + nu))^2*(-3 + 2*(k166 + nu))^3*(-7 + 3*(k166 + nu))*
     (-5 + 3*(k167 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k166 + nu]^2*Gamma[-5/3 + k166 + nu]*
     Gamma[-6/5 + k166 + nu]*Gamma[-1 + k166 + nu]*Gamma[-4/5 + k166 + nu]*
     Gamma[-2 + k167 + nu]^2*Gamma[-5/3 + k167 + nu]*Gamma[-4/3 + k167 + nu]*
     Gamma[-3/4 + k167 + nu]*Gamma[-2/3 + k167 + nu]*Gamma[-1/2 + k167 + nu]*
     Gamma[-1/3 + k167 + nu]*Gamma[-1/4 + k167 + nu]*
     Gamma[-2 + 2*(k167 + nu)]*Gamma[-6 + 5*(k167 + nu)]), {k166, k167}}, 
  {(3^(-4 + 9*nu - 3*(k168 + nu) - 6*(k169 + nu))*
     4^(-1 + k168 + 3*nu - 3*(k169 + nu))*5^(1 - 5*nu + 5*(k169 + nu))*
     (3 - 2*(k168 + nu))^2*(-11 + 5*(k168 + nu))*(-9 + 5*(k168 + nu))*
     (2637 - 6895*(k168 + nu) + 6573*(k168 + nu)^2 - 2721*(k168 + nu)^3 + 
      414*(k168 + nu)^4)*(-8 + 5*(k169 + nu))*(-7 + 5*(k169 + nu))*
     (-3120 + 6785*(k169 + nu) - 4893*(k169 + nu)^2 + 1170*(k169 + nu)^3)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k168 + nu]*Gamma[-2 + k168 + nu]^2*Gamma[-9/5 + k168 + nu]*
     Gamma[-3/2 + k168 + nu]*Gamma[-4/3 + k168 + nu]*Gamma[-8/5 + k169 + nu]*
     Gamma[-3/2 + k169 + nu]*Gamma[-7/5 + k169 + nu]*Gamma[-6/5 + k169 + nu]*
     Gamma[-1 + k169 + nu]^3*Gamma[-4/5 + k169 + nu]*
     Gamma[-4 + 3*(k169 + nu)]*Gamma[-3 + 3*(k169 + nu)])/
    ((-1)^k169*(-2 + k169 + nu)^2*(5 - 3*(k168 + nu))^2*(7 - 3*(k168 + nu))^2*
     (-3 + 2*(k168 + nu))^3*(-7 + 3*(k168 + nu))*(-5 + 3*(k169 + nu))^2*
     (-4 + 3*(k169 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k168 + nu]^2*Gamma[-5/3 + k168 + nu]*
     Gamma[-6/5 + k168 + nu]*Gamma[-1 + k168 + nu]*Gamma[-4/5 + k168 + nu]*
     Gamma[-2 + k169 + nu]^2*Gamma[-5/3 + k169 + nu]*Gamma[-4/3 + k169 + nu]*
     Gamma[-3/4 + k169 + nu]*Gamma[-2/3 + k169 + nu]*Gamma[-1/2 + k169 + nu]*
     Gamma[-1/3 + k169 + nu]*Gamma[-1/4 + k169 + nu]*
     Gamma[-6 + 5*(k169 + nu)]), {k168, k169}}}, {{1, {}}}, 
 {{((-1)^(1 - k171)*2^(-1 + 8*nu - 8*(k171 + nu))*3^(3*nu - 3*(k171 + nu))*
     5^(-5*nu + 5*(k171 + nu))*(-4 + 3*(k171 + nu))*(-9 + 5*(k171 + nu))*
     (-8 + 5*(k171 + nu))*(-7 + 5*(k171 + nu))*(19 - 28*(k171 + nu) + 
      10*(k171 + nu)^2)*Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/5 + k171 + nu]*Gamma[-8/5 + k171 + nu]*Gamma[-7/5 + k171 + nu]*
     Gamma[-6/5 + k171 + nu]*Gamma[-1 + k171 + nu]^3*
     Gamma[-4 + 3*(k171 + nu)]*Gamma[-4 + 4*(k171 + nu)])/
    ((-2 + k171 + nu)^4*(-3 + 2*(k171 + nu))^2*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-2 + k171 + nu]^2*Gamma[-3/2 + k171 + nu]*Gamma[-3/4 + k171 + nu]*
     Gamma[-2/3 + k171 + nu]*Gamma[-1/3 + k171 + nu]*Gamma[-1/4 + k171 + nu]*
     Gamma[-2 + 2*(k171 + nu)]*Gamma[-6 + 5*(k171 + nu)]), {k171}}, 
  {(2^(-1 + 8*nu - 8*(k172 + nu))*3^(-1 + 3*nu - 3*(k172 + nu))*
     5^(-5*nu + 5*(k172 + nu))*(-9 + 5*(k172 + nu))*(-8 + 5*(k172 + nu))*
     (-7 + 5*(k172 + nu))*(-55320 + 279161*(k172 + nu) - 
      601091*(k172 + nu)^2 + 715823*(k172 + nu)^3 - 509157*(k172 + nu)^4 + 
      216306*(k172 + nu)^5 - 50820*(k172 + nu)^6 + 5094*(k172 + nu)^7)*
     Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/5 + k172 + nu]*
     Gamma[-8/5 + k172 + nu]*Gamma[-7/5 + k172 + nu]*Gamma[-6/5 + k172 + nu]*
     Gamma[-1 + k172 + nu]^2*Gamma[-4 + 3*(k172 + nu)]*
     Gamma[-3 + 3*(k172 + nu)])/((-1)^k172*(-2 + k172 + nu)^4*
     (-1 + k172 + nu)*(5 - 3*(k172 + nu))^2*(-3 + 2*(k172 + nu))^2*
     (-4 + 3*(k172 + nu))*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*Gamma[-2 + k172 + nu]^2*
     Gamma[-3/2 + k172 + nu]*Gamma[-3/4 + k172 + nu]*Gamma[-2/3 + k172 + nu]*
     Gamma[-1/3 + k172 + nu]*Gamma[-1/4 + k172 + nu]*
     Gamma[-6 + 5*(k172 + nu)]), {k172}}, 
  {(3^(-2 + 3*nu - 3*(k173 + nu))*4^(-1 + 4*nu - 4*(k173 + nu))*
     5^(-5*nu + 5*(k173 + nu))*(-2527200 + 17671176*(k173 + nu) - 
      54212202*(k173 + nu)^2 + 95924152*(k173 + nu)^3 - 
      108015694*(k173 + nu)^4 + 80350023*(k173 + nu)^5 - 
      39515081*(k173 + nu)^6 + 12396575*(k173 + nu)^7 - 
      2252367*(k173 + nu)^8 + 180666*(k173 + nu)^9)*Gamma[-2 + nu]^2*
     Gamma[-3/2 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-9/5 + k173 + nu]*Gamma[-8/5 + k173 + nu]*
     Gamma[-7/5 + k173 + nu]*Gamma[-6/5 + k173 + nu]*Gamma[-1 + k173 + nu]^3)/
    ((-1)^k173*(-2 + k173 + nu)^4*(-1 + k173 + nu)*(-3 + 2*(k173 + nu))^2*
     (-5 + 3*(k173 + nu))*(-4 + 3*(k173 + nu))*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-2 + k173 + nu]^2*Gamma[-3/2 + k173 + nu]*Gamma[-3/4 + k173 + nu]*
     Gamma[-2/3 + k173 + nu]*Gamma[-1/3 + k173 + nu]*
     Gamma[-1/4 + k173 + nu]), {k173}}}, 
 {{(2*(-1506000 + 7509100*(k174 + nu) - 16006371*(k174 + nu)^2 + 
      18907442*(k174 + nu)^3 - 13366561*(k174 + nu)^4 + 
      5655119*(k174 + nu)^5 - 1325755*(k174 + nu)^6 + 132852*(k174 + nu)^7)*
     Gamma[-2 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-3/2 + k174 + nu]^2*
     Gamma[-7/6 + k174 + nu]*Gamma[-1 + k174 + nu]^3*Gamma[-5/6 + k174 + nu]*
     Gamma[-4 + 3*(k174 + nu)]*Gamma[-4 + 4*(k174 + nu)])/
    (5*(-2 + k174 + nu)^2*(-1 + k174 + nu)*(-5 + 3*(k174 + nu))*
     (-5 + 4*(k174 + nu))*(-8 + 5*(k174 + nu))*(-6 + 5*(k174 + nu))*
     Gamma[-3/2 + nu]^2*Gamma[-7/6 + nu]*Gamma[-1 + nu]^3*Gamma[-5/6 + nu]*
     Gamma[-2 + k174 + nu]^2*Gamma[-3/4 + k174 + nu]*Gamma[-2/3 + k174 + nu]*
     Gamma[-1/2 + k174 + nu]*Gamma[-1/3 + k174 + nu]*Gamma[-1/4 + k174 + nu]*
     Gamma[-2 + 2*(k174 + nu)]*Gamma[-6 + 5*(k174 + nu)]), {k174}}, 
  {((-1)^(k175 - k176)*2^(3 - 2*(k175 + nu) + 2*(k176 + nu))*
     3^(3*(k175 + nu) - 3*(k176 + nu))*(3 - 2*(k175 + nu))^2*
     (-3 + 2*(k175 + nu))*(175200 - 778255*(k175 + nu) + 
      1435262*(k175 + nu)^2 - 1406332*(k175 + nu)^3 + 772030*(k175 + nu)^4 - 
      225097*(k175 + nu)^5 + 27228*(k175 + nu)^6)*(-4 + 3*(k176 + nu))*
     (-540 + 2051*(k176 + nu) - 2491*(k176 + nu)^2 + 966*(k176 + nu)^3)*
     Gamma[-2 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-3/2 + k175 + nu]^3*
     Gamma[-7/6 + k175 + nu]*Gamma[-1 + k175 + nu]^2*Gamma[-5/6 + k175 + nu]*
     Gamma[-5/4 + k176 + nu]*Gamma[-1 + k176 + nu]*Gamma[-1/2 + k176 + nu]^2*
     Gamma[-4 + 3*(k176 + nu)]*Gamma[-4 + 4*(k176 + nu)])/
    (25*(-2 + k175 + nu)^2*(-1 + k175 + nu)*(-5 + 3*(k175 + nu))*
     (-4 + 3*(k175 + nu))*(-5 + 4*(k175 + nu))*(-8 + 5*(k175 + nu))*
     (-7 + 5*(k175 + nu))*(-6 + 5*(k175 + nu))*(-3 + 2*(k176 + nu))*
     (-6 + 5*(k176 + nu))*(-4 + 5*(k176 + nu))*(-3 + 5*(k176 + nu))*
     Gamma[-3/2 + nu]^2*Gamma[-7/6 + nu]*Gamma[-1 + nu]^3*Gamma[-5/6 + nu]*
     Gamma[-2 + k175 + nu]^2*Gamma[-5/4 + k175 + nu]*Gamma[-3/4 + k175 + nu]*
     Gamma[-1/2 + k175 + nu]^3*Gamma[-3/2 + k176 + nu]*
     Gamma[-2/3 + k176 + nu]*Gamma[-1/3 + k176 + nu]*Gamma[-1/4 + k176 + nu]*
     Gamma[-2 + 2*(k176 + nu)]*Gamma[-6 + 5*(k176 + nu)]), {k175, k176}}, 
  {(-2*(3 - 2*(k178 + nu))^2*(-208425 + 735945*(k178 + nu) - 
      1035812*(k178 + nu)^2 + 726279*(k178 + nu)^3 - 253667*(k178 + nu)^4 + 
      35304*(k178 + nu)^5)*Gamma[-2 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-3/2 + k178 + nu]^2*Gamma[-7/6 + k178 + nu]*
     Gamma[-1 + k178 + nu]^2*Gamma[-5/6 + k178 + nu]*
     Gamma[-4 + 3*(k178 + nu)]*Gamma[-3 + 3*(k178 + nu)])/
    (5*(-2 + k178 + nu)^2*(-1 + k178 + nu)*(5 - 3*(k178 + nu))^2*
     (-3 + 2*(k178 + nu))*(-4 + 3*(k178 + nu))*Gamma[-3/2 + nu]^2*
     Gamma[-7/6 + nu]*Gamma[-1 + nu]^3*Gamma[-5/6 + nu]*
     Gamma[-2 + k178 + nu]^2*Gamma[-3/4 + k178 + nu]*Gamma[-2/3 + k178 + nu]*
     Gamma[-1/2 + k178 + nu]*Gamma[-1/3 + k178 + nu]*Gamma[-1/4 + k178 + nu]*
     Gamma[-6 + 5*(k178 + nu)]), {k178}}, 
  {(4*(-1)^(1 + k179 - k180)*3^(-2 + 9*(k179 + nu) - 9*(k180 + nu))*
     5^(-1 - 5*(k179 + nu) + 5*(k180 + nu))*(174750 - 752690*(k179 + nu) + 
      1346751*(k179 + nu)^2 - 1281136*(k179 + nu)^3 + 683314*(k179 + nu)^4 - 
      193731*(k179 + nu)^5 + 22808*(k179 + nu)^6)*(-7 + 5*(k180 + nu))*
     (300 - 425*(k180 + nu) + 149*(k180 + nu)^2)*Gamma[-2 + nu]^2*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-5/3 + k179 + nu]^2*Gamma[-3/2 + k179 + nu]*
     Gamma[-4/3 + k179 + nu]^2*Gamma[-7/6 + k179 + nu]*
     Gamma[-5/6 + k179 + nu]*Gamma[-8/5 + k180 + nu]*Gamma[-3/2 + k180 + nu]*
     Gamma[-7/5 + k180 + nu]*Gamma[-5/4 + k180 + nu]*Gamma[-6/5 + k180 + nu]*
     Gamma[-1 + k180 + nu]^3*Gamma[-4/5 + k180 + nu]*
     Gamma[-4 + 3*(k180 + nu)]*Gamma[-4 + 4*(k180 + nu)])/
    ((-2 + k179 + nu)*(-1 + k179 + nu)*(-2 + k180 + nu)*(-5 + 4*(k179 + nu))*
     (-8 + 5*(k179 + nu))*(-7 + 5*(k179 + nu))*(-6 + 5*(k179 + nu))*
     (5 - 3*(k180 + nu))^2*Gamma[-3/2 + nu]^2*Gamma[-7/6 + nu]*
     Gamma[-1 + nu]^3*Gamma[-5/6 + nu]*Gamma[-2 + k179 + nu]*
     Gamma[-8/5 + k179 + nu]*Gamma[-7/5 + k179 + nu]*Gamma[-5/4 + k179 + nu]*
     Gamma[-6/5 + k179 + nu]*Gamma[-4/5 + k179 + nu]*Gamma[-3/4 + k179 + nu]*
     Gamma[-2 + k180 + nu]*Gamma[-5/3 + k180 + nu]^2*
     Gamma[-4/3 + k180 + nu]^2*Gamma[-2/3 + k180 + nu]*
     Gamma[-1/2 + k180 + nu]*Gamma[-1/3 + k180 + nu]*Gamma[-1/4 + k180 + nu]*
     Gamma[-2 + 2*(k180 + nu)]*Gamma[-6 + 5*(k180 + nu)]), {k179, k180}}, 
  {((-1)^(1 + k181 - k183)*2^(2 - 2*(k182 + nu) + 2*(k183 + nu))*
     3^(-2 + 9*(k181 + nu) - 6*(k182 + nu) - 3*(k183 + nu))*
     5^(-2 - 5*(k181 + nu) + 5*(k182 + nu))*(174750 - 752690*(k181 + nu) + 
      1346751*(k181 + nu)^2 - 1281136*(k181 + nu)^3 + 683314*(k181 + nu)^4 - 
      193731*(k181 + nu)^5 + 22808*(k181 + nu)^6)*(-3 + 2*(k182 + nu))^2*
     (-480 + 1096*(k182 + nu) - 831*(k182 + nu)^2 + 209*(k182 + nu)^3)*
     (-4 + 3*(k183 + nu))*(-540 + 2051*(k183 + nu) - 2491*(k183 + nu)^2 + 
      966*(k183 + nu)^3)*Gamma[-2 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-5/3 + k181 + nu]^2*Gamma[-3/2 + k181 + nu]*
     Gamma[-4/3 + k181 + nu]^2*Gamma[-7/6 + k181 + nu]*
     Gamma[-5/6 + k181 + nu]*Gamma[-8/5 + k182 + nu]*
     Gamma[-3/2 + k182 + nu]^2*Gamma[-7/5 + k182 + nu]*
     Gamma[-6/5 + k182 + nu]*Gamma[-1 + k182 + nu]^2*Gamma[-4/5 + k182 + nu]*
     Gamma[-5/4 + k183 + nu]*Gamma[-1 + k183 + nu]*Gamma[-1/2 + k183 + nu]^2*
     Gamma[-4 + 3*(k183 + nu)]*Gamma[-4 + 4*(k183 + nu)])/
    ((-2 + k181 + nu)*(-1 + k181 + nu)*(-2 + k182 + nu)*(-5 + 4*(k181 + nu))*
     (-8 + 5*(k181 + nu))*(-7 + 5*(k181 + nu))*(-6 + 5*(k181 + nu))*
     (4 - 3*(k182 + nu))^2*(5 - 3*(k182 + nu))^2*(-3 + 2*(k183 + nu))*
     (-6 + 5*(k183 + nu))*(-4 + 5*(k183 + nu))*(-3 + 5*(k183 + nu))*
     Gamma[-3/2 + nu]^2*Gamma[-7/6 + nu]*Gamma[-1 + nu]^3*Gamma[-5/6 + nu]*
     Gamma[-2 + k181 + nu]*Gamma[-8/5 + k181 + nu]*Gamma[-7/5 + k181 + nu]*
     Gamma[-5/4 + k181 + nu]*Gamma[-6/5 + k181 + nu]*Gamma[-4/5 + k181 + nu]*
     Gamma[-3/4 + k181 + nu]*Gamma[-2 + k182 + nu]*Gamma[-5/3 + k182 + nu]^2*
     Gamma[-4/3 + k182 + nu]^2*Gamma[-1/2 + k182 + nu]^3*
     Gamma[-3/2 + k183 + nu]*Gamma[-2/3 + k183 + nu]*Gamma[-1/3 + k183 + nu]*
     Gamma[-1/4 + k183 + nu]*Gamma[-2 + 2*(k183 + nu)]*
     Gamma[-6 + 5*(k183 + nu)]), {k181, k182, k183}}, 
  {(16*(-1)^(k186 - k187)*3^(-1 + 9*(k186 + nu) - 9*(k187 + nu))*
     5^(-1 - 5*(k186 + nu) + 5*(k187 + nu))*(174750 - 752690*(k186 + nu) + 
      1346751*(k186 + nu)^2 - 1281136*(k186 + nu)^3 + 683314*(k186 + nu)^4 - 
      193731*(k186 + nu)^5 + 22808*(k186 + nu)^6)*(-4 + 3*(k187 + nu))*
     (-5 + 4*(k187 + nu))*(-8 + 5*(k187 + nu))*(-7 + 5*(k187 + nu))*
     (-9 + 7*(k187 + nu))*Gamma[-2 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-5/3 + k186 + nu]^2*Gamma[-3/2 + k186 + nu]*
     Gamma[-4/3 + k186 + nu]^2*Gamma[-7/6 + k186 + nu]*
     Gamma[-5/6 + k186 + nu]*Gamma[-8/5 + k187 + nu]*Gamma[-3/2 + k187 + nu]*
     Gamma[-7/5 + k187 + nu]*Gamma[-5/4 + k187 + nu]*Gamma[-6/5 + k187 + nu]*
     Gamma[-1 + k187 + nu]^2*Gamma[-4/5 + k187 + nu]*
     Gamma[-4 + 3*(k187 + nu)]*Gamma[-3 + 3*(k187 + nu)])/
    ((-2 + k186 + nu)*(-1 + k186 + nu)*(-2 + k187 + nu)*(-5 + 4*(k186 + nu))*
     (-8 + 5*(k186 + nu))*(-7 + 5*(k186 + nu))*(-6 + 5*(k186 + nu))*
     (4 - 3*(k187 + nu))^2*(5 - 3*(k187 + nu))^2*Gamma[-3/2 + nu]^2*
     Gamma[-7/6 + nu]*Gamma[-1 + nu]^3*Gamma[-5/6 + nu]*Gamma[-2 + k186 + nu]*
     Gamma[-8/5 + k186 + nu]*Gamma[-7/5 + k186 + nu]*Gamma[-5/4 + k186 + nu]*
     Gamma[-6/5 + k186 + nu]*Gamma[-4/5 + k186 + nu]*Gamma[-3/4 + k186 + nu]*
     Gamma[-2 + k187 + nu]*Gamma[-5/3 + k187 + nu]^2*
     Gamma[-4/3 + k187 + nu]^2*Gamma[-2/3 + k187 + nu]*
     Gamma[-1/2 + k187 + nu]*Gamma[-1/3 + k187 + nu]*Gamma[-1/4 + k187 + nu]*
     Gamma[-6 + 5*(k187 + nu)]), {k186, k187}}, 
  {(2*(685 - 2067*(k189 + nu) + 2329*(k189 + nu)^2 - 1161*(k189 + nu)^3 + 
      216*(k189 + nu)^4)*Gamma[-2 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-3/2 + k189 + nu]^2*Gamma[-7/6 + k189 + nu]*
     Gamma[-1 + k189 + nu]^3*Gamma[-5/6 + k189 + nu])/
    ((-2 + k189 + nu)^2*(-1 + k189 + nu)*(-5 + 3*(k189 + nu))*
     (-4 + 3*(k189 + nu))*Gamma[-3/2 + nu]^2*Gamma[-7/6 + nu]*
     Gamma[-1 + nu]^3*Gamma[-5/6 + nu]*Gamma[-2 + k189 + nu]^2*
     Gamma[-3/4 + k189 + nu]*Gamma[-2/3 + k189 + nu]*Gamma[-1/2 + k189 + nu]*
     Gamma[-1/3 + k189 + nu]*Gamma[-1/4 + k189 + nu]), {k189}}}, 
 {{(4^(-1 + 3*nu - 3*(k190 + nu))*(4 - 11*(k190 + nu) + 6*(k190 + nu)^2)*
     (1944 - 8568*(k190 + nu) + 13697*(k190 + nu)^2 - 9396*(k190 + nu)^3 + 
      2340*(k190 + nu)^4)*Gamma[-3/2 + nu]*Gamma[-3/4 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-4/3 + k190 + nu]*Gamma[-1 + k190 + nu]^2*
     Gamma[-1/2 + k190 + nu])/(3*(-1)^k190*(-3 + 2*(k190 + nu))^2*
     (-1 + 2*(k190 + nu))*(-4 + 3*(k190 + nu))*(-2 + 3*(k190 + nu))*
     (-3 + 4*(k190 + nu))*Gamma[-4/3 + nu]*Gamma[-1 + nu]^2*Gamma[-1/2 + nu]*
     Gamma[-3/2 + k190 + nu]*Gamma[-3/4 + k190 + nu]*Gamma[-1/3 + k190 + nu]*
     Gamma[-1/4 + k190 + nu]), {k190}}}, 
 {{((-1)^(1 - k191)*3^(-3 + 9*nu - 9*(k191 + nu))*4^(2*nu - 2*(k191 + nu))*
     5^(1 - 5*nu + 5*(k191 + nu))*(3 - 2*(k191 + nu))^2*(-4 + 3*(k191 + nu))*
     (-11 + 5*(k191 + nu))*(-9 + 5*(k191 + nu))*(-8 + 5*(k191 + nu))*
     (-7 + 5*(k191 + nu))*(-179337 + 534927*(k191 + nu) - 
      634823*(k191 + nu)^2 + 374517*(k191 + nu)^3 - 109776*(k191 + nu)^4 + 
      12780*(k191 + nu)^5)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k191 + nu]*Gamma[-9/5 + k191 + nu]*
     Gamma[-8/5 + k191 + nu]*Gamma[-3/2 + k191 + nu]^2*
     Gamma[-7/5 + k191 + nu]*Gamma[-1 + k191 + nu]^3*
     Gamma[-4 + 3*(k191 + nu)]*Gamma[-4 + 4*(k191 + nu)])/
    ((-2 + k191 + nu)^4*(5 - 3*(k191 + nu))^2*(7 - 3*(k191 + nu))^2*
     (-3 + 2*(k191 + nu))^3*(-7 + 3*(k191 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k191 + nu]^2*Gamma[-5/3 + k191 + nu]^2*
     Gamma[-3/4 + k191 + nu]*Gamma[-2/3 + k191 + nu]*Gamma[-1/2 + k191 + nu]*
     Gamma[-1/3 + k191 + nu]*Gamma[-1/4 + k191 + nu]*
     Gamma[-2 + 2*(k191 + nu)]*Gamma[-6 + 5*(k191 + nu)]), {k191}}, 
  {(2^(1 + 4*nu - 4*(k192 + nu))*3^(-3 + 9*nu - 9*(k192 + nu))*
     5^(1 - 5*nu + 5*(k192 + nu))*(3 - 2*(k192 + nu))^2*(-5 + 4*(k192 + nu))*
     (-11 + 5*(k192 + nu))*(-9 + 5*(k192 + nu))*(-8 + 5*(k192 + nu))*
     (-7 + 5*(k192 + nu))*(811629 - 2820514*(k192 + nu) + 
      4075138*(k192 + nu)^2 - 3132708*(k192 + nu)^3 + 1351089*(k192 + nu)^4 - 
      309882*(k192 + nu)^5 + 29520*(k192 + nu)^6)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-11/5 + k192 + nu]*
     Gamma[-9/5 + k192 + nu]*Gamma[-8/5 + k192 + nu]*
     Gamma[-3/2 + k192 + nu]^2*Gamma[-7/5 + k192 + nu]*
     Gamma[-1 + k192 + nu]^2*Gamma[-4 + 3*(k192 + nu)]*
     Gamma[-3 + 3*(k192 + nu)])/((-1)^k192*(-2 + k192 + nu)^4*
     (5 - 3*(k192 + nu))^4*(7 - 3*(k192 + nu))^2*(-3 + 2*(k192 + nu))^2*
     (-7 + 3*(k192 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k192 + nu]^2*Gamma[-5/3 + k192 + nu]^2*
     Gamma[-3/4 + k192 + nu]*Gamma[-2/3 + k192 + nu]*Gamma[-1/2 + k192 + nu]*
     Gamma[-1/3 + k192 + nu]*Gamma[-1/4 + k192 + nu]*
     Gamma[-6 + 5*(k192 + nu)]), {k192}}, 
  {((-1)^(1 - k194)*2^(2 + 4*nu + 2*(k193 + nu) - 6*(k194 + nu))*
     3^(-4 + 9*nu - 3*(k193 + nu) - 6*(k194 + nu))*
     5^(1 - 5*nu + 5*(k194 + nu))*(3 - 2*(k193 + nu))^2*(-11 + 5*(k193 + nu))*
     (-9 + 5*(k193 + nu))*(2637 - 6895*(k193 + nu) + 6573*(k193 + nu)^2 - 
      2721*(k193 + nu)^3 + 414*(k193 + nu)^4)*(-8 + 5*(k194 + nu))*
     (-7 + 5*(k194 + nu))*(-9 + 7*(k194 + nu))*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-11/5 + k193 + nu]*
     Gamma[-2 + k193 + nu]^2*Gamma[-9/5 + k193 + nu]*Gamma[-3/2 + k193 + nu]*
     Gamma[-4/3 + k193 + nu]*Gamma[-8/5 + k194 + nu]*Gamma[-3/2 + k194 + nu]*
     Gamma[-7/5 + k194 + nu]*Gamma[-6/5 + k194 + nu]*Gamma[-1 + k194 + nu]^4*
     Gamma[-4/5 + k194 + nu]*Gamma[-4 + 3*(k194 + nu)]*
     Gamma[-4 + 4*(k194 + nu)])/((-2 + k194 + nu)^2*(5 - 3*(k193 + nu))^2*
     (7 - 3*(k193 + nu))^2*(-3 + 2*(k193 + nu))^3*(-7 + 3*(k193 + nu))*
     (-5 + 3*(k194 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k193 + nu]^2*Gamma[-5/3 + k193 + nu]*
     Gamma[-6/5 + k193 + nu]*Gamma[-1 + k193 + nu]*Gamma[-4/5 + k193 + nu]*
     Gamma[-2 + k194 + nu]^2*Gamma[-5/3 + k194 + nu]*Gamma[-4/3 + k194 + nu]*
     Gamma[-3/4 + k194 + nu]*Gamma[-2/3 + k194 + nu]*Gamma[-1/2 + k194 + nu]*
     Gamma[-1/3 + k194 + nu]*Gamma[-1/4 + k194 + nu]*
     Gamma[-2 + 2*(k194 + nu)]*Gamma[-6 + 5*(k194 + nu)]), {k193, k194}}, 
  {(2^(-1 + 2*k195 + 6*nu - 6*(k196 + nu))*
     3^(-4 + 9*nu - 3*(k195 + nu) - 6*(k196 + nu))*
     5^(1 - 5*nu + 5*(k196 + nu))*(3 - 2*(k195 + nu))^2*(-11 + 5*(k195 + nu))*
     (-9 + 5*(k195 + nu))*(2637 - 6895*(k195 + nu) + 6573*(k195 + nu)^2 - 
      2721*(k195 + nu)^3 + 414*(k195 + nu)^4)*(-8 + 5*(k196 + nu))*
     (-7 + 5*(k196 + nu))*(-3120 + 6785*(k196 + nu) - 4893*(k196 + nu)^2 + 
      1170*(k196 + nu)^3)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k195 + nu]*Gamma[-2 + k195 + nu]^2*
     Gamma[-9/5 + k195 + nu]*Gamma[-3/2 + k195 + nu]*Gamma[-4/3 + k195 + nu]*
     Gamma[-8/5 + k196 + nu]*Gamma[-3/2 + k196 + nu]*Gamma[-7/5 + k196 + nu]*
     Gamma[-6/5 + k196 + nu]*Gamma[-1 + k196 + nu]^3*Gamma[-4/5 + k196 + nu]*
     Gamma[-4 + 3*(k196 + nu)]*Gamma[-3 + 3*(k196 + nu)])/
    ((-1)^k196*(-2 + k196 + nu)^2*(5 - 3*(k195 + nu))^2*(7 - 3*(k195 + nu))^2*
     (-3 + 2*(k195 + nu))^3*(-7 + 3*(k195 + nu))*(-5 + 3*(k196 + nu))^2*
     (-4 + 3*(k196 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k195 + nu]^2*Gamma[-5/3 + k195 + nu]*
     Gamma[-6/5 + k195 + nu]*Gamma[-1 + k195 + nu]*Gamma[-4/5 + k195 + nu]*
     Gamma[-2 + k196 + nu]^2*Gamma[-5/3 + k196 + nu]*Gamma[-4/3 + k196 + nu]*
     Gamma[-3/4 + k196 + nu]*Gamma[-2/3 + k196 + nu]*Gamma[-1/2 + k196 + nu]*
     Gamma[-1/3 + k196 + nu]*Gamma[-1/4 + k196 + nu]*
     Gamma[-6 + 5*(k196 + nu)]), {k195, k196}}, 
  {(3^(-3 + 9*nu - 9*(k198 + nu))*4^(2*nu - 2*(k198 + nu))*
     5^(-5*nu + 5*(k198 + nu))*(3 - 2*(k198 + nu))^2*(-4 + 3*(k198 + nu))*
     (-5 + 4*(k198 + nu))*(-1670038335 + 8750614440*(k198 + nu) - 
      20313506435*(k198 + nu)^2 + 27420692800*(k198 + nu)^3 - 
      23720426801*(k198 + nu)^4 + 13636721436*(k198 + nu)^5 - 
      5209944201*(k198 + nu)^6 + 1275510984*(k198 + nu)^7 - 
      181571460*(k198 + nu)^8 + 11449908*(k198 + nu)^9)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-11/5 + k198 + nu]*
     Gamma[-9/5 + k198 + nu]*Gamma[-8/5 + k198 + nu]*
     Gamma[-3/2 + k198 + nu]^2*Gamma[-7/5 + k198 + nu]*
     Gamma[-1 + k198 + nu]^3)/((-1)^k198*(-2 + k198 + nu)^4*
     (5 - 3*(k198 + nu))^2*(7 - 3*(k198 + nu))^2*(-3 + 2*(k198 + nu))^3*
     (-7 + 3*(k198 + nu))*(-5 + 3*(k198 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k198 + nu]^2*Gamma[-5/3 + k198 + nu]^2*
     Gamma[-3/4 + k198 + nu]*Gamma[-2/3 + k198 + nu]*Gamma[-1/2 + k198 + nu]*
     Gamma[-1/3 + k198 + nu]*Gamma[-1/4 + k198 + nu]), {k198}}}, 
 {{(3^(-1 + 3*nu - 3*(k199 + nu))*4^(2*nu - 2*(k199 + nu))*
     (-155700 + 579570*(k199 + nu) - 860938*(k199 + nu)^2 + 
      637945*(k199 + nu)^3 - 235791*(k199 + nu)^4 + 34776*(k199 + nu)^5)*
     Gamma[-2 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-3/2 + k199 + nu]^2*
     Gamma[-1 + k199 + nu]^5*Gamma[-4 + 3*(k199 + nu)]*
     Gamma[-4 + 4*(k199 + nu)])/(5*(-1)^k199*(-2 + k199 + nu)^2*
     (-5 + 3*(k199 + nu))*(-5 + 4*(k199 + nu))*(-6 + 5*(k199 + nu))*
     Gamma[-3/2 + nu]^2*Gamma[-1 + nu]^5*Gamma[-2 + k199 + nu]^2*
     Gamma[-3/4 + k199 + nu]*Gamma[-2/3 + k199 + nu]*Gamma[-1/2 + k199 + nu]*
     Gamma[-1/3 + k199 + nu]*Gamma[-1/4 + k199 + nu]*
     Gamma[-2 + 2*(k199 + nu)]*Gamma[-6 + 5*(k199 + nu)]), {k199}}, 
  {(2^(-1 + 4*nu - 6*(k200 + nu) + 2*(k201 + nu))*
     3^(-1 + 3*nu - 3*(k201 + nu))*(3 - 2*(k200 + nu))^2*(-3 + 2*(k200 + nu))*
     (280 - 459*(k200 + nu) + 189*(k200 + nu)^2)*(-4 + 3*(k201 + nu))*
     (-540 + 2051*(k201 + nu) - 2491*(k201 + nu)^2 + 966*(k201 + nu)^3)*
     Gamma[-2 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-3/2 + k200 + nu]^3*
     Gamma[-1 + k200 + nu]^4*Gamma[-5/4 + k201 + nu]*Gamma[-1 + k201 + nu]*
     Gamma[-1/2 + k201 + nu]^2*Gamma[-4 + 3*(k201 + nu)]*
     Gamma[-4 + 4*(k201 + nu)])/(5*(-1)^k201*(-2 + k200 + nu)^2*
     (-5 + 3*(k200 + nu))*(-4 + 3*(k200 + nu))*(-5 + 4*(k200 + nu))*
     (-3 + 2*(k201 + nu))*(-6 + 5*(k201 + nu))*(-4 + 5*(k201 + nu))*
     (-3 + 5*(k201 + nu))*Gamma[-3/2 + nu]^2*Gamma[-1 + nu]^5*
     Gamma[-2 + k200 + nu]^2*Gamma[-5/4 + k200 + nu]*Gamma[-3/4 + k200 + nu]*
     Gamma[-1/2 + k200 + nu]^3*Gamma[-3/2 + k201 + nu]*
     Gamma[-2/3 + k201 + nu]*Gamma[-1/3 + k201 + nu]*Gamma[-1/4 + k201 + nu]*
     Gamma[-2 + 2*(k201 + nu)]*Gamma[-6 + 5*(k201 + nu)]), {k200, k201}}, 
  {((-1)^(1 - k203)*3^(-2 + 3*nu - 3*(k203 + nu))*
     4^(-1 + 2*nu - 2*(k203 + nu))*(54720 - 160683*(k203 + nu) + 
      176405*(k203 + nu)^2 - 85788*(k203 + nu)^3 + 15588*(k203 + nu)^4)*
     Gamma[-2 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-3/2 + k203 + nu]^2*
     Gamma[-1 + k203 + nu]^5)/((-2 + k203 + nu)^2*(-5 + 3*(k203 + nu))*
     (-4 + 3*(k203 + nu))*Gamma[-3/2 + nu]^2*Gamma[-1 + nu]^5*
     Gamma[-2 + k203 + nu]^2*Gamma[-3/4 + k203 + nu]*Gamma[-2/3 + k203 + nu]*
     Gamma[-1/2 + k203 + nu]*Gamma[-1/3 + k203 + nu]*
     Gamma[-1/4 + k203 + nu]), {k203}}}, 
 {{-((2^(-1 + 4*nu - 4*(k204 + nu))*3^(-2 + 6*nu - 6*(k204 + nu))*
      5^(-5*nu + 5*(k204 + nu))*(3 - 2*(k204 + nu))^2*(-4 + 3*(k204 + nu))*
      (-7 + 5*(k204 + nu))*(-160215840 + 1002836205*(k204 + nu) - 
       2670045904*(k204 + nu)^2 + 4022147580*(k204 + nu)^3 - 
       3807665694*(k204 + nu)^4 + 2360985819*(k204 + nu)^5 - 
       962127082*(k204 + nu)^6 + 249068044*(k204 + nu)^7 - 
       37231192*(k204 + nu)^8 + 2451680*(k204 + nu)^9)*Gamma[-7/3 + nu]*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
      Gamma[-11/5 + k204 + nu]*Gamma[-9/5 + k204 + nu]*
      Gamma[-8/5 + k204 + nu]*Gamma[-3/2 + k204 + nu]^2*
      Gamma[-7/5 + k204 + nu]*Gamma[-1 + k204 + nu]^3*
      Gamma[-4 + 3*(k204 + nu)]*Gamma[-4 + 4*(k204 + nu)])/
     ((-2 + k204 + nu)^5*(-3 + 2*(k204 + nu))^3*(-7 + 3*(k204 + nu))*
      (-5 + 3*(k204 + nu))^2*(-9 + 4*(k204 + nu))*(-7 + 4*(k204 + nu))*
      Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
      Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k204 + nu]*
      Gamma[-2 + k204 + nu]^2*Gamma[-5/3 + k204 + nu]*Gamma[-3/4 + k204 + nu]*
      Gamma[-2/3 + k204 + nu]*Gamma[-1/2 + k204 + nu]*Gamma[-1/3 + k204 + nu]*
      Gamma[-1/4 + k204 + nu]*Gamma[-2 + 2*(k204 + nu)]*
      Gamma[-6 + 5*(k204 + nu)])), {k204}}, 
  {((-1)^(1 + k205 - k206)*2^(2 + 4*nu - 6*(k205 + nu) + 2*(k206 + nu))*
     3^(-2 + 6*nu - 3*(k205 + nu) - 3*(k206 + nu))*
     5^(-1 - 5*nu + 5*(k205 + nu))*(3 - 2*(k205 + nu))^2*
     (-54045 + 69795*(k205 + nu) + 37330*(k205 + nu)^2 - 
      112847*(k205 + nu)^3 + 76597*(k205 + nu)^4 - 22306*(k205 + nu)^5 + 
      2440*(k205 + nu)^6)*(-4 + 3*(k206 + nu))*(-540 + 2051*(k206 + nu) - 
      2491*(k206 + nu)^2 + 966*(k206 + nu)^3)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k205 + nu]*Gamma[-9/5 + k205 + nu]*Gamma[-8/5 + k205 + nu]*
     Gamma[-3/2 + k205 + nu]^3*Gamma[-7/5 + k205 + nu]*
     Gamma[-1 + k205 + nu]^2*Gamma[-5/4 + k206 + nu]*Gamma[-1 + k206 + nu]*
     Gamma[-1/2 + k206 + nu]^2*Gamma[-4 + 3*(k206 + nu)]*
     Gamma[-4 + 4*(k206 + nu)])/((-2 + k205 + nu)^4*(-7 + 3*(k205 + nu))*
     (-5 + 3*(k205 + nu))^2*(-9 + 4*(k205 + nu))*(-3 + 2*(k206 + nu))*
     (-6 + 5*(k206 + nu))*(-4 + 5*(k206 + nu))*(-3 + 5*(k206 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k205 + nu]*
     Gamma[-2 + k205 + nu]^2*Gamma[-5/3 + k205 + nu]*Gamma[-5/4 + k205 + nu]*
     Gamma[-3/4 + k205 + nu]*Gamma[-1/2 + k205 + nu]^3*
     Gamma[-3/2 + k206 + nu]*Gamma[-2/3 + k206 + nu]*Gamma[-1/3 + k206 + nu]*
     Gamma[-1/4 + k206 + nu]*Gamma[-2 + 2*(k206 + nu)]*
     Gamma[-6 + 5*(k206 + nu)]), {k205, k206}}, 
  {((-1)^(1 + k208 - k209)*2^(-3 + 4*nu + 4*(k208 + nu) - 8*(k209 + nu))*
     3^(-2 + 6*nu - 3*(k208 + nu) - 3*(k209 + nu))*
     5^(1 - 5*nu + 5*(k209 + nu))*(3 - 2*(k208 + nu))^2*(-11 + 5*(k208 + nu))*
     (-2211 + 3595*(k208 + nu) - 1934*(k208 + nu)^2 + 344*(k208 + nu)^3)*
     (-7 + 5*(k209 + nu))*(816480 - 4430256*(k209 + nu) + 
      10487378*(k209 + nu)^2 - 14146878*(k209 + nu)^3 + 
      11895023*(k209 + nu)^4 - 6384558*(k209 + nu)^5 + 
      2136551*(k209 + nu)^6 - 407616*(k209 + nu)^7 + 33948*(k209 + nu)^8)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k208 + nu]*Gamma[-3/2 + k208 + nu]^3*
     Gamma[-9/5 + k209 + nu]*Gamma[-8/5 + k209 + nu]*Gamma[-7/5 + k209 + nu]*
     Gamma[-6/5 + k209 + nu]*Gamma[-1 + k209 + nu]^3*
     Gamma[-4 + 3*(k209 + nu)]*Gamma[-4 + 4*(k209 + nu)])/
    ((-2 + k208 + nu)*(-2 + k209 + nu)^4*(-1 + k209 + nu)*
     (-3 + 2*(k208 + nu))*(-7 + 3*(k208 + nu))*(-5 + 3*(k208 + nu))*
     (-9 + 4*(k208 + nu))*(-7 + 4*(k208 + nu))*(-3 + 2*(k209 + nu))^2*
     (-5 + 3*(k209 + nu))*(-5 + 4*(k209 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k208 + nu]*Gamma[-5/3 + k208 + nu]*
     Gamma[-6/5 + k208 + nu]*Gamma[-1/2 + k208 + nu]*Gamma[-2 + k209 + nu]^2*
     Gamma[-3/2 + k209 + nu]*Gamma[-3/4 + k209 + nu]*Gamma[-2/3 + k209 + nu]*
     Gamma[-1/3 + k209 + nu]*Gamma[-1/4 + k209 + nu]*
     Gamma[-2 + 2*(k209 + nu)]*Gamma[-6 + 5*(k209 + nu)]), {k208, k209}}, 
  {((-1)^(2 + k210 - k212)*2^(-3 + 4*nu + 4*(k210 + nu) - 10*(k211 + nu) + 
       2*(k212 + nu))*3^(-2 + 6*nu - 3*(k210 + nu) - 3*(k212 + nu))*
     5^(-5*nu + 5*(k211 + nu))*(3 - 2*(k210 + nu))^2*(-11 + 5*(k210 + nu))*
     (-2211 + 3595*(k210 + nu) - 1934*(k210 + nu)^2 + 344*(k210 + nu)^3)*
     (-237600 + 1169472*(k211 + nu) - 2460344*(k211 + nu)^2 + 
      2866936*(k211 + nu)^3 - 1997869*(k211 + nu)^4 + 832451*(k211 + nu)^5 - 
      192003*(k211 + nu)^6 + 18909*(k211 + nu)^7)*(-4 + 3*(k212 + nu))*
     (-540 + 2051*(k212 + nu) - 2491*(k212 + nu)^2 + 966*(k212 + nu)^3)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k210 + nu]*Gamma[-3/2 + k210 + nu]^3*
     Gamma[-9/5 + k211 + nu]*Gamma[-8/5 + k211 + nu]*Gamma[-7/5 + k211 + nu]*
     Gamma[-6/5 + k211 + nu]*Gamma[-1 + k211 + nu]^2*Gamma[-5/4 + k212 + nu]*
     Gamma[-1 + k212 + nu]*Gamma[-1/2 + k212 + nu]^2*
     Gamma[-4 + 3*(k212 + nu)]*Gamma[-4 + 4*(k212 + nu)])/
    ((-2 + k210 + nu)*(-2 + k211 + nu)^3*(-1 + k211 + nu)*
     (-3 + 2*(k210 + nu))*(-7 + 3*(k210 + nu))*(-5 + 3*(k210 + nu))*
     (-9 + 4*(k210 + nu))*(-7 + 4*(k210 + nu))*(-5 + 3*(k211 + nu))*
     (-4 + 3*(k211 + nu))*(-5 + 4*(k211 + nu))*(-3 + 2*(k212 + nu))*
     (-6 + 5*(k212 + nu))*(-4 + 5*(k212 + nu))*(-3 + 5*(k212 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k210 + nu]*
     Gamma[-5/3 + k210 + nu]*Gamma[-6/5 + k210 + nu]*Gamma[-1/2 + k210 + nu]*
     Gamma[-2 + k211 + nu]^2*Gamma[-5/4 + k211 + nu]*Gamma[-3/4 + k211 + nu]*
     Gamma[-1/2 + k211 + nu]^2*Gamma[-3/2 + k212 + nu]*
     Gamma[-2/3 + k212 + nu]*Gamma[-1/3 + k212 + nu]*Gamma[-1/4 + k212 + nu]*
     Gamma[-2 + 2*(k212 + nu)]*Gamma[-6 + 5*(k212 + nu)]), 
   {k210, k211, k212}}, 
  {(3^(-2 + 6*nu - 6*(k216 + nu))*4^(2*nu - 2*(k216 + nu))*
     5^(-5*nu + 5*(k216 + nu))*(3 - 2*(k216 + nu))^2*(-5 + 4*(k216 + nu))*
     (-9 + 5*(k216 + nu))*(-8 + 5*(k216 + nu))*(-7 + 5*(k216 + nu))*
     (2409225 - 7872275*(k216 + nu) + 10697297*(k216 + nu)^2 - 
      7735553*(k216 + nu)^3 + 3138748*(k216 + nu)^4 - 677374*(k216 + nu)^5 + 
      60728*(k216 + nu)^6)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k216 + nu]*Gamma[-9/5 + k216 + nu]*
     Gamma[-8/5 + k216 + nu]*Gamma[-3/2 + k216 + nu]^2*
     Gamma[-7/5 + k216 + nu]*Gamma[-1 + k216 + nu]^2*
     Gamma[-4 + 3*(k216 + nu)]*Gamma[-3 + 3*(k216 + nu)])/
    ((-2 + k216 + nu)^5*(5 - 3*(k216 + nu))^2*(-3 + 2*(k216 + nu))^2*
     (-7 + 3*(k216 + nu))*(-5 + 3*(k216 + nu))*(-9 + 4*(k216 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k216 + nu]*
     Gamma[-2 + k216 + nu]^2*Gamma[-5/3 + k216 + nu]*Gamma[-3/4 + k216 + nu]*
     Gamma[-2/3 + k216 + nu]*Gamma[-1/2 + k216 + nu]*Gamma[-1/3 + k216 + nu]*
     Gamma[-1/4 + k216 + nu]*Gamma[-6 + 5*(k216 + nu)]), {k216}}, 
  {((-1)^(1 + k217 - k218)*2^(1 + 4*nu - 4*(k217 + nu))*
     3^(-4 + 6*nu + 3*(k217 + nu) - 9*(k218 + nu))*5^(-5*nu + 5*(k218 + nu))*
     (3 - 2*(k217 + nu))^2*(-9 + 5*(k217 + nu))*
     (-496170 + 1364527*(k217 + nu) - 1492353*(k217 + nu)^2 + 
      811188*(k217 + nu)^3 - 219114*(k217 + nu)^4 + 23528*(k217 + nu)^5)*
     (-7 + 5*(k218 + nu))*(300 - 425*(k218 + nu) + 149*(k218 + nu)^2)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k217 + nu]*Gamma[-9/5 + k217 + nu]*Gamma[-5/3 + k217 + nu]*
     Gamma[-3/2 + k217 + nu]*Gamma[-4/3 + k217 + nu]^2*
     Gamma[-8/5 + k218 + nu]*Gamma[-3/2 + k218 + nu]*Gamma[-7/5 + k218 + nu]*
     Gamma[-5/4 + k218 + nu]*Gamma[-6/5 + k218 + nu]*Gamma[-1 + k218 + nu]^3*
     Gamma[-4/5 + k218 + nu]*Gamma[-4 + 3*(k218 + nu)]*
     Gamma[-4 + 4*(k218 + nu)])/((-2 + k217 + nu)^2*(-2 + k218 + nu)*
     (-3 + 2*(k217 + nu))^3*(-7 + 3*(k217 + nu))*(-5 + 3*(k217 + nu))*
     (-9 + 4*(k217 + nu))*(5 - 3*(k218 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k217 + nu]*Gamma[-2 + k217 + nu]*
     Gamma[-5/4 + k217 + nu]*Gamma[-6/5 + k217 + nu]*Gamma[-4/5 + k217 + nu]*
     Gamma[-3/4 + k217 + nu]*Gamma[-2 + k218 + nu]*Gamma[-5/3 + k218 + nu]^2*
     Gamma[-4/3 + k218 + nu]^2*Gamma[-2/3 + k218 + nu]*
     Gamma[-1/2 + k218 + nu]*Gamma[-1/3 + k218 + nu]*Gamma[-1/4 + k218 + nu]*
     Gamma[-2 + 2*(k218 + nu)]*Gamma[-6 + 5*(k218 + nu)]), {k217, k218}}, 
  {((-1)^(1 + k219 - k221)*2^(1 + 4*nu - 4*(k219 + nu) - 2*(k220 + nu) + 
       2*(k221 + nu))*3^(-4 + 6*nu + 3*(k219 + nu) - 6*(k220 + nu) - 
       3*(k221 + nu))*5^(-1 - 5*nu + 5*(k220 + nu))*(3 - 2*(k219 + nu))^2*
     (-9 + 5*(k219 + nu))*(-496170 + 1364527*(k219 + nu) - 
      1492353*(k219 + nu)^2 + 811188*(k219 + nu)^3 - 219114*(k219 + nu)^4 + 
      23528*(k219 + nu)^5)*(-3 + 2*(k220 + nu))^2*(-480 + 1096*(k220 + nu) - 
      831*(k220 + nu)^2 + 209*(k220 + nu)^3)*(-4 + 3*(k221 + nu))*
     (-540 + 2051*(k221 + nu) - 2491*(k221 + nu)^2 + 966*(k221 + nu)^3)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k219 + nu]*Gamma[-9/5 + k219 + nu]*Gamma[-5/3 + k219 + nu]*
     Gamma[-3/2 + k219 + nu]*Gamma[-4/3 + k219 + nu]^2*
     Gamma[-8/5 + k220 + nu]*Gamma[-3/2 + k220 + nu]^2*
     Gamma[-7/5 + k220 + nu]*Gamma[-6/5 + k220 + nu]*Gamma[-1 + k220 + nu]^2*
     Gamma[-4/5 + k220 + nu]*Gamma[-5/4 + k221 + nu]*Gamma[-1 + k221 + nu]*
     Gamma[-1/2 + k221 + nu]^2*Gamma[-4 + 3*(k221 + nu)]*
     Gamma[-4 + 4*(k221 + nu)])/((-2 + k219 + nu)^2*(-2 + k220 + nu)*
     (-3 + 2*(k219 + nu))^3*(-7 + 3*(k219 + nu))*(-5 + 3*(k219 + nu))*
     (-9 + 4*(k219 + nu))*(4 - 3*(k220 + nu))^2*(5 - 3*(k220 + nu))^2*
     (-3 + 2*(k221 + nu))*(-6 + 5*(k221 + nu))*(-4 + 5*(k221 + nu))*
     (-3 + 5*(k221 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k219 + nu]*Gamma[-2 + k219 + nu]*Gamma[-5/4 + k219 + nu]*
     Gamma[-6/5 + k219 + nu]*Gamma[-4/5 + k219 + nu]*Gamma[-3/4 + k219 + nu]*
     Gamma[-2 + k220 + nu]*Gamma[-5/3 + k220 + nu]^2*
     Gamma[-4/3 + k220 + nu]^2*Gamma[-1/2 + k220 + nu]^3*
     Gamma[-3/2 + k221 + nu]*Gamma[-2/3 + k221 + nu]*Gamma[-1/3 + k221 + nu]*
     Gamma[-1/4 + k221 + nu]*Gamma[-2 + 2*(k221 + nu)]*
     Gamma[-6 + 5*(k221 + nu)]), {k219, k220, k221}}, 
  {((-1)^(k224 - k225)*2^(3 + 4*nu - 4*(k224 + nu))*
     3^(-3 + 6*nu + 3*(k224 + nu) - 9*(k225 + nu))*5^(-5*nu + 5*(k225 + nu))*
     (3 - 2*(k224 + nu))^2*(-9 + 5*(k224 + nu))*
     (-496170 + 1364527*(k224 + nu) - 1492353*(k224 + nu)^2 + 
      811188*(k224 + nu)^3 - 219114*(k224 + nu)^4 + 23528*(k224 + nu)^5)*
     (-4 + 3*(k225 + nu))*(-5 + 4*(k225 + nu))*(-8 + 5*(k225 + nu))*
     (-7 + 5*(k225 + nu))*(-9 + 7*(k225 + nu))*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k224 + nu]*Gamma[-9/5 + k224 + nu]*Gamma[-5/3 + k224 + nu]*
     Gamma[-3/2 + k224 + nu]*Gamma[-4/3 + k224 + nu]^2*
     Gamma[-8/5 + k225 + nu]*Gamma[-3/2 + k225 + nu]*Gamma[-7/5 + k225 + nu]*
     Gamma[-5/4 + k225 + nu]*Gamma[-6/5 + k225 + nu]*Gamma[-1 + k225 + nu]^2*
     Gamma[-4/5 + k225 + nu]*Gamma[-4 + 3*(k225 + nu)]*
     Gamma[-3 + 3*(k225 + nu)])/((-2 + k224 + nu)^2*(-2 + k225 + nu)*
     (-3 + 2*(k224 + nu))^3*(-7 + 3*(k224 + nu))*(-5 + 3*(k224 + nu))*
     (-9 + 4*(k224 + nu))*(4 - 3*(k225 + nu))^2*(5 - 3*(k225 + nu))^2*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k224 + nu]*
     Gamma[-2 + k224 + nu]*Gamma[-5/4 + k224 + nu]*Gamma[-6/5 + k224 + nu]*
     Gamma[-4/5 + k224 + nu]*Gamma[-3/4 + k224 + nu]*Gamma[-2 + k225 + nu]*
     Gamma[-5/3 + k225 + nu]^2*Gamma[-4/3 + k225 + nu]^2*
     Gamma[-2/3 + k225 + nu]*Gamma[-1/2 + k225 + nu]*Gamma[-1/3 + k225 + nu]*
     Gamma[-1/4 + k225 + nu]*Gamma[-6 + 5*(k225 + nu)]), {k224, k225}}, 
  {((-1)^(2 + k227 - k228)*2^(1 + 4*nu + 2*(k227 + nu) - 6*(k228 + nu))*
     3^(-2 + 6*nu - 6*(k228 + nu))*5^(1 - 5*nu + 5*(k228 + nu))*
     (3 - 2*(k227 + nu))^2*(-11 + 5*(k227 + nu))*(-9 + 5*(k227 + nu))*
     (-17 + 10*(k227 + nu))*(-8 + 5*(k228 + nu))*(-7 + 5*(k228 + nu))*
     (-9 + 7*(k228 + nu))*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k227 + nu]*Gamma[-9/5 + k227 + nu]*
     Gamma[-3/2 + k227 + nu]*Gamma[-4/3 + k227 + nu]*Gamma[-8/5 + k228 + nu]*
     Gamma[-3/2 + k228 + nu]*Gamma[-7/5 + k228 + nu]*Gamma[-6/5 + k228 + nu]*
     Gamma[-1 + k228 + nu]^4*Gamma[-4/5 + k228 + nu]*
     Gamma[-4 + 3*(k228 + nu)]*Gamma[-4 + 4*(k228 + nu)])/
    ((-2 + k227 + nu)*(-2 + k228 + nu)^2*(-3 + 2*(k227 + nu))^3*
     (-7 + 3*(k227 + nu))*(-5 + 3*(k228 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k227 + nu]*Gamma[-6/5 + k227 + nu]*
     Gamma[-1 + k227 + nu]*Gamma[-4/5 + k227 + nu]*Gamma[-2 + k228 + nu]^2*
     Gamma[-5/3 + k228 + nu]*Gamma[-4/3 + k228 + nu]*Gamma[-3/4 + k228 + nu]*
     Gamma[-2/3 + k228 + nu]*Gamma[-1/2 + k228 + nu]*Gamma[-1/3 + k228 + nu]*
     Gamma[-1/4 + k228 + nu]*Gamma[-2 + 2*(k228 + nu)]*
     Gamma[-6 + 5*(k228 + nu)]), {k227, k228}}, 
  {((-1)^(1 + k229 - k230)*3^(-2 + 6*nu - 6*(k230 + nu))*
     4^(-1 + k229 + 3*nu - 3*(k230 + nu))*5^(1 - 5*nu + 5*(k230 + nu))*
     (3 - 2*(k229 + nu))^2*(-11 + 5*(k229 + nu))*(-9 + 5*(k229 + nu))*
     (-17 + 10*(k229 + nu))*(-8 + 5*(k230 + nu))*(-7 + 5*(k230 + nu))*
     (-3120 + 6785*(k230 + nu) - 4893*(k230 + nu)^2 + 1170*(k230 + nu)^3)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k229 + nu]*Gamma[-9/5 + k229 + nu]*Gamma[-3/2 + k229 + nu]*
     Gamma[-4/3 + k229 + nu]*Gamma[-8/5 + k230 + nu]*Gamma[-3/2 + k230 + nu]*
     Gamma[-7/5 + k230 + nu]*Gamma[-6/5 + k230 + nu]*Gamma[-1 + k230 + nu]^3*
     Gamma[-4/5 + k230 + nu]*Gamma[-4 + 3*(k230 + nu)]*
     Gamma[-3 + 3*(k230 + nu)])/((-2 + k229 + nu)*(-2 + k230 + nu)^2*
     (-3 + 2*(k229 + nu))^3*(-7 + 3*(k229 + nu))*(-5 + 3*(k230 + nu))^2*
     (-4 + 3*(k230 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k229 + nu]*Gamma[-6/5 + k229 + nu]*Gamma[-1 + k229 + nu]*
     Gamma[-4/5 + k229 + nu]*Gamma[-2 + k230 + nu]^2*Gamma[-5/3 + k230 + nu]*
     Gamma[-4/3 + k230 + nu]*Gamma[-3/4 + k230 + nu]*Gamma[-2/3 + k230 + nu]*
     Gamma[-1/2 + k230 + nu]*Gamma[-1/3 + k230 + nu]*Gamma[-1/4 + k230 + nu]*
     Gamma[-6 + 5*(k230 + nu)]), {k229, k230}}, 
  {(2^(-1 + 4*nu - 4*(k232 + nu))*3^(-2 + 6*nu - 6*(k232 + nu))*
     5^(-5*nu + 5*(k232 + nu))*(3 - 2*(k232 + nu))^2*(-4 + 3*(k232 + nu))*
     (-5 + 4*(k232 + nu))*(-25497585 + 71542440*(k232 + nu) - 
      60024430*(k232 + nu)^2 - 18354184*(k232 + nu)^3 + 
      69553007*(k232 + nu)^4 - 55033216*(k232 + nu)^5 + 
      21641192*(k232 + nu)^6 - 4383880*(k232 + nu)^7 + 365856*(k232 + nu)^8)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k232 + nu]*Gamma[-9/5 + k232 + nu]*Gamma[-8/5 + k232 + nu]*
     Gamma[-3/2 + k232 + nu]^2*Gamma[-7/5 + k232 + nu]*
     Gamma[-1 + k232 + nu]^3)/((-2 + k232 + nu)^5*(-3 + 2*(k232 + nu))^3*
     (-7 + 3*(k232 + nu))*(-5 + 3*(k232 + nu))^2*(-9 + 4*(k232 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k232 + nu]*
     Gamma[-2 + k232 + nu]^2*Gamma[-5/3 + k232 + nu]*Gamma[-3/4 + k232 + nu]*
     Gamma[-2/3 + k232 + nu]*Gamma[-1/2 + k232 + nu]*Gamma[-1/3 + k232 + nu]*
     Gamma[-1/4 + k232 + nu]), {k232}}, 
  {-((2^(1 + 4*nu - 4*(k233 + nu))*3^(-2 + 6*nu - 6*(k233 + nu))*
      5^(-1 - 5*nu + 5*(k233 + nu))*(3 - 2*(k233 + nu))^2*
      (5273235 - 17370846*(k233 + nu) + 23756000*(k233 + nu)^2 - 
       17263228*(k233 + nu)^3 + 7030251*(k233 + nu)^4 - 
       1521176*(k233 + nu)^5 + 136624*(k233 + nu)^6)*
      (-1506000 + 7509100*(k234 + nu) - 16006371*(k234 + nu)^2 + 
       18907442*(k234 + nu)^3 - 13366561*(k234 + nu)^4 + 
       5655119*(k234 + nu)^5 - 1325755*(k234 + nu)^6 + 132852*(k234 + nu)^7)*
      Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
      Gamma[-11/5 + k233 + nu]*Gamma[-9/5 + k233 + nu]*
      Gamma[-8/5 + k233 + nu]*Gamma[-7/5 + k233 + nu]*
      Gamma[-3/2 + k234 + nu]^2*Gamma[-7/6 + k234 + nu]*
      Gamma[-1 + k234 + nu]^3*Gamma[-5/6 + k234 + nu]*
      Gamma[-4 + 3*(k234 + nu)]*Gamma[-4 + 4*(k234 + nu)])/
     ((-2 + k233 + nu)*(-2 + k234 + nu)^2*(-1 + k234 + nu)*
      (-3 + 2*(k233 + nu))^3*(-7 + 3*(k233 + nu))*(-5 + 3*(k233 + nu))*
      (-9 + 4*(k233 + nu))*(-7 + 4*(k233 + nu))*(-5 + 3*(k234 + nu))*
      (-5 + 4*(k234 + nu))*(-8 + 5*(k234 + nu))*(-6 + 5*(k234 + nu))*
      Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
      Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k233 + nu]*
      Gamma[-5/3 + k233 + nu]*Gamma[-7/6 + k233 + nu]*Gamma[-5/6 + k233 + nu]*
      Gamma[-2 + k234 + nu]^2*Gamma[-3/4 + k234 + nu]*Gamma[-2/3 + k234 + nu]*
      Gamma[-1/2 + k234 + nu]*Gamma[-1/3 + k234 + nu]*Gamma[-1/4 + k234 + nu]*
      Gamma[-2 + 2*(k234 + nu)]*Gamma[-6 + 5*(k234 + nu)])), {k233, k234}}, 
  {((-1)^(1 + k236 - k237)*2^(3 + 4*nu - 4*(k235 + nu) - 2*(k236 + nu) + 
       2*(k237 + nu))*3^(-2 + 6*nu - 6*(k235 + nu) + 3*(k236 + nu) - 
       3*(k237 + nu))*5^(-2 - 5*nu + 5*(k235 + nu))*(3 - 2*(k235 + nu))^2*
     (5273235 - 17370846*(k235 + nu) + 23756000*(k235 + nu)^2 - 
      17263228*(k235 + nu)^3 + 7030251*(k235 + nu)^4 - 
      1521176*(k235 + nu)^5 + 136624*(k235 + nu)^6)*(3 - 2*(k236 + nu))^2*
     (-3 + 2*(k236 + nu))*(175200 - 778255*(k236 + nu) + 
      1435262*(k236 + nu)^2 - 1406332*(k236 + nu)^3 + 772030*(k236 + nu)^4 - 
      225097*(k236 + nu)^5 + 27228*(k236 + nu)^6)*(-4 + 3*(k237 + nu))*
     (-540 + 2051*(k237 + nu) - 2491*(k237 + nu)^2 + 966*(k237 + nu)^3)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k235 + nu]*Gamma[-9/5 + k235 + nu]*Gamma[-8/5 + k235 + nu]*
     Gamma[-7/5 + k235 + nu]*Gamma[-3/2 + k236 + nu]^3*
     Gamma[-7/6 + k236 + nu]*Gamma[-1 + k236 + nu]^2*Gamma[-5/6 + k236 + nu]*
     Gamma[-5/4 + k237 + nu]*Gamma[-1 + k237 + nu]*Gamma[-1/2 + k237 + nu]^2*
     Gamma[-4 + 3*(k237 + nu)]*Gamma[-4 + 4*(k237 + nu)])/
    ((-2 + k235 + nu)*(-2 + k236 + nu)^2*(-1 + k236 + nu)*
     (-3 + 2*(k235 + nu))^3*(-7 + 3*(k235 + nu))*(-5 + 3*(k235 + nu))*
     (-9 + 4*(k235 + nu))*(-7 + 4*(k235 + nu))*(-5 + 3*(k236 + nu))*
     (-4 + 3*(k236 + nu))*(-5 + 4*(k236 + nu))*(-8 + 5*(k236 + nu))*
     (-7 + 5*(k236 + nu))*(-6 + 5*(k236 + nu))*(-3 + 2*(k237 + nu))*
     (-6 + 5*(k237 + nu))*(-4 + 5*(k237 + nu))*(-3 + 5*(k237 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k235 + nu]*
     Gamma[-5/3 + k235 + nu]*Gamma[-7/6 + k235 + nu]*Gamma[-5/6 + k235 + nu]*
     Gamma[-2 + k236 + nu]^2*Gamma[-5/4 + k236 + nu]*Gamma[-3/4 + k236 + nu]*
     Gamma[-1/2 + k236 + nu]^3*Gamma[-3/2 + k237 + nu]*
     Gamma[-2/3 + k237 + nu]*Gamma[-1/3 + k237 + nu]*Gamma[-1/4 + k237 + nu]*
     Gamma[-2 + 2*(k237 + nu)]*Gamma[-6 + 5*(k237 + nu)]), 
   {k235, k236, k237}}, 
  {(2^(1 + 4*nu - 4*(k240 + nu))*3^(-2 + 6*nu - 6*(k240 + nu))*
     5^(-1 - 5*nu + 5*(k240 + nu))*(3 - 2*(k240 + nu))^2*
     (5273235 - 17370846*(k240 + nu) + 23756000*(k240 + nu)^2 - 
      17263228*(k240 + nu)^3 + 7030251*(k240 + nu)^4 - 
      1521176*(k240 + nu)^5 + 136624*(k240 + nu)^6)*(3 - 2*(k241 + nu))^2*
     (-208425 + 735945*(k241 + nu) - 1035812*(k241 + nu)^2 + 
      726279*(k241 + nu)^3 - 253667*(k241 + nu)^4 + 35304*(k241 + nu)^5)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k240 + nu]*Gamma[-9/5 + k240 + nu]*Gamma[-8/5 + k240 + nu]*
     Gamma[-7/5 + k240 + nu]*Gamma[-3/2 + k241 + nu]^2*
     Gamma[-7/6 + k241 + nu]*Gamma[-1 + k241 + nu]^2*Gamma[-5/6 + k241 + nu]*
     Gamma[-4 + 3*(k241 + nu)]*Gamma[-3 + 3*(k241 + nu)])/
    ((-2 + k240 + nu)*(-2 + k241 + nu)^2*(-1 + k241 + nu)*
     (-3 + 2*(k240 + nu))^3*(-7 + 3*(k240 + nu))*(-5 + 3*(k240 + nu))*
     (-9 + 4*(k240 + nu))*(-7 + 4*(k240 + nu))*(5 - 3*(k241 + nu))^2*
     (-3 + 2*(k241 + nu))*(-4 + 3*(k241 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k240 + nu]*Gamma[-5/3 + k240 + nu]*
     Gamma[-7/6 + k240 + nu]*Gamma[-5/6 + k240 + nu]*Gamma[-2 + k241 + nu]^2*
     Gamma[-3/4 + k241 + nu]*Gamma[-2/3 + k241 + nu]*Gamma[-1/2 + k241 + nu]*
     Gamma[-1/3 + k241 + nu]*Gamma[-1/4 + k241 + nu]*
     Gamma[-6 + 5*(k241 + nu)]), {k240, k241}}, 
  {((-1)^(2 + k243 - k244)*3^(-4 + 6*nu - 6*(k242 + nu) + 9*(k243 + nu) - 
       9*(k244 + nu))*4^(1 + 2*nu - 2*(k242 + nu))*
     5^(-1 - 5*nu + 5*(k242 + nu) - 5*(k243 + nu) + 5*(k244 + nu))*
     (3 - 2*(k242 + nu))^2*(5273235 - 17370846*(k242 + nu) + 
      23756000*(k242 + nu)^2 - 17263228*(k242 + nu)^3 + 
      7030251*(k242 + nu)^4 - 1521176*(k242 + nu)^5 + 136624*(k242 + nu)^6)*
     (174750 - 752690*(k243 + nu) + 1346751*(k243 + nu)^2 - 
      1281136*(k243 + nu)^3 + 683314*(k243 + nu)^4 - 193731*(k243 + nu)^5 + 
      22808*(k243 + nu)^6)*(-7 + 5*(k244 + nu))*(300 - 425*(k244 + nu) + 
      149*(k244 + nu)^2)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k242 + nu]*Gamma[-9/5 + k242 + nu]*
     Gamma[-8/5 + k242 + nu]*Gamma[-7/5 + k242 + nu]*
     Gamma[-5/3 + k243 + nu]^2*Gamma[-3/2 + k243 + nu]*
     Gamma[-4/3 + k243 + nu]^2*Gamma[-7/6 + k243 + nu]*
     Gamma[-5/6 + k243 + nu]*Gamma[-8/5 + k244 + nu]*Gamma[-3/2 + k244 + nu]*
     Gamma[-7/5 + k244 + nu]*Gamma[-5/4 + k244 + nu]*Gamma[-6/5 + k244 + nu]*
     Gamma[-1 + k244 + nu]^3*Gamma[-4/5 + k244 + nu]*
     Gamma[-4 + 3*(k244 + nu)]*Gamma[-4 + 4*(k244 + nu)])/
    ((-2 + k242 + nu)*(-2 + k243 + nu)*(-1 + k243 + nu)*(-2 + k244 + nu)*
     (-3 + 2*(k242 + nu))^3*(-7 + 3*(k242 + nu))*(-5 + 3*(k242 + nu))*
     (-9 + 4*(k242 + nu))*(-7 + 4*(k242 + nu))*(-5 + 4*(k243 + nu))*
     (-8 + 5*(k243 + nu))*(-7 + 5*(k243 + nu))*(-6 + 5*(k243 + nu))*
     (5 - 3*(k244 + nu))^2*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k242 + nu]*Gamma[-5/3 + k242 + nu]*Gamma[-7/6 + k242 + nu]*
     Gamma[-5/6 + k242 + nu]*Gamma[-2 + k243 + nu]*Gamma[-8/5 + k243 + nu]*
     Gamma[-7/5 + k243 + nu]*Gamma[-5/4 + k243 + nu]*Gamma[-6/5 + k243 + nu]*
     Gamma[-4/5 + k243 + nu]*Gamma[-3/4 + k243 + nu]*Gamma[-2 + k244 + nu]*
     Gamma[-5/3 + k244 + nu]^2*Gamma[-4/3 + k244 + nu]^2*
     Gamma[-2/3 + k244 + nu]*Gamma[-1/2 + k244 + nu]*Gamma[-1/3 + k244 + nu]*
     Gamma[-1/4 + k244 + nu]*Gamma[-2 + 2*(k244 + nu)]*
     Gamma[-6 + 5*(k244 + nu)]), {k242, k243, k244}}, 
  {((-1)^(2 + k246 - k248)*2^(2 + 4*nu - 4*(k245 + nu) - 2*(k247 + nu) + 
       2*(k248 + nu))*3^(-4 + 6*nu - 6*(k245 + nu) + 9*(k246 + nu) - 
       6*(k247 + nu) - 3*(k248 + nu))*5^(-2 - 5*nu + 5*(k245 + nu) - 
       5*(k246 + nu) + 5*(k247 + nu))*(3 - 2*(k245 + nu))^2*
     (5273235 - 17370846*(k245 + nu) + 23756000*(k245 + nu)^2 - 
      17263228*(k245 + nu)^3 + 7030251*(k245 + nu)^4 - 
      1521176*(k245 + nu)^5 + 136624*(k245 + nu)^6)*
     (174750 - 752690*(k246 + nu) + 1346751*(k246 + nu)^2 - 
      1281136*(k246 + nu)^3 + 683314*(k246 + nu)^4 - 193731*(k246 + nu)^5 + 
      22808*(k246 + nu)^6)*(-3 + 2*(k247 + nu))^2*(-480 + 1096*(k247 + nu) - 
      831*(k247 + nu)^2 + 209*(k247 + nu)^3)*(-4 + 3*(k248 + nu))*
     (-540 + 2051*(k248 + nu) - 2491*(k248 + nu)^2 + 966*(k248 + nu)^3)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k245 + nu]*Gamma[-9/5 + k245 + nu]*Gamma[-8/5 + k245 + nu]*
     Gamma[-7/5 + k245 + nu]*Gamma[-5/3 + k246 + nu]^2*
     Gamma[-3/2 + k246 + nu]*Gamma[-4/3 + k246 + nu]^2*
     Gamma[-7/6 + k246 + nu]*Gamma[-5/6 + k246 + nu]*Gamma[-8/5 + k247 + nu]*
     Gamma[-3/2 + k247 + nu]^2*Gamma[-7/5 + k247 + nu]*
     Gamma[-6/5 + k247 + nu]*Gamma[-1 + k247 + nu]^2*Gamma[-4/5 + k247 + nu]*
     Gamma[-5/4 + k248 + nu]*Gamma[-1 + k248 + nu]*Gamma[-1/2 + k248 + nu]^2*
     Gamma[-4 + 3*(k248 + nu)]*Gamma[-4 + 4*(k248 + nu)])/
    ((-2 + k245 + nu)*(-2 + k246 + nu)*(-1 + k246 + nu)*(-2 + k247 + nu)*
     (-3 + 2*(k245 + nu))^3*(-7 + 3*(k245 + nu))*(-5 + 3*(k245 + nu))*
     (-9 + 4*(k245 + nu))*(-7 + 4*(k245 + nu))*(-5 + 4*(k246 + nu))*
     (-8 + 5*(k246 + nu))*(-7 + 5*(k246 + nu))*(-6 + 5*(k246 + nu))*
     (4 - 3*(k247 + nu))^2*(5 - 3*(k247 + nu))^2*(-3 + 2*(k248 + nu))*
     (-6 + 5*(k248 + nu))*(-4 + 5*(k248 + nu))*(-3 + 5*(k248 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k245 + nu]*
     Gamma[-5/3 + k245 + nu]*Gamma[-7/6 + k245 + nu]*Gamma[-5/6 + k245 + nu]*
     Gamma[-2 + k246 + nu]*Gamma[-8/5 + k246 + nu]*Gamma[-7/5 + k246 + nu]*
     Gamma[-5/4 + k246 + nu]*Gamma[-6/5 + k246 + nu]*Gamma[-4/5 + k246 + nu]*
     Gamma[-3/4 + k246 + nu]*Gamma[-2 + k247 + nu]*Gamma[-5/3 + k247 + nu]^2*
     Gamma[-4/3 + k247 + nu]^2*Gamma[-1/2 + k247 + nu]^3*
     Gamma[-3/2 + k248 + nu]*Gamma[-2/3 + k248 + nu]*Gamma[-1/3 + k248 + nu]*
     Gamma[-1/4 + k248 + nu]*Gamma[-2 + 2*(k248 + nu)]*
     Gamma[-6 + 5*(k248 + nu)]), {k245, k246, k247, k248}}, 
  {((-1)^(1 + k253 - k254)*3^(-3 + 6*nu - 6*(k252 + nu) + 9*(k253 + nu) - 
       9*(k254 + nu))*4^(2 + 2*nu - 2*(k252 + nu))*
     5^(-1 - 5*nu + 5*(k252 + nu) - 5*(k253 + nu) + 5*(k254 + nu))*
     (3 - 2*(k252 + nu))^2*(5273235 - 17370846*(k252 + nu) + 
      23756000*(k252 + nu)^2 - 17263228*(k252 + nu)^3 + 
      7030251*(k252 + nu)^4 - 1521176*(k252 + nu)^5 + 136624*(k252 + nu)^6)*
     (174750 - 752690*(k253 + nu) + 1346751*(k253 + nu)^2 - 
      1281136*(k253 + nu)^3 + 683314*(k253 + nu)^4 - 193731*(k253 + nu)^5 + 
      22808*(k253 + nu)^6)*(-4 + 3*(k254 + nu))*(-5 + 4*(k254 + nu))*
     (-8 + 5*(k254 + nu))*(-7 + 5*(k254 + nu))*(-9 + 7*(k254 + nu))*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k252 + nu]*Gamma[-9/5 + k252 + nu]*Gamma[-8/5 + k252 + nu]*
     Gamma[-7/5 + k252 + nu]*Gamma[-5/3 + k253 + nu]^2*
     Gamma[-3/2 + k253 + nu]*Gamma[-4/3 + k253 + nu]^2*
     Gamma[-7/6 + k253 + nu]*Gamma[-5/6 + k253 + nu]*Gamma[-8/5 + k254 + nu]*
     Gamma[-3/2 + k254 + nu]*Gamma[-7/5 + k254 + nu]*Gamma[-5/4 + k254 + nu]*
     Gamma[-6/5 + k254 + nu]*Gamma[-1 + k254 + nu]^2*Gamma[-4/5 + k254 + nu]*
     Gamma[-4 + 3*(k254 + nu)]*Gamma[-3 + 3*(k254 + nu)])/
    ((-2 + k252 + nu)*(-2 + k253 + nu)*(-1 + k253 + nu)*(-2 + k254 + nu)*
     (-3 + 2*(k252 + nu))^3*(-7 + 3*(k252 + nu))*(-5 + 3*(k252 + nu))*
     (-9 + 4*(k252 + nu))*(-7 + 4*(k252 + nu))*(-5 + 4*(k253 + nu))*
     (-8 + 5*(k253 + nu))*(-7 + 5*(k253 + nu))*(-6 + 5*(k253 + nu))*
     (4 - 3*(k254 + nu))^2*(5 - 3*(k254 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k252 + nu]*Gamma[-5/3 + k252 + nu]*
     Gamma[-7/6 + k252 + nu]*Gamma[-5/6 + k252 + nu]*Gamma[-2 + k253 + nu]*
     Gamma[-8/5 + k253 + nu]*Gamma[-7/5 + k253 + nu]*Gamma[-5/4 + k253 + nu]*
     Gamma[-6/5 + k253 + nu]*Gamma[-4/5 + k253 + nu]*Gamma[-3/4 + k253 + nu]*
     Gamma[-2 + k254 + nu]*Gamma[-5/3 + k254 + nu]^2*
     Gamma[-4/3 + k254 + nu]^2*Gamma[-2/3 + k254 + nu]*
     Gamma[-1/2 + k254 + nu]*Gamma[-1/3 + k254 + nu]*Gamma[-1/4 + k254 + nu]*
     Gamma[-6 + 5*(k254 + nu)]), {k252, k253, k254}}, 
  {-((2^(1 + 4*nu - 4*(k257 + nu))*3^(-2 + 6*nu - 6*(k257 + nu))*
      5^(-5*nu + 5*(k257 + nu))*(3 - 2*(k257 + nu))^2*
      (5273235 - 17370846*(k257 + nu) + 23756000*(k257 + nu)^2 - 
       17263228*(k257 + nu)^3 + 7030251*(k257 + nu)^4 - 
       1521176*(k257 + nu)^5 + 136624*(k257 + nu)^6)*
      (685 - 2067*(k258 + nu) + 2329*(k258 + nu)^2 - 1161*(k258 + nu)^3 + 
       216*(k258 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
      Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
      Gamma[-1/4 + nu]*Gamma[-11/5 + k257 + nu]*Gamma[-9/5 + k257 + nu]*
      Gamma[-8/5 + k257 + nu]*Gamma[-7/5 + k257 + nu]*
      Gamma[-3/2 + k258 + nu]^2*Gamma[-7/6 + k258 + nu]*
      Gamma[-1 + k258 + nu]^3*Gamma[-5/6 + k258 + nu])/
     ((-2 + k257 + nu)*(-2 + k258 + nu)^2*(-1 + k258 + nu)*
      (-3 + 2*(k257 + nu))^3*(-7 + 3*(k257 + nu))*(-5 + 3*(k257 + nu))*
      (-9 + 4*(k257 + nu))*(-7 + 4*(k257 + nu))*(-5 + 3*(k258 + nu))*
      (-4 + 3*(k258 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
      Gamma[-7/3 + k257 + nu]*Gamma[-5/3 + k257 + nu]*Gamma[-7/6 + k257 + nu]*
      Gamma[-5/6 + k257 + nu]*Gamma[-2 + k258 + nu]^2*Gamma[-3/4 + k258 + nu]*
      Gamma[-2/3 + k258 + nu]*Gamma[-1/2 + k258 + nu]*Gamma[-1/3 + k258 + nu]*
      Gamma[-1/4 + k258 + nu])), {k257, k258}}, 
  {((-1)^(1 + k260 - k261)*3^(-2 + 6*nu - 3*(k260 + nu) - 3*(k261 + nu))*
     4^(2*nu - 2*(k261 + nu))*5^(-1 - 5*nu + 5*(k260 + nu))*
     (3 - 2*(k260 + nu))^2*(-610065 + 1629210*(k260 + nu) - 
      1731865*(k260 + nu)^2 + 915852*(k260 + nu)^3 - 240912*(k260 + nu)^4 + 
      25216*(k260 + nu)^5)*(-155700 + 579570*(k261 + nu) - 
      860938*(k261 + nu)^2 + 637945*(k261 + nu)^3 - 235791*(k261 + nu)^4 + 
      34776*(k261 + nu)^5)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k260 + nu]*Gamma[-9/5 + k260 + nu]*
     Gamma[-8/5 + k260 + nu]*Gamma[-7/5 + k260 + nu]*
     Gamma[-3/2 + k261 + nu]^2*Gamma[-1 + k261 + nu]^5*
     Gamma[-4 + 3*(k261 + nu)]*Gamma[-4 + 4*(k261 + nu)])/
    ((-2 + k261 + nu)^2*(-3 + 2*(k260 + nu))^3*(-7 + 3*(k260 + nu))*
     (-5 + 3*(k260 + nu))*(-9 + 4*(k260 + nu))*(-7 + 4*(k260 + nu))*
     (-5 + 3*(k261 + nu))*(-5 + 4*(k261 + nu))*(-6 + 5*(k261 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k260 + nu]*
     Gamma[-5/3 + k260 + nu]*Gamma[-1 + k260 + nu]^2*Gamma[-2 + k261 + nu]^2*
     Gamma[-3/4 + k261 + nu]*Gamma[-2/3 + k261 + nu]*Gamma[-1/2 + k261 + nu]*
     Gamma[-1/3 + k261 + nu]*Gamma[-1/4 + k261 + nu]*
     Gamma[-2 + 2*(k261 + nu)]*Gamma[-6 + 5*(k261 + nu)]), {k260, k261}}, 
  {((-1)^(1 + k262 - k264)*2^(-1 + 4*nu - 6*(k263 + nu) + 2*(k264 + nu))*
     3^(-2 + 6*nu - 3*(k262 + nu) - 3*(k264 + nu))*
     5^(-1 - 5*nu + 5*(k262 + nu))*(3 - 2*(k262 + nu))^2*
     (-610065 + 1629210*(k262 + nu) - 1731865*(k262 + nu)^2 + 
      915852*(k262 + nu)^3 - 240912*(k262 + nu)^4 + 25216*(k262 + nu)^5)*
     (3 - 2*(k263 + nu))^2*(-3 + 2*(k263 + nu))*(280 - 459*(k263 + nu) + 
      189*(k263 + nu)^2)*(-4 + 3*(k264 + nu))*(-540 + 2051*(k264 + nu) - 
      2491*(k264 + nu)^2 + 966*(k264 + nu)^3)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k262 + nu]*Gamma[-9/5 + k262 + nu]*Gamma[-8/5 + k262 + nu]*
     Gamma[-7/5 + k262 + nu]*Gamma[-3/2 + k263 + nu]^3*
     Gamma[-1 + k263 + nu]^4*Gamma[-5/4 + k264 + nu]*Gamma[-1 + k264 + nu]*
     Gamma[-1/2 + k264 + nu]^2*Gamma[-4 + 3*(k264 + nu)]*
     Gamma[-4 + 4*(k264 + nu)])/((-2 + k263 + nu)^2*(-3 + 2*(k262 + nu))^3*
     (-7 + 3*(k262 + nu))*(-5 + 3*(k262 + nu))*(-9 + 4*(k262 + nu))*
     (-7 + 4*(k262 + nu))*(-5 + 3*(k263 + nu))*(-4 + 3*(k263 + nu))*
     (-5 + 4*(k263 + nu))*(-3 + 2*(k264 + nu))*(-6 + 5*(k264 + nu))*
     (-4 + 5*(k264 + nu))*(-3 + 5*(k264 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k262 + nu]*Gamma[-5/3 + k262 + nu]*
     Gamma[-1 + k262 + nu]^2*Gamma[-2 + k263 + nu]^2*Gamma[-5/4 + k263 + nu]*
     Gamma[-3/4 + k263 + nu]*Gamma[-1/2 + k263 + nu]^3*
     Gamma[-3/2 + k264 + nu]*Gamma[-2/3 + k264 + nu]*Gamma[-1/3 + k264 + nu]*
     Gamma[-1/4 + k264 + nu]*Gamma[-2 + 2*(k264 + nu)]*
     Gamma[-6 + 5*(k264 + nu)]), {k262, k263, k264}}, 
  {((-1)^(2 + k267 - k268)*3^(-3 + 6*nu - 3*(k267 + nu) - 3*(k268 + nu))*
     4^(-1 + 2*nu - 2*(k268 + nu))*5^(-5*nu + 5*(k267 + nu))*
     (3 - 2*(k267 + nu))^2*(-610065 + 1629210*(k267 + nu) - 
      1731865*(k267 + nu)^2 + 915852*(k267 + nu)^3 - 240912*(k267 + nu)^4 + 
      25216*(k267 + nu)^5)*(54720 - 160683*(k268 + nu) + 
      176405*(k268 + nu)^2 - 85788*(k268 + nu)^3 + 15588*(k268 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k267 + nu]*Gamma[-9/5 + k267 + nu]*Gamma[-8/5 + k267 + nu]*
     Gamma[-7/5 + k267 + nu]*Gamma[-3/2 + k268 + nu]^2*
     Gamma[-1 + k268 + nu]^5)/((-2 + k268 + nu)^2*(-3 + 2*(k267 + nu))^3*
     (-7 + 3*(k267 + nu))*(-5 + 3*(k267 + nu))*(-9 + 4*(k267 + nu))*
     (-7 + 4*(k267 + nu))*(-5 + 3*(k268 + nu))*(-4 + 3*(k268 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k267 + nu]*
     Gamma[-5/3 + k267 + nu]*Gamma[-1 + k267 + nu]^2*Gamma[-2 + k268 + nu]^2*
     Gamma[-3/4 + k268 + nu]*Gamma[-2/3 + k268 + nu]*Gamma[-1/2 + k268 + nu]*
     Gamma[-1/3 + k268 + nu]*Gamma[-1/4 + k268 + nu]), {k267, k268}}}, 
 {{(2*3^(3*nu - 3*(k270 + nu))*(-5 + 4*(k270 + nu))*
     (648 - 1013*(k270 + nu) + 394*(k270 + nu)^2)*Gamma[-5/3 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-5/4 + k270 + nu]*
     Gamma[-1 + k270 + nu]*Gamma[-4 + 3*(k270 + nu)]*
     Gamma[-3 + 3*(k270 + nu)])/(5*(-1)^k270*(-3 + 2*(k270 + nu))*
     (-5 + 3*(k270 + nu))*(-6 + 5*(k270 + nu))*Gamma[-5/4 + nu]*
     Gamma[-1 + nu]^2*Gamma[-5/3 + k270 + nu]*Gamma[-1/3 + k270 + nu]*
     Gamma[-1/4 + k270 + nu]*Gamma[-6 + 5*(k270 + nu)]), {k270}}, 
  {(-4*3^(-1 + 3*nu - 3*(k271 + nu))*(-5 + 4*(k271 + nu))*
     (-9 + 7*(k271 + nu))*Gamma[-5/3 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-5/4 + k271 + nu]*Gamma[-1 + k271 + nu]^2)/
    ((-1)^k271*(-3 + 2*(k271 + nu))*(-5 + 3*(k271 + nu))*Gamma[-5/4 + nu]*
     Gamma[-1 + nu]^2*Gamma[-5/3 + k271 + nu]*Gamma[-1/3 + k271 + nu]*
     Gamma[-1/4 + k271 + nu]), {k271}}}, 
 {{(3^(-1 + 3*nu - 3*(k272 + nu))*4^(-1 + 4*nu - 4*(k272 + nu))*
     5^(-5*nu + 5*(k272 + nu))*(-7 + 5*(k272 + nu))*
     (29160 - 105014*(k272 + nu) + 156116*(k272 + nu)^2 - 
      122845*(k272 + nu)^3 + 54094*(k272 + nu)^4 - 12681*(k272 + nu)^5 + 
      1242*(k272 + nu)^6)*Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/5 + k272 + nu]*Gamma[-8/5 + k272 + nu]*Gamma[-7/5 + k272 + nu]*
     Gamma[-6/5 + k272 + nu]*Gamma[-1 + k272 + nu]^3*
     Gamma[-4 + 3*(k272 + nu)]*Gamma[-4 + 4*(k272 + nu)])/
    ((-2 + k272 + nu)^3*(-1 + k272 + nu)*(-3 + 2*(k272 + nu))*
     (-5 + 3*(k272 + nu))*(-5 + 4*(k272 + nu))*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-2 + k272 + nu]^2*Gamma[-3/2 + k272 + nu]*Gamma[-3/4 + k272 + nu]*
     Gamma[-2/3 + k272 + nu]*Gamma[-1/3 + k272 + nu]*Gamma[-1/4 + k272 + nu]*
     Gamma[-2 + 2*(k272 + nu)]*Gamma[-6 + 5*(k272 + nu)]), {k272}}, 
  {((-1)^(1 + k273 - k274)*2^(-2 + 8*nu - 10*(k273 + nu) + 2*(k274 + nu))*
     3^(-1 + 3*nu - 3*(k274 + nu))*5^(-1 - 5*nu + 5*(k273 + nu))*
     (-179280 + 861300*(k273 + nu) - 1771376*(k273 + nu)^2 + 
      2021200*(k273 + nu)^3 - 1381519*(k273 + nu)^4 + 565493*(k273 + nu)^5 - 
      128313*(k273 + nu)^6 + 12447*(k273 + nu)^7)*(-4 + 3*(k274 + nu))*
     (-540 + 2051*(k274 + nu) - 2491*(k274 + nu)^2 + 966*(k274 + nu)^3)*
     Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/5 + k273 + nu]*
     Gamma[-8/5 + k273 + nu]*Gamma[-7/5 + k273 + nu]*Gamma[-6/5 + k273 + nu]*
     Gamma[-1 + k273 + nu]^2*Gamma[-5/4 + k274 + nu]*Gamma[-1 + k274 + nu]*
     Gamma[-1/2 + k274 + nu]^2*Gamma[-4 + 3*(k274 + nu)]*
     Gamma[-4 + 4*(k274 + nu)])/((-2 + k273 + nu)^3*(-1 + k273 + nu)*
     (-5 + 3*(k273 + nu))*(-4 + 3*(k273 + nu))*(-5 + 4*(k273 + nu))*
     (-3 + 2*(k274 + nu))*(-6 + 5*(k274 + nu))*(-4 + 5*(k274 + nu))*
     (-3 + 5*(k274 + nu))*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*Gamma[-2 + k273 + nu]^2*
     Gamma[-5/4 + k273 + nu]*Gamma[-3/4 + k273 + nu]*
     Gamma[-1/2 + k273 + nu]^2*Gamma[-3/2 + k274 + nu]*
     Gamma[-2/3 + k274 + nu]*Gamma[-1/3 + k274 + nu]*Gamma[-1/4 + k274 + nu]*
     Gamma[-2 + 2*(k274 + nu)]*Gamma[-6 + 5*(k274 + nu)]), {k273, k274}}, 
  {-((2^(-1 + 8*nu - 8*(k276 + nu))*3^(-1 + 3*nu - 3*(k276 + nu))*
      5^(-5*nu + 5*(k276 + nu))*(-9 + 5*(k276 + nu))*(-8 + 5*(k276 + nu))*
      (-7 + 5*(k276 + nu))*(-16995 + 58921*(k276 + nu) - 
       81243*(k276 + nu)^2 + 55695*(k276 + nu)^3 - 18984*(k276 + nu)^4 + 
       2574*(k276 + nu)^5)*Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-3/4 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
      Gamma[-9/5 + k276 + nu]*Gamma[-8/5 + k276 + nu]*Gamma[-7/5 + k276 + nu]*
      Gamma[-6/5 + k276 + nu]*Gamma[-1 + k276 + nu]^2*
      Gamma[-4 + 3*(k276 + nu)]*Gamma[-3 + 3*(k276 + nu)])/
     ((-2 + k276 + nu)^2*(-1 + k276 + nu)*(5 - 3*(k276 + nu))^2*
      (-3 + 2*(k276 + nu))^2*(-4 + 3*(k276 + nu))*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*
      Gamma[-2 + k276 + nu]^2*Gamma[-3/2 + k276 + nu]*Gamma[-3/4 + k276 + nu]*
      Gamma[-2/3 + k276 + nu]*Gamma[-1/3 + k276 + nu]*Gamma[-1/4 + k276 + nu]*
      Gamma[-6 + 5*(k276 + nu)])), {k276}}, 
  {(2^(-3 + 8*nu - 8*(k277 + nu))*3^(-2 + 3*nu - 3*(k277 + nu))*
     5^(-5*nu + 5*(k277 + nu))*(-9 + 5*(k277 + nu))*
     (577440 - 2493252*(k277 + nu) + 4473986*(k277 + nu)^2 - 
      4270971*(k277 + nu)^3 + 2287750*(k277 + nu)^4 - 651987*(k277 + nu)^5 + 
      77238*(k277 + nu)^6)*Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/5 + k277 + nu]*Gamma[-8/5 + k277 + nu]*Gamma[-7/5 + k277 + nu]*
     Gamma[-6/5 + k277 + nu]*Gamma[-1 + k277 + nu]^3)/
    ((-2 + k277 + nu)^2*(-1 + k277 + nu)*(-3 + 2*(k277 + nu))^2*
     (-5 + 3*(k277 + nu))*(-4 + 3*(k277 + nu))*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-2 + k277 + nu]^2*Gamma[-3/2 + k277 + nu]*Gamma[-3/4 + k277 + nu]*
     Gamma[-2/3 + k277 + nu]*Gamma[-1/3 + k277 + nu]*
     Gamma[-1/4 + k277 + nu]), {k277}}, 
  {((-1)^(k278 - k279)*3^(3*nu - 3*(k279 + nu))*4^(-1 + 4*nu - 4*(k278 + nu))*
     5^(-1 - 5*nu + 5*(k278 + nu))*(-5 + 3*(k278 + nu))*
     (2652 - 7034*(k278 + nu) + 6921*(k278 + nu)^2 - 2998*(k278 + nu)^3 + 
      483*(k278 + nu)^4)*(-5 + 4*(k279 + nu))*(648 - 1013*(k279 + nu) + 
      394*(k279 + nu)^2)*Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/5 + k278 + nu]*Gamma[-5/3 + k278 + nu]*Gamma[-8/5 + k278 + nu]*
     Gamma[-7/5 + k278 + nu]*Gamma[-6/5 + k278 + nu]*Gamma[-1 + k278 + nu]*
     Gamma[-5/4 + k279 + nu]*Gamma[-1 + k279 + nu]*Gamma[-4 + 3*(k279 + nu)]*
     Gamma[-3 + 3*(k279 + nu)])/((-2 + k278 + nu)^2*(-1 + k278 + nu)*
     (-3 + 2*(k278 + nu))*(-5 + 4*(k278 + nu))*(-3 + 2*(k279 + nu))*
     (-5 + 3*(k279 + nu))*(-6 + 5*(k279 + nu))*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-2 + k278 + nu]^2*Gamma[-3/2 + k278 + nu]*Gamma[-5/4 + k278 + nu]*
     Gamma[-3/4 + k278 + nu]*Gamma[-2/3 + k278 + nu]*Gamma[-5/3 + k279 + nu]*
     Gamma[-1/3 + k279 + nu]*Gamma[-1/4 + k279 + nu]*
     Gamma[-6 + 5*(k279 + nu)]), {k278, k279}}, 
  {((-1)^(1 + k280 - k281)*2^(-1 + 8*nu - 8*(k280 + nu))*
     3^(-1 + 3*nu - 3*(k281 + nu))*5^(-5*nu + 5*(k280 + nu))*
     (-5 + 3*(k280 + nu))*(2652 - 7034*(k280 + nu) + 6921*(k280 + nu)^2 - 
      2998*(k280 + nu)^3 + 483*(k280 + nu)^4)*(-5 + 4*(k281 + nu))*
     (-9 + 7*(k281 + nu))*Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/5 + k280 + nu]*Gamma[-5/3 + k280 + nu]*Gamma[-8/5 + k280 + nu]*
     Gamma[-7/5 + k280 + nu]*Gamma[-6/5 + k280 + nu]*Gamma[-1 + k280 + nu]*
     Gamma[-5/4 + k281 + nu]*Gamma[-1 + k281 + nu]^2)/
    ((-2 + k280 + nu)^2*(-1 + k280 + nu)*(-3 + 2*(k280 + nu))*
     (-5 + 4*(k280 + nu))*(-3 + 2*(k281 + nu))*(-5 + 3*(k281 + nu))*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-2 + k280 + nu]^2*Gamma[-3/2 + k280 + nu]*
     Gamma[-5/4 + k280 + nu]*Gamma[-3/4 + k280 + nu]*Gamma[-2/3 + k280 + nu]*
     Gamma[-5/3 + k281 + nu]*Gamma[-1/3 + k281 + nu]*
     Gamma[-1/4 + k281 + nu]), {k280, k281}}}, 
 {{(8*3^(-1 + 9*nu - 9*(k283 + nu))*5^(-5*nu + 5*(k283 + nu))*
     (-4 + 3*(k283 + nu))*(-5 + 4*(k283 + nu))*(-8 + 5*(k283 + nu))*
     (-7 + 5*(k283 + nu))*(-9 + 7*(k283 + nu))*Gamma[-2 + nu]*
     Gamma[-5/3 + nu]^2*Gamma[-4/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-8/5 + k283 + nu]*
     Gamma[-3/2 + k283 + nu]*Gamma[-7/5 + k283 + nu]*Gamma[-5/4 + k283 + nu]*
     Gamma[-6/5 + k283 + nu]*Gamma[-1 + k283 + nu]^2*Gamma[-4/5 + k283 + nu]*
     Gamma[-4 + 3*(k283 + nu)]*Gamma[-3 + 3*(k283 + nu)])/
    ((-1)^k283*(-2 + k283 + nu)*(4 - 3*(k283 + nu))^2*(5 - 3*(k283 + nu))^2*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]*Gamma[-7/5 + nu]*Gamma[-5/4 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*Gamma[-4/5 + nu]*Gamma[-2 + k283 + nu]*
     Gamma[-5/3 + k283 + nu]^2*Gamma[-4/3 + k283 + nu]^2*
     Gamma[-2/3 + k283 + nu]*Gamma[-1/2 + k283 + nu]*Gamma[-1/3 + k283 + nu]*
     Gamma[-1/4 + k283 + nu]*Gamma[-6 + 5*(k283 + nu)]), {k283}}, 
  {((-1)^(1 - k284)*3^(-3 + 9*nu - 9*(k284 + nu))*5^(-5*nu + 5*(k284 + nu))*
     (-5 + 4*(k284 + nu))*(40320 - 118152*(k284 + nu) + 
      129473*(k284 + nu)^2 - 62859*(k284 + nu)^3 + 11404*(k284 + nu)^4)*
     Gamma[-2 + nu]*Gamma[-5/3 + nu]^2*Gamma[-4/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-8/5 + k284 + nu]*Gamma[-3/2 + k284 + nu]*Gamma[-7/5 + k284 + nu]*
     Gamma[-5/4 + k284 + nu]*Gamma[-6/5 + k284 + nu]*Gamma[-1 + k284 + nu]^3*
     Gamma[-4/5 + k284 + nu])/((-2 + k284 + nu)*(4 - 3*(k284 + nu))^2*
     (5 - 3*(k284 + nu))^2*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]*Gamma[-7/5 + nu]*
     Gamma[-5/4 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*Gamma[-4/5 + nu]*
     Gamma[-2 + k284 + nu]*Gamma[-5/3 + k284 + nu]^2*
     Gamma[-4/3 + k284 + nu]^2*Gamma[-2/3 + k284 + nu]*
     Gamma[-1/2 + k284 + nu]*Gamma[-1/3 + k284 + nu]*
     Gamma[-1/4 + k284 + nu]), {k284}}}, 
 {{-((3^(-3 + 9*nu - 9*(k285 + nu))*4^k285*5^(-5*nu + 5*(k285 + nu))*
      (3 - 2*(k285 + nu))^2*(-4 + 3*(k285 + nu))*(-9 + 4*(k285 + nu))*
      (-7 + 4*(k285 + nu))*(-7 + 5*(k285 + nu))*(-22445545500 + 
       139423091940*(k285 + nu) - 392859704385*(k285 + nu)^2 + 
       662784527726*(k285 + nu)^3 - 743805842406*(k285 + nu)^4 + 
       582979982486*(k285 + nu)^5 - 325608496107*(k285 + nu)^6 + 
       129585047592*(k285 + nu)^7 - 36010386762*(k285 + nu)^8 + 
       6654217600*(k285 + nu)^9 - 735831000*(k285 + nu)^10 + 
       36886816*(k285 + nu)^11)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
      Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
      Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/4 + k285 + nu]*
      Gamma[-11/5 + k285 + nu]*Gamma[-9/5 + k285 + nu]*
      Gamma[-7/4 + k285 + nu]*Gamma[-8/5 + k285 + nu]*
      Gamma[-3/2 + k285 + nu]^2*Gamma[-7/5 + k285 + nu]*
      Gamma[-1 + k285 + nu]^3*Gamma[-4 + 3*(k285 + nu)]*
      Gamma[-4 + 4*(k285 + nu)])/((-2 + k285 + nu)^5*(7 - 4*(k285 + nu))^2*
      (9 - 4*(k285 + nu))^2*(5 - 3*(k285 + nu))^2*(7 - 3*(k285 + nu))^2*
      (-3 + 2*(k285 + nu))^3*(-5 + 3*(k285 + nu))*Gamma[-9/4 + nu]*
      Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
      Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
      Gamma[-7/3 + k285 + nu]^2*Gamma[-2 + k285 + nu]^2*
      Gamma[-5/3 + k285 + nu]^2*Gamma[-3/4 + k285 + nu]*
      Gamma[-2/3 + k285 + nu]*Gamma[-1/2 + k285 + nu]*Gamma[-1/3 + k285 + nu]*
      Gamma[-1/4 + k285 + nu]*Gamma[-2 + 2*(k285 + nu)]*
      Gamma[-6 + 5*(k285 + nu)])), {k285}}, 
  {((-1)^(1 + k286 - k287)*2^(2 + 2*k286 - 2*(k286 + nu) + 2*(k287 + nu))*
     3^(-3 + 9*nu - 6*(k286 + nu) - 3*(k287 + nu))*
     5^(-1 - 5*nu + 5*(k286 + nu))*(3 - 2*(k286 + nu))^2*(-7 + 4*(k286 + nu))*
     (374625 - 1770570*(k286 + nu) + 3128780*(k286 + nu)^2 - 
      2766002*(k286 + nu)^3 + 1317063*(k286 + nu)^4 - 323884*(k286 + nu)^5 + 
      32356*(k286 + nu)^6)*(-4 + 3*(k287 + nu))*(-540 + 2051*(k287 + nu) - 
      2491*(k287 + nu)^2 + 966*(k287 + nu)^3)*Gamma[-7/3 + nu]^2*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k286 + nu]*Gamma[-11/5 + k286 + nu]*Gamma[-9/5 + k286 + nu]*
     Gamma[-7/4 + k286 + nu]*Gamma[-8/5 + k286 + nu]*
     Gamma[-3/2 + k286 + nu]^3*Gamma[-7/5 + k286 + nu]*
     Gamma[-1 + k286 + nu]^2*Gamma[-5/4 + k287 + nu]*Gamma[-1 + k287 + nu]*
     Gamma[-1/2 + k287 + nu]^2*Gamma[-4 + 3*(k287 + nu)]*
     Gamma[-4 + 4*(k287 + nu)])/((-2 + k286 + nu)^4*(5 - 3*(k286 + nu))^2*
     (7 - 3*(k286 + nu))^2*(-5 + 3*(k286 + nu))*(-3 + 2*(k287 + nu))*
     (-6 + 5*(k287 + nu))*(-4 + 5*(k287 + nu))*(-3 + 5*(k287 + nu))*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k286 + nu]^2*Gamma[-2 + k286 + nu]^2*
     Gamma[-5/3 + k286 + nu]^2*Gamma[-5/4 + k286 + nu]*
     Gamma[-3/4 + k286 + nu]*Gamma[-1/2 + k286 + nu]^3*
     Gamma[-3/2 + k287 + nu]*Gamma[-2/3 + k287 + nu]*Gamma[-1/3 + k287 + nu]*
     Gamma[-1/4 + k287 + nu]*Gamma[-2 + 2*(k287 + nu)]*
     Gamma[-6 + 5*(k287 + nu)]), {k286, k287}}, 
  {(3^(-3 + 9*nu - 9*(k289 + nu))*4^k289*5^(-5*nu + 5*(k289 + nu))*
     (3 - 2*(k289 + nu))^2*(-9 + 4*(k289 + nu))*(-5 + 4*(k289 + nu))*
     (-9 + 5*(k289 + nu))*(-8 + 5*(k289 + nu))*(-7 + 5*(k289 + nu))*
     (862588935 - 3803950590*(k289 + nu) + 7309806190*(k289 + nu)^2 - 
      7994683272*(k289 + nu)^3 + 5443006983*(k289 + nu)^4 - 
      2362210146*(k289 + nu)^5 + 638176692*(k289 + nu)^6 - 
      98127432*(k289 + nu)^7 + 6574880*(k289 + nu)^8)*Gamma[-7/3 + nu]^2*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k289 + nu]*Gamma[-11/5 + k289 + nu]*Gamma[-9/5 + k289 + nu]*
     Gamma[-7/4 + k289 + nu]*Gamma[-8/5 + k289 + nu]*
     Gamma[-3/2 + k289 + nu]^2*Gamma[-7/5 + k289 + nu]*
     Gamma[-1 + k289 + nu]^2*Gamma[-4 + 3*(k289 + nu)]*
     Gamma[-3 + 3*(k289 + nu)])/((-2 + k289 + nu)^5*(9 - 4*(k289 + nu))^2*
     (5 - 3*(k289 + nu))^4*(7 - 3*(k289 + nu))^2*(-3 + 2*(k289 + nu))^2*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k289 + nu]^2*Gamma[-2 + k289 + nu]^2*
     Gamma[-5/3 + k289 + nu]^2*Gamma[-3/4 + k289 + nu]*
     Gamma[-2/3 + k289 + nu]*Gamma[-1/2 + k289 + nu]*Gamma[-1/3 + k289 + nu]*
     Gamma[-1/4 + k289 + nu]*Gamma[-6 + 5*(k289 + nu)]), {k289}}, 
  {((-1)^(k290 - k291)*2^(-2 + 4*k290 - 2*k291)*
     3^(-2 + 9*nu - 3*(k290 + nu) - 6*(k291 + nu))*
     5^(1 - 5*nu + 5*(k291 + nu))*(-7 + 3*(k290 + nu))*(-5 + 3*(k290 + nu))*
     (-7 + 4*(k290 + nu))*(-11 + 5*(k290 + nu))*(-2211 + 3595*(k290 + nu) - 
      1934*(k290 + nu)^2 + 344*(k290 + nu)^3)*(-9 + 5*(k291 + nu))*
     (-8 + 5*(k291 + nu))*(-7 + 5*(k291 + nu))*(588 - 1765*(k291 + nu) + 
      1963*(k291 + nu)^2 - 956*(k291 + nu)^3 + 172*(k291 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k290 + nu]*Gamma[-11/5 + k290 + nu]*
     Gamma[-3/2 + k290 + nu]^2*Gamma[-9/5 + k291 + nu]*
     Gamma[-7/4 + k291 + nu]*Gamma[-8/5 + k291 + nu]*Gamma[-7/5 + k291 + nu]*
     Gamma[-5/4 + k291 + nu]*Gamma[-6/5 + k291 + nu]*Gamma[-1 + k291 + nu]^3*
     Gamma[-4 + 3*(k291 + nu)]*Gamma[-4 + 4*(k291 + nu)])/
    ((-2 + k290 + nu)*(-2 + k291 + nu)^4*(7 - 4*(k290 + nu))^2*
     (5 - 3*(k290 + nu))^2*(7 - 3*(k290 + nu))^2*(-3 + 2*(k291 + nu))*
     (-7 + 3*(k291 + nu))*(-5 + 3*(k291 + nu))*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k290 + nu]*Gamma[-5/3 + k290 + nu]*Gamma[-5/4 + k290 + nu]*
     Gamma[-6/5 + k290 + nu]*Gamma[-7/3 + k291 + nu]*Gamma[-2 + k291 + nu]^2*
     Gamma[-5/3 + k291 + nu]*Gamma[-3/4 + k291 + nu]*Gamma[-2/3 + k291 + nu]*
     Gamma[-1/2 + k291 + nu]*Gamma[-1/3 + k291 + nu]*Gamma[-1/4 + k291 + nu]*
     Gamma[-2 + 2*(k291 + nu)]*Gamma[-6 + 5*(k291 + nu)]), {k290, k291}}, 
  {((-1)^(1 + k292 - k293)*2^(1 + 4*k292 - 2*k293)*
     3^(-2 + 9*nu - 3*(k292 + nu) - 6*(k293 + nu))*
     5^(1 - 5*nu + 5*(k293 + nu))*(-7 + 3*(k292 + nu))*(-5 + 3*(k292 + nu))*
     (-7 + 4*(k292 + nu))*(-11 + 5*(k292 + nu))*(-2211 + 3595*(k292 + nu) - 
      1934*(k292 + nu)^2 + 344*(k292 + nu)^3)*(-7 + 4*(k293 + nu))*
     (-5 + 4*(k293 + nu))*(-9 + 5*(k293 + nu))*(-8 + 5*(k293 + nu))*
     (-7 + 5*(k293 + nu))*(19 - 28*(k293 + nu) + 10*(k293 + nu)^2)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k292 + nu]*Gamma[-11/5 + k292 + nu]*
     Gamma[-3/2 + k292 + nu]^2*Gamma[-9/5 + k293 + nu]*
     Gamma[-7/4 + k293 + nu]*Gamma[-8/5 + k293 + nu]*Gamma[-7/5 + k293 + nu]*
     Gamma[-5/4 + k293 + nu]*Gamma[-6/5 + k293 + nu]*Gamma[-1 + k293 + nu]^2*
     Gamma[-4 + 3*(k293 + nu)]*Gamma[-3 + 3*(k293 + nu)])/
    ((-2 + k292 + nu)*(-2 + k293 + nu)^4*(7 - 4*(k292 + nu))^2*
     (5 - 3*(k292 + nu))^2*(7 - 3*(k292 + nu))^2*(-3 + 2*(k293 + nu))*
     (-7 + 3*(k293 + nu))*(-5 + 3*(k293 + nu))*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k292 + nu]*Gamma[-5/3 + k292 + nu]*Gamma[-5/4 + k292 + nu]*
     Gamma[-6/5 + k292 + nu]*Gamma[-7/3 + k293 + nu]*Gamma[-2 + k293 + nu]^2*
     Gamma[-5/3 + k293 + nu]*Gamma[-3/4 + k293 + nu]*Gamma[-2/3 + k293 + nu]*
     Gamma[-1/2 + k293 + nu]*Gamma[-1/3 + k293 + nu]*Gamma[-1/4 + k293 + nu]*
     Gamma[-6 + 5*(k293 + nu)]), {k292, k293}}, 
  {((-1)^(2 + k295 - k296)*2^(1 + 2*k295)*3^(-5 + 9*nu - 9*(k296 + nu))*
     5^(-5*nu + 5*(k296 + nu))*(3 - 2*(k295 + nu))^2*(-7 + 4*(k295 + nu))*
     (-9 + 5*(k295 + nu))*(-2125215 + 5784395*(k295 + nu) - 
      6265547*(k295 + nu)^2 + 3374937*(k295 + nu)^3 - 903754*(k295 + nu)^4 + 
      96232*(k295 + nu)^5)*(-7 + 5*(k296 + nu))*(300 - 425*(k296 + nu) + 
      149*(k296 + nu)^2)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/4 + k295 + nu]*
     Gamma[-11/5 + k295 + nu]*Gamma[-9/5 + k295 + nu]*Gamma[-7/4 + k295 + nu]*
     Gamma[-3/2 + k295 + nu]*Gamma[-4/3 + k295 + nu]^2*
     Gamma[-8/5 + k296 + nu]*Gamma[-3/2 + k296 + nu]*Gamma[-7/5 + k296 + nu]*
     Gamma[-5/4 + k296 + nu]*Gamma[-6/5 + k296 + nu]*Gamma[-1 + k296 + nu]^3*
     Gamma[-4/5 + k296 + nu]*Gamma[-4 + 3*(k296 + nu)]*
     Gamma[-4 + 4*(k296 + nu)])/((-2 + k295 + nu)^2*(-2 + k296 + nu)*
     (5 - 3*(k295 + nu))^2*(7 - 3*(k295 + nu))^2*(-3 + 2*(k295 + nu))^3*
     (5 - 3*(k296 + nu))^2*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k295 + nu]^2*
     Gamma[-2 + k295 + nu]*Gamma[-5/4 + k295 + nu]*Gamma[-6/5 + k295 + nu]*
     Gamma[-4/5 + k295 + nu]*Gamma[-3/4 + k295 + nu]*Gamma[-2 + k296 + nu]*
     Gamma[-5/3 + k296 + nu]^2*Gamma[-4/3 + k296 + nu]^2*
     Gamma[-2/3 + k296 + nu]*Gamma[-1/2 + k296 + nu]*Gamma[-1/3 + k296 + nu]*
     Gamma[-1/4 + k296 + nu]*Gamma[-2 + 2*(k296 + nu)]*
     Gamma[-6 + 5*(k296 + nu)]), {k295, k296}}, 
  {((-1)^(2 + k297 - k299)*2^(1 + 2*k297 - 2*(k298 + nu) + 2*(k299 + nu))*
     3^(-5 + 9*nu - 6*(k298 + nu) - 3*(k299 + nu))*
     5^(-1 - 5*nu + 5*(k298 + nu))*(3 - 2*(k297 + nu))^2*(-7 + 4*(k297 + nu))*
     (-9 + 5*(k297 + nu))*(-2125215 + 5784395*(k297 + nu) - 
      6265547*(k297 + nu)^2 + 3374937*(k297 + nu)^3 - 903754*(k297 + nu)^4 + 
      96232*(k297 + nu)^5)*(-3 + 2*(k298 + nu))^2*(-480 + 1096*(k298 + nu) - 
      831*(k298 + nu)^2 + 209*(k298 + nu)^3)*(-4 + 3*(k299 + nu))*
     (-540 + 2051*(k299 + nu) - 2491*(k299 + nu)^2 + 966*(k299 + nu)^3)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k297 + nu]*Gamma[-11/5 + k297 + nu]*Gamma[-9/5 + k297 + nu]*
     Gamma[-7/4 + k297 + nu]*Gamma[-3/2 + k297 + nu]*
     Gamma[-4/3 + k297 + nu]^2*Gamma[-8/5 + k298 + nu]*
     Gamma[-3/2 + k298 + nu]^2*Gamma[-7/5 + k298 + nu]*
     Gamma[-6/5 + k298 + nu]*Gamma[-1 + k298 + nu]^2*Gamma[-4/5 + k298 + nu]*
     Gamma[-5/4 + k299 + nu]*Gamma[-1 + k299 + nu]*Gamma[-1/2 + k299 + nu]^2*
     Gamma[-4 + 3*(k299 + nu)]*Gamma[-4 + 4*(k299 + nu)])/
    ((-2 + k297 + nu)^2*(-2 + k298 + nu)*(5 - 3*(k297 + nu))^2*
     (7 - 3*(k297 + nu))^2*(-3 + 2*(k297 + nu))^3*(4 - 3*(k298 + nu))^2*
     (5 - 3*(k298 + nu))^2*(-3 + 2*(k299 + nu))*(-6 + 5*(k299 + nu))*
     (-4 + 5*(k299 + nu))*(-3 + 5*(k299 + nu))*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k297 + nu]^2*Gamma[-2 + k297 + nu]*Gamma[-5/4 + k297 + nu]*
     Gamma[-6/5 + k297 + nu]*Gamma[-4/5 + k297 + nu]*Gamma[-3/4 + k297 + nu]*
     Gamma[-2 + k298 + nu]*Gamma[-5/3 + k298 + nu]^2*
     Gamma[-4/3 + k298 + nu]^2*Gamma[-1/2 + k298 + nu]^3*
     Gamma[-3/2 + k299 + nu]*Gamma[-2/3 + k299 + nu]*Gamma[-1/3 + k299 + nu]*
     Gamma[-1/4 + k299 + nu]*Gamma[-2 + 2*(k299 + nu)]*
     Gamma[-6 + 5*(k299 + nu)]), {k297, k298, k299}}, 
  {((-1)^(1 + k302 - k303)*2^(3 + 2*k302)*3^(-4 + 9*nu - 9*(k303 + nu))*
     5^(-5*nu + 5*(k303 + nu))*(3 - 2*(k302 + nu))^2*(-7 + 4*(k302 + nu))*
     (-9 + 5*(k302 + nu))*(-2125215 + 5784395*(k302 + nu) - 
      6265547*(k302 + nu)^2 + 3374937*(k302 + nu)^3 - 903754*(k302 + nu)^4 + 
      96232*(k302 + nu)^5)*(-4 + 3*(k303 + nu))*(-5 + 4*(k303 + nu))*
     (-8 + 5*(k303 + nu))*(-7 + 5*(k303 + nu))*(-9 + 7*(k303 + nu))*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k302 + nu]*Gamma[-11/5 + k302 + nu]*Gamma[-9/5 + k302 + nu]*
     Gamma[-7/4 + k302 + nu]*Gamma[-3/2 + k302 + nu]*
     Gamma[-4/3 + k302 + nu]^2*Gamma[-8/5 + k303 + nu]*
     Gamma[-3/2 + k303 + nu]*Gamma[-7/5 + k303 + nu]*Gamma[-5/4 + k303 + nu]*
     Gamma[-6/5 + k303 + nu]*Gamma[-1 + k303 + nu]^2*Gamma[-4/5 + k303 + nu]*
     Gamma[-4 + 3*(k303 + nu)]*Gamma[-3 + 3*(k303 + nu)])/
    ((-2 + k302 + nu)^2*(-2 + k303 + nu)*(5 - 3*(k302 + nu))^2*
     (7 - 3*(k302 + nu))^2*(-3 + 2*(k302 + nu))^3*(4 - 3*(k303 + nu))^2*
     (5 - 3*(k303 + nu))^2*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k302 + nu]^2*
     Gamma[-2 + k302 + nu]*Gamma[-5/4 + k302 + nu]*Gamma[-6/5 + k302 + nu]*
     Gamma[-4/5 + k302 + nu]*Gamma[-3/4 + k302 + nu]*Gamma[-2 + k303 + nu]*
     Gamma[-5/3 + k303 + nu]^2*Gamma[-4/3 + k303 + nu]^2*
     Gamma[-2/3 + k303 + nu]*Gamma[-1/2 + k303 + nu]*Gamma[-1/3 + k303 + nu]*
     Gamma[-1/4 + k303 + nu]*Gamma[-6 + 5*(k303 + nu)]), {k302, k303}}, 
  {((-1)^(1 + k305 - k306)*2^(1 + 2*k305 + 6*(k305 + nu) - 6*(k306 + nu))*
     3^(-3 + 9*nu - 3*(k305 + nu) - 6*(k306 + nu))*
     5^(1 - 5*nu + 5*(k306 + nu))*(3 - 2*(k305 + nu))^2*(-5 + 3*(k305 + nu))*
     (-9 + 4*(k305 + nu))*(-7 + 4*(k305 + nu))*(-11 + 5*(k305 + nu))*
     (-9 + 5*(k305 + nu))*(-224919 + 597615*(k305 + nu) - 
      632038*(k305 + nu)^2 + 332508*(k305 + nu)^3 - 87000*(k305 + nu)^4 + 
      9056*(k305 + nu)^5)*(-8 + 5*(k306 + nu))*(-7 + 5*(k306 + nu))*
     (-9 + 7*(k306 + nu))*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/4 + k305 + nu]*
     Gamma[-11/5 + k305 + nu]*Gamma[-9/5 + k305 + nu]*Gamma[-7/4 + k305 + nu]*
     Gamma[-3/2 + k305 + nu]*Gamma[-4/3 + k305 + nu]*Gamma[-8/5 + k306 + nu]*
     Gamma[-3/2 + k306 + nu]*Gamma[-7/5 + k306 + nu]*Gamma[-6/5 + k306 + nu]*
     Gamma[-1 + k306 + nu]^4*Gamma[-4/5 + k306 + nu]*
     Gamma[-4 + 3*(k306 + nu)]*Gamma[-4 + 4*(k306 + nu)])/
    ((-2 + k305 + nu)*(-2 + k306 + nu)^2*(7 - 4*(k305 + nu))^2*
     (9 - 4*(k305 + nu))^2*(5 - 3*(k305 + nu))^2*(7 - 3*(k305 + nu))^2*
     (-3 + 2*(k305 + nu))^3*(-5 + 3*(k306 + nu))*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k305 + nu]^2*Gamma[-5/3 + k305 + nu]*
     Gamma[-6/5 + k305 + nu]*Gamma[-1 + k305 + nu]*Gamma[-4/5 + k305 + nu]*
     Gamma[-2 + k306 + nu]^2*Gamma[-5/3 + k306 + nu]*Gamma[-4/3 + k306 + nu]*
     Gamma[-3/4 + k306 + nu]*Gamma[-2/3 + k306 + nu]*Gamma[-1/2 + k306 + nu]*
     Gamma[-1/3 + k306 + nu]*Gamma[-1/4 + k306 + nu]*
     Gamma[-2 + 2*(k306 + nu)]*Gamma[-6 + 5*(k306 + nu)]), {k305, k306}}, 
  {((-1)^(k307 - k308)*3^(-3 + 9*nu - 3*(k307 + nu) - 6*(k308 + nu))*
     4^(-1 + k307 + 3*(k307 + nu) - 3*(k308 + nu))*
     5^(1 - 5*nu + 5*(k308 + nu))*(3 - 2*(k307 + nu))^2*(-5 + 3*(k307 + nu))*
     (-9 + 4*(k307 + nu))*(-7 + 4*(k307 + nu))*(-11 + 5*(k307 + nu))*
     (-9 + 5*(k307 + nu))*(-224919 + 597615*(k307 + nu) - 
      632038*(k307 + nu)^2 + 332508*(k307 + nu)^3 - 87000*(k307 + nu)^4 + 
      9056*(k307 + nu)^5)*(-8 + 5*(k308 + nu))*(-7 + 5*(k308 + nu))*
     (-3120 + 6785*(k308 + nu) - 4893*(k308 + nu)^2 + 1170*(k308 + nu)^3)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k307 + nu]*Gamma[-11/5 + k307 + nu]*Gamma[-9/5 + k307 + nu]*
     Gamma[-7/4 + k307 + nu]*Gamma[-3/2 + k307 + nu]*Gamma[-4/3 + k307 + nu]*
     Gamma[-8/5 + k308 + nu]*Gamma[-3/2 + k308 + nu]*Gamma[-7/5 + k308 + nu]*
     Gamma[-6/5 + k308 + nu]*Gamma[-1 + k308 + nu]^3*Gamma[-4/5 + k308 + nu]*
     Gamma[-4 + 3*(k308 + nu)]*Gamma[-3 + 3*(k308 + nu)])/
    ((-2 + k307 + nu)*(-2 + k308 + nu)^2*(7 - 4*(k307 + nu))^2*
     (9 - 4*(k307 + nu))^2*(5 - 3*(k307 + nu))^2*(7 - 3*(k307 + nu))^2*
     (-3 + 2*(k307 + nu))^3*(-5 + 3*(k308 + nu))^2*(-4 + 3*(k308 + nu))*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k307 + nu]^2*Gamma[-5/3 + k307 + nu]*
     Gamma[-6/5 + k307 + nu]*Gamma[-1 + k307 + nu]*Gamma[-4/5 + k307 + nu]*
     Gamma[-2 + k308 + nu]^2*Gamma[-5/3 + k308 + nu]*Gamma[-4/3 + k308 + nu]*
     Gamma[-3/4 + k308 + nu]*Gamma[-2/3 + k308 + nu]*Gamma[-1/2 + k308 + nu]*
     Gamma[-1/3 + k308 + nu]*Gamma[-1/4 + k308 + nu]*
     Gamma[-6 + 5*(k308 + nu)]), {k307, k308}}, 
  {-((2^(1 + 2*k310)*3^(-3 + 9*nu - 9*(k310 + nu))*5^(-5*nu + 5*(k310 + nu))*
      (3 - 2*(k310 + nu))^2*(-4 + 3*(k310 + nu))*(-7 + 4*(k310 + nu))*
      (-5 + 4*(k310 + nu))*(18161820 - 88154055*(k310 + nu) + 
       185428315*(k310 + nu)^2 - 221026130*(k310 + nu)^3 + 
       163433158*(k310 + nu)^4 - 76816271*(k310 + nu)^5 + 
       22423495*(k310 + nu)^6 - 3718280*(k310 + nu)^7 + 268236*(k310 + nu)^8)*
      Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
      Gamma[-9/4 + k310 + nu]*Gamma[-11/5 + k310 + nu]*
      Gamma[-9/5 + k310 + nu]*Gamma[-7/4 + k310 + nu]*Gamma[-8/5 + k310 + nu]*
      Gamma[-3/2 + k310 + nu]^2*Gamma[-7/5 + k310 + nu]*
      Gamma[-1 + k310 + nu]^3)/((-2 + k310 + nu)^5*(5 - 3*(k310 + nu))^2*
      (7 - 3*(k310 + nu))^2*(-3 + 2*(k310 + nu))^3*(-5 + 3*(k310 + nu))*
      Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
      Gamma[-7/3 + k310 + nu]^2*Gamma[-2 + k310 + nu]^2*
      Gamma[-5/3 + k310 + nu]^2*Gamma[-3/4 + k310 + nu]*
      Gamma[-2/3 + k310 + nu]*Gamma[-1/2 + k310 + nu]*Gamma[-1/3 + k310 + nu]*
      Gamma[-1/4 + k310 + nu])), {k310}}, 
  {(3^(-3 + 9*nu - 9*(k311 + nu))*4^(2 + k311)*5^(-1 - 5*nu + 5*(k311 + nu))*
     (3 - 2*(k311 + nu))^2*(1176120 - 3839625*(k311 + nu) + 
      5203607*(k311 + nu)^2 - 3746314*(k311 + nu)^3 + 1510806*(k311 + nu)^4 - 
      323516*(k311 + nu)^5 + 28732*(k311 + nu)^6)*
     (-1506000 + 7509100*(k312 + nu) - 16006371*(k312 + nu)^2 + 
      18907442*(k312 + nu)^3 - 13366561*(k312 + nu)^4 + 
      5655119*(k312 + nu)^5 - 1325755*(k312 + nu)^6 + 132852*(k312 + nu)^7)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k311 + nu]*Gamma[-11/5 + k311 + nu]*Gamma[-9/5 + k311 + nu]*
     Gamma[-7/4 + k311 + nu]*Gamma[-8/5 + k311 + nu]*Gamma[-7/5 + k311 + nu]*
     Gamma[-3/2 + k312 + nu]^2*Gamma[-7/6 + k312 + nu]*
     Gamma[-1 + k312 + nu]^3*Gamma[-5/6 + k312 + nu]*
     Gamma[-4 + 3*(k312 + nu)]*Gamma[-4 + 4*(k312 + nu)])/
    ((-2 + k311 + nu)*(-2 + k312 + nu)^2*(-1 + k312 + nu)*
     (5 - 3*(k311 + nu))^2*(7 - 3*(k311 + nu))^2*(-3 + 2*(k311 + nu))^3*
     (-5 + 3*(k312 + nu))*(-5 + 4*(k312 + nu))*(-8 + 5*(k312 + nu))*
     (-6 + 5*(k312 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k311 + nu]^2*Gamma[-5/3 + k311 + nu]^2*
     Gamma[-7/6 + k311 + nu]*Gamma[-5/6 + k311 + nu]*Gamma[-2 + k312 + nu]^2*
     Gamma[-3/4 + k312 + nu]*Gamma[-2/3 + k312 + nu]*Gamma[-1/2 + k312 + nu]*
     Gamma[-1/3 + k312 + nu]*Gamma[-1/4 + k312 + nu]*
     Gamma[-2 + 2*(k312 + nu)]*Gamma[-6 + 5*(k312 + nu)]), {k311, k312}}, 
  {((-1)^(k314 - k315)*2^(6 + 2*k313 - 2*(k314 + nu) + 2*(k315 + nu))*
     3^(-3 + 9*nu - 9*(k313 + nu) + 3*(k314 + nu) - 3*(k315 + nu))*
     5^(-2 - 5*nu + 5*(k313 + nu))*(3 - 2*(k313 + nu))^2*
     (1176120 - 3839625*(k313 + nu) + 5203607*(k313 + nu)^2 - 
      3746314*(k313 + nu)^3 + 1510806*(k313 + nu)^4 - 323516*(k313 + nu)^5 + 
      28732*(k313 + nu)^6)*(3 - 2*(k314 + nu))^2*(-3 + 2*(k314 + nu))*
     (175200 - 778255*(k314 + nu) + 1435262*(k314 + nu)^2 - 
      1406332*(k314 + nu)^3 + 772030*(k314 + nu)^4 - 225097*(k314 + nu)^5 + 
      27228*(k314 + nu)^6)*(-4 + 3*(k315 + nu))*(-540 + 2051*(k315 + nu) - 
      2491*(k315 + nu)^2 + 966*(k315 + nu)^3)*Gamma[-7/3 + nu]^2*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k313 + nu]*Gamma[-11/5 + k313 + nu]*Gamma[-9/5 + k313 + nu]*
     Gamma[-7/4 + k313 + nu]*Gamma[-8/5 + k313 + nu]*Gamma[-7/5 + k313 + nu]*
     Gamma[-3/2 + k314 + nu]^3*Gamma[-7/6 + k314 + nu]*
     Gamma[-1 + k314 + nu]^2*Gamma[-5/6 + k314 + nu]*Gamma[-5/4 + k315 + nu]*
     Gamma[-1 + k315 + nu]*Gamma[-1/2 + k315 + nu]^2*
     Gamma[-4 + 3*(k315 + nu)]*Gamma[-4 + 4*(k315 + nu)])/
    ((-2 + k313 + nu)*(-2 + k314 + nu)^2*(-1 + k314 + nu)*
     (5 - 3*(k313 + nu))^2*(7 - 3*(k313 + nu))^2*(-3 + 2*(k313 + nu))^3*
     (-5 + 3*(k314 + nu))*(-4 + 3*(k314 + nu))*(-5 + 4*(k314 + nu))*
     (-8 + 5*(k314 + nu))*(-7 + 5*(k314 + nu))*(-6 + 5*(k314 + nu))*
     (-3 + 2*(k315 + nu))*(-6 + 5*(k315 + nu))*(-4 + 5*(k315 + nu))*
     (-3 + 5*(k315 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k313 + nu]^2*Gamma[-5/3 + k313 + nu]^2*
     Gamma[-7/6 + k313 + nu]*Gamma[-5/6 + k313 + nu]*Gamma[-2 + k314 + nu]^2*
     Gamma[-5/4 + k314 + nu]*Gamma[-3/4 + k314 + nu]*
     Gamma[-1/2 + k314 + nu]^3*Gamma[-3/2 + k315 + nu]*
     Gamma[-2/3 + k315 + nu]*Gamma[-1/3 + k315 + nu]*Gamma[-1/4 + k315 + nu]*
     Gamma[-2 + 2*(k315 + nu)]*Gamma[-6 + 5*(k315 + nu)]), 
   {k313, k314, k315}}, 
  {-((3^(-3 + 9*nu - 9*(k318 + nu))*4^(2 + k318)*
      5^(-1 - 5*nu + 5*(k318 + nu))*(3 - 2*(k318 + nu))^2*
      (1176120 - 3839625*(k318 + nu) + 5203607*(k318 + nu)^2 - 
       3746314*(k318 + nu)^3 + 1510806*(k318 + nu)^4 - 323516*(k318 + nu)^5 + 
       28732*(k318 + nu)^6)*(3 - 2*(k319 + nu))^2*
      (-208425 + 735945*(k319 + nu) - 1035812*(k319 + nu)^2 + 
       726279*(k319 + nu)^3 - 253667*(k319 + nu)^4 + 35304*(k319 + nu)^5)*
      Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
      Gamma[-9/4 + k318 + nu]*Gamma[-11/5 + k318 + nu]*
      Gamma[-9/5 + k318 + nu]*Gamma[-7/4 + k318 + nu]*Gamma[-8/5 + k318 + nu]*
      Gamma[-7/5 + k318 + nu]*Gamma[-3/2 + k319 + nu]^2*
      Gamma[-7/6 + k319 + nu]*Gamma[-1 + k319 + nu]^2*Gamma[-5/6 + k319 + nu]*
      Gamma[-4 + 3*(k319 + nu)]*Gamma[-3 + 3*(k319 + nu)])/
     ((-2 + k318 + nu)*(-2 + k319 + nu)^2*(-1 + k319 + nu)*
      (5 - 3*(k318 + nu))^2*(7 - 3*(k318 + nu))^2*(-3 + 2*(k318 + nu))^3*
      (5 - 3*(k319 + nu))^2*(-3 + 2*(k319 + nu))*(-4 + 3*(k319 + nu))*
      Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
      Gamma[-7/3 + k318 + nu]^2*Gamma[-5/3 + k318 + nu]^2*
      Gamma[-7/6 + k318 + nu]*Gamma[-5/6 + k318 + nu]*Gamma[-2 + k319 + nu]^2*
      Gamma[-3/4 + k319 + nu]*Gamma[-2/3 + k319 + nu]*Gamma[-1/2 + k319 + nu]*
      Gamma[-1/3 + k319 + nu]*Gamma[-1/4 + k319 + nu]*
      Gamma[-6 + 5*(k319 + nu)])), {k318, k319}}, 
  {((-1)^(1 + k321 - k322)*2^(5 + 2*k320)*
     3^(-5 + 9*nu - 9*(k320 + nu) + 9*(k321 + nu) - 9*(k322 + nu))*
     5^(-1 - 5*nu + 5*(k320 + nu) - 5*(k321 + nu) + 5*(k322 + nu))*
     (3 - 2*(k320 + nu))^2*(1176120 - 3839625*(k320 + nu) + 
      5203607*(k320 + nu)^2 - 3746314*(k320 + nu)^3 + 1510806*(k320 + nu)^4 - 
      323516*(k320 + nu)^5 + 28732*(k320 + nu)^6)*
     (174750 - 752690*(k321 + nu) + 1346751*(k321 + nu)^2 - 
      1281136*(k321 + nu)^3 + 683314*(k321 + nu)^4 - 193731*(k321 + nu)^5 + 
      22808*(k321 + nu)^6)*(-7 + 5*(k322 + nu))*(300 - 425*(k322 + nu) + 
      149*(k322 + nu)^2)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/4 + k320 + nu]*
     Gamma[-11/5 + k320 + nu]*Gamma[-9/5 + k320 + nu]*Gamma[-7/4 + k320 + nu]*
     Gamma[-8/5 + k320 + nu]*Gamma[-7/5 + k320 + nu]*
     Gamma[-5/3 + k321 + nu]^2*Gamma[-3/2 + k321 + nu]*
     Gamma[-4/3 + k321 + nu]^2*Gamma[-7/6 + k321 + nu]*
     Gamma[-5/6 + k321 + nu]*Gamma[-8/5 + k322 + nu]*Gamma[-3/2 + k322 + nu]*
     Gamma[-7/5 + k322 + nu]*Gamma[-5/4 + k322 + nu]*Gamma[-6/5 + k322 + nu]*
     Gamma[-1 + k322 + nu]^3*Gamma[-4/5 + k322 + nu]*
     Gamma[-4 + 3*(k322 + nu)]*Gamma[-4 + 4*(k322 + nu)])/
    ((-2 + k320 + nu)*(-2 + k321 + nu)*(-1 + k321 + nu)*(-2 + k322 + nu)*
     (5 - 3*(k320 + nu))^2*(7 - 3*(k320 + nu))^2*(-3 + 2*(k320 + nu))^3*
     (-5 + 4*(k321 + nu))*(-8 + 5*(k321 + nu))*(-7 + 5*(k321 + nu))*
     (-6 + 5*(k321 + nu))*(5 - 3*(k322 + nu))^2*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k320 + nu]^2*Gamma[-5/3 + k320 + nu]^2*
     Gamma[-7/6 + k320 + nu]*Gamma[-5/6 + k320 + nu]*Gamma[-2 + k321 + nu]*
     Gamma[-8/5 + k321 + nu]*Gamma[-7/5 + k321 + nu]*Gamma[-5/4 + k321 + nu]*
     Gamma[-6/5 + k321 + nu]*Gamma[-4/5 + k321 + nu]*Gamma[-3/4 + k321 + nu]*
     Gamma[-2 + k322 + nu]*Gamma[-5/3 + k322 + nu]^2*
     Gamma[-4/3 + k322 + nu]^2*Gamma[-2/3 + k322 + nu]*
     Gamma[-1/2 + k322 + nu]*Gamma[-1/3 + k322 + nu]*Gamma[-1/4 + k322 + nu]*
     Gamma[-2 + 2*(k322 + nu)]*Gamma[-6 + 5*(k322 + nu)]), 
   {k320, k321, k322}}, 
  {((-1)^(1 + k324 - k326)*2^(5 + 2*k323 - 2*(k325 + nu) + 2*(k326 + nu))*
     3^(-5 + 9*nu - 9*(k323 + nu) + 9*(k324 + nu) - 6*(k325 + nu) - 
       3*(k326 + nu))*5^(-2 - 5*nu + 5*(k323 + nu) - 5*(k324 + nu) + 
       5*(k325 + nu))*(3 - 2*(k323 + nu))^2*(1176120 - 3839625*(k323 + nu) + 
      5203607*(k323 + nu)^2 - 3746314*(k323 + nu)^3 + 1510806*(k323 + nu)^4 - 
      323516*(k323 + nu)^5 + 28732*(k323 + nu)^6)*
     (174750 - 752690*(k324 + nu) + 1346751*(k324 + nu)^2 - 
      1281136*(k324 + nu)^3 + 683314*(k324 + nu)^4 - 193731*(k324 + nu)^5 + 
      22808*(k324 + nu)^6)*(-3 + 2*(k325 + nu))^2*(-480 + 1096*(k325 + nu) - 
      831*(k325 + nu)^2 + 209*(k325 + nu)^3)*(-4 + 3*(k326 + nu))*
     (-540 + 2051*(k326 + nu) - 2491*(k326 + nu)^2 + 966*(k326 + nu)^3)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k323 + nu]*Gamma[-11/5 + k323 + nu]*Gamma[-9/5 + k323 + nu]*
     Gamma[-7/4 + k323 + nu]*Gamma[-8/5 + k323 + nu]*Gamma[-7/5 + k323 + nu]*
     Gamma[-5/3 + k324 + nu]^2*Gamma[-3/2 + k324 + nu]*
     Gamma[-4/3 + k324 + nu]^2*Gamma[-7/6 + k324 + nu]*
     Gamma[-5/6 + k324 + nu]*Gamma[-8/5 + k325 + nu]*
     Gamma[-3/2 + k325 + nu]^2*Gamma[-7/5 + k325 + nu]*
     Gamma[-6/5 + k325 + nu]*Gamma[-1 + k325 + nu]^2*Gamma[-4/5 + k325 + nu]*
     Gamma[-5/4 + k326 + nu]*Gamma[-1 + k326 + nu]*Gamma[-1/2 + k326 + nu]^2*
     Gamma[-4 + 3*(k326 + nu)]*Gamma[-4 + 4*(k326 + nu)])/
    ((-2 + k323 + nu)*(-2 + k324 + nu)*(-1 + k324 + nu)*(-2 + k325 + nu)*
     (5 - 3*(k323 + nu))^2*(7 - 3*(k323 + nu))^2*(-3 + 2*(k323 + nu))^3*
     (-5 + 4*(k324 + nu))*(-8 + 5*(k324 + nu))*(-7 + 5*(k324 + nu))*
     (-6 + 5*(k324 + nu))*(4 - 3*(k325 + nu))^2*(5 - 3*(k325 + nu))^2*
     (-3 + 2*(k326 + nu))*(-6 + 5*(k326 + nu))*(-4 + 5*(k326 + nu))*
     (-3 + 5*(k326 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k323 + nu]^2*Gamma[-5/3 + k323 + nu]^2*
     Gamma[-7/6 + k323 + nu]*Gamma[-5/6 + k323 + nu]*Gamma[-2 + k324 + nu]*
     Gamma[-8/5 + k324 + nu]*Gamma[-7/5 + k324 + nu]*Gamma[-5/4 + k324 + nu]*
     Gamma[-6/5 + k324 + nu]*Gamma[-4/5 + k324 + nu]*Gamma[-3/4 + k324 + nu]*
     Gamma[-2 + k325 + nu]*Gamma[-5/3 + k325 + nu]^2*
     Gamma[-4/3 + k325 + nu]^2*Gamma[-1/2 + k325 + nu]^3*
     Gamma[-3/2 + k326 + nu]*Gamma[-2/3 + k326 + nu]*Gamma[-1/3 + k326 + nu]*
     Gamma[-1/4 + k326 + nu]*Gamma[-2 + 2*(k326 + nu)]*
     Gamma[-6 + 5*(k326 + nu)]), {k323, k324, k325, k326}}, 
  {((-1)^(k331 - k332)*2^(7 + 2*k330)*3^(-4 + 9*nu - 9*(k330 + nu) + 
       9*(k331 + nu) - 9*(k332 + nu))*5^(-1 - 5*nu + 5*(k330 + nu) - 
       5*(k331 + nu) + 5*(k332 + nu))*(3 - 2*(k330 + nu))^2*
     (1176120 - 3839625*(k330 + nu) + 5203607*(k330 + nu)^2 - 
      3746314*(k330 + nu)^3 + 1510806*(k330 + nu)^4 - 323516*(k330 + nu)^5 + 
      28732*(k330 + nu)^6)*(174750 - 752690*(k331 + nu) + 
      1346751*(k331 + nu)^2 - 1281136*(k331 + nu)^3 + 683314*(k331 + nu)^4 - 
      193731*(k331 + nu)^5 + 22808*(k331 + nu)^6)*(-4 + 3*(k332 + nu))*
     (-5 + 4*(k332 + nu))*(-8 + 5*(k332 + nu))*(-7 + 5*(k332 + nu))*
     (-9 + 7*(k332 + nu))*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/4 + k330 + nu]*
     Gamma[-11/5 + k330 + nu]*Gamma[-9/5 + k330 + nu]*Gamma[-7/4 + k330 + nu]*
     Gamma[-8/5 + k330 + nu]*Gamma[-7/5 + k330 + nu]*
     Gamma[-5/3 + k331 + nu]^2*Gamma[-3/2 + k331 + nu]*
     Gamma[-4/3 + k331 + nu]^2*Gamma[-7/6 + k331 + nu]*
     Gamma[-5/6 + k331 + nu]*Gamma[-8/5 + k332 + nu]*Gamma[-3/2 + k332 + nu]*
     Gamma[-7/5 + k332 + nu]*Gamma[-5/4 + k332 + nu]*Gamma[-6/5 + k332 + nu]*
     Gamma[-1 + k332 + nu]^2*Gamma[-4/5 + k332 + nu]*
     Gamma[-4 + 3*(k332 + nu)]*Gamma[-3 + 3*(k332 + nu)])/
    ((-2 + k330 + nu)*(-2 + k331 + nu)*(-1 + k331 + nu)*(-2 + k332 + nu)*
     (5 - 3*(k330 + nu))^2*(7 - 3*(k330 + nu))^2*(-3 + 2*(k330 + nu))^3*
     (-5 + 4*(k331 + nu))*(-8 + 5*(k331 + nu))*(-7 + 5*(k331 + nu))*
     (-6 + 5*(k331 + nu))*(4 - 3*(k332 + nu))^2*(5 - 3*(k332 + nu))^2*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k330 + nu]^2*Gamma[-5/3 + k330 + nu]^2*
     Gamma[-7/6 + k330 + nu]*Gamma[-5/6 + k330 + nu]*Gamma[-2 + k331 + nu]*
     Gamma[-8/5 + k331 + nu]*Gamma[-7/5 + k331 + nu]*Gamma[-5/4 + k331 + nu]*
     Gamma[-6/5 + k331 + nu]*Gamma[-4/5 + k331 + nu]*Gamma[-3/4 + k331 + nu]*
     Gamma[-2 + k332 + nu]*Gamma[-5/3 + k332 + nu]^2*
     Gamma[-4/3 + k332 + nu]^2*Gamma[-2/3 + k332 + nu]*
     Gamma[-1/2 + k332 + nu]*Gamma[-1/3 + k332 + nu]*Gamma[-1/4 + k332 + nu]*
     Gamma[-6 + 5*(k332 + nu)]), {k330, k331, k332}}, 
  {(3^(-3 + 9*nu - 9*(k335 + nu))*4^(2 + k335)*5^(-5*nu + 5*(k335 + nu))*
     (3 - 2*(k335 + nu))^2*(1176120 - 3839625*(k335 + nu) + 
      5203607*(k335 + nu)^2 - 3746314*(k335 + nu)^3 + 1510806*(k335 + nu)^4 - 
      323516*(k335 + nu)^5 + 28732*(k335 + nu)^6)*(685 - 2067*(k336 + nu) + 
      2329*(k336 + nu)^2 - 1161*(k336 + nu)^3 + 216*(k336 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k335 + nu]*Gamma[-11/5 + k335 + nu]*Gamma[-9/5 + k335 + nu]*
     Gamma[-7/4 + k335 + nu]*Gamma[-8/5 + k335 + nu]*Gamma[-7/5 + k335 + nu]*
     Gamma[-3/2 + k336 + nu]^2*Gamma[-7/6 + k336 + nu]*
     Gamma[-1 + k336 + nu]^3*Gamma[-5/6 + k336 + nu])/
    ((-2 + k335 + nu)*(-2 + k336 + nu)^2*(-1 + k336 + nu)*
     (5 - 3*(k335 + nu))^2*(7 - 3*(k335 + nu))^2*(-3 + 2*(k335 + nu))^3*
     (-5 + 3*(k336 + nu))*(-4 + 3*(k336 + nu))*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k335 + nu]^2*Gamma[-5/3 + k335 + nu]^2*
     Gamma[-7/6 + k335 + nu]*Gamma[-5/6 + k335 + nu]*Gamma[-2 + k336 + nu]^2*
     Gamma[-3/4 + k336 + nu]*Gamma[-2/3 + k336 + nu]*Gamma[-1/2 + k336 + nu]*
     Gamma[-1/3 + k336 + nu]*Gamma[-1/4 + k336 + nu]), {k335, k336}}, 
  {((-1)^(k338 - k339)*3^(-2 + 9*nu - 6*(k338 + nu) - 3*(k339 + nu))*
     4^(1 + k338)*5^(-1 - 5*nu + 5*(k338 + nu))*(-5 + 3*(k338 + nu))*
     (-7 + 4*(k338 + nu))*(-444555 + 1170300*(k338 + nu) - 
      1227118*(k338 + nu)^2 + 640578*(k338 + nu)^3 - 166463*(k338 + nu)^4 + 
      17226*(k338 + nu)^5)*(-5 + 4*(k339 + nu))*(648 - 1013*(k339 + nu) + 
      394*(k339 + nu)^2)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/4 + k338 + nu]*
     Gamma[-11/5 + k338 + nu]*Gamma[-9/5 + k338 + nu]*Gamma[-7/4 + k338 + nu]*
     Gamma[-8/5 + k338 + nu]*Gamma[-3/2 + k338 + nu]^2*
     Gamma[-7/5 + k338 + nu]*Gamma[-1 + k338 + nu]*Gamma[-5/4 + k339 + nu]*
     Gamma[-1 + k339 + nu]*Gamma[-4 + 3*(k339 + nu)]*
     Gamma[-3 + 3*(k339 + nu)])/((-2 + k338 + nu)^3*(5 - 3*(k338 + nu))^2*
     (7 - 3*(k338 + nu))^2*(-3 + 2*(k339 + nu))*(-5 + 3*(k339 + nu))*
     (-6 + 5*(k339 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k338 + nu]^2*Gamma[-2 + k338 + nu]^2*
     Gamma[-5/3 + k338 + nu]*Gamma[-5/4 + k338 + nu]*Gamma[-3/4 + k338 + nu]*
     Gamma[-2/3 + k338 + nu]*Gamma[-1/2 + k338 + nu]*Gamma[-5/3 + k339 + nu]*
     Gamma[-1/3 + k339 + nu]*Gamma[-1/4 + k339 + nu]*
     Gamma[-6 + 5*(k339 + nu)]), {k338, k339}}, 
  {((-1)^(1 + k340 - k341)*2^(3 + 2*k340)*
     3^(-3 + 9*nu - 6*(k340 + nu) - 3*(k341 + nu))*5^(-5*nu + 5*(k340 + nu))*
     (-5 + 3*(k340 + nu))*(-7 + 4*(k340 + nu))*
     (-444555 + 1170300*(k340 + nu) - 1227118*(k340 + nu)^2 + 
      640578*(k340 + nu)^3 - 166463*(k340 + nu)^4 + 17226*(k340 + nu)^5)*
     (-5 + 4*(k341 + nu))*(-9 + 7*(k341 + nu))*Gamma[-7/3 + nu]^2*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k340 + nu]*Gamma[-11/5 + k340 + nu]*Gamma[-9/5 + k340 + nu]*
     Gamma[-7/4 + k340 + nu]*Gamma[-8/5 + k340 + nu]*
     Gamma[-3/2 + k340 + nu]^2*Gamma[-7/5 + k340 + nu]*Gamma[-1 + k340 + nu]*
     Gamma[-5/4 + k341 + nu]*Gamma[-1 + k341 + nu]^2)/
    ((-2 + k340 + nu)^3*(5 - 3*(k340 + nu))^2*(7 - 3*(k340 + nu))^2*
     (-3 + 2*(k341 + nu))*(-5 + 3*(k341 + nu))*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k340 + nu]^2*Gamma[-2 + k340 + nu]^2*
     Gamma[-5/3 + k340 + nu]*Gamma[-5/4 + k340 + nu]*Gamma[-3/4 + k340 + nu]*
     Gamma[-2/3 + k340 + nu]*Gamma[-1/2 + k340 + nu]*Gamma[-5/3 + k341 + nu]*
     Gamma[-1/3 + k341 + nu]*Gamma[-1/4 + k341 + nu]), {k340, k341}}, 
  {-((2^(-1 + 2*k343 + 8*(k343 + nu) - 8*(k344 + nu))*
      3^(-3 + 9*nu - 6*(k343 + nu) - 3*(k344 + nu))*
      5^(1 - 5*nu + 5*(k344 + nu))*(3 - 2*(k343 + nu))^2*
      (-11 + 5*(k343 + nu))*(-1692 + 2887*(k343 + nu) - 1614*(k343 + nu)^2 + 
       295*(k343 + nu)^3)*(-7 + 5*(k344 + nu))*(29160 - 105014*(k344 + nu) + 
       156116*(k344 + nu)^2 - 122845*(k344 + nu)^3 + 54094*(k344 + nu)^4 - 
       12681*(k344 + nu)^5 + 1242*(k344 + nu)^6)*Gamma[-7/3 + nu]^2*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
      Gamma[-9/4 + k343 + nu]*Gamma[-11/5 + k343 + nu]*
      Gamma[-7/4 + k343 + nu]*Gamma[-3/2 + k343 + nu]^3*
      Gamma[-9/5 + k344 + nu]*Gamma[-8/5 + k344 + nu]*Gamma[-7/5 + k344 + nu]*
      Gamma[-6/5 + k344 + nu]*Gamma[-1 + k344 + nu]^3*
      Gamma[-4 + 3*(k344 + nu)]*Gamma[-4 + 4*(k344 + nu)])/
     ((-2 + k343 + nu)*(-2 + k344 + nu)^3*(-1 + k344 + nu)*
      (5 - 3*(k343 + nu))^2*(7 - 3*(k343 + nu))^2*(-3 + 2*(k343 + nu))*
      (-3 + 2*(k344 + nu))*(-5 + 3*(k344 + nu))*(-5 + 4*(k344 + nu))*
      Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
      Gamma[-7/3 + k343 + nu]^2*Gamma[-5/3 + k343 + nu]^2*
      Gamma[-6/5 + k343 + nu]*Gamma[-1/2 + k343 + nu]*Gamma[-2 + k344 + nu]^2*
      Gamma[-3/2 + k344 + nu]*Gamma[-3/4 + k344 + nu]*Gamma[-2/3 + k344 + nu]*
      Gamma[-1/3 + k344 + nu]*Gamma[-1/4 + k344 + nu]*
      Gamma[-2 + 2*(k344 + nu)]*Gamma[-6 + 5*(k344 + nu)])), {k343, k344}}, 
  {((-1)^(2 + k346 - k347)*2^(-1 + 2*k345 + 8*(k345 + nu) - 10*(k346 + nu) + 
       2*(k347 + nu))*3^(-3 + 9*nu - 6*(k345 + nu) - 3*(k347 + nu))*
     5^(-5*nu + 5*(k346 + nu))*(3 - 2*(k345 + nu))^2*(-11 + 5*(k345 + nu))*
     (-1692 + 2887*(k345 + nu) - 1614*(k345 + nu)^2 + 295*(k345 + nu)^3)*
     (-179280 + 861300*(k346 + nu) - 1771376*(k346 + nu)^2 + 
      2021200*(k346 + nu)^3 - 1381519*(k346 + nu)^4 + 565493*(k346 + nu)^5 - 
      128313*(k346 + nu)^6 + 12447*(k346 + nu)^7)*(-4 + 3*(k347 + nu))*
     (-540 + 2051*(k347 + nu) - 2491*(k347 + nu)^2 + 966*(k347 + nu)^3)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k345 + nu]*Gamma[-11/5 + k345 + nu]*Gamma[-7/4 + k345 + nu]*
     Gamma[-3/2 + k345 + nu]^3*Gamma[-9/5 + k346 + nu]*
     Gamma[-8/5 + k346 + nu]*Gamma[-7/5 + k346 + nu]*Gamma[-6/5 + k346 + nu]*
     Gamma[-1 + k346 + nu]^2*Gamma[-5/4 + k347 + nu]*Gamma[-1 + k347 + nu]*
     Gamma[-1/2 + k347 + nu]^2*Gamma[-4 + 3*(k347 + nu)]*
     Gamma[-4 + 4*(k347 + nu)])/((-2 + k345 + nu)*(-2 + k346 + nu)^3*
     (-1 + k346 + nu)*(5 - 3*(k345 + nu))^2*(7 - 3*(k345 + nu))^2*
     (-3 + 2*(k345 + nu))*(-5 + 3*(k346 + nu))*(-4 + 3*(k346 + nu))*
     (-5 + 4*(k346 + nu))*(-3 + 2*(k347 + nu))*(-6 + 5*(k347 + nu))*
     (-4 + 5*(k347 + nu))*(-3 + 5*(k347 + nu))*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k345 + nu]^2*Gamma[-5/3 + k345 + nu]^2*
     Gamma[-6/5 + k345 + nu]*Gamma[-1/2 + k345 + nu]*Gamma[-2 + k346 + nu]^2*
     Gamma[-5/4 + k346 + nu]*Gamma[-3/4 + k346 + nu]*
     Gamma[-1/2 + k346 + nu]^2*Gamma[-3/2 + k347 + nu]*
     Gamma[-2/3 + k347 + nu]*Gamma[-1/3 + k347 + nu]*Gamma[-1/4 + k347 + nu]*
     Gamma[-2 + 2*(k347 + nu)]*Gamma[-6 + 5*(k347 + nu)]), 
   {k345, k346, k347}}, {(2^(2*k350 + 8*(k350 + nu) - 8*(k351 + nu))*
     3^(-3 + 9*nu - 6*(k350 + nu) - 3*(k351 + nu))*
     5^(1 - 5*nu + 5*(k351 + nu))*(3 - 2*(k350 + nu))^2*(-11 + 5*(k350 + nu))*
     (-1692 + 2887*(k350 + nu) - 1614*(k350 + nu)^2 + 295*(k350 + nu)^3)*
     (-9 + 5*(k351 + nu))*(-8 + 5*(k351 + nu))*(-7 + 5*(k351 + nu))*
     (-16995 + 58921*(k351 + nu) - 81243*(k351 + nu)^2 + 
      55695*(k351 + nu)^3 - 18984*(k351 + nu)^4 + 2574*(k351 + nu)^5)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k350 + nu]*Gamma[-11/5 + k350 + nu]*Gamma[-7/4 + k350 + nu]*
     Gamma[-3/2 + k350 + nu]^3*Gamma[-9/5 + k351 + nu]*
     Gamma[-8/5 + k351 + nu]*Gamma[-7/5 + k351 + nu]*Gamma[-6/5 + k351 + nu]*
     Gamma[-1 + k351 + nu]^2*Gamma[-4 + 3*(k351 + nu)]*
     Gamma[-3 + 3*(k351 + nu)])/((-2 + k350 + nu)*(-2 + k351 + nu)^2*
     (-1 + k351 + nu)*(5 - 3*(k350 + nu))^2*(7 - 3*(k350 + nu))^2*
     (-3 + 2*(k350 + nu))*(5 - 3*(k351 + nu))^2*(-3 + 2*(k351 + nu))^2*
     (-4 + 3*(k351 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k350 + nu]^2*Gamma[-5/3 + k350 + nu]^2*
     Gamma[-6/5 + k350 + nu]*Gamma[-1/2 + k350 + nu]*Gamma[-2 + k351 + nu]^2*
     Gamma[-3/2 + k351 + nu]*Gamma[-3/4 + k351 + nu]*Gamma[-2/3 + k351 + nu]*
     Gamma[-1/3 + k351 + nu]*Gamma[-1/4 + k351 + nu]*
     Gamma[-6 + 5*(k351 + nu)]), {k350, k351}}, 
  {-((2^(-2 + 2*k352 + 8*(k352 + nu) - 8*(k353 + nu))*
      3^(-4 + 9*nu - 6*(k352 + nu) - 3*(k353 + nu))*
      5^(1 - 5*nu + 5*(k353 + nu))*(3 - 2*(k352 + nu))^2*
      (-11 + 5*(k352 + nu))*(-1692 + 2887*(k352 + nu) - 1614*(k352 + nu)^2 + 
       295*(k352 + nu)^3)*(-9 + 5*(k353 + nu))*
      (577440 - 2493252*(k353 + nu) + 4473986*(k353 + nu)^2 - 
       4270971*(k353 + nu)^3 + 2287750*(k353 + nu)^4 - 651987*(k353 + nu)^5 + 
       77238*(k353 + nu)^6)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
      Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
      Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/4 + k352 + nu]*
      Gamma[-11/5 + k352 + nu]*Gamma[-7/4 + k352 + nu]*
      Gamma[-3/2 + k352 + nu]^3*Gamma[-9/5 + k353 + nu]*
      Gamma[-8/5 + k353 + nu]*Gamma[-7/5 + k353 + nu]*Gamma[-6/5 + k353 + nu]*
      Gamma[-1 + k353 + nu]^3)/((-2 + k352 + nu)*(-2 + k353 + nu)^2*
      (-1 + k353 + nu)*(5 - 3*(k352 + nu))^2*(7 - 3*(k352 + nu))^2*
      (-3 + 2*(k352 + nu))*(-3 + 2*(k353 + nu))^2*(-5 + 3*(k353 + nu))*
      (-4 + 3*(k353 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*
      Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
      Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k352 + nu]^2*
      Gamma[-5/3 + k352 + nu]^2*Gamma[-6/5 + k352 + nu]*
      Gamma[-1/2 + k352 + nu]*Gamma[-2 + k353 + nu]^2*Gamma[-3/2 + k353 + nu]*
      Gamma[-3/4 + k353 + nu]*Gamma[-2/3 + k353 + nu]*Gamma[-1/3 + k353 + nu]*
      Gamma[-1/4 + k353 + nu])), {k352, k353}}, 
  {((-1)^(1 + k355 - k356)*2^(-1 + 2*k354 + 8*(k354 + nu) - 8*(k355 + nu))*
     3^(-2 + 9*nu - 6*(k354 + nu) - 3*(k356 + nu))*5^(-5*nu + 5*(k355 + nu))*
     (3 - 2*(k354 + nu))^2*(-11 + 5*(k354 + nu))*(-1692 + 2887*(k354 + nu) - 
      1614*(k354 + nu)^2 + 295*(k354 + nu)^3)*(-5 + 3*(k355 + nu))*
     (2652 - 7034*(k355 + nu) + 6921*(k355 + nu)^2 - 2998*(k355 + nu)^3 + 
      483*(k355 + nu)^4)*(-5 + 4*(k356 + nu))*(648 - 1013*(k356 + nu) + 
      394*(k356 + nu)^2)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/4 + k354 + nu]*
     Gamma[-11/5 + k354 + nu]*Gamma[-7/4 + k354 + nu]*
     Gamma[-3/2 + k354 + nu]^3*Gamma[-9/5 + k355 + nu]*
     Gamma[-5/3 + k355 + nu]*Gamma[-8/5 + k355 + nu]*Gamma[-7/5 + k355 + nu]*
     Gamma[-6/5 + k355 + nu]*Gamma[-1 + k355 + nu]*Gamma[-5/4 + k356 + nu]*
     Gamma[-1 + k356 + nu]*Gamma[-4 + 3*(k356 + nu)]*
     Gamma[-3 + 3*(k356 + nu)])/((-2 + k354 + nu)*(-2 + k355 + nu)^2*
     (-1 + k355 + nu)*(5 - 3*(k354 + nu))^2*(7 - 3*(k354 + nu))^2*
     (-3 + 2*(k354 + nu))*(-3 + 2*(k355 + nu))*(-5 + 4*(k355 + nu))*
     (-3 + 2*(k356 + nu))*(-5 + 3*(k356 + nu))*(-6 + 5*(k356 + nu))*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k354 + nu]^2*Gamma[-5/3 + k354 + nu]^2*
     Gamma[-6/5 + k354 + nu]*Gamma[-1/2 + k354 + nu]*Gamma[-2 + k355 + nu]^2*
     Gamma[-3/2 + k355 + nu]*Gamma[-5/4 + k355 + nu]*Gamma[-3/4 + k355 + nu]*
     Gamma[-2/3 + k355 + nu]*Gamma[-5/3 + k356 + nu]*Gamma[-1/3 + k356 + nu]*
     Gamma[-1/4 + k356 + nu]*Gamma[-6 + 5*(k356 + nu)]), {k354, k355, k356}}, 
  {((-1)^(2 + k358 - k359)*2^(2*k357 + 8*(k357 + nu) - 8*(k358 + nu))*
     3^(-3 + 9*nu - 6*(k357 + nu) - 3*(k359 + nu))*
     5^(1 - 5*nu + 5*(k358 + nu))*(3 - 2*(k357 + nu))^2*(-11 + 5*(k357 + nu))*
     (-1692 + 2887*(k357 + nu) - 1614*(k357 + nu)^2 + 295*(k357 + nu)^3)*
     (-5 + 3*(k358 + nu))*(2652 - 7034*(k358 + nu) + 6921*(k358 + nu)^2 - 
      2998*(k358 + nu)^3 + 483*(k358 + nu)^4)*(-5 + 4*(k359 + nu))*
     (-9 + 7*(k359 + nu))*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/4 + k357 + nu]*
     Gamma[-11/5 + k357 + nu]*Gamma[-7/4 + k357 + nu]*
     Gamma[-3/2 + k357 + nu]^3*Gamma[-9/5 + k358 + nu]*
     Gamma[-5/3 + k358 + nu]*Gamma[-8/5 + k358 + nu]*Gamma[-7/5 + k358 + nu]*
     Gamma[-6/5 + k358 + nu]*Gamma[-1 + k358 + nu]*Gamma[-5/4 + k359 + nu]*
     Gamma[-1 + k359 + nu]^2)/((-2 + k357 + nu)*(-2 + k358 + nu)^2*
     (-1 + k358 + nu)*(5 - 3*(k357 + nu))^2*(7 - 3*(k357 + nu))^2*
     (-3 + 2*(k357 + nu))*(-3 + 2*(k358 + nu))*(-5 + 4*(k358 + nu))*
     (-3 + 2*(k359 + nu))*(-5 + 3*(k359 + nu))*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k357 + nu]^2*Gamma[-5/3 + k357 + nu]^2*
     Gamma[-6/5 + k357 + nu]*Gamma[-1/2 + k357 + nu]*Gamma[-2 + k358 + nu]^2*
     Gamma[-3/2 + k358 + nu]*Gamma[-5/4 + k358 + nu]*Gamma[-3/4 + k358 + nu]*
     Gamma[-2/3 + k358 + nu]*Gamma[-5/3 + k359 + nu]*Gamma[-1/3 + k359 + nu]*
     Gamma[-1/4 + k359 + nu]), {k357, k358, k359}}, 
  {((-1)^(1 + k363 - k364)*3^(-3 + 9*nu - 9*(k364 + nu))*4^(2 + k363)*
     5^(1 - 5*nu + 5*(k364 + nu))*(3 - 2*(k363 + nu))^2*(-9 + 4*(k363 + nu))*
     (-7 + 4*(k363 + nu))*(-11 + 5*(k363 + nu))*(-9 + 5*(k363 + nu))*
     (-17 + 10*(k363 + nu))*(-4 + 3*(k364 + nu))*(-5 + 4*(k364 + nu))*
     (-8 + 5*(k364 + nu))*(-7 + 5*(k364 + nu))*(-9 + 7*(k364 + nu))*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k363 + nu]*Gamma[-11/5 + k363 + nu]*Gamma[-9/5 + k363 + nu]*
     Gamma[-7/4 + k363 + nu]*Gamma[-3/2 + k363 + nu]*
     Gamma[-4/3 + k363 + nu]^2*Gamma[-8/5 + k364 + nu]*
     Gamma[-3/2 + k364 + nu]*Gamma[-7/5 + k364 + nu]*Gamma[-5/4 + k364 + nu]*
     Gamma[-6/5 + k364 + nu]*Gamma[-1 + k364 + nu]^2*Gamma[-4/5 + k364 + nu]*
     Gamma[-4 + 3*(k364 + nu)]*Gamma[-3 + 3*(k364 + nu)])/
    ((-2 + k363 + nu)^2*(-2 + k364 + nu)*(7 - 3*(k363 + nu))^2*
     (-3 + 2*(k363 + nu))^3*(4 - 3*(k364 + nu))^2*(5 - 3*(k364 + nu))^2*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k363 + nu]^2*Gamma[-2 + k363 + nu]*Gamma[-5/4 + k363 + nu]*
     Gamma[-6/5 + k363 + nu]*Gamma[-4/5 + k363 + nu]*Gamma[-3/4 + k363 + nu]*
     Gamma[-2 + k364 + nu]*Gamma[-5/3 + k364 + nu]^2*
     Gamma[-4/3 + k364 + nu]^2*Gamma[-2/3 + k364 + nu]*
     Gamma[-1/2 + k364 + nu]*Gamma[-1/3 + k364 + nu]*Gamma[-1/4 + k364 + nu]*
     Gamma[-6 + 5*(k364 + nu)]), {k363, k364}}, 
  {((-1)^(2 + k365 - k366)*2^(1 + 2*k365)*3^(-5 + 9*nu - 9*(k366 + nu))*
     5^(1 - 5*nu + 5*(k366 + nu))*(3 - 2*(k365 + nu))^2*(-9 + 4*(k365 + nu))*
     (-7 + 4*(k365 + nu))*(-11 + 5*(k365 + nu))*(-9 + 5*(k365 + nu))*
     (-17 + 10*(k365 + nu))*(-5 + 4*(k366 + nu))*
     (40320 - 118152*(k366 + nu) + 129473*(k366 + nu)^2 - 
      62859*(k366 + nu)^3 + 11404*(k366 + nu)^4)*Gamma[-7/3 + nu]^2*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k365 + nu]*Gamma[-11/5 + k365 + nu]*Gamma[-9/5 + k365 + nu]*
     Gamma[-7/4 + k365 + nu]*Gamma[-3/2 + k365 + nu]*
     Gamma[-4/3 + k365 + nu]^2*Gamma[-8/5 + k366 + nu]*
     Gamma[-3/2 + k366 + nu]*Gamma[-7/5 + k366 + nu]*Gamma[-5/4 + k366 + nu]*
     Gamma[-6/5 + k366 + nu]*Gamma[-1 + k366 + nu]^3*Gamma[-4/5 + k366 + nu])/
    ((-2 + k365 + nu)^2*(-2 + k366 + nu)*(7 - 3*(k365 + nu))^2*
     (-3 + 2*(k365 + nu))^3*(4 - 3*(k366 + nu))^2*(5 - 3*(k366 + nu))^2*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k365 + nu]^2*Gamma[-2 + k365 + nu]*Gamma[-5/4 + k365 + nu]*
     Gamma[-6/5 + k365 + nu]*Gamma[-4/5 + k365 + nu]*Gamma[-3/4 + k365 + nu]*
     Gamma[-2 + k366 + nu]*Gamma[-5/3 + k366 + nu]^2*
     Gamma[-4/3 + k366 + nu]^2*Gamma[-2/3 + k366 + nu]*
     Gamma[-1/2 + k366 + nu]*Gamma[-1/3 + k366 + nu]*
     Gamma[-1/4 + k366 + nu]), {k365, k366}}}, 
 {{((-1)^(1 - k368)*3^(-1 + 6*nu - 6*(k368 + nu))*4^(-3*nu + 3*(k368 + nu))*
     (-3 + 2*(k368 + nu))*(47152896 - 303140768*(k368 + nu) + 
      876131616*(k368 + nu)^2 - 1499440622*(k368 + nu)^3 + 
      1683218333*(k368 + nu)^4 - 1295327440*(k368 + nu)^5 + 
      692216058*(k368 + nu)^6 - 253705310*(k368 + nu)^7 + 
      61046565*(k368 + nu)^8 - 8709812*(k368 + nu)^9 + 559636*(k368 + nu)^10)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-7/4 + k368 + nu]^2*Gamma[-3/2 + k368 + nu]*
     Gamma[-5/4 + k368 + nu]^2*Gamma[-1 + k368 + nu]^3*
     Gamma[-4 + 3*(k368 + nu)]*Gamma[-4 + 4*(k368 + nu)])/
    ((-2 + k368 + nu)^4*(-1 + k368 + nu)*(3 - 2*(k368 + nu))^2*
     (-7 + 3*(k368 + nu))*(-5 + 3*(k368 + nu))*(-8 + 5*(k368 + nu))*
     (-6 + 5*(k368 + nu))*Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*
     Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*Gamma[-7/3 + k368 + nu]*
     Gamma[-2 + k368 + nu]*Gamma[-5/3 + k368 + nu]*Gamma[-3/4 + k368 + nu]*
     Gamma[-2/3 + k368 + nu]*Gamma[-1/2 + k368 + nu]*Gamma[-1/3 + k368 + nu]*
     Gamma[-1/4 + k368 + nu]*Gamma[-2 + 2*(k368 + nu)]*
     Gamma[-6 + 5*(k368 + nu)]), {k368}}, 
  {-(2^(2 - 6*nu + 4*(k369 + nu) + 2*(k370 + nu))*
      3^(-1 + 6*nu - 3*(k369 + nu) - 3*(k370 + nu))*(7 - 4*(k369 + nu))^2*
      (-3 + 2*(k369 + nu))^2*(-182336 + 883720*(k369 + nu) - 
       1837046*(k369 + nu)^2 + 2123349*(k369 + nu)^3 - 
       1473833*(k369 + nu)^4 + 614305*(k369 + nu)^5 - 142353*(k369 + nu)^6 + 
       14146*(k369 + nu)^7)*(-4 + 3*(k370 + nu))*(-540 + 2051*(k370 + nu) - 
       2491*(k370 + nu)^2 + 966*(k370 + nu)^3)*Gamma[-7/3 + nu]*
      Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
      Gamma[-7/4 + k369 + nu]^2*Gamma[-3/2 + k369 + nu]^2*
      Gamma[-5/4 + k369 + nu]*Gamma[-1 + k369 + nu]^2*Gamma[-5/4 + k370 + nu]*
      Gamma[-1 + k370 + nu]*Gamma[-1/2 + k370 + nu]^2*
      Gamma[-4 + 3*(k370 + nu)]*Gamma[-4 + 4*(k370 + nu)])/
    (5*(-1)^k370*(-2 + k369 + nu)^3*(-1 + k369 + nu)*(-7 + 3*(k369 + nu))*
     (-5 + 3*(k369 + nu))*(-4 + 3*(k369 + nu))*(-7 + 4*(k369 + nu))*
     (-8 + 5*(k369 + nu))*(-7 + 5*(k369 + nu))*(-6 + 5*(k369 + nu))*
     (-3 + 2*(k370 + nu))*(-6 + 5*(k370 + nu))*(-4 + 5*(k370 + nu))*
     (-3 + 5*(k370 + nu))*Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*
     Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*Gamma[-7/3 + k369 + nu]*
     Gamma[-2 + k369 + nu]*Gamma[-5/3 + k369 + nu]*Gamma[-3/4 + k369 + nu]*
     Gamma[-1/2 + k369 + nu]^3*Gamma[-3/2 + k370 + nu]*
     Gamma[-2/3 + k370 + nu]*Gamma[-1/3 + k370 + nu]*Gamma[-1/4 + k370 + nu]*
     Gamma[-2 + 2*(k370 + nu)]*Gamma[-6 + 5*(k370 + nu)]), {k369, k370}}, 
  {(3^(-1 + 6*nu - 6*(k372 + nu))*4^(-3*nu + 3*(k372 + nu))*
     (7 - 4*(k372 + nu))^2*(-5 + 4*(k372 + nu))*
     (855232 - 4425384*(k372 + nu) + 10016518*(k372 + nu)^2 - 
      12952703*(k372 + nu)^3 + 10466062*(k372 + nu)^4 - 
      5410890*(k372 + nu)^5 + 1747866*(k372 + nu)^6 - 322543*(k372 + nu)^7 + 
      26034*(k372 + nu)^8)*Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-7/4 + k372 + nu]^2*Gamma[-3/2 + k372 + nu]*
     Gamma[-5/4 + k372 + nu]^2*Gamma[-1 + k372 + nu]^2*
     Gamma[-4 + 3*(k372 + nu)]*Gamma[-3 + 3*(k372 + nu)])/
    ((-1)^k372*(-2 + k372 + nu)^4*(-1 + k372 + nu)*(-7 + 3*(k372 + nu))*
     (-5 + 3*(k372 + nu))^2*(-4 + 3*(k372 + nu))*(-7 + 4*(k372 + nu))*
     (-6 + 5*(k372 + nu))*Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*
     Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*Gamma[-7/3 + k372 + nu]*
     Gamma[-2 + k372 + nu]*Gamma[-5/3 + k372 + nu]*Gamma[-3/4 + k372 + nu]*
     Gamma[-2/3 + k372 + nu]*Gamma[-1/2 + k372 + nu]*Gamma[-1/3 + k372 + nu]*
     Gamma[-1/4 + k372 + nu]*Gamma[-6 + 5*(k372 + nu)]), {k372}}, 
  {((-1)^(1 - k374)*2^(1 - 6*nu + 6*(k373 + nu))*
     3^(-3 + 6*nu + 3*(k373 + nu) - 9*(k374 + nu))*
     5^(-5*(k373 + nu) + 5*(k374 + nu))*(7 - 4*(k373 + nu))^2*
     (-3 + 2*(k373 + nu))*(36288 - 143086*(k373 + nu) + 
      234331*(k373 + nu)^2 - 204041*(k373 + nu)^3 + 99643*(k373 + nu)^4 - 
      25881*(k373 + nu)^5 + 2794*(k373 + nu)^6)*(-7 + 5*(k374 + nu))*
     (300 - 425*(k374 + nu) + 149*(k374 + nu)^2)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-7/4 + k373 + nu]^2*Gamma[-5/3 + k373 + nu]*
     Gamma[-4/3 + k373 + nu]^2*Gamma[-5/4 + k373 + nu]*
     Gamma[-8/5 + k374 + nu]*Gamma[-3/2 + k374 + nu]*Gamma[-7/5 + k374 + nu]*
     Gamma[-5/4 + k374 + nu]*Gamma[-6/5 + k374 + nu]*Gamma[-1 + k374 + nu]^3*
     Gamma[-4/5 + k374 + nu]*Gamma[-4 + 3*(k374 + nu)]*
     Gamma[-4 + 4*(k374 + nu)])/((-2 + k373 + nu)*(-1 + k373 + nu)*
     (-2 + k374 + nu)*(3 - 2*(k373 + nu))^2*(-7 + 3*(k373 + nu))*
     (-7 + 4*(k373 + nu))*(-8 + 5*(k373 + nu))*(-7 + 5*(k373 + nu))*
     (-6 + 5*(k373 + nu))*(5 - 3*(k374 + nu))^2*Gamma[-7/4 + nu]^2*
     Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k373 + nu]*Gamma[-8/5 + k373 + nu]*Gamma[-7/5 + k373 + nu]*
     Gamma[-6/5 + k373 + nu]*Gamma[-4/5 + k373 + nu]*Gamma[-3/4 + k373 + nu]*
     Gamma[-2 + k374 + nu]*Gamma[-5/3 + k374 + nu]^2*
     Gamma[-4/3 + k374 + nu]^2*Gamma[-2/3 + k374 + nu]*
     Gamma[-1/2 + k374 + nu]*Gamma[-1/3 + k374 + nu]*Gamma[-1/4 + k374 + nu]*
     Gamma[-2 + 2*(k374 + nu)]*Gamma[-6 + 5*(k374 + nu)]), {k373, k374}}, 
  {((-1)^(1 - k377)*2^(1 - 6*nu + 6*(k375 + nu) - 2*(k376 + nu) + 
       2*(k377 + nu))*3^(-3 + 6*nu + 3*(k375 + nu) - 6*(k376 + nu) - 
       3*(k377 + nu))*5^(-1 - 5*(k375 + nu) + 5*(k376 + nu))*
     (7 - 4*(k375 + nu))^2*(-3 + 2*(k375 + nu))*(36288 - 143086*(k375 + nu) + 
      234331*(k375 + nu)^2 - 204041*(k375 + nu)^3 + 99643*(k375 + nu)^4 - 
      25881*(k375 + nu)^5 + 2794*(k375 + nu)^6)*(-3 + 2*(k376 + nu))^2*
     (-480 + 1096*(k376 + nu) - 831*(k376 + nu)^2 + 209*(k376 + nu)^3)*
     (-4 + 3*(k377 + nu))*(-540 + 2051*(k377 + nu) - 2491*(k377 + nu)^2 + 
      966*(k377 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-7/4 + k375 + nu]^2*Gamma[-5/3 + k375 + nu]*
     Gamma[-4/3 + k375 + nu]^2*Gamma[-5/4 + k375 + nu]*
     Gamma[-8/5 + k376 + nu]*Gamma[-3/2 + k376 + nu]^2*
     Gamma[-7/5 + k376 + nu]*Gamma[-6/5 + k376 + nu]*Gamma[-1 + k376 + nu]^2*
     Gamma[-4/5 + k376 + nu]*Gamma[-5/4 + k377 + nu]*Gamma[-1 + k377 + nu]*
     Gamma[-1/2 + k377 + nu]^2*Gamma[-4 + 3*(k377 + nu)]*
     Gamma[-4 + 4*(k377 + nu)])/((-2 + k375 + nu)*(-1 + k375 + nu)*
     (-2 + k376 + nu)*(3 - 2*(k375 + nu))^2*(-7 + 3*(k375 + nu))*
     (-7 + 4*(k375 + nu))*(-8 + 5*(k375 + nu))*(-7 + 5*(k375 + nu))*
     (-6 + 5*(k375 + nu))*(4 - 3*(k376 + nu))^2*(5 - 3*(k376 + nu))^2*
     (-3 + 2*(k377 + nu))*(-6 + 5*(k377 + nu))*(-4 + 5*(k377 + nu))*
     (-3 + 5*(k377 + nu))*Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*
     Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*Gamma[-7/3 + k375 + nu]*
     Gamma[-8/5 + k375 + nu]*Gamma[-7/5 + k375 + nu]*Gamma[-6/5 + k375 + nu]*
     Gamma[-4/5 + k375 + nu]*Gamma[-3/4 + k375 + nu]*Gamma[-2 + k376 + nu]*
     Gamma[-5/3 + k376 + nu]^2*Gamma[-4/3 + k376 + nu]^2*
     Gamma[-1/2 + k376 + nu]^3*Gamma[-3/2 + k377 + nu]*
     Gamma[-2/3 + k377 + nu]*Gamma[-1/3 + k377 + nu]*Gamma[-1/4 + k377 + nu]*
     Gamma[-2 + 2*(k377 + nu)]*Gamma[-6 + 5*(k377 + nu)]), 
   {k375, k376, k377}}, 
  {(2^(3 - 6*nu + 6*(k380 + nu))*3^(-2 + 6*nu + 3*(k380 + nu) - 
       9*(k381 + nu))*5^(-5*(k380 + nu) + 5*(k381 + nu))*
     (7 - 4*(k380 + nu))^2*(-3 + 2*(k380 + nu))*(36288 - 143086*(k380 + nu) + 
      234331*(k380 + nu)^2 - 204041*(k380 + nu)^3 + 99643*(k380 + nu)^4 - 
      25881*(k380 + nu)^5 + 2794*(k380 + nu)^6)*(-4 + 3*(k381 + nu))*
     (-5 + 4*(k381 + nu))*(-8 + 5*(k381 + nu))*(-7 + 5*(k381 + nu))*
     (-9 + 7*(k381 + nu))*Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-7/4 + k380 + nu]^2*Gamma[-5/3 + k380 + nu]*
     Gamma[-4/3 + k380 + nu]^2*Gamma[-5/4 + k380 + nu]*
     Gamma[-8/5 + k381 + nu]*Gamma[-3/2 + k381 + nu]*Gamma[-7/5 + k381 + nu]*
     Gamma[-5/4 + k381 + nu]*Gamma[-6/5 + k381 + nu]*Gamma[-1 + k381 + nu]^2*
     Gamma[-4/5 + k381 + nu]*Gamma[-4 + 3*(k381 + nu)]*
     Gamma[-3 + 3*(k381 + nu)])/((-1)^k381*(-2 + k380 + nu)*(-1 + k380 + nu)*
     (-2 + k381 + nu)*(3 - 2*(k380 + nu))^2*(-7 + 3*(k380 + nu))*
     (-7 + 4*(k380 + nu))*(-8 + 5*(k380 + nu))*(-7 + 5*(k380 + nu))*
     (-6 + 5*(k380 + nu))*(4 - 3*(k381 + nu))^2*(5 - 3*(k381 + nu))^2*
     Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k380 + nu]*Gamma[-8/5 + k380 + nu]*Gamma[-7/5 + k380 + nu]*
     Gamma[-6/5 + k380 + nu]*Gamma[-4/5 + k380 + nu]*Gamma[-3/4 + k380 + nu]*
     Gamma[-2 + k381 + nu]*Gamma[-5/3 + k381 + nu]^2*
     Gamma[-4/3 + k381 + nu]^2*Gamma[-2/3 + k381 + nu]*
     Gamma[-1/2 + k381 + nu]*Gamma[-1/3 + k381 + nu]*Gamma[-1/4 + k381 + nu]*
     Gamma[-6 + 5*(k381 + nu)]), {k380, k381}}, 
  {((-1)^(2 - k384)*2^(1 - 6*nu + 12*(k383 + nu) - 6*(k384 + nu))*
     3^(-1 + 6*nu - 6*(k384 + nu))*5^(-5*(k383 + nu) + 5*(k384 + nu))*
     (-3 + 2*(k383 + nu))*(109648 - 413326*(k383 + nu) + 
      643431*(k383 + nu)^2 - 529193*(k383 + nu)^3 + 242367*(k383 + nu)^4 - 
      58561*(k383 + nu)^5 + 5826*(k383 + nu)^6)*(-8 + 5*(k384 + nu))*
     (-7 + 5*(k384 + nu))*(-9 + 7*(k384 + nu))*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-2 + k383 + nu]*
     Gamma[-7/4 + k383 + nu]^2*Gamma[-4/3 + k383 + nu]*
     Gamma[-5/4 + k383 + nu]^2*Gamma[-8/5 + k384 + nu]*
     Gamma[-3/2 + k384 + nu]*Gamma[-7/5 + k384 + nu]*Gamma[-6/5 + k384 + nu]*
     Gamma[-1 + k384 + nu]^4*Gamma[-4/5 + k384 + nu]*
     Gamma[-4 + 3*(k384 + nu)]*Gamma[-4 + 4*(k384 + nu)])/
    ((-1 + k383 + nu)*(-2 + k384 + nu)^2*(3 - 2*(k383 + nu))^2*
     (-7 + 3*(k383 + nu))*(-8 + 5*(k383 + nu))*(-7 + 5*(k383 + nu))*
     (-6 + 5*(k383 + nu))*(-5 + 3*(k384 + nu))*Gamma[-7/4 + nu]^2*
     Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k383 + nu]*Gamma[-8/5 + k383 + nu]*Gamma[-7/5 + k383 + nu]*
     Gamma[-6/5 + k383 + nu]*Gamma[-1 + k383 + nu]*Gamma[-4/5 + k383 + nu]*
     Gamma[-2 + k384 + nu]^2*Gamma[-5/3 + k384 + nu]*Gamma[-4/3 + k384 + nu]*
     Gamma[-3/4 + k384 + nu]*Gamma[-2/3 + k384 + nu]*Gamma[-1/2 + k384 + nu]*
     Gamma[-1/3 + k384 + nu]*Gamma[-1/4 + k384 + nu]*
     Gamma[-2 + 2*(k384 + nu)]*Gamma[-6 + 5*(k384 + nu)]), {k383, k384}}, 
  {((-1)^(1 - k386)*3^(-1 + 6*nu - 6*(k386 + nu))*
     4^(-1 - 3*nu + 6*(k385 + nu) - 3*(k386 + nu))*
     5^(-5*(k385 + nu) + 5*(k386 + nu))*(-3 + 2*(k385 + nu))*
     (109648 - 413326*(k385 + nu) + 643431*(k385 + nu)^2 - 
      529193*(k385 + nu)^3 + 242367*(k385 + nu)^4 - 58561*(k385 + nu)^5 + 
      5826*(k385 + nu)^6)*(-8 + 5*(k386 + nu))*(-7 + 5*(k386 + nu))*
     (-3120 + 6785*(k386 + nu) - 4893*(k386 + nu)^2 + 1170*(k386 + nu)^3)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-2 + k385 + nu]*Gamma[-7/4 + k385 + nu]^2*Gamma[-4/3 + k385 + nu]*
     Gamma[-5/4 + k385 + nu]^2*Gamma[-8/5 + k386 + nu]*
     Gamma[-3/2 + k386 + nu]*Gamma[-7/5 + k386 + nu]*Gamma[-6/5 + k386 + nu]*
     Gamma[-1 + k386 + nu]^3*Gamma[-4/5 + k386 + nu]*
     Gamma[-4 + 3*(k386 + nu)]*Gamma[-3 + 3*(k386 + nu)])/
    ((-1 + k385 + nu)*(-2 + k386 + nu)^2*(3 - 2*(k385 + nu))^2*
     (-7 + 3*(k385 + nu))*(-8 + 5*(k385 + nu))*(-7 + 5*(k385 + nu))*
     (-6 + 5*(k385 + nu))*(-5 + 3*(k386 + nu))^2*(-4 + 3*(k386 + nu))*
     Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k385 + nu]*Gamma[-8/5 + k385 + nu]*Gamma[-7/5 + k385 + nu]*
     Gamma[-6/5 + k385 + nu]*Gamma[-1 + k385 + nu]*Gamma[-4/5 + k385 + nu]*
     Gamma[-2 + k386 + nu]^2*Gamma[-5/3 + k386 + nu]*Gamma[-4/3 + k386 + nu]*
     Gamma[-3/4 + k386 + nu]*Gamma[-2/3 + k386 + nu]*Gamma[-1/2 + k386 + nu]*
     Gamma[-1/3 + k386 + nu]*Gamma[-1/4 + k386 + nu]*
     Gamma[-6 + 5*(k386 + nu)]), {k385, k386}}, 
  {(3^(-1 + 6*nu - 6*(k388 + nu))*4^(1 - 3*nu + 3*(k388 + nu))*
     (5 - 4*(k388 + nu))^2*(7 - 4*(k388 + nu))^2*(-3 + 2*(k388 + nu))*
     (3843840 - 25522144*(k388 + nu) + 76208784*(k388 + nu)^2 - 
      134805746*(k388 + nu)^3 + 156487051*(k388 + nu)^4 - 
      124602170*(k388 + nu)^5 + 68940712*(k388 + nu)^6 - 
      26179228*(k388 + nu)^7 + 6531369*(k388 + nu)^8 - 966936*(k388 + nu)^9 + 
      64516*(k388 + nu)^10)*Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-7/4 + k388 + nu]^2*Gamma[-3/2 + k388 + nu]*
     Gamma[-5/4 + k388 + nu]^2*Gamma[-1 + k388 + nu]^3)/
    ((-1)^k388*(-2 + k388 + nu)^4*(-1 + k388 + nu)*(3 - 2*(k388 + nu))^2*
     (-7 + 3*(k388 + nu))*(-5 + 3*(k388 + nu))*(-4 + 3*(k388 + nu))*
     (-7 + 4*(k388 + nu))*(-5 + 4*(k388 + nu))*(-8 + 5*(k388 + nu))*
     (-7 + 5*(k388 + nu))*(-6 + 5*(k388 + nu))*Gamma[-7/4 + nu]^2*
     Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k388 + nu]*Gamma[-2 + k388 + nu]*Gamma[-5/3 + k388 + nu]*
     Gamma[-3/4 + k388 + nu]*Gamma[-2/3 + k388 + nu]*Gamma[-1/2 + k388 + nu]*
     Gamma[-1/3 + k388 + nu]*Gamma[-1/4 + k388 + nu]), {k388}}, 
  {-(3^(-1 + 6*nu - 3*(k389 + nu) - 3*(k390 + nu))*
      4^(1 - 3*nu + 3*(k389 + nu))*(7 - 4*(k389 + nu))^2*
      (-188 + 429*(k389 + nu) - 313*(k389 + nu)^2 + 74*(k389 + nu)^3)*
      (-5 + 4*(k390 + nu))*(648 - 1013*(k390 + nu) + 394*(k390 + nu)^2)*
      Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
      Gamma[-7/4 + k389 + nu]^2*Gamma[-3/2 + k389 + nu]*
      Gamma[-5/4 + k389 + nu]*Gamma[-1 + k389 + nu]*Gamma[-5/4 + k390 + nu]*
      Gamma[-1 + k390 + nu]*Gamma[-4 + 3*(k390 + nu)]*
      Gamma[-3 + 3*(k390 + nu)])/(5*(-1)^k390*(-2 + k389 + nu)^2*
     (-7 + 3*(k389 + nu))*(-4 + 3*(k389 + nu))*(-7 + 4*(k389 + nu))*
     (-3 + 2*(k390 + nu))*(-5 + 3*(k390 + nu))*(-6 + 5*(k390 + nu))*
     Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k389 + nu]*Gamma[-2 + k389 + nu]*Gamma[-3/4 + k389 + nu]*
     Gamma[-2/3 + k389 + nu]*Gamma[-1/2 + k389 + nu]*Gamma[-5/3 + k390 + nu]*
     Gamma[-1/3 + k390 + nu]*Gamma[-1/4 + k390 + nu]*
     Gamma[-6 + 5*(k390 + nu)]), {k389, k390}}, 
  {(2^(3 - 6*nu + 6*(k391 + nu))*3^(-2 + 6*nu - 3*(k391 + nu) - 
       3*(k392 + nu))*(7 - 4*(k391 + nu))^2*(-188 + 429*(k391 + nu) - 
      313*(k391 + nu)^2 + 74*(k391 + nu)^3)*(-5 + 4*(k392 + nu))*
     (-9 + 7*(k392 + nu))*Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-7/4 + k391 + nu]^2*Gamma[-3/2 + k391 + nu]*
     Gamma[-5/4 + k391 + nu]*Gamma[-1 + k391 + nu]*Gamma[-5/4 + k392 + nu]*
     Gamma[-1 + k392 + nu]^2)/((-1)^k392*(-2 + k391 + nu)^2*
     (-7 + 3*(k391 + nu))*(-4 + 3*(k391 + nu))*(-7 + 4*(k391 + nu))*
     (-3 + 2*(k392 + nu))*(-5 + 3*(k392 + nu))*Gamma[-7/4 + nu]^2*
     Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k391 + nu]*Gamma[-2 + k391 + nu]*Gamma[-3/4 + k391 + nu]*
     Gamma[-2/3 + k391 + nu]*Gamma[-1/2 + k391 + nu]*Gamma[-5/3 + k392 + nu]*
     Gamma[-1/3 + k392 + nu]*Gamma[-1/4 + k392 + nu]), {k391, k392}}, 
  {(3^(-2 + 6*nu + 3*(k394 + nu) - 9*(k395 + nu))*
     4^(2 - 3*nu + 3*(k394 + nu))*5^(-5*(k394 + nu) + 5*(k395 + nu))*
     (7 - 4*(k394 + nu))^2*(-3 + 2*(k394 + nu))*(36288 - 143086*(k394 + nu) + 
      234331*(k394 + nu)^2 - 204041*(k394 + nu)^3 + 99643*(k394 + nu)^4 - 
      25881*(k394 + nu)^5 + 2794*(k394 + nu)^6)*(-4 + 3*(k395 + nu))*
     (-5 + 4*(k395 + nu))*(-8 + 5*(k395 + nu))*(-7 + 5*(k395 + nu))*
     (-9 + 7*(k395 + nu))*Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-7/4 + k394 + nu]^2*Gamma[-5/3 + k394 + nu]*
     Gamma[-4/3 + k394 + nu]^2*Gamma[-5/4 + k394 + nu]*
     Gamma[-8/5 + k395 + nu]*Gamma[-3/2 + k395 + nu]*Gamma[-7/5 + k395 + nu]*
     Gamma[-5/4 + k395 + nu]*Gamma[-6/5 + k395 + nu]*Gamma[-1 + k395 + nu]^2*
     Gamma[-4/5 + k395 + nu]*Gamma[-4 + 3*(k395 + nu)]*
     Gamma[-3 + 3*(k395 + nu)])/((-1)^k395*(-2 + k394 + nu)*(-1 + k394 + nu)*
     (-2 + k395 + nu)*(3 - 2*(k394 + nu))^2*(-7 + 3*(k394 + nu))*
     (-7 + 4*(k394 + nu))*(-8 + 5*(k394 + nu))*(-7 + 5*(k394 + nu))*
     (-6 + 5*(k394 + nu))*(4 - 3*(k395 + nu))^2*(5 - 3*(k395 + nu))^2*
     Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k394 + nu]*Gamma[-8/5 + k394 + nu]*Gamma[-7/5 + k394 + nu]*
     Gamma[-6/5 + k394 + nu]*Gamma[-4/5 + k394 + nu]*Gamma[-3/4 + k394 + nu]*
     Gamma[-2 + k395 + nu]*Gamma[-5/3 + k395 + nu]^2*
     Gamma[-4/3 + k395 + nu]^2*Gamma[-2/3 + k395 + nu]*
     Gamma[-1/2 + k395 + nu]*Gamma[-1/3 + k395 + nu]*Gamma[-1/4 + k395 + nu]*
     Gamma[-6 + 5*(k395 + nu)]), {k394, k395}}, 
  {((-1)^(1 - k397)*2^(1 - 6*nu + 6*(k396 + nu))*
     3^(-4 + 6*nu + 3*(k396 + nu) - 9*(k397 + nu))*
     5^(-5*(k396 + nu) + 5*(k397 + nu))*(7 - 4*(k396 + nu))^2*
     (-3 + 2*(k396 + nu))*(36288 - 143086*(k396 + nu) + 
      234331*(k396 + nu)^2 - 204041*(k396 + nu)^3 + 99643*(k396 + nu)^4 - 
      25881*(k396 + nu)^5 + 2794*(k396 + nu)^6)*(-5 + 4*(k397 + nu))*
     (40320 - 118152*(k397 + nu) + 129473*(k397 + nu)^2 - 
      62859*(k397 + nu)^3 + 11404*(k397 + nu)^4)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-7/4 + k396 + nu]^2*Gamma[-5/3 + k396 + nu]*
     Gamma[-4/3 + k396 + nu]^2*Gamma[-5/4 + k396 + nu]*
     Gamma[-8/5 + k397 + nu]*Gamma[-3/2 + k397 + nu]*Gamma[-7/5 + k397 + nu]*
     Gamma[-5/4 + k397 + nu]*Gamma[-6/5 + k397 + nu]*Gamma[-1 + k397 + nu]^3*
     Gamma[-4/5 + k397 + nu])/((-2 + k396 + nu)*(-1 + k396 + nu)*
     (-2 + k397 + nu)*(3 - 2*(k396 + nu))^2*(-7 + 3*(k396 + nu))*
     (-7 + 4*(k396 + nu))*(-8 + 5*(k396 + nu))*(-7 + 5*(k396 + nu))*
     (-6 + 5*(k396 + nu))*(4 - 3*(k397 + nu))^2*(5 - 3*(k397 + nu))^2*
     Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k396 + nu]*Gamma[-8/5 + k396 + nu]*Gamma[-7/5 + k396 + nu]*
     Gamma[-6/5 + k396 + nu]*Gamma[-4/5 + k396 + nu]*Gamma[-3/4 + k396 + nu]*
     Gamma[-2 + k397 + nu]*Gamma[-5/3 + k397 + nu]^2*
     Gamma[-4/3 + k397 + nu]^2*Gamma[-2/3 + k397 + nu]*
     Gamma[-1/2 + k397 + nu]*Gamma[-1/3 + k397 + nu]*
     Gamma[-1/4 + k397 + nu]), {k396, k397}}}, 
 {{-((2^(-3 + 4*nu - 4*(k399 + nu))*3^(-2 + 6*nu - 6*(k399 + nu))*
      5^(-5*nu + 5*(k399 + nu))*(3 - 2*(k399 + nu))^2*(-4 + 3*(k399 + nu))*
      (-7 + 5*(k399 + nu))*(53985831480 - 311165780130*(k399 + nu) + 
       805658259421*(k399 + nu)^2 - 1233910101179*(k399 + nu)^3 + 
       1237898503382*(k399 + nu)^4 - 849983908956*(k399 + nu)^5 + 
       404515849601*(k399 + nu)^6 - 131748392347*(k399 + nu)^7 + 
       28102547588*(k399 + nu)^8 - 3544888716*(k399 + nu)^9 + 
       200794160*(k399 + nu)^10)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*
      Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
      Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-11/5 + k399 + nu]*
      Gamma[-9/5 + k399 + nu]*Gamma[-8/5 + k399 + nu]*
      Gamma[-3/2 + k399 + nu]^2*Gamma[-7/5 + k399 + nu]*
      Gamma[-1 + k399 + nu]^3*Gamma[-4 + 3*(k399 + nu)]*
      Gamma[-4 + 4*(k399 + nu)])/((-2 + k399 + nu)^5*(7 - 4*(k399 + nu))^2*
      (-3 + 2*(k399 + nu))^3*(-7 + 3*(k399 + nu))*(-5 + 3*(k399 + nu))^2*
      (-9 + 4*(k399 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
      Gamma[-7/3 + k399 + nu]*Gamma[-2 + k399 + nu]^2*Gamma[-5/3 + k399 + nu]*
      Gamma[-3/4 + k399 + nu]*Gamma[-2/3 + k399 + nu]*Gamma[-1/2 + k399 + nu]*
      Gamma[-1/3 + k399 + nu]*Gamma[-1/4 + k399 + nu]*
      Gamma[-2 + 2*(k399 + nu)]*Gamma[-6 + 5*(k399 + nu)])), {k399}}, 
  {((-1)^(k400 - k401)*2^(-1 + 4*nu - 6*(k400 + nu) + 2*(k401 + nu))*
     3^(-2 + 6*nu - 3*(k400 + nu) - 3*(k401 + nu))*
     5^(-1 - 5*nu + 5*(k400 + nu))*(3 - 2*(k400 + nu))^2*
     (-107977230 + 431404875*(k400 + nu) - 735390798*(k400 + nu)^2 + 
      693298898*(k400 + nu)^3 - 390388942*(k400 + nu)^4 + 
      131289123*(k400 + nu)^5 - 24415694*(k400 + nu)^6 + 
      1936840*(k400 + nu)^7)*(-4 + 3*(k401 + nu))*(-540 + 2051*(k401 + nu) - 
      2491*(k401 + nu)^2 + 966*(k401 + nu)^3)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k400 + nu]*Gamma[-9/5 + k400 + nu]*Gamma[-8/5 + k400 + nu]*
     Gamma[-3/2 + k400 + nu]^3*Gamma[-7/5 + k400 + nu]*
     Gamma[-1 + k400 + nu]^2*Gamma[-5/4 + k401 + nu]*Gamma[-1 + k401 + nu]*
     Gamma[-1/2 + k401 + nu]^2*Gamma[-4 + 3*(k401 + nu)]*
     Gamma[-4 + 4*(k401 + nu)])/((-2 + k400 + nu)^4*(-7 + 3*(k400 + nu))*
     (-5 + 3*(k400 + nu))^2*(-9 + 4*(k400 + nu))*(-7 + 4*(k400 + nu))*
     (-3 + 2*(k401 + nu))*(-6 + 5*(k401 + nu))*(-4 + 5*(k401 + nu))*
     (-3 + 5*(k401 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k400 + nu]*Gamma[-2 + k400 + nu]^2*Gamma[-5/3 + k400 + nu]*
     Gamma[-5/4 + k400 + nu]*Gamma[-3/4 + k400 + nu]*
     Gamma[-1/2 + k400 + nu]^3*Gamma[-3/2 + k401 + nu]*
     Gamma[-2/3 + k401 + nu]*Gamma[-1/3 + k401 + nu]*Gamma[-1/4 + k401 + nu]*
     Gamma[-2 + 2*(k401 + nu)]*Gamma[-6 + 5*(k401 + nu)]), {k400, k401}}, 
  {(2^(-3 + 4*nu - 4*(k403 + nu))*3^(-2 + 6*nu - 6*(k403 + nu))*
     5^(-5*nu + 5*(k403 + nu))*(3 - 2*(k403 + nu))^2*(-5 + 4*(k403 + nu))*
     (-9 + 5*(k403 + nu))*(-8 + 5*(k403 + nu))*(-7 + 5*(k403 + nu))*
     (-131413410 + 509366825*(k403 + nu) - 844159974*(k403 + nu)^2 + 
      775338610*(k403 + nu)^3 - 426205670*(k403 + nu)^4 + 
      140208277*(k403 + nu)^5 - 25556298*(k403 + nu)^6 + 
      1990936*(k403 + nu)^7)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-11/5 + k403 + nu]*
     Gamma[-9/5 + k403 + nu]*Gamma[-8/5 + k403 + nu]*
     Gamma[-3/2 + k403 + nu]^2*Gamma[-7/5 + k403 + nu]*
     Gamma[-1 + k403 + nu]^2*Gamma[-4 + 3*(k403 + nu)]*
     Gamma[-3 + 3*(k403 + nu)])/((-2 + k403 + nu)^5*(5 - 3*(k403 + nu))^2*
     (-3 + 2*(k403 + nu))^2*(-7 + 3*(k403 + nu))*(-5 + 3*(k403 + nu))*
     (-9 + 4*(k403 + nu))*(-7 + 4*(k403 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k403 + nu]*Gamma[-2 + k403 + nu]^2*
     Gamma[-5/3 + k403 + nu]*Gamma[-3/4 + k403 + nu]*Gamma[-2/3 + k403 + nu]*
     Gamma[-1/2 + k403 + nu]*Gamma[-1/3 + k403 + nu]*Gamma[-1/4 + k403 + nu]*
     Gamma[-6 + 5*(k403 + nu)]), {k403}}, 
  {((-1)^(1 + k404 - k405)*3^(-4 + 6*nu + 3*(k404 + nu) - 9*(k405 + nu))*
     4^(-1 + 2*nu - 2*(k404 + nu))*5^(-5*nu + 5*(k405 + nu))*
     (3 - 2*(k404 + nu))^2*(-9 + 5*(k404 + nu))*
     (40501170 - 134156867*(k404 + nu) + 184458597*(k404 + nu)^2 - 
      134735179*(k404 + nu)^3 + 55135445*(k404 + nu)^4 - 
      11983326*(k404 + nu)^5 + 1080616*(k404 + nu)^6)*(-7 + 5*(k405 + nu))*
     (300 - 425*(k405 + nu) + 149*(k405 + nu)^2)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k404 + nu]*Gamma[-9/5 + k404 + nu]*Gamma[-5/3 + k404 + nu]*
     Gamma[-3/2 + k404 + nu]*Gamma[-4/3 + k404 + nu]^2*
     Gamma[-8/5 + k405 + nu]*Gamma[-3/2 + k405 + nu]*Gamma[-7/5 + k405 + nu]*
     Gamma[-5/4 + k405 + nu]*Gamma[-6/5 + k405 + nu]*Gamma[-1 + k405 + nu]^3*
     Gamma[-4/5 + k405 + nu]*Gamma[-4 + 3*(k405 + nu)]*
     Gamma[-4 + 4*(k405 + nu)])/((-2 + k404 + nu)^2*(-2 + k405 + nu)*
     (-3 + 2*(k404 + nu))^3*(-7 + 3*(k404 + nu))*(-5 + 3*(k404 + nu))*
     (-9 + 4*(k404 + nu))*(-7 + 4*(k404 + nu))*(5 - 3*(k405 + nu))^2*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k404 + nu]*
     Gamma[-2 + k404 + nu]*Gamma[-5/4 + k404 + nu]*Gamma[-6/5 + k404 + nu]*
     Gamma[-4/5 + k404 + nu]*Gamma[-3/4 + k404 + nu]*Gamma[-2 + k405 + nu]*
     Gamma[-5/3 + k405 + nu]^2*Gamma[-4/3 + k405 + nu]^2*
     Gamma[-2/3 + k405 + nu]*Gamma[-1/2 + k405 + nu]*Gamma[-1/3 + k405 + nu]*
     Gamma[-1/4 + k405 + nu]*Gamma[-2 + 2*(k405 + nu)]*
     Gamma[-6 + 5*(k405 + nu)]), {k404, k405}}, 
  {((-1)^(1 + k406 - k408)*2^(-2 + 4*nu - 4*(k406 + nu) - 2*(k407 + nu) + 
       2*(k408 + nu))*3^(-4 + 6*nu + 3*(k406 + nu) - 6*(k407 + nu) - 
       3*(k408 + nu))*5^(-1 - 5*nu + 5*(k407 + nu))*(3 - 2*(k406 + nu))^2*
     (-9 + 5*(k406 + nu))*(40501170 - 134156867*(k406 + nu) + 
      184458597*(k406 + nu)^2 - 134735179*(k406 + nu)^3 + 
      55135445*(k406 + nu)^4 - 11983326*(k406 + nu)^5 + 
      1080616*(k406 + nu)^6)*(-3 + 2*(k407 + nu))^2*
     (-480 + 1096*(k407 + nu) - 831*(k407 + nu)^2 + 209*(k407 + nu)^3)*
     (-4 + 3*(k408 + nu))*(-540 + 2051*(k408 + nu) - 2491*(k408 + nu)^2 + 
      966*(k408 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k406 + nu]*Gamma[-9/5 + k406 + nu]*
     Gamma[-5/3 + k406 + nu]*Gamma[-3/2 + k406 + nu]*
     Gamma[-4/3 + k406 + nu]^2*Gamma[-8/5 + k407 + nu]*
     Gamma[-3/2 + k407 + nu]^2*Gamma[-7/5 + k407 + nu]*
     Gamma[-6/5 + k407 + nu]*Gamma[-1 + k407 + nu]^2*Gamma[-4/5 + k407 + nu]*
     Gamma[-5/4 + k408 + nu]*Gamma[-1 + k408 + nu]*Gamma[-1/2 + k408 + nu]^2*
     Gamma[-4 + 3*(k408 + nu)]*Gamma[-4 + 4*(k408 + nu)])/
    ((-2 + k406 + nu)^2*(-2 + k407 + nu)*(-3 + 2*(k406 + nu))^3*
     (-7 + 3*(k406 + nu))*(-5 + 3*(k406 + nu))*(-9 + 4*(k406 + nu))*
     (-7 + 4*(k406 + nu))*(4 - 3*(k407 + nu))^2*(5 - 3*(k407 + nu))^2*
     (-3 + 2*(k408 + nu))*(-6 + 5*(k408 + nu))*(-4 + 5*(k408 + nu))*
     (-3 + 5*(k408 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k406 + nu]*Gamma[-2 + k406 + nu]*Gamma[-5/4 + k406 + nu]*
     Gamma[-6/5 + k406 + nu]*Gamma[-4/5 + k406 + nu]*Gamma[-3/4 + k406 + nu]*
     Gamma[-2 + k407 + nu]*Gamma[-5/3 + k407 + nu]^2*
     Gamma[-4/3 + k407 + nu]^2*Gamma[-1/2 + k407 + nu]^3*
     Gamma[-3/2 + k408 + nu]*Gamma[-2/3 + k408 + nu]*Gamma[-1/3 + k408 + nu]*
     Gamma[-1/4 + k408 + nu]*Gamma[-2 + 2*(k408 + nu)]*
     Gamma[-6 + 5*(k408 + nu)]), {k406, k407, k408}}, 
  {((-1)^(k411 - k412)*3^(-3 + 6*nu + 3*(k411 + nu) - 9*(k412 + nu))*
     4^(2*nu - 2*(k411 + nu))*5^(-5*nu + 5*(k412 + nu))*(3 - 2*(k411 + nu))^2*
     (-9 + 5*(k411 + nu))*(40501170 - 134156867*(k411 + nu) + 
      184458597*(k411 + nu)^2 - 134735179*(k411 + nu)^3 + 
      55135445*(k411 + nu)^4 - 11983326*(k411 + nu)^5 + 
      1080616*(k411 + nu)^6)*(-4 + 3*(k412 + nu))*(-5 + 4*(k412 + nu))*
     (-8 + 5*(k412 + nu))*(-7 + 5*(k412 + nu))*(-9 + 7*(k412 + nu))*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k411 + nu]*Gamma[-9/5 + k411 + nu]*Gamma[-5/3 + k411 + nu]*
     Gamma[-3/2 + k411 + nu]*Gamma[-4/3 + k411 + nu]^2*
     Gamma[-8/5 + k412 + nu]*Gamma[-3/2 + k412 + nu]*Gamma[-7/5 + k412 + nu]*
     Gamma[-5/4 + k412 + nu]*Gamma[-6/5 + k412 + nu]*Gamma[-1 + k412 + nu]^2*
     Gamma[-4/5 + k412 + nu]*Gamma[-4 + 3*(k412 + nu)]*
     Gamma[-3 + 3*(k412 + nu)])/((-2 + k411 + nu)^2*(-2 + k412 + nu)*
     (-3 + 2*(k411 + nu))^3*(-7 + 3*(k411 + nu))*(-5 + 3*(k411 + nu))*
     (-9 + 4*(k411 + nu))*(-7 + 4*(k411 + nu))*(4 - 3*(k412 + nu))^2*
     (5 - 3*(k412 + nu))^2*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k411 + nu]*Gamma[-2 + k411 + nu]*Gamma[-5/4 + k411 + nu]*
     Gamma[-6/5 + k411 + nu]*Gamma[-4/5 + k411 + nu]*Gamma[-3/4 + k411 + nu]*
     Gamma[-2 + k412 + nu]*Gamma[-5/3 + k412 + nu]^2*
     Gamma[-4/3 + k412 + nu]^2*Gamma[-2/3 + k412 + nu]*
     Gamma[-1/2 + k412 + nu]*Gamma[-1/3 + k412 + nu]*Gamma[-1/4 + k412 + nu]*
     Gamma[-6 + 5*(k412 + nu)]), {k411, k412}}, 
  {((-1)^(2 + k414 - k415)*2^(-2 + 4*nu + 2*(k414 + nu) - 6*(k415 + nu))*
     3^(-2 + 6*nu - 6*(k415 + nu))*5^(1 - 5*nu + 5*(k415 + nu))*
     (3 - 2*(k414 + nu))^2*(-9 + 5*(k414 + nu))*
     (124490 - 280321*(k414 + nu) + 235442*(k414 + nu)^2 - 
      87397*(k414 + nu)^3 + 12094*(k414 + nu)^4)*(-8 + 5*(k415 + nu))*
     (-7 + 5*(k415 + nu))*(-9 + 7*(k415 + nu))*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k414 + nu]*Gamma[-9/5 + k414 + nu]*Gamma[-3/2 + k414 + nu]*
     Gamma[-4/3 + k414 + nu]*Gamma[-8/5 + k415 + nu]*Gamma[-3/2 + k415 + nu]*
     Gamma[-7/5 + k415 + nu]*Gamma[-6/5 + k415 + nu]*Gamma[-1 + k415 + nu]^4*
     Gamma[-4/5 + k415 + nu]*Gamma[-4 + 3*(k415 + nu)]*
     Gamma[-4 + 4*(k415 + nu)])/((-2 + k414 + nu)*(-2 + k415 + nu)^2*
     (7 - 4*(k414 + nu))^2*(-3 + 2*(k414 + nu))^3*(-7 + 3*(k414 + nu))*
     (-5 + 3*(k415 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k414 + nu]*Gamma[-6/5 + k414 + nu]*Gamma[-1 + k414 + nu]*
     Gamma[-4/5 + k414 + nu]*Gamma[-2 + k415 + nu]^2*Gamma[-5/3 + k415 + nu]*
     Gamma[-4/3 + k415 + nu]*Gamma[-3/4 + k415 + nu]*Gamma[-2/3 + k415 + nu]*
     Gamma[-1/2 + k415 + nu]*Gamma[-1/3 + k415 + nu]*Gamma[-1/4 + k415 + nu]*
     Gamma[-2 + 2*(k415 + nu)]*Gamma[-6 + 5*(k415 + nu)]), {k414, k415}}, 
  {((-1)^(1 + k416 - k417)*2^(-5 + 2*k416 + 6*nu - 6*(k417 + nu))*
     3^(-2 + 6*nu - 6*(k417 + nu))*5^(1 - 5*nu + 5*(k417 + nu))*
     (3 - 2*(k416 + nu))^2*(-9 + 5*(k416 + nu))*
     (124490 - 280321*(k416 + nu) + 235442*(k416 + nu)^2 - 
      87397*(k416 + nu)^3 + 12094*(k416 + nu)^4)*(-8 + 5*(k417 + nu))*
     (-7 + 5*(k417 + nu))*(-3120 + 6785*(k417 + nu) - 4893*(k417 + nu)^2 + 
      1170*(k417 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k416 + nu]*Gamma[-9/5 + k416 + nu]*
     Gamma[-3/2 + k416 + nu]*Gamma[-4/3 + k416 + nu]*Gamma[-8/5 + k417 + nu]*
     Gamma[-3/2 + k417 + nu]*Gamma[-7/5 + k417 + nu]*Gamma[-6/5 + k417 + nu]*
     Gamma[-1 + k417 + nu]^3*Gamma[-4/5 + k417 + nu]*
     Gamma[-4 + 3*(k417 + nu)]*Gamma[-3 + 3*(k417 + nu)])/
    ((-2 + k416 + nu)*(-2 + k417 + nu)^2*(7 - 4*(k416 + nu))^2*
     (-3 + 2*(k416 + nu))^3*(-7 + 3*(k416 + nu))*(-5 + 3*(k417 + nu))^2*
     (-4 + 3*(k417 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k416 + nu]*Gamma[-6/5 + k416 + nu]*Gamma[-1 + k416 + nu]*
     Gamma[-4/5 + k416 + nu]*Gamma[-2 + k417 + nu]^2*Gamma[-5/3 + k417 + nu]*
     Gamma[-4/3 + k417 + nu]*Gamma[-3/4 + k417 + nu]*Gamma[-2/3 + k417 + nu]*
     Gamma[-1/2 + k417 + nu]*Gamma[-1/3 + k417 + nu]*Gamma[-1/4 + k417 + nu]*
     Gamma[-6 + 5*(k417 + nu)]), {k416, k417}}, 
  {(2^(-1 + 4*nu - 4*(k419 + nu))*3^(-2 + 6*nu - 6*(k419 + nu))*
     5^(-5*nu + 5*(k419 + nu))*(3 - 2*(k419 + nu))^2*(-4 + 3*(k419 + nu))*
     (-5 + 4*(k419 + nu))*(-1063105290 + 5515807545*(k419 + nu) - 
      12690233165*(k419 + nu)^2 + 16991949998*(k419 + nu)^3 - 
      14591894480*(k419 + nu)^4 + 8333958265*(k419 + nu)^5 - 
      3165500773*(k419 + nu)^6 + 771026688*(k419 + nu)^7 - 
      109272772*(k419 + nu)^8 + 6865104*(k419 + nu)^9)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k419 + nu]*Gamma[-9/5 + k419 + nu]*Gamma[-8/5 + k419 + nu]*
     Gamma[-3/2 + k419 + nu]^2*Gamma[-7/5 + k419 + nu]*
     Gamma[-1 + k419 + nu]^3)/((-2 + k419 + nu)^5*(-3 + 2*(k419 + nu))^3*
     (-7 + 3*(k419 + nu))*(-5 + 3*(k419 + nu))^2*(-9 + 4*(k419 + nu))*
     (-7 + 4*(k419 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k419 + nu]*Gamma[-2 + k419 + nu]^2*Gamma[-5/3 + k419 + nu]*
     Gamma[-3/4 + k419 + nu]*Gamma[-2/3 + k419 + nu]*Gamma[-1/2 + k419 + nu]*
     Gamma[-1/3 + k419 + nu]*Gamma[-1/4 + k419 + nu]), {k419}}, 
  {((-1)^(2 + k420 - k421)*2^(-1 + 4*nu + 4*(k420 + nu) - 8*(k421 + nu))*
     3^(-1 + 6*nu - 3*(k420 + nu) - 3*(k421 + nu))*
     5^(1 - 5*nu + 5*(k421 + nu))*(3 - 2*(k420 + nu))^2*(-11 + 5*(k420 + nu))*
     (-2211 + 3595*(k420 + nu) - 1934*(k420 + nu)^2 + 344*(k420 + nu)^3)*
     (-4 + 3*(k421 + nu))*(-9 + 5*(k421 + nu))*(-8 + 5*(k421 + nu))*
     (-7 + 5*(k421 + nu))*(19 - 28*(k421 + nu) + 10*(k421 + nu)^2)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k420 + nu]*Gamma[-3/2 + k420 + nu]^3*
     Gamma[-9/5 + k421 + nu]*Gamma[-8/5 + k421 + nu]*Gamma[-7/5 + k421 + nu]*
     Gamma[-6/5 + k421 + nu]*Gamma[-1 + k421 + nu]^3*
     Gamma[-4 + 3*(k421 + nu)]*Gamma[-4 + 4*(k421 + nu)])/
    ((-2 + k420 + nu)*(-2 + k421 + nu)^4*(-3 + 2*(k420 + nu))*
     (-7 + 3*(k420 + nu))*(-5 + 3*(k420 + nu))*(-9 + 4*(k420 + nu))*
     (-7 + 4*(k420 + nu))*(-3 + 2*(k421 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k420 + nu]*Gamma[-5/3 + k420 + nu]*
     Gamma[-6/5 + k420 + nu]*Gamma[-1/2 + k420 + nu]*Gamma[-2 + k421 + nu]^2*
     Gamma[-3/2 + k421 + nu]*Gamma[-3/4 + k421 + nu]*Gamma[-2/3 + k421 + nu]*
     Gamma[-1/3 + k421 + nu]*Gamma[-1/4 + k421 + nu]*
     Gamma[-2 + 2*(k421 + nu)]*Gamma[-6 + 5*(k421 + nu)]), {k420, k421}}, 
  {((-1)^(1 + k422 - k423)*2^(-1 + 4*nu + 4*(k422 + nu) - 8*(k423 + nu))*
     3^(-2 + 6*nu - 3*(k422 + nu) - 3*(k423 + nu))*
     5^(1 - 5*nu + 5*(k423 + nu))*(3 - 2*(k422 + nu))^2*(-11 + 5*(k422 + nu))*
     (-2211 + 3595*(k422 + nu) - 1934*(k422 + nu)^2 + 344*(k422 + nu)^3)*
     (-9 + 5*(k423 + nu))*(-8 + 5*(k423 + nu))*(-7 + 5*(k423 + nu))*
     (-55320 + 279161*(k423 + nu) - 601091*(k423 + nu)^2 + 
      715823*(k423 + nu)^3 - 509157*(k423 + nu)^4 + 216306*(k423 + nu)^5 - 
      50820*(k423 + nu)^6 + 5094*(k423 + nu)^7)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k422 + nu]*Gamma[-3/2 + k422 + nu]^3*
     Gamma[-9/5 + k423 + nu]*Gamma[-8/5 + k423 + nu]*Gamma[-7/5 + k423 + nu]*
     Gamma[-6/5 + k423 + nu]*Gamma[-1 + k423 + nu]^2*
     Gamma[-4 + 3*(k423 + nu)]*Gamma[-3 + 3*(k423 + nu)])/
    ((-2 + k422 + nu)*(-2 + k423 + nu)^4*(-1 + k423 + nu)*
     (-3 + 2*(k422 + nu))*(-7 + 3*(k422 + nu))*(-5 + 3*(k422 + nu))*
     (-9 + 4*(k422 + nu))*(-7 + 4*(k422 + nu))*(5 - 3*(k423 + nu))^2*
     (-3 + 2*(k423 + nu))^2*(-4 + 3*(k423 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k422 + nu]*Gamma[-5/3 + k422 + nu]*
     Gamma[-6/5 + k422 + nu]*Gamma[-1/2 + k422 + nu]*Gamma[-2 + k423 + nu]^2*
     Gamma[-3/2 + k423 + nu]*Gamma[-3/4 + k423 + nu]*Gamma[-2/3 + k423 + nu]*
     Gamma[-1/3 + k423 + nu]*Gamma[-1/4 + k423 + nu]*
     Gamma[-6 + 5*(k423 + nu)]), {k422, k423}}, 
  {((-1)^(1 + k424 - k425)*3^(-3 + 6*nu - 3*(k424 + nu) - 3*(k425 + nu))*
     4^(-1 + 2*nu + 2*(k424 + nu) - 4*(k425 + nu))*
     5^(1 - 5*nu + 5*(k425 + nu))*(3 - 2*(k424 + nu))^2*(-11 + 5*(k424 + nu))*
     (-2211 + 3595*(k424 + nu) - 1934*(k424 + nu)^2 + 344*(k424 + nu)^3)*
     (-2527200 + 17671176*(k425 + nu) - 54212202*(k425 + nu)^2 + 
      95924152*(k425 + nu)^3 - 108015694*(k425 + nu)^4 + 
      80350023*(k425 + nu)^5 - 39515081*(k425 + nu)^6 + 
      12396575*(k425 + nu)^7 - 2252367*(k425 + nu)^8 + 180666*(k425 + nu)^9)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k424 + nu]*Gamma[-3/2 + k424 + nu]^3*
     Gamma[-9/5 + k425 + nu]*Gamma[-8/5 + k425 + nu]*Gamma[-7/5 + k425 + nu]*
     Gamma[-6/5 + k425 + nu]*Gamma[-1 + k425 + nu]^3)/
    ((-2 + k424 + nu)*(-2 + k425 + nu)^4*(-1 + k425 + nu)*
     (-3 + 2*(k424 + nu))*(-7 + 3*(k424 + nu))*(-5 + 3*(k424 + nu))*
     (-9 + 4*(k424 + nu))*(-7 + 4*(k424 + nu))*(-3 + 2*(k425 + nu))^2*
     (-5 + 3*(k425 + nu))*(-4 + 3*(k425 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k424 + nu]*Gamma[-5/3 + k424 + nu]*
     Gamma[-6/5 + k424 + nu]*Gamma[-1/2 + k424 + nu]*Gamma[-2 + k425 + nu]^2*
     Gamma[-3/2 + k425 + nu]*Gamma[-3/4 + k425 + nu]*Gamma[-2/3 + k425 + nu]*
     Gamma[-1/3 + k425 + nu]*Gamma[-1/4 + k425 + nu]), {k424, k425}}, 
  {-((2^(1 + 4*nu - 4*(k427 + nu))*3^(-2 + 6*nu - 6*(k427 + nu))*
      5^(-1 - 5*nu + 5*(k427 + nu))*(3 - 2*(k427 + nu))^2*
      (5273235 - 17370846*(k427 + nu) + 23756000*(k427 + nu)^2 - 
       17263228*(k427 + nu)^3 + 7030251*(k427 + nu)^4 - 
       1521176*(k427 + nu)^5 + 136624*(k427 + nu)^6)*
      (-1506000 + 7509100*(k428 + nu) - 16006371*(k428 + nu)^2 + 
       18907442*(k428 + nu)^3 - 13366561*(k428 + nu)^4 + 
       5655119*(k428 + nu)^5 - 1325755*(k428 + nu)^6 + 132852*(k428 + nu)^7)*
      Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
      Gamma[-11/5 + k427 + nu]*Gamma[-9/5 + k427 + nu]*
      Gamma[-8/5 + k427 + nu]*Gamma[-7/5 + k427 + nu]*
      Gamma[-3/2 + k428 + nu]^2*Gamma[-7/6 + k428 + nu]*
      Gamma[-1 + k428 + nu]^3*Gamma[-5/6 + k428 + nu]*
      Gamma[-4 + 3*(k428 + nu)]*Gamma[-4 + 4*(k428 + nu)])/
     ((-2 + k427 + nu)*(-2 + k428 + nu)^2*(-1 + k428 + nu)*
      (-3 + 2*(k427 + nu))^3*(-7 + 3*(k427 + nu))*(-5 + 3*(k427 + nu))*
      (-9 + 4*(k427 + nu))*(-7 + 4*(k427 + nu))*(-5 + 3*(k428 + nu))*
      (-5 + 4*(k428 + nu))*(-8 + 5*(k428 + nu))*(-6 + 5*(k428 + nu))*
      Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
      Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k427 + nu]*
      Gamma[-5/3 + k427 + nu]*Gamma[-7/6 + k427 + nu]*Gamma[-5/6 + k427 + nu]*
      Gamma[-2 + k428 + nu]^2*Gamma[-3/4 + k428 + nu]*Gamma[-2/3 + k428 + nu]*
      Gamma[-1/2 + k428 + nu]*Gamma[-1/3 + k428 + nu]*Gamma[-1/4 + k428 + nu]*
      Gamma[-2 + 2*(k428 + nu)]*Gamma[-6 + 5*(k428 + nu)])), {k427, k428}}, 
  {((-1)^(1 + k430 - k431)*2^(3 + 4*nu - 4*(k429 + nu) - 2*(k430 + nu) + 
       2*(k431 + nu))*3^(-2 + 6*nu - 6*(k429 + nu) + 3*(k430 + nu) - 
       3*(k431 + nu))*5^(-2 - 5*nu + 5*(k429 + nu))*(3 - 2*(k429 + nu))^2*
     (5273235 - 17370846*(k429 + nu) + 23756000*(k429 + nu)^2 - 
      17263228*(k429 + nu)^3 + 7030251*(k429 + nu)^4 - 
      1521176*(k429 + nu)^5 + 136624*(k429 + nu)^6)*(3 - 2*(k430 + nu))^2*
     (-3 + 2*(k430 + nu))*(175200 - 778255*(k430 + nu) + 
      1435262*(k430 + nu)^2 - 1406332*(k430 + nu)^3 + 772030*(k430 + nu)^4 - 
      225097*(k430 + nu)^5 + 27228*(k430 + nu)^6)*(-4 + 3*(k431 + nu))*
     (-540 + 2051*(k431 + nu) - 2491*(k431 + nu)^2 + 966*(k431 + nu)^3)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k429 + nu]*Gamma[-9/5 + k429 + nu]*Gamma[-8/5 + k429 + nu]*
     Gamma[-7/5 + k429 + nu]*Gamma[-3/2 + k430 + nu]^3*
     Gamma[-7/6 + k430 + nu]*Gamma[-1 + k430 + nu]^2*Gamma[-5/6 + k430 + nu]*
     Gamma[-5/4 + k431 + nu]*Gamma[-1 + k431 + nu]*Gamma[-1/2 + k431 + nu]^2*
     Gamma[-4 + 3*(k431 + nu)]*Gamma[-4 + 4*(k431 + nu)])/
    ((-2 + k429 + nu)*(-2 + k430 + nu)^2*(-1 + k430 + nu)*
     (-3 + 2*(k429 + nu))^3*(-7 + 3*(k429 + nu))*(-5 + 3*(k429 + nu))*
     (-9 + 4*(k429 + nu))*(-7 + 4*(k429 + nu))*(-5 + 3*(k430 + nu))*
     (-4 + 3*(k430 + nu))*(-5 + 4*(k430 + nu))*(-8 + 5*(k430 + nu))*
     (-7 + 5*(k430 + nu))*(-6 + 5*(k430 + nu))*(-3 + 2*(k431 + nu))*
     (-6 + 5*(k431 + nu))*(-4 + 5*(k431 + nu))*(-3 + 5*(k431 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k429 + nu]*
     Gamma[-5/3 + k429 + nu]*Gamma[-7/6 + k429 + nu]*Gamma[-5/6 + k429 + nu]*
     Gamma[-2 + k430 + nu]^2*Gamma[-5/4 + k430 + nu]*Gamma[-3/4 + k430 + nu]*
     Gamma[-1/2 + k430 + nu]^3*Gamma[-3/2 + k431 + nu]*
     Gamma[-2/3 + k431 + nu]*Gamma[-1/3 + k431 + nu]*Gamma[-1/4 + k431 + nu]*
     Gamma[-2 + 2*(k431 + nu)]*Gamma[-6 + 5*(k431 + nu)]), 
   {k429, k430, k431}}, 
  {(2^(1 + 4*nu - 4*(k434 + nu))*3^(-2 + 6*nu - 6*(k434 + nu))*
     5^(-1 - 5*nu + 5*(k434 + nu))*(3 - 2*(k434 + nu))^2*
     (5273235 - 17370846*(k434 + nu) + 23756000*(k434 + nu)^2 - 
      17263228*(k434 + nu)^3 + 7030251*(k434 + nu)^4 - 
      1521176*(k434 + nu)^5 + 136624*(k434 + nu)^6)*(3 - 2*(k435 + nu))^2*
     (-208425 + 735945*(k435 + nu) - 1035812*(k435 + nu)^2 + 
      726279*(k435 + nu)^3 - 253667*(k435 + nu)^4 + 35304*(k435 + nu)^5)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k434 + nu]*Gamma[-9/5 + k434 + nu]*Gamma[-8/5 + k434 + nu]*
     Gamma[-7/5 + k434 + nu]*Gamma[-3/2 + k435 + nu]^2*
     Gamma[-7/6 + k435 + nu]*Gamma[-1 + k435 + nu]^2*Gamma[-5/6 + k435 + nu]*
     Gamma[-4 + 3*(k435 + nu)]*Gamma[-3 + 3*(k435 + nu)])/
    ((-2 + k434 + nu)*(-2 + k435 + nu)^2*(-1 + k435 + nu)*
     (-3 + 2*(k434 + nu))^3*(-7 + 3*(k434 + nu))*(-5 + 3*(k434 + nu))*
     (-9 + 4*(k434 + nu))*(-7 + 4*(k434 + nu))*(5 - 3*(k435 + nu))^2*
     (-3 + 2*(k435 + nu))*(-4 + 3*(k435 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k434 + nu]*Gamma[-5/3 + k434 + nu]*
     Gamma[-7/6 + k434 + nu]*Gamma[-5/6 + k434 + nu]*Gamma[-2 + k435 + nu]^2*
     Gamma[-3/4 + k435 + nu]*Gamma[-2/3 + k435 + nu]*Gamma[-1/2 + k435 + nu]*
     Gamma[-1/3 + k435 + nu]*Gamma[-1/4 + k435 + nu]*
     Gamma[-6 + 5*(k435 + nu)]), {k434, k435}}, 
  {((-1)^(2 + k437 - k438)*3^(-4 + 6*nu - 6*(k436 + nu) + 9*(k437 + nu) - 
       9*(k438 + nu))*4^(1 + 2*nu - 2*(k436 + nu))*
     5^(-1 - 5*nu + 5*(k436 + nu) - 5*(k437 + nu) + 5*(k438 + nu))*
     (3 - 2*(k436 + nu))^2*(5273235 - 17370846*(k436 + nu) + 
      23756000*(k436 + nu)^2 - 17263228*(k436 + nu)^3 + 
      7030251*(k436 + nu)^4 - 1521176*(k436 + nu)^5 + 136624*(k436 + nu)^6)*
     (174750 - 752690*(k437 + nu) + 1346751*(k437 + nu)^2 - 
      1281136*(k437 + nu)^3 + 683314*(k437 + nu)^4 - 193731*(k437 + nu)^5 + 
      22808*(k437 + nu)^6)*(-7 + 5*(k438 + nu))*(300 - 425*(k438 + nu) + 
      149*(k438 + nu)^2)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k436 + nu]*Gamma[-9/5 + k436 + nu]*
     Gamma[-8/5 + k436 + nu]*Gamma[-7/5 + k436 + nu]*
     Gamma[-5/3 + k437 + nu]^2*Gamma[-3/2 + k437 + nu]*
     Gamma[-4/3 + k437 + nu]^2*Gamma[-7/6 + k437 + nu]*
     Gamma[-5/6 + k437 + nu]*Gamma[-8/5 + k438 + nu]*Gamma[-3/2 + k438 + nu]*
     Gamma[-7/5 + k438 + nu]*Gamma[-5/4 + k438 + nu]*Gamma[-6/5 + k438 + nu]*
     Gamma[-1 + k438 + nu]^3*Gamma[-4/5 + k438 + nu]*
     Gamma[-4 + 3*(k438 + nu)]*Gamma[-4 + 4*(k438 + nu)])/
    ((-2 + k436 + nu)*(-2 + k437 + nu)*(-1 + k437 + nu)*(-2 + k438 + nu)*
     (-3 + 2*(k436 + nu))^3*(-7 + 3*(k436 + nu))*(-5 + 3*(k436 + nu))*
     (-9 + 4*(k436 + nu))*(-7 + 4*(k436 + nu))*(-5 + 4*(k437 + nu))*
     (-8 + 5*(k437 + nu))*(-7 + 5*(k437 + nu))*(-6 + 5*(k437 + nu))*
     (5 - 3*(k438 + nu))^2*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k436 + nu]*Gamma[-5/3 + k436 + nu]*Gamma[-7/6 + k436 + nu]*
     Gamma[-5/6 + k436 + nu]*Gamma[-2 + k437 + nu]*Gamma[-8/5 + k437 + nu]*
     Gamma[-7/5 + k437 + nu]*Gamma[-5/4 + k437 + nu]*Gamma[-6/5 + k437 + nu]*
     Gamma[-4/5 + k437 + nu]*Gamma[-3/4 + k437 + nu]*Gamma[-2 + k438 + nu]*
     Gamma[-5/3 + k438 + nu]^2*Gamma[-4/3 + k438 + nu]^2*
     Gamma[-2/3 + k438 + nu]*Gamma[-1/2 + k438 + nu]*Gamma[-1/3 + k438 + nu]*
     Gamma[-1/4 + k438 + nu]*Gamma[-2 + 2*(k438 + nu)]*
     Gamma[-6 + 5*(k438 + nu)]), {k436, k437, k438}}, 
  {((-1)^(2 + k440 - k442)*2^(2 + 4*nu - 4*(k439 + nu) - 2*(k441 + nu) + 
       2*(k442 + nu))*3^(-4 + 6*nu - 6*(k439 + nu) + 9*(k440 + nu) - 
       6*(k441 + nu) - 3*(k442 + nu))*5^(-2 - 5*nu + 5*(k439 + nu) - 
       5*(k440 + nu) + 5*(k441 + nu))*(3 - 2*(k439 + nu))^2*
     (5273235 - 17370846*(k439 + nu) + 23756000*(k439 + nu)^2 - 
      17263228*(k439 + nu)^3 + 7030251*(k439 + nu)^4 - 
      1521176*(k439 + nu)^5 + 136624*(k439 + nu)^6)*
     (174750 - 752690*(k440 + nu) + 1346751*(k440 + nu)^2 - 
      1281136*(k440 + nu)^3 + 683314*(k440 + nu)^4 - 193731*(k440 + nu)^5 + 
      22808*(k440 + nu)^6)*(-3 + 2*(k441 + nu))^2*(-480 + 1096*(k441 + nu) - 
      831*(k441 + nu)^2 + 209*(k441 + nu)^3)*(-4 + 3*(k442 + nu))*
     (-540 + 2051*(k442 + nu) - 2491*(k442 + nu)^2 + 966*(k442 + nu)^3)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k439 + nu]*Gamma[-9/5 + k439 + nu]*Gamma[-8/5 + k439 + nu]*
     Gamma[-7/5 + k439 + nu]*Gamma[-5/3 + k440 + nu]^2*
     Gamma[-3/2 + k440 + nu]*Gamma[-4/3 + k440 + nu]^2*
     Gamma[-7/6 + k440 + nu]*Gamma[-5/6 + k440 + nu]*Gamma[-8/5 + k441 + nu]*
     Gamma[-3/2 + k441 + nu]^2*Gamma[-7/5 + k441 + nu]*
     Gamma[-6/5 + k441 + nu]*Gamma[-1 + k441 + nu]^2*Gamma[-4/5 + k441 + nu]*
     Gamma[-5/4 + k442 + nu]*Gamma[-1 + k442 + nu]*Gamma[-1/2 + k442 + nu]^2*
     Gamma[-4 + 3*(k442 + nu)]*Gamma[-4 + 4*(k442 + nu)])/
    ((-2 + k439 + nu)*(-2 + k440 + nu)*(-1 + k440 + nu)*(-2 + k441 + nu)*
     (-3 + 2*(k439 + nu))^3*(-7 + 3*(k439 + nu))*(-5 + 3*(k439 + nu))*
     (-9 + 4*(k439 + nu))*(-7 + 4*(k439 + nu))*(-5 + 4*(k440 + nu))*
     (-8 + 5*(k440 + nu))*(-7 + 5*(k440 + nu))*(-6 + 5*(k440 + nu))*
     (4 - 3*(k441 + nu))^2*(5 - 3*(k441 + nu))^2*(-3 + 2*(k442 + nu))*
     (-6 + 5*(k442 + nu))*(-4 + 5*(k442 + nu))*(-3 + 5*(k442 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k439 + nu]*
     Gamma[-5/3 + k439 + nu]*Gamma[-7/6 + k439 + nu]*Gamma[-5/6 + k439 + nu]*
     Gamma[-2 + k440 + nu]*Gamma[-8/5 + k440 + nu]*Gamma[-7/5 + k440 + nu]*
     Gamma[-5/4 + k440 + nu]*Gamma[-6/5 + k440 + nu]*Gamma[-4/5 + k440 + nu]*
     Gamma[-3/4 + k440 + nu]*Gamma[-2 + k441 + nu]*Gamma[-5/3 + k441 + nu]^2*
     Gamma[-4/3 + k441 + nu]^2*Gamma[-1/2 + k441 + nu]^3*
     Gamma[-3/2 + k442 + nu]*Gamma[-2/3 + k442 + nu]*Gamma[-1/3 + k442 + nu]*
     Gamma[-1/4 + k442 + nu]*Gamma[-2 + 2*(k442 + nu)]*
     Gamma[-6 + 5*(k442 + nu)]), {k439, k440, k441, k442}}, 
  {((-1)^(1 + k447 - k448)*3^(-3 + 6*nu - 6*(k446 + nu) + 9*(k447 + nu) - 
       9*(k448 + nu))*4^(2 + 2*nu - 2*(k446 + nu))*
     5^(-1 - 5*nu + 5*(k446 + nu) - 5*(k447 + nu) + 5*(k448 + nu))*
     (3 - 2*(k446 + nu))^2*(5273235 - 17370846*(k446 + nu) + 
      23756000*(k446 + nu)^2 - 17263228*(k446 + nu)^3 + 
      7030251*(k446 + nu)^4 - 1521176*(k446 + nu)^5 + 136624*(k446 + nu)^6)*
     (174750 - 752690*(k447 + nu) + 1346751*(k447 + nu)^2 - 
      1281136*(k447 + nu)^3 + 683314*(k447 + nu)^4 - 193731*(k447 + nu)^5 + 
      22808*(k447 + nu)^6)*(-4 + 3*(k448 + nu))*(-5 + 4*(k448 + nu))*
     (-8 + 5*(k448 + nu))*(-7 + 5*(k448 + nu))*(-9 + 7*(k448 + nu))*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k446 + nu]*Gamma[-9/5 + k446 + nu]*Gamma[-8/5 + k446 + nu]*
     Gamma[-7/5 + k446 + nu]*Gamma[-5/3 + k447 + nu]^2*
     Gamma[-3/2 + k447 + nu]*Gamma[-4/3 + k447 + nu]^2*
     Gamma[-7/6 + k447 + nu]*Gamma[-5/6 + k447 + nu]*Gamma[-8/5 + k448 + nu]*
     Gamma[-3/2 + k448 + nu]*Gamma[-7/5 + k448 + nu]*Gamma[-5/4 + k448 + nu]*
     Gamma[-6/5 + k448 + nu]*Gamma[-1 + k448 + nu]^2*Gamma[-4/5 + k448 + nu]*
     Gamma[-4 + 3*(k448 + nu)]*Gamma[-3 + 3*(k448 + nu)])/
    ((-2 + k446 + nu)*(-2 + k447 + nu)*(-1 + k447 + nu)*(-2 + k448 + nu)*
     (-3 + 2*(k446 + nu))^3*(-7 + 3*(k446 + nu))*(-5 + 3*(k446 + nu))*
     (-9 + 4*(k446 + nu))*(-7 + 4*(k446 + nu))*(-5 + 4*(k447 + nu))*
     (-8 + 5*(k447 + nu))*(-7 + 5*(k447 + nu))*(-6 + 5*(k447 + nu))*
     (4 - 3*(k448 + nu))^2*(5 - 3*(k448 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k446 + nu]*Gamma[-5/3 + k446 + nu]*
     Gamma[-7/6 + k446 + nu]*Gamma[-5/6 + k446 + nu]*Gamma[-2 + k447 + nu]*
     Gamma[-8/5 + k447 + nu]*Gamma[-7/5 + k447 + nu]*Gamma[-5/4 + k447 + nu]*
     Gamma[-6/5 + k447 + nu]*Gamma[-4/5 + k447 + nu]*Gamma[-3/4 + k447 + nu]*
     Gamma[-2 + k448 + nu]*Gamma[-5/3 + k448 + nu]^2*
     Gamma[-4/3 + k448 + nu]^2*Gamma[-2/3 + k448 + nu]*
     Gamma[-1/2 + k448 + nu]*Gamma[-1/3 + k448 + nu]*Gamma[-1/4 + k448 + nu]*
     Gamma[-6 + 5*(k448 + nu)]), {k446, k447, k448}}, 
  {-((2^(1 + 4*nu - 4*(k451 + nu))*3^(-2 + 6*nu - 6*(k451 + nu))*
      5^(-5*nu + 5*(k451 + nu))*(3 - 2*(k451 + nu))^2*
      (5273235 - 17370846*(k451 + nu) + 23756000*(k451 + nu)^2 - 
       17263228*(k451 + nu)^3 + 7030251*(k451 + nu)^4 - 
       1521176*(k451 + nu)^5 + 136624*(k451 + nu)^6)*
      (685 - 2067*(k452 + nu) + 2329*(k452 + nu)^2 - 1161*(k452 + nu)^3 + 
       216*(k452 + nu)^4)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
      Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
      Gamma[-1/4 + nu]*Gamma[-11/5 + k451 + nu]*Gamma[-9/5 + k451 + nu]*
      Gamma[-8/5 + k451 + nu]*Gamma[-7/5 + k451 + nu]*
      Gamma[-3/2 + k452 + nu]^2*Gamma[-7/6 + k452 + nu]*
      Gamma[-1 + k452 + nu]^3*Gamma[-5/6 + k452 + nu])/
     ((-2 + k451 + nu)*(-2 + k452 + nu)^2*(-1 + k452 + nu)*
      (-3 + 2*(k451 + nu))^3*(-7 + 3*(k451 + nu))*(-5 + 3*(k451 + nu))*
      (-9 + 4*(k451 + nu))*(-7 + 4*(k451 + nu))*(-5 + 3*(k452 + nu))*
      (-4 + 3*(k452 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
      Gamma[-7/3 + k451 + nu]*Gamma[-5/3 + k451 + nu]*Gamma[-7/6 + k451 + nu]*
      Gamma[-5/6 + k451 + nu]*Gamma[-2 + k452 + nu]^2*Gamma[-3/4 + k452 + nu]*
      Gamma[-2/3 + k452 + nu]*Gamma[-1/2 + k452 + nu]*Gamma[-1/3 + k452 + nu]*
      Gamma[-1/4 + k452 + nu])), {k451, k452}}, 
  {((-1)^(1 + k454 - k455)*2^(-1 + 4*nu - 4*(k454 + nu))*
     3^(-1 + 6*nu - 3*(k454 + nu) - 3*(k455 + nu))*
     5^(-1 - 5*nu + 5*(k454 + nu))*(-11 + 5*(k454 + nu))*
     (11490 - 22661*(k454 + nu) + 16118*(k454 + nu)^2 - 4805*(k454 + nu)^3 + 
      486*(k454 + nu)^4)*(-5 + 4*(k455 + nu))*(648 - 1013*(k455 + nu) + 
      394*(k455 + nu)^2)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k454 + nu]*Gamma[-9/5 + k454 + nu]*
     Gamma[-8/5 + k454 + nu]*Gamma[-3/2 + k454 + nu]^2*
     Gamma[-7/5 + k454 + nu]*Gamma[-1 + k454 + nu]*Gamma[-5/4 + k455 + nu]*
     Gamma[-1 + k455 + nu]*Gamma[-4 + 3*(k455 + nu)]*
     Gamma[-3 + 3*(k455 + nu)])/((-2 + k454 + nu)^3*(-7 + 3*(k454 + nu))*
     (-7 + 4*(k454 + nu))*(-3 + 2*(k455 + nu))*(-5 + 3*(k455 + nu))*
     (-6 + 5*(k455 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k454 + nu]*Gamma[-2 + k454 + nu]^2*Gamma[-5/4 + k454 + nu]*
     Gamma[-3/4 + k454 + nu]*Gamma[-2/3 + k454 + nu]*Gamma[-1/2 + k454 + nu]*
     Gamma[-5/3 + k455 + nu]*Gamma[-1/3 + k455 + nu]*Gamma[-1/4 + k455 + nu]*
     Gamma[-6 + 5*(k455 + nu)]), {k454, k455}}, 
  {((-1)^(k456 - k457)*3^(-2 + 6*nu - 3*(k456 + nu) - 3*(k457 + nu))*
     4^(2*nu - 2*(k456 + nu))*5^(-5*nu + 5*(k456 + nu))*(-11 + 5*(k456 + nu))*
     (11490 - 22661*(k456 + nu) + 16118*(k456 + nu)^2 - 4805*(k456 + nu)^3 + 
      486*(k456 + nu)^4)*(-5 + 4*(k457 + nu))*(-9 + 7*(k457 + nu))*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k456 + nu]*Gamma[-9/5 + k456 + nu]*Gamma[-8/5 + k456 + nu]*
     Gamma[-3/2 + k456 + nu]^2*Gamma[-7/5 + k456 + nu]*Gamma[-1 + k456 + nu]*
     Gamma[-5/4 + k457 + nu]*Gamma[-1 + k457 + nu]^2)/
    ((-2 + k456 + nu)^3*(-7 + 3*(k456 + nu))*(-7 + 4*(k456 + nu))*
     (-3 + 2*(k457 + nu))*(-5 + 3*(k457 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k456 + nu]*Gamma[-2 + k456 + nu]^2*
     Gamma[-5/4 + k456 + nu]*Gamma[-3/4 + k456 + nu]*Gamma[-2/3 + k456 + nu]*
     Gamma[-1/2 + k456 + nu]*Gamma[-5/3 + k457 + nu]*Gamma[-1/3 + k457 + nu]*
     Gamma[-1/4 + k457 + nu]), {k456, k457}}, 
  {(2^(-1 + 4*nu + 4*(k459 + nu) - 8*(k460 + nu))*
     3^(-2 + 6*nu - 3*(k459 + nu) - 3*(k460 + nu))*
     5^(1 - 5*nu + 5*(k460 + nu))*(3 - 2*(k459 + nu))^2*(-11 + 5*(k459 + nu))*
     (-17 + 11*(k459 + nu))*(-7 + 5*(k460 + nu))*
     (29160 - 105014*(k460 + nu) + 156116*(k460 + nu)^2 - 
      122845*(k460 + nu)^3 + 54094*(k460 + nu)^4 - 12681*(k460 + nu)^5 + 
      1242*(k460 + nu)^6)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k459 + nu]*Gamma[-3/2 + k459 + nu]^3*
     Gamma[-9/5 + k460 + nu]*Gamma[-8/5 + k460 + nu]*Gamma[-7/5 + k460 + nu]*
     Gamma[-6/5 + k460 + nu]*Gamma[-1 + k460 + nu]^3*
     Gamma[-4 + 3*(k460 + nu)]*Gamma[-4 + 4*(k460 + nu)])/
    ((-2 + k459 + nu)*(-2 + k460 + nu)^3*(-1 + k460 + nu)*
     (-3 + 2*(k459 + nu))*(-7 + 3*(k459 + nu))*(-5 + 3*(k459 + nu))*
     (-3 + 2*(k460 + nu))*(-5 + 3*(k460 + nu))*(-5 + 4*(k460 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k459 + nu]*
     Gamma[-5/3 + k459 + nu]*Gamma[-6/5 + k459 + nu]*Gamma[-1/2 + k459 + nu]*
     Gamma[-2 + k460 + nu]^2*Gamma[-3/2 + k460 + nu]*Gamma[-3/4 + k460 + nu]*
     Gamma[-2/3 + k460 + nu]*Gamma[-1/3 + k460 + nu]*Gamma[-1/4 + k460 + nu]*
     Gamma[-2 + 2*(k460 + nu)]*Gamma[-6 + 5*(k460 + nu)]), {k459, k460}}, 
  {((-1)^(1 + k462 - k463)*2^(-1 + 4*nu + 4*(k461 + nu) - 10*(k462 + nu) + 
       2*(k463 + nu))*3^(-2 + 6*nu - 3*(k461 + nu) - 3*(k463 + nu))*
     5^(-5*nu + 5*(k462 + nu))*(3 - 2*(k461 + nu))^2*(-11 + 5*(k461 + nu))*
     (-17 + 11*(k461 + nu))*(-179280 + 861300*(k462 + nu) - 
      1771376*(k462 + nu)^2 + 2021200*(k462 + nu)^3 - 1381519*(k462 + nu)^4 + 
      565493*(k462 + nu)^5 - 128313*(k462 + nu)^6 + 12447*(k462 + nu)^7)*
     (-4 + 3*(k463 + nu))*(-540 + 2051*(k463 + nu) - 2491*(k463 + nu)^2 + 
      966*(k463 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k461 + nu]*Gamma[-3/2 + k461 + nu]^3*
     Gamma[-9/5 + k462 + nu]*Gamma[-8/5 + k462 + nu]*Gamma[-7/5 + k462 + nu]*
     Gamma[-6/5 + k462 + nu]*Gamma[-1 + k462 + nu]^2*Gamma[-5/4 + k463 + nu]*
     Gamma[-1 + k463 + nu]*Gamma[-1/2 + k463 + nu]^2*
     Gamma[-4 + 3*(k463 + nu)]*Gamma[-4 + 4*(k463 + nu)])/
    ((-2 + k461 + nu)*(-2 + k462 + nu)^3*(-1 + k462 + nu)*
     (-3 + 2*(k461 + nu))*(-7 + 3*(k461 + nu))*(-5 + 3*(k461 + nu))*
     (-5 + 3*(k462 + nu))*(-4 + 3*(k462 + nu))*(-5 + 4*(k462 + nu))*
     (-3 + 2*(k463 + nu))*(-6 + 5*(k463 + nu))*(-4 + 5*(k463 + nu))*
     (-3 + 5*(k463 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k461 + nu]*Gamma[-5/3 + k461 + nu]*Gamma[-6/5 + k461 + nu]*
     Gamma[-1/2 + k461 + nu]*Gamma[-2 + k462 + nu]^2*Gamma[-5/4 + k462 + nu]*
     Gamma[-3/4 + k462 + nu]*Gamma[-1/2 + k462 + nu]^2*
     Gamma[-3/2 + k463 + nu]*Gamma[-2/3 + k463 + nu]*Gamma[-1/3 + k463 + nu]*
     Gamma[-1/4 + k463 + nu]*Gamma[-2 + 2*(k463 + nu)]*
     Gamma[-6 + 5*(k463 + nu)]), {k461, k462, k463}}, 
  {-((2^(4*nu + 4*(k466 + nu) - 8*(k467 + nu))*
      3^(-2 + 6*nu - 3*(k466 + nu) - 3*(k467 + nu))*
      5^(1 - 5*nu + 5*(k467 + nu))*(3 - 2*(k466 + nu))^2*
      (-11 + 5*(k466 + nu))*(-17 + 11*(k466 + nu))*(-9 + 5*(k467 + nu))*
      (-8 + 5*(k467 + nu))*(-7 + 5*(k467 + nu))*(-16995 + 58921*(k467 + nu) - 
       81243*(k467 + nu)^2 + 55695*(k467 + nu)^3 - 18984*(k467 + nu)^4 + 
       2574*(k467 + nu)^5)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
      Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
      Gamma[-1/4 + nu]*Gamma[-11/5 + k466 + nu]*Gamma[-3/2 + k466 + nu]^3*
      Gamma[-9/5 + k467 + nu]*Gamma[-8/5 + k467 + nu]*Gamma[-7/5 + k467 + nu]*
      Gamma[-6/5 + k467 + nu]*Gamma[-1 + k467 + nu]^2*
      Gamma[-4 + 3*(k467 + nu)]*Gamma[-3 + 3*(k467 + nu)])/
     ((-2 + k466 + nu)*(-2 + k467 + nu)^2*(-1 + k467 + nu)*
      (-3 + 2*(k466 + nu))*(-7 + 3*(k466 + nu))*(-5 + 3*(k466 + nu))*
      (5 - 3*(k467 + nu))^2*(-3 + 2*(k467 + nu))^2*(-4 + 3*(k467 + nu))*
      Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
      Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k466 + nu]*
      Gamma[-5/3 + k466 + nu]*Gamma[-6/5 + k466 + nu]*Gamma[-1/2 + k466 + nu]*
      Gamma[-2 + k467 + nu]^2*Gamma[-3/2 + k467 + nu]*Gamma[-3/4 + k467 + nu]*
      Gamma[-2/3 + k467 + nu]*Gamma[-1/3 + k467 + nu]*Gamma[-1/4 + k467 + nu]*
      Gamma[-6 + 5*(k467 + nu)])), {k466, k467}}, 
  {(2^(-2 + 4*nu + 4*(k468 + nu) - 8*(k469 + nu))*
     3^(-3 + 6*nu - 3*(k468 + nu) - 3*(k469 + nu))*
     5^(1 - 5*nu + 5*(k469 + nu))*(3 - 2*(k468 + nu))^2*(-11 + 5*(k468 + nu))*
     (-17 + 11*(k468 + nu))*(-9 + 5*(k469 + nu))*
     (577440 - 2493252*(k469 + nu) + 4473986*(k469 + nu)^2 - 
      4270971*(k469 + nu)^3 + 2287750*(k469 + nu)^4 - 651987*(k469 + nu)^5 + 
      77238*(k469 + nu)^6)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k468 + nu]*Gamma[-3/2 + k468 + nu]^3*
     Gamma[-9/5 + k469 + nu]*Gamma[-8/5 + k469 + nu]*Gamma[-7/5 + k469 + nu]*
     Gamma[-6/5 + k469 + nu]*Gamma[-1 + k469 + nu]^3)/
    ((-2 + k468 + nu)*(-2 + k469 + nu)^2*(-1 + k469 + nu)*
     (-3 + 2*(k468 + nu))*(-7 + 3*(k468 + nu))*(-5 + 3*(k468 + nu))*
     (-3 + 2*(k469 + nu))^2*(-5 + 3*(k469 + nu))*(-4 + 3*(k469 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k468 + nu]*
     Gamma[-5/3 + k468 + nu]*Gamma[-6/5 + k468 + nu]*Gamma[-1/2 + k468 + nu]*
     Gamma[-2 + k469 + nu]^2*Gamma[-3/2 + k469 + nu]*Gamma[-3/4 + k469 + nu]*
     Gamma[-2/3 + k469 + nu]*Gamma[-1/3 + k469 + nu]*
     Gamma[-1/4 + k469 + nu]), {k468, k469}}, 
  {((-1)^(k471 - k472)*2^(-1 + 4*nu + 4*(k470 + nu) - 8*(k471 + nu))*
     3^(-1 + 6*nu - 3*(k470 + nu) - 3*(k472 + nu))*5^(-5*nu + 5*(k471 + nu))*
     (3 - 2*(k470 + nu))^2*(-11 + 5*(k470 + nu))*(-17 + 11*(k470 + nu))*
     (-5 + 3*(k471 + nu))*(2652 - 7034*(k471 + nu) + 6921*(k471 + nu)^2 - 
      2998*(k471 + nu)^3 + 483*(k471 + nu)^4)*(-5 + 4*(k472 + nu))*
     (648 - 1013*(k472 + nu) + 394*(k472 + nu)^2)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k470 + nu]*Gamma[-3/2 + k470 + nu]^3*
     Gamma[-9/5 + k471 + nu]*Gamma[-5/3 + k471 + nu]*Gamma[-8/5 + k471 + nu]*
     Gamma[-7/5 + k471 + nu]*Gamma[-6/5 + k471 + nu]*Gamma[-1 + k471 + nu]*
     Gamma[-5/4 + k472 + nu]*Gamma[-1 + k472 + nu]*Gamma[-4 + 3*(k472 + nu)]*
     Gamma[-3 + 3*(k472 + nu)])/((-2 + k470 + nu)*(-2 + k471 + nu)^2*
     (-1 + k471 + nu)*(-3 + 2*(k470 + nu))*(-7 + 3*(k470 + nu))*
     (-5 + 3*(k470 + nu))*(-3 + 2*(k471 + nu))*(-5 + 4*(k471 + nu))*
     (-3 + 2*(k472 + nu))*(-5 + 3*(k472 + nu))*(-6 + 5*(k472 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k470 + nu]*
     Gamma[-5/3 + k470 + nu]*Gamma[-6/5 + k470 + nu]*Gamma[-1/2 + k470 + nu]*
     Gamma[-2 + k471 + nu]^2*Gamma[-3/2 + k471 + nu]*Gamma[-5/4 + k471 + nu]*
     Gamma[-3/4 + k471 + nu]*Gamma[-2/3 + k471 + nu]*Gamma[-5/3 + k472 + nu]*
     Gamma[-1/3 + k472 + nu]*Gamma[-1/4 + k472 + nu]*
     Gamma[-6 + 5*(k472 + nu)]), {k470, k471, k472}}, 
  {((-1)^(1 + k474 - k475)*2^(4*nu + 4*(k473 + nu) - 8*(k474 + nu))*
     3^(-2 + 6*nu - 3*(k473 + nu) - 3*(k475 + nu))*
     5^(1 - 5*nu + 5*(k474 + nu))*(3 - 2*(k473 + nu))^2*(-11 + 5*(k473 + nu))*
     (-17 + 11*(k473 + nu))*(-5 + 3*(k474 + nu))*(2652 - 7034*(k474 + nu) + 
      6921*(k474 + nu)^2 - 2998*(k474 + nu)^3 + 483*(k474 + nu)^4)*
     (-5 + 4*(k475 + nu))*(-9 + 7*(k475 + nu))*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k473 + nu]*Gamma[-3/2 + k473 + nu]^3*
     Gamma[-9/5 + k474 + nu]*Gamma[-5/3 + k474 + nu]*Gamma[-8/5 + k474 + nu]*
     Gamma[-7/5 + k474 + nu]*Gamma[-6/5 + k474 + nu]*Gamma[-1 + k474 + nu]*
     Gamma[-5/4 + k475 + nu]*Gamma[-1 + k475 + nu]^2)/
    ((-2 + k473 + nu)*(-2 + k474 + nu)^2*(-1 + k474 + nu)*
     (-3 + 2*(k473 + nu))*(-7 + 3*(k473 + nu))*(-5 + 3*(k473 + nu))*
     (-3 + 2*(k474 + nu))*(-5 + 4*(k474 + nu))*(-3 + 2*(k475 + nu))*
     (-5 + 3*(k475 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k473 + nu]*Gamma[-5/3 + k473 + nu]*Gamma[-6/5 + k473 + nu]*
     Gamma[-1/2 + k473 + nu]*Gamma[-2 + k474 + nu]^2*Gamma[-3/2 + k474 + nu]*
     Gamma[-5/4 + k474 + nu]*Gamma[-3/4 + k474 + nu]*Gamma[-2/3 + k474 + nu]*
     Gamma[-5/3 + k475 + nu]*Gamma[-1/3 + k475 + nu]*
     Gamma[-1/4 + k475 + nu]), {k473, k474, k475}}, 
  {((-1)^(k479 - k480)*2^(1 + 4*nu - 4*(k479 + nu))*
     3^(-3 + 6*nu + 3*(k479 + nu) - 9*(k480 + nu))*
     5^(1 - 5*nu + 5*(k480 + nu))*(3 - 2*(k479 + nu))^2*(-9 + 5*(k479 + nu))*
     (56514 - 127045*(k479 + nu) + 106558*(k479 + nu)^2 - 
      39509*(k479 + nu)^3 + 5462*(k479 + nu)^4)*(-4 + 3*(k480 + nu))*
     (-5 + 4*(k480 + nu))*(-8 + 5*(k480 + nu))*(-7 + 5*(k480 + nu))*
     (-9 + 7*(k480 + nu))*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k479 + nu]*Gamma[-9/5 + k479 + nu]*
     Gamma[-5/3 + k479 + nu]*Gamma[-3/2 + k479 + nu]*
     Gamma[-4/3 + k479 + nu]^2*Gamma[-8/5 + k480 + nu]*
     Gamma[-3/2 + k480 + nu]*Gamma[-7/5 + k480 + nu]*Gamma[-5/4 + k480 + nu]*
     Gamma[-6/5 + k480 + nu]*Gamma[-1 + k480 + nu]^2*Gamma[-4/5 + k480 + nu]*
     Gamma[-4 + 3*(k480 + nu)]*Gamma[-3 + 3*(k480 + nu)])/
    ((-2 + k479 + nu)^2*(-2 + k480 + nu)*(-3 + 2*(k479 + nu))^3*
     (-7 + 3*(k479 + nu))*(-7 + 4*(k479 + nu))*(4 - 3*(k480 + nu))^2*
     (5 - 3*(k480 + nu))^2*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k479 + nu]*Gamma[-2 + k479 + nu]*Gamma[-5/4 + k479 + nu]*
     Gamma[-6/5 + k479 + nu]*Gamma[-4/5 + k479 + nu]*Gamma[-3/4 + k479 + nu]*
     Gamma[-2 + k480 + nu]*Gamma[-5/3 + k480 + nu]^2*
     Gamma[-4/3 + k480 + nu]^2*Gamma[-2/3 + k480 + nu]*
     Gamma[-1/2 + k480 + nu]*Gamma[-1/3 + k480 + nu]*Gamma[-1/4 + k480 + nu]*
     Gamma[-6 + 5*(k480 + nu)]), {k479, k480}}, 
  {((-1)^(1 + k481 - k482)*3^(-5 + 6*nu + 3*(k481 + nu) - 9*(k482 + nu))*
     4^(-1 + 2*nu - 2*(k481 + nu))*5^(1 - 5*nu + 5*(k482 + nu))*
     (3 - 2*(k481 + nu))^2*(-9 + 5*(k481 + nu))*(56514 - 127045*(k481 + nu) + 
      106558*(k481 + nu)^2 - 39509*(k481 + nu)^3 + 5462*(k481 + nu)^4)*
     (-5 + 4*(k482 + nu))*(40320 - 118152*(k482 + nu) + 
      129473*(k482 + nu)^2 - 62859*(k482 + nu)^3 + 11404*(k482 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k481 + nu]*Gamma[-9/5 + k481 + nu]*Gamma[-5/3 + k481 + nu]*
     Gamma[-3/2 + k481 + nu]*Gamma[-4/3 + k481 + nu]^2*
     Gamma[-8/5 + k482 + nu]*Gamma[-3/2 + k482 + nu]*Gamma[-7/5 + k482 + nu]*
     Gamma[-5/4 + k482 + nu]*Gamma[-6/5 + k482 + nu]*Gamma[-1 + k482 + nu]^3*
     Gamma[-4/5 + k482 + nu])/((-2 + k481 + nu)^2*(-2 + k482 + nu)*
     (-3 + 2*(k481 + nu))^3*(-7 + 3*(k481 + nu))*(-7 + 4*(k481 + nu))*
     (4 - 3*(k482 + nu))^2*(5 - 3*(k482 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k481 + nu]*Gamma[-2 + k481 + nu]*
     Gamma[-5/4 + k481 + nu]*Gamma[-6/5 + k481 + nu]*Gamma[-4/5 + k481 + nu]*
     Gamma[-3/4 + k481 + nu]*Gamma[-2 + k482 + nu]*Gamma[-5/3 + k482 + nu]^2*
     Gamma[-4/3 + k482 + nu]^2*Gamma[-2/3 + k482 + nu]*
     Gamma[-1/2 + k482 + nu]*Gamma[-1/3 + k482 + nu]*
     Gamma[-1/4 + k482 + nu]), {k481, k482}}, 
  {((-1)^(1 + k484 - k485)*2^(-3 + 4*nu - 10*(k484 + nu) + 6*(k485 + nu))*
     3^(-1 + 6*nu - 6*(k485 + nu))*5^(-5*nu + 5*(k484 + nu))*
     (-9078 + 14639*(k484 + nu) - 7820*(k484 + nu)^2 + 1383*(k484 + nu)^3)*
     (-3 + 2*(k485 + nu))*(47152896 - 303140768*(k485 + nu) + 
      876131616*(k485 + nu)^2 - 1499440622*(k485 + nu)^3 + 
      1683218333*(k485 + nu)^4 - 1295327440*(k485 + nu)^5 + 
      692216058*(k485 + nu)^6 - 253705310*(k485 + nu)^7 + 
      61046565*(k485 + nu)^8 - 8709812*(k485 + nu)^9 + 559636*(k485 + nu)^10)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k484 + nu]*Gamma[-9/5 + k484 + nu]*Gamma[-8/5 + k484 + nu]*
     Gamma[-3/2 + k484 + nu]*Gamma[-7/5 + k484 + nu]*
     Gamma[-7/4 + k485 + nu]^2*Gamma[-3/2 + k485 + nu]*
     Gamma[-5/4 + k485 + nu]^2*Gamma[-1 + k485 + nu]^3*
     Gamma[-4 + 3*(k485 + nu)]*Gamma[-4 + 4*(k485 + nu)])/
    ((-2 + k484 + nu)*(-2 + k485 + nu)^4*(-1 + k485 + nu)*
     (7 - 4*(k484 + nu))^2*(3 - 2*(k485 + nu))^2*(-7 + 3*(k485 + nu))*
     (-5 + 3*(k485 + nu))*(-8 + 5*(k485 + nu))*(-6 + 5*(k485 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-2 + k484 + nu]*
     Gamma[-7/4 + k484 + nu]^2*Gamma[-5/4 + k484 + nu]^2*
     Gamma[-7/3 + k485 + nu]*Gamma[-2 + k485 + nu]*Gamma[-5/3 + k485 + nu]*
     Gamma[-3/4 + k485 + nu]*Gamma[-2/3 + k485 + nu]*Gamma[-1/2 + k485 + nu]*
     Gamma[-1/3 + k485 + nu]*Gamma[-1/4 + k485 + nu]*
     Gamma[-2 + 2*(k485 + nu)]*Gamma[-6 + 5*(k485 + nu)]), {k484, k485}}, 
  {((-1)^(1 + k486 - k488)*2^(-1 + 4*nu - 10*(k486 + nu) + 4*(k487 + nu) + 
       2*(k488 + nu))*3^(-1 + 6*nu - 3*(k487 + nu) - 3*(k488 + nu))*
     5^(-1 - 5*nu + 5*(k486 + nu))*(-9078 + 14639*(k486 + nu) - 
      7820*(k486 + nu)^2 + 1383*(k486 + nu)^3)*(7 - 4*(k487 + nu))^2*
     (-3 + 2*(k487 + nu))^2*(-182336 + 883720*(k487 + nu) - 
      1837046*(k487 + nu)^2 + 2123349*(k487 + nu)^3 - 1473833*(k487 + nu)^4 + 
      614305*(k487 + nu)^5 - 142353*(k487 + nu)^6 + 14146*(k487 + nu)^7)*
     (-4 + 3*(k488 + nu))*(-540 + 2051*(k488 + nu) - 2491*(k488 + nu)^2 + 
      966*(k488 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k486 + nu]*Gamma[-9/5 + k486 + nu]*
     Gamma[-8/5 + k486 + nu]*Gamma[-3/2 + k486 + nu]*Gamma[-7/5 + k486 + nu]*
     Gamma[-7/4 + k487 + nu]^2*Gamma[-3/2 + k487 + nu]^2*
     Gamma[-5/4 + k487 + nu]*Gamma[-1 + k487 + nu]^2*Gamma[-5/4 + k488 + nu]*
     Gamma[-1 + k488 + nu]*Gamma[-1/2 + k488 + nu]^2*
     Gamma[-4 + 3*(k488 + nu)]*Gamma[-4 + 4*(k488 + nu)])/
    ((-2 + k486 + nu)*(-2 + k487 + nu)^3*(-1 + k487 + nu)*
     (7 - 4*(k486 + nu))^2*(-7 + 3*(k487 + nu))*(-5 + 3*(k487 + nu))*
     (-4 + 3*(k487 + nu))*(-7 + 4*(k487 + nu))*(-8 + 5*(k487 + nu))*
     (-7 + 5*(k487 + nu))*(-6 + 5*(k487 + nu))*(-3 + 2*(k488 + nu))*
     (-6 + 5*(k488 + nu))*(-4 + 5*(k488 + nu))*(-3 + 5*(k488 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-2 + k486 + nu]*
     Gamma[-7/4 + k486 + nu]^2*Gamma[-5/4 + k486 + nu]^2*
     Gamma[-7/3 + k487 + nu]*Gamma[-2 + k487 + nu]*Gamma[-5/3 + k487 + nu]*
     Gamma[-3/4 + k487 + nu]*Gamma[-1/2 + k487 + nu]^3*
     Gamma[-3/2 + k488 + nu]*Gamma[-2/3 + k488 + nu]*Gamma[-1/3 + k488 + nu]*
     Gamma[-1/4 + k488 + nu]*Gamma[-2 + 2*(k488 + nu)]*
     Gamma[-6 + 5*(k488 + nu)]), {k486, k487, k488}}, 
  {((-1)^(k491 - k492)*2^(-3 + 4*nu - 10*(k491 + nu) + 6*(k492 + nu))*
     3^(-1 + 6*nu - 6*(k492 + nu))*5^(-5*nu + 5*(k491 + nu))*
     (-9078 + 14639*(k491 + nu) - 7820*(k491 + nu)^2 + 1383*(k491 + nu)^3)*
     (7 - 4*(k492 + nu))^2*(-5 + 4*(k492 + nu))*
     (855232 - 4425384*(k492 + nu) + 10016518*(k492 + nu)^2 - 
      12952703*(k492 + nu)^3 + 10466062*(k492 + nu)^4 - 
      5410890*(k492 + nu)^5 + 1747866*(k492 + nu)^6 - 322543*(k492 + nu)^7 + 
      26034*(k492 + nu)^8)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k491 + nu]*Gamma[-9/5 + k491 + nu]*
     Gamma[-8/5 + k491 + nu]*Gamma[-3/2 + k491 + nu]*Gamma[-7/5 + k491 + nu]*
     Gamma[-7/4 + k492 + nu]^2*Gamma[-3/2 + k492 + nu]*
     Gamma[-5/4 + k492 + nu]^2*Gamma[-1 + k492 + nu]^2*
     Gamma[-4 + 3*(k492 + nu)]*Gamma[-3 + 3*(k492 + nu)])/
    ((-2 + k491 + nu)*(-2 + k492 + nu)^4*(-1 + k492 + nu)*
     (7 - 4*(k491 + nu))^2*(-7 + 3*(k492 + nu))*(-5 + 3*(k492 + nu))^2*
     (-4 + 3*(k492 + nu))*(-7 + 4*(k492 + nu))*(-6 + 5*(k492 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-2 + k491 + nu]*
     Gamma[-7/4 + k491 + nu]^2*Gamma[-5/4 + k491 + nu]^2*
     Gamma[-7/3 + k492 + nu]*Gamma[-2 + k492 + nu]*Gamma[-5/3 + k492 + nu]*
     Gamma[-3/4 + k492 + nu]*Gamma[-2/3 + k492 + nu]*Gamma[-1/2 + k492 + nu]*
     Gamma[-1/3 + k492 + nu]*Gamma[-1/4 + k492 + nu]*
     Gamma[-6 + 5*(k492 + nu)]), {k491, k492}}, 
  {((-1)^(1 + k493 - k495)*2^(-2 + 4*nu - 10*(k493 + nu) + 6*(k494 + nu))*
     3^(-3 + 6*nu + 3*(k494 + nu) - 9*(k495 + nu))*
     5^(-5*nu + 5*(k493 + nu) - 5*(k494 + nu) + 5*(k495 + nu))*
     (-9078 + 14639*(k493 + nu) - 7820*(k493 + nu)^2 + 1383*(k493 + nu)^3)*
     (7 - 4*(k494 + nu))^2*(-3 + 2*(k494 + nu))*(36288 - 143086*(k494 + nu) + 
      234331*(k494 + nu)^2 - 204041*(k494 + nu)^3 + 99643*(k494 + nu)^4 - 
      25881*(k494 + nu)^5 + 2794*(k494 + nu)^6)*(-7 + 5*(k495 + nu))*
     (300 - 425*(k495 + nu) + 149*(k495 + nu)^2)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k493 + nu]*Gamma[-9/5 + k493 + nu]*Gamma[-8/5 + k493 + nu]*
     Gamma[-3/2 + k493 + nu]*Gamma[-7/5 + k493 + nu]*
     Gamma[-7/4 + k494 + nu]^2*Gamma[-5/3 + k494 + nu]*
     Gamma[-4/3 + k494 + nu]^2*Gamma[-5/4 + k494 + nu]*
     Gamma[-8/5 + k495 + nu]*Gamma[-3/2 + k495 + nu]*Gamma[-7/5 + k495 + nu]*
     Gamma[-5/4 + k495 + nu]*Gamma[-6/5 + k495 + nu]*Gamma[-1 + k495 + nu]^3*
     Gamma[-4/5 + k495 + nu]*Gamma[-4 + 3*(k495 + nu)]*
     Gamma[-4 + 4*(k495 + nu)])/((-2 + k493 + nu)*(-2 + k494 + nu)*
     (-1 + k494 + nu)*(-2 + k495 + nu)*(7 - 4*(k493 + nu))^2*
     (3 - 2*(k494 + nu))^2*(-7 + 3*(k494 + nu))*(-7 + 4*(k494 + nu))*
     (-8 + 5*(k494 + nu))*(-7 + 5*(k494 + nu))*(-6 + 5*(k494 + nu))*
     (5 - 3*(k495 + nu))^2*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-2 + k493 + nu]*Gamma[-7/4 + k493 + nu]^2*
     Gamma[-5/4 + k493 + nu]^2*Gamma[-7/3 + k494 + nu]*
     Gamma[-8/5 + k494 + nu]*Gamma[-7/5 + k494 + nu]*Gamma[-6/5 + k494 + nu]*
     Gamma[-4/5 + k494 + nu]*Gamma[-3/4 + k494 + nu]*Gamma[-2 + k495 + nu]*
     Gamma[-5/3 + k495 + nu]^2*Gamma[-4/3 + k495 + nu]^2*
     Gamma[-2/3 + k495 + nu]*Gamma[-1/2 + k495 + nu]*Gamma[-1/3 + k495 + nu]*
     Gamma[-1/4 + k495 + nu]*Gamma[-2 + 2*(k495 + nu)]*
     Gamma[-6 + 5*(k495 + nu)]), {k493, k494, k495}}, 
  {((-1)^(1 + k496 - k499)*2^(-2 + 4*nu - 10*(k496 + nu) + 6*(k497 + nu) - 
       2*(k498 + nu) + 2*(k499 + nu))*3^(-3 + 6*nu + 3*(k497 + nu) - 
       6*(k498 + nu) - 3*(k499 + nu))*5^(-1 - 5*nu + 5*(k496 + nu) - 
       5*(k497 + nu) + 5*(k498 + nu))*(-9078 + 14639*(k496 + nu) - 
      7820*(k496 + nu)^2 + 1383*(k496 + nu)^3)*(7 - 4*(k497 + nu))^2*
     (-3 + 2*(k497 + nu))*(36288 - 143086*(k497 + nu) + 
      234331*(k497 + nu)^2 - 204041*(k497 + nu)^3 + 99643*(k497 + nu)^4 - 
      25881*(k497 + nu)^5 + 2794*(k497 + nu)^6)*(-3 + 2*(k498 + nu))^2*
     (-480 + 1096*(k498 + nu) - 831*(k498 + nu)^2 + 209*(k498 + nu)^3)*
     (-4 + 3*(k499 + nu))*(-540 + 2051*(k499 + nu) - 2491*(k499 + nu)^2 + 
      966*(k499 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k496 + nu]*Gamma[-9/5 + k496 + nu]*
     Gamma[-8/5 + k496 + nu]*Gamma[-3/2 + k496 + nu]*Gamma[-7/5 + k496 + nu]*
     Gamma[-7/4 + k497 + nu]^2*Gamma[-5/3 + k497 + nu]*
     Gamma[-4/3 + k497 + nu]^2*Gamma[-5/4 + k497 + nu]*
     Gamma[-8/5 + k498 + nu]*Gamma[-3/2 + k498 + nu]^2*
     Gamma[-7/5 + k498 + nu]*Gamma[-6/5 + k498 + nu]*Gamma[-1 + k498 + nu]^2*
     Gamma[-4/5 + k498 + nu]*Gamma[-5/4 + k499 + nu]*Gamma[-1 + k499 + nu]*
     Gamma[-1/2 + k499 + nu]^2*Gamma[-4 + 3*(k499 + nu)]*
     Gamma[-4 + 4*(k499 + nu)])/((-2 + k496 + nu)*(-2 + k497 + nu)*
     (-1 + k497 + nu)*(-2 + k498 + nu)*(7 - 4*(k496 + nu))^2*
     (3 - 2*(k497 + nu))^2*(-7 + 3*(k497 + nu))*(-7 + 4*(k497 + nu))*
     (-8 + 5*(k497 + nu))*(-7 + 5*(k497 + nu))*(-6 + 5*(k497 + nu))*
     (4 - 3*(k498 + nu))^2*(5 - 3*(k498 + nu))^2*(-3 + 2*(k499 + nu))*
     (-6 + 5*(k499 + nu))*(-4 + 5*(k499 + nu))*(-3 + 5*(k499 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-2 + k496 + nu]*
     Gamma[-7/4 + k496 + nu]^2*Gamma[-5/4 + k496 + nu]^2*
     Gamma[-7/3 + k497 + nu]*Gamma[-8/5 + k497 + nu]*Gamma[-7/5 + k497 + nu]*
     Gamma[-6/5 + k497 + nu]*Gamma[-4/5 + k497 + nu]*Gamma[-3/4 + k497 + nu]*
     Gamma[-2 + k498 + nu]*Gamma[-5/3 + k498 + nu]^2*
     Gamma[-4/3 + k498 + nu]^2*Gamma[-1/2 + k498 + nu]^3*
     Gamma[-3/2 + k499 + nu]*Gamma[-2/3 + k499 + nu]*Gamma[-1/3 + k499 + nu]*
     Gamma[-1/4 + k499 + nu]*Gamma[-2 + 2*(k499 + nu)]*
     Gamma[-6 + 5*(k499 + nu)]), {k496, k497, k498, k499}}, 
  {((-1)^(k503 - k505)*2^(4*nu - 10*(k503 + nu) + 6*(k504 + nu))*
     3^(-2 + 6*nu + 3*(k504 + nu) - 9*(k505 + nu))*
     5^(-5*nu + 5*(k503 + nu) - 5*(k504 + nu) + 5*(k505 + nu))*
     (-9078 + 14639*(k503 + nu) - 7820*(k503 + nu)^2 + 1383*(k503 + nu)^3)*
     (7 - 4*(k504 + nu))^2*(-3 + 2*(k504 + nu))*(36288 - 143086*(k504 + nu) + 
      234331*(k504 + nu)^2 - 204041*(k504 + nu)^3 + 99643*(k504 + nu)^4 - 
      25881*(k504 + nu)^5 + 2794*(k504 + nu)^6)*(-4 + 3*(k505 + nu))*
     (-5 + 4*(k505 + nu))*(-8 + 5*(k505 + nu))*(-7 + 5*(k505 + nu))*
     (-9 + 7*(k505 + nu))*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k503 + nu]*Gamma[-9/5 + k503 + nu]*
     Gamma[-8/5 + k503 + nu]*Gamma[-3/2 + k503 + nu]*Gamma[-7/5 + k503 + nu]*
     Gamma[-7/4 + k504 + nu]^2*Gamma[-5/3 + k504 + nu]*
     Gamma[-4/3 + k504 + nu]^2*Gamma[-5/4 + k504 + nu]*
     Gamma[-8/5 + k505 + nu]*Gamma[-3/2 + k505 + nu]*Gamma[-7/5 + k505 + nu]*
     Gamma[-5/4 + k505 + nu]*Gamma[-6/5 + k505 + nu]*Gamma[-1 + k505 + nu]^2*
     Gamma[-4/5 + k505 + nu]*Gamma[-4 + 3*(k505 + nu)]*
     Gamma[-3 + 3*(k505 + nu)])/((-2 + k503 + nu)*(-2 + k504 + nu)*
     (-1 + k504 + nu)*(-2 + k505 + nu)*(7 - 4*(k503 + nu))^2*
     (3 - 2*(k504 + nu))^2*(-7 + 3*(k504 + nu))*(-7 + 4*(k504 + nu))*
     (-8 + 5*(k504 + nu))*(-7 + 5*(k504 + nu))*(-6 + 5*(k504 + nu))*
     (4 - 3*(k505 + nu))^2*(5 - 3*(k505 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-2 + k503 + nu]*Gamma[-7/4 + k503 + nu]^2*
     Gamma[-5/4 + k503 + nu]^2*Gamma[-7/3 + k504 + nu]*
     Gamma[-8/5 + k504 + nu]*Gamma[-7/5 + k504 + nu]*Gamma[-6/5 + k504 + nu]*
     Gamma[-4/5 + k504 + nu]*Gamma[-3/4 + k504 + nu]*Gamma[-2 + k505 + nu]*
     Gamma[-5/3 + k505 + nu]^2*Gamma[-4/3 + k505 + nu]^2*
     Gamma[-2/3 + k505 + nu]*Gamma[-1/2 + k505 + nu]*Gamma[-1/3 + k505 + nu]*
     Gamma[-1/4 + k505 + nu]*Gamma[-6 + 5*(k505 + nu)]), {k503, k504, k505}}, 
  {((-1)^(2 + k508 - k510)*2^(-2 + 4*nu - 10*(k508 + nu) + 12*(k509 + nu) - 
       6*(k510 + nu))*3^(-1 + 6*nu - 6*(k510 + nu))*
     5^(-5*nu + 5*(k508 + nu) - 5*(k509 + nu) + 5*(k510 + nu))*
     (-9078 + 14639*(k508 + nu) - 7820*(k508 + nu)^2 + 1383*(k508 + nu)^3)*
     (-3 + 2*(k509 + nu))*(109648 - 413326*(k509 + nu) + 
      643431*(k509 + nu)^2 - 529193*(k509 + nu)^3 + 242367*(k509 + nu)^4 - 
      58561*(k509 + nu)^5 + 5826*(k509 + nu)^6)*(-8 + 5*(k510 + nu))*
     (-7 + 5*(k510 + nu))*(-9 + 7*(k510 + nu))*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k508 + nu]*Gamma[-9/5 + k508 + nu]*Gamma[-8/5 + k508 + nu]*
     Gamma[-3/2 + k508 + nu]*Gamma[-7/5 + k508 + nu]*Gamma[-2 + k509 + nu]*
     Gamma[-7/4 + k509 + nu]^2*Gamma[-4/3 + k509 + nu]*
     Gamma[-5/4 + k509 + nu]^2*Gamma[-8/5 + k510 + nu]*
     Gamma[-3/2 + k510 + nu]*Gamma[-7/5 + k510 + nu]*Gamma[-6/5 + k510 + nu]*
     Gamma[-1 + k510 + nu]^4*Gamma[-4/5 + k510 + nu]*
     Gamma[-4 + 3*(k510 + nu)]*Gamma[-4 + 4*(k510 + nu)])/
    ((-2 + k508 + nu)*(-1 + k509 + nu)*(-2 + k510 + nu)^2*
     (7 - 4*(k508 + nu))^2*(3 - 2*(k509 + nu))^2*(-7 + 3*(k509 + nu))*
     (-8 + 5*(k509 + nu))*(-7 + 5*(k509 + nu))*(-6 + 5*(k509 + nu))*
     (-5 + 3*(k510 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-2 + k508 + nu]*Gamma[-7/4 + k508 + nu]^2*
     Gamma[-5/4 + k508 + nu]^2*Gamma[-7/3 + k509 + nu]*
     Gamma[-8/5 + k509 + nu]*Gamma[-7/5 + k509 + nu]*Gamma[-6/5 + k509 + nu]*
     Gamma[-1 + k509 + nu]*Gamma[-4/5 + k509 + nu]*Gamma[-2 + k510 + nu]^2*
     Gamma[-5/3 + k510 + nu]*Gamma[-4/3 + k510 + nu]*Gamma[-3/4 + k510 + nu]*
     Gamma[-2/3 + k510 + nu]*Gamma[-1/2 + k510 + nu]*Gamma[-1/3 + k510 + nu]*
     Gamma[-1/4 + k510 + nu]*Gamma[-2 + 2*(k510 + nu)]*
     Gamma[-6 + 5*(k510 + nu)]), {k508, k509, k510}}, 
  {((-1)^(1 + k511 - k513)*2^(-5 + 4*nu - 10*(k511 + nu) + 12*(k512 + nu) - 
       6*(k513 + nu))*3^(-1 + 6*nu - 6*(k513 + nu))*
     5^(-5*nu + 5*(k511 + nu) - 5*(k512 + nu) + 5*(k513 + nu))*
     (-9078 + 14639*(k511 + nu) - 7820*(k511 + nu)^2 + 1383*(k511 + nu)^3)*
     (-3 + 2*(k512 + nu))*(109648 - 413326*(k512 + nu) + 
      643431*(k512 + nu)^2 - 529193*(k512 + nu)^3 + 242367*(k512 + nu)^4 - 
      58561*(k512 + nu)^5 + 5826*(k512 + nu)^6)*(-8 + 5*(k513 + nu))*
     (-7 + 5*(k513 + nu))*(-3120 + 6785*(k513 + nu) - 4893*(k513 + nu)^2 + 
      1170*(k513 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k511 + nu]*Gamma[-9/5 + k511 + nu]*
     Gamma[-8/5 + k511 + nu]*Gamma[-3/2 + k511 + nu]*Gamma[-7/5 + k511 + nu]*
     Gamma[-2 + k512 + nu]*Gamma[-7/4 + k512 + nu]^2*Gamma[-4/3 + k512 + nu]*
     Gamma[-5/4 + k512 + nu]^2*Gamma[-8/5 + k513 + nu]*
     Gamma[-3/2 + k513 + nu]*Gamma[-7/5 + k513 + nu]*Gamma[-6/5 + k513 + nu]*
     Gamma[-1 + k513 + nu]^3*Gamma[-4/5 + k513 + nu]*
     Gamma[-4 + 3*(k513 + nu)]*Gamma[-3 + 3*(k513 + nu)])/
    ((-2 + k511 + nu)*(-1 + k512 + nu)*(-2 + k513 + nu)^2*
     (7 - 4*(k511 + nu))^2*(3 - 2*(k512 + nu))^2*(-7 + 3*(k512 + nu))*
     (-8 + 5*(k512 + nu))*(-7 + 5*(k512 + nu))*(-6 + 5*(k512 + nu))*
     (-5 + 3*(k513 + nu))^2*(-4 + 3*(k513 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-2 + k511 + nu]*Gamma[-7/4 + k511 + nu]^2*
     Gamma[-5/4 + k511 + nu]^2*Gamma[-7/3 + k512 + nu]*
     Gamma[-8/5 + k512 + nu]*Gamma[-7/5 + k512 + nu]*Gamma[-6/5 + k512 + nu]*
     Gamma[-1 + k512 + nu]*Gamma[-4/5 + k512 + nu]*Gamma[-2 + k513 + nu]^2*
     Gamma[-5/3 + k513 + nu]*Gamma[-4/3 + k513 + nu]*Gamma[-3/4 + k513 + nu]*
     Gamma[-2/3 + k513 + nu]*Gamma[-1/2 + k513 + nu]*Gamma[-1/3 + k513 + nu]*
     Gamma[-1/4 + k513 + nu]*Gamma[-6 + 5*(k513 + nu)]), {k511, k512, k513}}, 
  {((-1)^(k516 - k517)*2^(-1 + 4*nu - 10*(k516 + nu) + 6*(k517 + nu))*
     3^(-1 + 6*nu - 6*(k517 + nu))*5^(-5*nu + 5*(k516 + nu))*
     (-9078 + 14639*(k516 + nu) - 7820*(k516 + nu)^2 + 1383*(k516 + nu)^3)*
     (5 - 4*(k517 + nu))^2*(7 - 4*(k517 + nu))^2*(-3 + 2*(k517 + nu))*
     (3843840 - 25522144*(k517 + nu) + 76208784*(k517 + nu)^2 - 
      134805746*(k517 + nu)^3 + 156487051*(k517 + nu)^4 - 
      124602170*(k517 + nu)^5 + 68940712*(k517 + nu)^6 - 
      26179228*(k517 + nu)^7 + 6531369*(k517 + nu)^8 - 966936*(k517 + nu)^9 + 
      64516*(k517 + nu)^10)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-11/5 + k516 + nu]*
     Gamma[-9/5 + k516 + nu]*Gamma[-8/5 + k516 + nu]*Gamma[-3/2 + k516 + nu]*
     Gamma[-7/5 + k516 + nu]*Gamma[-7/4 + k517 + nu]^2*
     Gamma[-3/2 + k517 + nu]*Gamma[-5/4 + k517 + nu]^2*
     Gamma[-1 + k517 + nu]^3)/((-2 + k516 + nu)*(-2 + k517 + nu)^4*
     (-1 + k517 + nu)*(7 - 4*(k516 + nu))^2*(3 - 2*(k517 + nu))^2*
     (-7 + 3*(k517 + nu))*(-5 + 3*(k517 + nu))*(-4 + 3*(k517 + nu))*
     (-7 + 4*(k517 + nu))*(-5 + 4*(k517 + nu))*(-8 + 5*(k517 + nu))*
     (-7 + 5*(k517 + nu))*(-6 + 5*(k517 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-2 + k516 + nu]*Gamma[-7/4 + k516 + nu]^2*
     Gamma[-5/4 + k516 + nu]^2*Gamma[-7/3 + k517 + nu]*Gamma[-2 + k517 + nu]*
     Gamma[-5/3 + k517 + nu]*Gamma[-3/4 + k517 + nu]*Gamma[-2/3 + k517 + nu]*
     Gamma[-1/2 + k517 + nu]*Gamma[-1/3 + k517 + nu]*
     Gamma[-1/4 + k517 + nu]), {k516, k517}}, 
  {((-1)^(1 + k518 - k520)*2^(-1 + 4*nu - 10*(k518 + nu) + 6*(k519 + nu))*
     3^(-1 + 6*nu - 3*(k519 + nu) - 3*(k520 + nu))*
     5^(-1 - 5*nu + 5*(k518 + nu))*(-9078 + 14639*(k518 + nu) - 
      7820*(k518 + nu)^2 + 1383*(k518 + nu)^3)*(7 - 4*(k519 + nu))^2*
     (-188 + 429*(k519 + nu) - 313*(k519 + nu)^2 + 74*(k519 + nu)^3)*
     (-5 + 4*(k520 + nu))*(648 - 1013*(k520 + nu) + 394*(k520 + nu)^2)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k518 + nu]*Gamma[-9/5 + k518 + nu]*Gamma[-8/5 + k518 + nu]*
     Gamma[-3/2 + k518 + nu]*Gamma[-7/5 + k518 + nu]*
     Gamma[-7/4 + k519 + nu]^2*Gamma[-3/2 + k519 + nu]*
     Gamma[-5/4 + k519 + nu]*Gamma[-1 + k519 + nu]*Gamma[-5/4 + k520 + nu]*
     Gamma[-1 + k520 + nu]*Gamma[-4 + 3*(k520 + nu)]*
     Gamma[-3 + 3*(k520 + nu)])/((-2 + k518 + nu)*(-2 + k519 + nu)^2*
     (7 - 4*(k518 + nu))^2*(-7 + 3*(k519 + nu))*(-4 + 3*(k519 + nu))*
     (-7 + 4*(k519 + nu))*(-3 + 2*(k520 + nu))*(-5 + 3*(k520 + nu))*
     (-6 + 5*(k520 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-2 + k518 + nu]*Gamma[-7/4 + k518 + nu]^2*
     Gamma[-5/4 + k518 + nu]^2*Gamma[-7/3 + k519 + nu]*Gamma[-2 + k519 + nu]*
     Gamma[-3/4 + k519 + nu]*Gamma[-2/3 + k519 + nu]*Gamma[-1/2 + k519 + nu]*
     Gamma[-5/3 + k520 + nu]*Gamma[-1/3 + k520 + nu]*Gamma[-1/4 + k520 + nu]*
     Gamma[-6 + 5*(k520 + nu)]), {k518, k519, k520}}, 
  {((-1)^(k521 - k523)*2^(4*nu - 10*(k521 + nu) + 6*(k522 + nu))*
     3^(-2 + 6*nu - 3*(k522 + nu) - 3*(k523 + nu))*5^(-5*nu + 5*(k521 + nu))*
     (-9078 + 14639*(k521 + nu) - 7820*(k521 + nu)^2 + 1383*(k521 + nu)^3)*
     (7 - 4*(k522 + nu))^2*(-188 + 429*(k522 + nu) - 313*(k522 + nu)^2 + 
      74*(k522 + nu)^3)*(-5 + 4*(k523 + nu))*(-9 + 7*(k523 + nu))*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k521 + nu]*Gamma[-9/5 + k521 + nu]*Gamma[-8/5 + k521 + nu]*
     Gamma[-3/2 + k521 + nu]*Gamma[-7/5 + k521 + nu]*
     Gamma[-7/4 + k522 + nu]^2*Gamma[-3/2 + k522 + nu]*
     Gamma[-5/4 + k522 + nu]*Gamma[-1 + k522 + nu]*Gamma[-5/4 + k523 + nu]*
     Gamma[-1 + k523 + nu]^2)/((-2 + k521 + nu)*(-2 + k522 + nu)^2*
     (7 - 4*(k521 + nu))^2*(-7 + 3*(k522 + nu))*(-4 + 3*(k522 + nu))*
     (-7 + 4*(k522 + nu))*(-3 + 2*(k523 + nu))*(-5 + 3*(k523 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-2 + k521 + nu]*
     Gamma[-7/4 + k521 + nu]^2*Gamma[-5/4 + k521 + nu]^2*
     Gamma[-7/3 + k522 + nu]*Gamma[-2 + k522 + nu]*Gamma[-3/4 + k522 + nu]*
     Gamma[-2/3 + k522 + nu]*Gamma[-1/2 + k522 + nu]*Gamma[-5/3 + k523 + nu]*
     Gamma[-1/3 + k523 + nu]*Gamma[-1/4 + k523 + nu]), {k521, k522, k523}}, 
  {((-1)^(k526 - k528)*2^(1 + 4*nu - 10*(k526 + nu) + 6*(k527 + nu))*
     3^(-2 + 6*nu + 3*(k527 + nu) - 9*(k528 + nu))*
     5^(-5*nu + 5*(k526 + nu) - 5*(k527 + nu) + 5*(k528 + nu))*
     (-9078 + 14639*(k526 + nu) - 7820*(k526 + nu)^2 + 1383*(k526 + nu)^3)*
     (7 - 4*(k527 + nu))^2*(-3 + 2*(k527 + nu))*(36288 - 143086*(k527 + nu) + 
      234331*(k527 + nu)^2 - 204041*(k527 + nu)^3 + 99643*(k527 + nu)^4 - 
      25881*(k527 + nu)^5 + 2794*(k527 + nu)^6)*(-4 + 3*(k528 + nu))*
     (-5 + 4*(k528 + nu))*(-8 + 5*(k528 + nu))*(-7 + 5*(k528 + nu))*
     (-9 + 7*(k528 + nu))*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k526 + nu]*Gamma[-9/5 + k526 + nu]*
     Gamma[-8/5 + k526 + nu]*Gamma[-3/2 + k526 + nu]*Gamma[-7/5 + k526 + nu]*
     Gamma[-7/4 + k527 + nu]^2*Gamma[-5/3 + k527 + nu]*
     Gamma[-4/3 + k527 + nu]^2*Gamma[-5/4 + k527 + nu]*
     Gamma[-8/5 + k528 + nu]*Gamma[-3/2 + k528 + nu]*Gamma[-7/5 + k528 + nu]*
     Gamma[-5/4 + k528 + nu]*Gamma[-6/5 + k528 + nu]*Gamma[-1 + k528 + nu]^2*
     Gamma[-4/5 + k528 + nu]*Gamma[-4 + 3*(k528 + nu)]*
     Gamma[-3 + 3*(k528 + nu)])/((-2 + k526 + nu)*(-2 + k527 + nu)*
     (-1 + k527 + nu)*(-2 + k528 + nu)*(7 - 4*(k526 + nu))^2*
     (3 - 2*(k527 + nu))^2*(-7 + 3*(k527 + nu))*(-7 + 4*(k527 + nu))*
     (-8 + 5*(k527 + nu))*(-7 + 5*(k527 + nu))*(-6 + 5*(k527 + nu))*
     (4 - 3*(k528 + nu))^2*(5 - 3*(k528 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-2 + k526 + nu]*Gamma[-7/4 + k526 + nu]^2*
     Gamma[-5/4 + k526 + nu]^2*Gamma[-7/3 + k527 + nu]*
     Gamma[-8/5 + k527 + nu]*Gamma[-7/5 + k527 + nu]*Gamma[-6/5 + k527 + nu]*
     Gamma[-4/5 + k527 + nu]*Gamma[-3/4 + k527 + nu]*Gamma[-2 + k528 + nu]*
     Gamma[-5/3 + k528 + nu]^2*Gamma[-4/3 + k528 + nu]^2*
     Gamma[-2/3 + k528 + nu]*Gamma[-1/2 + k528 + nu]*Gamma[-1/3 + k528 + nu]*
     Gamma[-1/4 + k528 + nu]*Gamma[-6 + 5*(k528 + nu)]), {k526, k527, k528}}, 
  {((-1)^(1 + k529 - k531)*2^(-2 + 4*nu - 10*(k529 + nu) + 6*(k530 + nu))*
     3^(-4 + 6*nu + 3*(k530 + nu) - 9*(k531 + nu))*
     5^(-5*nu + 5*(k529 + nu) - 5*(k530 + nu) + 5*(k531 + nu))*
     (-9078 + 14639*(k529 + nu) - 7820*(k529 + nu)^2 + 1383*(k529 + nu)^3)*
     (7 - 4*(k530 + nu))^2*(-3 + 2*(k530 + nu))*(36288 - 143086*(k530 + nu) + 
      234331*(k530 + nu)^2 - 204041*(k530 + nu)^3 + 99643*(k530 + nu)^4 - 
      25881*(k530 + nu)^5 + 2794*(k530 + nu)^6)*(-5 + 4*(k531 + nu))*
     (40320 - 118152*(k531 + nu) + 129473*(k531 + nu)^2 - 
      62859*(k531 + nu)^3 + 11404*(k531 + nu)^4)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k529 + nu]*Gamma[-9/5 + k529 + nu]*Gamma[-8/5 + k529 + nu]*
     Gamma[-3/2 + k529 + nu]*Gamma[-7/5 + k529 + nu]*
     Gamma[-7/4 + k530 + nu]^2*Gamma[-5/3 + k530 + nu]*
     Gamma[-4/3 + k530 + nu]^2*Gamma[-5/4 + k530 + nu]*
     Gamma[-8/5 + k531 + nu]*Gamma[-3/2 + k531 + nu]*Gamma[-7/5 + k531 + nu]*
     Gamma[-5/4 + k531 + nu]*Gamma[-6/5 + k531 + nu]*Gamma[-1 + k531 + nu]^3*
     Gamma[-4/5 + k531 + nu])/((-2 + k529 + nu)*(-2 + k530 + nu)*
     (-1 + k530 + nu)*(-2 + k531 + nu)*(7 - 4*(k529 + nu))^2*
     (3 - 2*(k530 + nu))^2*(-7 + 3*(k530 + nu))*(-7 + 4*(k530 + nu))*
     (-8 + 5*(k530 + nu))*(-7 + 5*(k530 + nu))*(-6 + 5*(k530 + nu))*
     (4 - 3*(k531 + nu))^2*(5 - 3*(k531 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-2 + k529 + nu]*Gamma[-7/4 + k529 + nu]^2*
     Gamma[-5/4 + k529 + nu]^2*Gamma[-7/3 + k530 + nu]*
     Gamma[-8/5 + k530 + nu]*Gamma[-7/5 + k530 + nu]*Gamma[-6/5 + k530 + nu]*
     Gamma[-4/5 + k530 + nu]*Gamma[-3/4 + k530 + nu]*Gamma[-2 + k531 + nu]*
     Gamma[-5/3 + k531 + nu]^2*Gamma[-4/3 + k531 + nu]^2*
     Gamma[-2/3 + k531 + nu]*Gamma[-1/2 + k531 + nu]*Gamma[-1/3 + k531 + nu]*
     Gamma[-1/4 + k531 + nu]), {k529, k530, k531}}}, 
 {{(2^(-3 + 4*nu - 4*(k535 + nu))*3^(-2 + 6*nu - 6*(k535 + nu))*
     5^(-5*nu + 5*(k535 + nu))*(3 - 2*(k535 + nu))^2*(-4 + 3*(k535 + nu))*
     (-7 + 5*(k535 + nu))*(23665755960 - 132750967950*(k535 + nu) + 
      334822236699*(k535 + nu)^2 - 499996968165*(k535 + nu)^3 + 
      489531786938*(k535 + nu)^4 - 328319788260*(k535 + nu)^5 + 
      152748159783*(k535 + nu)^6 - 48672853205*(k535 + nu)^7 + 
      10165220700*(k535 + nu)^8 - 1256353908*(k535 + nu)^9 + 
      69772752*(k535 + nu)^10)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-11/5 + k535 + nu]*
     Gamma[-9/5 + k535 + nu]*Gamma[-8/5 + k535 + nu]*
     Gamma[-3/2 + k535 + nu]^2*Gamma[-7/5 + k535 + nu]*
     Gamma[-1 + k535 + nu]^3*Gamma[-4 + 3*(k535 + nu)]*
     Gamma[-4 + 4*(k535 + nu)])/((-2 + k535 + nu)^5*(7 - 4*(k535 + nu))^2*
     (-3 + 2*(k535 + nu))^3*(-7 + 3*(k535 + nu))*(-5 + 3*(k535 + nu))^2*
     (-9 + 4*(k535 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k535 + nu]*Gamma[-2 + k535 + nu]^2*Gamma[-5/3 + k535 + nu]*
     Gamma[-3/4 + k535 + nu]*Gamma[-2/3 + k535 + nu]*Gamma[-1/2 + k535 + nu]*
     Gamma[-1/3 + k535 + nu]*Gamma[-1/4 + k535 + nu]*
     Gamma[-2 + 2*(k535 + nu)]*Gamma[-6 + 5*(k535 + nu)]), {k535}}, 
  {((-1)^(k536 - k537)*2^(-1 + 4*nu - 6*(k536 + nu) + 2*(k537 + nu))*
     3^(-2 + 6*nu - 3*(k536 + nu) - 3*(k537 + nu))*
     5^(-1 - 5*nu + 5*(k536 + nu))*(3 - 2*(k536 + nu))^2*
     (-142376490 + 536631135*(k536 + nu) - 865653690*(k536 + nu)^2 + 
      774653174*(k536 + nu)^3 - 415281574*(k536 + nu)^4 + 
      133351691*(k536 + nu)^5 - 23746254*(k536 + nu)^6 + 
      1808712*(k536 + nu)^7)*(-4 + 3*(k537 + nu))*(-540 + 2051*(k537 + nu) - 
      2491*(k537 + nu)^2 + 966*(k537 + nu)^3)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k536 + nu]*Gamma[-9/5 + k536 + nu]*Gamma[-8/5 + k536 + nu]*
     Gamma[-3/2 + k536 + nu]^3*Gamma[-7/5 + k536 + nu]*
     Gamma[-1 + k536 + nu]^2*Gamma[-5/4 + k537 + nu]*Gamma[-1 + k537 + nu]*
     Gamma[-1/2 + k537 + nu]^2*Gamma[-4 + 3*(k537 + nu)]*
     Gamma[-4 + 4*(k537 + nu)])/((-2 + k536 + nu)^4*(-7 + 3*(k536 + nu))*
     (-5 + 3*(k536 + nu))^2*(-9 + 4*(k536 + nu))*(-7 + 4*(k536 + nu))*
     (-3 + 2*(k537 + nu))*(-6 + 5*(k537 + nu))*(-4 + 5*(k537 + nu))*
     (-3 + 5*(k537 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k536 + nu]*Gamma[-2 + k536 + nu]^2*Gamma[-5/3 + k536 + nu]*
     Gamma[-5/4 + k536 + nu]*Gamma[-3/4 + k536 + nu]*
     Gamma[-1/2 + k536 + nu]^3*Gamma[-3/2 + k537 + nu]*
     Gamma[-2/3 + k537 + nu]*Gamma[-1/3 + k537 + nu]*Gamma[-1/4 + k537 + nu]*
     Gamma[-2 + 2*(k537 + nu)]*Gamma[-6 + 5*(k537 + nu)]), {k536, k537}}, 
  {((-1)^(1 + k539 - k540)*2^(-3 + 4*nu + 4*(k539 + nu) - 8*(k540 + nu))*
     3^(-2 + 6*nu - 3*(k539 + nu) - 3*(k540 + nu))*
     5^(1 - 5*nu + 5*(k540 + nu))*(3 - 2*(k539 + nu))^2*(-11 + 5*(k539 + nu))*
     (-2211 + 3595*(k539 + nu) - 1934*(k539 + nu)^2 + 344*(k539 + nu)^3)*
     (-7 + 5*(k540 + nu))*(816480 - 4430256*(k540 + nu) + 
      10487378*(k540 + nu)^2 - 14146878*(k540 + nu)^3 + 
      11895023*(k540 + nu)^4 - 6384558*(k540 + nu)^5 + 
      2136551*(k540 + nu)^6 - 407616*(k540 + nu)^7 + 33948*(k540 + nu)^8)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k539 + nu]*Gamma[-3/2 + k539 + nu]^3*
     Gamma[-9/5 + k540 + nu]*Gamma[-8/5 + k540 + nu]*Gamma[-7/5 + k540 + nu]*
     Gamma[-6/5 + k540 + nu]*Gamma[-1 + k540 + nu]^3*
     Gamma[-4 + 3*(k540 + nu)]*Gamma[-4 + 4*(k540 + nu)])/
    ((-2 + k539 + nu)*(-2 + k540 + nu)^4*(-1 + k540 + nu)*
     (-3 + 2*(k539 + nu))*(-7 + 3*(k539 + nu))*(-5 + 3*(k539 + nu))*
     (-9 + 4*(k539 + nu))*(-7 + 4*(k539 + nu))*(-3 + 2*(k540 + nu))^2*
     (-5 + 3*(k540 + nu))*(-5 + 4*(k540 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k539 + nu]*Gamma[-5/3 + k539 + nu]*
     Gamma[-6/5 + k539 + nu]*Gamma[-1/2 + k539 + nu]*Gamma[-2 + k540 + nu]^2*
     Gamma[-3/2 + k540 + nu]*Gamma[-3/4 + k540 + nu]*Gamma[-2/3 + k540 + nu]*
     Gamma[-1/3 + k540 + nu]*Gamma[-1/4 + k540 + nu]*
     Gamma[-2 + 2*(k540 + nu)]*Gamma[-6 + 5*(k540 + nu)]), {k539, k540}}, 
  {((-1)^(2 + k541 - k543)*2^(-3 + 4*nu + 4*(k541 + nu) - 10*(k542 + nu) + 
       2*(k543 + nu))*3^(-2 + 6*nu - 3*(k541 + nu) - 3*(k543 + nu))*
     5^(-5*nu + 5*(k542 + nu))*(3 - 2*(k541 + nu))^2*(-11 + 5*(k541 + nu))*
     (-2211 + 3595*(k541 + nu) - 1934*(k541 + nu)^2 + 344*(k541 + nu)^3)*
     (-237600 + 1169472*(k542 + nu) - 2460344*(k542 + nu)^2 + 
      2866936*(k542 + nu)^3 - 1997869*(k542 + nu)^4 + 832451*(k542 + nu)^5 - 
      192003*(k542 + nu)^6 + 18909*(k542 + nu)^7)*(-4 + 3*(k543 + nu))*
     (-540 + 2051*(k543 + nu) - 2491*(k543 + nu)^2 + 966*(k543 + nu)^3)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k541 + nu]*Gamma[-3/2 + k541 + nu]^3*
     Gamma[-9/5 + k542 + nu]*Gamma[-8/5 + k542 + nu]*Gamma[-7/5 + k542 + nu]*
     Gamma[-6/5 + k542 + nu]*Gamma[-1 + k542 + nu]^2*Gamma[-5/4 + k543 + nu]*
     Gamma[-1 + k543 + nu]*Gamma[-1/2 + k543 + nu]^2*
     Gamma[-4 + 3*(k543 + nu)]*Gamma[-4 + 4*(k543 + nu)])/
    ((-2 + k541 + nu)*(-2 + k542 + nu)^3*(-1 + k542 + nu)*
     (-3 + 2*(k541 + nu))*(-7 + 3*(k541 + nu))*(-5 + 3*(k541 + nu))*
     (-9 + 4*(k541 + nu))*(-7 + 4*(k541 + nu))*(-5 + 3*(k542 + nu))*
     (-4 + 3*(k542 + nu))*(-5 + 4*(k542 + nu))*(-3 + 2*(k543 + nu))*
     (-6 + 5*(k543 + nu))*(-4 + 5*(k543 + nu))*(-3 + 5*(k543 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k541 + nu]*
     Gamma[-5/3 + k541 + nu]*Gamma[-6/5 + k541 + nu]*Gamma[-1/2 + k541 + nu]*
     Gamma[-2 + k542 + nu]^2*Gamma[-5/4 + k542 + nu]*Gamma[-3/4 + k542 + nu]*
     Gamma[-1/2 + k542 + nu]^2*Gamma[-3/2 + k543 + nu]*
     Gamma[-2/3 + k543 + nu]*Gamma[-1/3 + k543 + nu]*Gamma[-1/4 + k543 + nu]*
     Gamma[-2 + 2*(k543 + nu)]*Gamma[-6 + 5*(k543 + nu)]), 
   {k541, k542, k543}}, 
  {-((2^(-3 + 4*nu - 4*(k547 + nu))*3^(-2 + 6*nu - 6*(k547 + nu))*
      5^(-5*nu + 5*(k547 + nu))*(-5 + 4*(k547 + nu))*(-9 + 5*(k547 + nu))*
      (-8 + 5*(k547 + nu))*(-7 + 5*(k547 + nu))*
      (6768690 - 22896063*(k547 + nu) + 32285711*(k547 + nu)^2 - 
       24287821*(k547 + nu)^3 + 10278383*(k547 + nu)^4 - 
       2319432*(k547 + nu)^5 + 217980*(k547 + nu)^6)*Gamma[-7/3 + nu]*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
      Gamma[-11/5 + k547 + nu]*Gamma[-9/5 + k547 + nu]*
      Gamma[-8/5 + k547 + nu]*Gamma[-3/2 + k547 + nu]^2*
      Gamma[-7/5 + k547 + nu]*Gamma[-1 + k547 + nu]^2*
      Gamma[-4 + 3*(k547 + nu)]*Gamma[-3 + 3*(k547 + nu)])/
     ((-2 + k547 + nu)^5*(-3 + 2*(k547 + nu))*(-7 + 3*(k547 + nu))*
      (-5 + 3*(k547 + nu))^2*(-7 + 4*(k547 + nu))*Gamma[-11/5 + nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^3*Gamma[-7/3 + k547 + nu]*Gamma[-2 + k547 + nu]^2*
      Gamma[-5/3 + k547 + nu]*Gamma[-3/4 + k547 + nu]*Gamma[-2/3 + k547 + nu]*
      Gamma[-1/2 + k547 + nu]*Gamma[-1/3 + k547 + nu]*Gamma[-1/4 + k547 + nu]*
      Gamma[-6 + 5*(k547 + nu)])), {k547}}, 
  {((-1)^(2 + k548 - k549)*3^(-4 + 6*nu + 3*(k548 + nu) - 9*(k549 + nu))*
     4^(-1 + 2*nu - 2*(k548 + nu))*5^(1 - 5*nu + 5*(k549 + nu))*
     (3 - 2*(k548 + nu))^2*(-9 + 5*(k548 + nu))*(22026 - 44703*(k548 + nu) + 
      33866*(k548 + nu)^2 - 11347*(k548 + nu)^3 + 1418*(k548 + nu)^4)*
     (-7 + 5*(k549 + nu))*(300 - 425*(k549 + nu) + 149*(k549 + nu)^2)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k548 + nu]*Gamma[-9/5 + k548 + nu]*Gamma[-5/3 + k548 + nu]*
     Gamma[-3/2 + k548 + nu]*Gamma[-4/3 + k548 + nu]^2*
     Gamma[-8/5 + k549 + nu]*Gamma[-3/2 + k549 + nu]*Gamma[-7/5 + k549 + nu]*
     Gamma[-5/4 + k549 + nu]*Gamma[-6/5 + k549 + nu]*Gamma[-1 + k549 + nu]^3*
     Gamma[-4/5 + k549 + nu]*Gamma[-4 + 3*(k549 + nu)]*
     Gamma[-4 + 4*(k549 + nu)])/((-2 + k548 + nu)^2*(-2 + k549 + nu)*
     (-3 + 2*(k548 + nu))^3*(-7 + 3*(k548 + nu))*(-7 + 4*(k548 + nu))*
     (5 - 3*(k549 + nu))^2*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k548 + nu]*Gamma[-2 + k548 + nu]*Gamma[-5/4 + k548 + nu]*
     Gamma[-6/5 + k548 + nu]*Gamma[-4/5 + k548 + nu]*Gamma[-3/4 + k548 + nu]*
     Gamma[-2 + k549 + nu]*Gamma[-5/3 + k549 + nu]^2*
     Gamma[-4/3 + k549 + nu]^2*Gamma[-2/3 + k549 + nu]*
     Gamma[-1/2 + k549 + nu]*Gamma[-1/3 + k549 + nu]*Gamma[-1/4 + k549 + nu]*
     Gamma[-2 + 2*(k549 + nu)]*Gamma[-6 + 5*(k549 + nu)]), {k548, k549}}, 
  {((-1)^(2 + k550 - k552)*2^(-2 + 4*nu - 4*(k550 + nu) - 2*(k551 + nu) + 
       2*(k552 + nu))*3^(-4 + 6*nu + 3*(k550 + nu) - 6*(k551 + nu) - 
       3*(k552 + nu))*5^(-5*nu + 5*(k551 + nu))*(3 - 2*(k550 + nu))^2*
     (-9 + 5*(k550 + nu))*(22026 - 44703*(k550 + nu) + 33866*(k550 + nu)^2 - 
      11347*(k550 + nu)^3 + 1418*(k550 + nu)^4)*(-3 + 2*(k551 + nu))^2*
     (-480 + 1096*(k551 + nu) - 831*(k551 + nu)^2 + 209*(k551 + nu)^3)*
     (-4 + 3*(k552 + nu))*(-540 + 2051*(k552 + nu) - 2491*(k552 + nu)^2 + 
      966*(k552 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k550 + nu]*Gamma[-9/5 + k550 + nu]*
     Gamma[-5/3 + k550 + nu]*Gamma[-3/2 + k550 + nu]*
     Gamma[-4/3 + k550 + nu]^2*Gamma[-8/5 + k551 + nu]*
     Gamma[-3/2 + k551 + nu]^2*Gamma[-7/5 + k551 + nu]*
     Gamma[-6/5 + k551 + nu]*Gamma[-1 + k551 + nu]^2*Gamma[-4/5 + k551 + nu]*
     Gamma[-5/4 + k552 + nu]*Gamma[-1 + k552 + nu]*Gamma[-1/2 + k552 + nu]^2*
     Gamma[-4 + 3*(k552 + nu)]*Gamma[-4 + 4*(k552 + nu)])/
    ((-2 + k550 + nu)^2*(-2 + k551 + nu)*(-3 + 2*(k550 + nu))^3*
     (-7 + 3*(k550 + nu))*(-7 + 4*(k550 + nu))*(4 - 3*(k551 + nu))^2*
     (5 - 3*(k551 + nu))^2*(-3 + 2*(k552 + nu))*(-6 + 5*(k552 + nu))*
     (-4 + 5*(k552 + nu))*(-3 + 5*(k552 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k550 + nu]*Gamma[-2 + k550 + nu]*
     Gamma[-5/4 + k550 + nu]*Gamma[-6/5 + k550 + nu]*Gamma[-4/5 + k550 + nu]*
     Gamma[-3/4 + k550 + nu]*Gamma[-2 + k551 + nu]*Gamma[-5/3 + k551 + nu]^2*
     Gamma[-4/3 + k551 + nu]^2*Gamma[-1/2 + k551 + nu]^3*
     Gamma[-3/2 + k552 + nu]*Gamma[-2/3 + k552 + nu]*Gamma[-1/3 + k552 + nu]*
     Gamma[-1/4 + k552 + nu]*Gamma[-2 + 2*(k552 + nu)]*
     Gamma[-6 + 5*(k552 + nu)]), {k550, k551, k552}}, 
  {((-1)^(1 + k555 - k556)*3^(-3 + 6*nu + 3*(k555 + nu) - 9*(k556 + nu))*
     4^(2*nu - 2*(k555 + nu))*5^(1 - 5*nu + 5*(k556 + nu))*
     (3 - 2*(k555 + nu))^2*(-9 + 5*(k555 + nu))*(22026 - 44703*(k555 + nu) + 
      33866*(k555 + nu)^2 - 11347*(k555 + nu)^3 + 1418*(k555 + nu)^4)*
     (-4 + 3*(k556 + nu))*(-5 + 4*(k556 + nu))*(-8 + 5*(k556 + nu))*
     (-7 + 5*(k556 + nu))*(-9 + 7*(k556 + nu))*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k555 + nu]*Gamma[-9/5 + k555 + nu]*Gamma[-5/3 + k555 + nu]*
     Gamma[-3/2 + k555 + nu]*Gamma[-4/3 + k555 + nu]^2*
     Gamma[-8/5 + k556 + nu]*Gamma[-3/2 + k556 + nu]*Gamma[-7/5 + k556 + nu]*
     Gamma[-5/4 + k556 + nu]*Gamma[-6/5 + k556 + nu]*Gamma[-1 + k556 + nu]^2*
     Gamma[-4/5 + k556 + nu]*Gamma[-4 + 3*(k556 + nu)]*
     Gamma[-3 + 3*(k556 + nu)])/((-2 + k555 + nu)^2*(-2 + k556 + nu)*
     (-3 + 2*(k555 + nu))^3*(-7 + 3*(k555 + nu))*(-7 + 4*(k555 + nu))*
     (4 - 3*(k556 + nu))^2*(5 - 3*(k556 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k555 + nu]*Gamma[-2 + k555 + nu]*
     Gamma[-5/4 + k555 + nu]*Gamma[-6/5 + k555 + nu]*Gamma[-4/5 + k555 + nu]*
     Gamma[-3/4 + k555 + nu]*Gamma[-2 + k556 + nu]*Gamma[-5/3 + k556 + nu]^2*
     Gamma[-4/3 + k556 + nu]^2*Gamma[-2/3 + k556 + nu]*
     Gamma[-1/2 + k556 + nu]*Gamma[-1/3 + k556 + nu]*Gamma[-1/4 + k556 + nu]*
     Gamma[-6 + 5*(k556 + nu)]), {k555, k556}}, 
  {((-1)^(2 + k558 - k559)*2^(-2 + 4*nu + 2*(k558 + nu) - 6*(k559 + nu))*
     3^(-2 + 6*nu - 6*(k559 + nu))*5^(1 - 5*nu + 5*(k559 + nu))*
     (3 - 2*(k558 + nu))^2*(-9 + 5*(k558 + nu))*(51186 - 120105*(k558 + nu) + 
      104546*(k558 + nu)^2 - 40037*(k558 + nu)^3 + 5694*(k558 + nu)^4)*
     (-8 + 5*(k559 + nu))*(-7 + 5*(k559 + nu))*(-9 + 7*(k559 + nu))*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k558 + nu]*Gamma[-9/5 + k558 + nu]*Gamma[-3/2 + k558 + nu]*
     Gamma[-4/3 + k558 + nu]*Gamma[-8/5 + k559 + nu]*Gamma[-3/2 + k559 + nu]*
     Gamma[-7/5 + k559 + nu]*Gamma[-6/5 + k559 + nu]*Gamma[-1 + k559 + nu]^4*
     Gamma[-4/5 + k559 + nu]*Gamma[-4 + 3*(k559 + nu)]*
     Gamma[-4 + 4*(k559 + nu)])/((-2 + k558 + nu)*(-2 + k559 + nu)^2*
     (7 - 4*(k558 + nu))^2*(-3 + 2*(k558 + nu))^3*(-7 + 3*(k558 + nu))*
     (-5 + 3*(k559 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k558 + nu]*Gamma[-6/5 + k558 + nu]*Gamma[-1 + k558 + nu]*
     Gamma[-4/5 + k558 + nu]*Gamma[-2 + k559 + nu]^2*Gamma[-5/3 + k559 + nu]*
     Gamma[-4/3 + k559 + nu]*Gamma[-3/4 + k559 + nu]*Gamma[-2/3 + k559 + nu]*
     Gamma[-1/2 + k559 + nu]*Gamma[-1/3 + k559 + nu]*Gamma[-1/4 + k559 + nu]*
     Gamma[-2 + 2*(k559 + nu)]*Gamma[-6 + 5*(k559 + nu)]), {k558, k559}}, 
  {((-1)^(1 + k560 - k561)*2^(-5 + 2*k560 + 6*nu - 6*(k561 + nu))*
     3^(-2 + 6*nu - 6*(k561 + nu))*5^(1 - 5*nu + 5*(k561 + nu))*
     (3 - 2*(k560 + nu))^2*(-9 + 5*(k560 + nu))*(51186 - 120105*(k560 + nu) + 
      104546*(k560 + nu)^2 - 40037*(k560 + nu)^3 + 5694*(k560 + nu)^4)*
     (-8 + 5*(k561 + nu))*(-7 + 5*(k561 + nu))*(-3120 + 6785*(k561 + nu) - 
      4893*(k561 + nu)^2 + 1170*(k561 + nu)^3)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k560 + nu]*Gamma[-9/5 + k560 + nu]*Gamma[-3/2 + k560 + nu]*
     Gamma[-4/3 + k560 + nu]*Gamma[-8/5 + k561 + nu]*Gamma[-3/2 + k561 + nu]*
     Gamma[-7/5 + k561 + nu]*Gamma[-6/5 + k561 + nu]*Gamma[-1 + k561 + nu]^3*
     Gamma[-4/5 + k561 + nu]*Gamma[-4 + 3*(k561 + nu)]*
     Gamma[-3 + 3*(k561 + nu)])/((-2 + k560 + nu)*(-2 + k561 + nu)^2*
     (7 - 4*(k560 + nu))^2*(-3 + 2*(k560 + nu))^3*(-7 + 3*(k560 + nu))*
     (-5 + 3*(k561 + nu))^2*(-4 + 3*(k561 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k560 + nu]*Gamma[-6/5 + k560 + nu]*
     Gamma[-1 + k560 + nu]*Gamma[-4/5 + k560 + nu]*Gamma[-2 + k561 + nu]^2*
     Gamma[-5/3 + k561 + nu]*Gamma[-4/3 + k561 + nu]*Gamma[-3/4 + k561 + nu]*
     Gamma[-2/3 + k561 + nu]*Gamma[-1/2 + k561 + nu]*Gamma[-1/3 + k561 + nu]*
     Gamma[-1/4 + k561 + nu]*Gamma[-6 + 5*(k561 + nu)]), {k560, k561}}, 
  {-((2^(-1 + 4*nu - 4*(k563 + nu))*3^(-2 + 6*nu - 6*(k563 + nu))*
      5^(-5*nu + 5*(k563 + nu))*(3 - 2*(k563 + nu))^2*(-4 + 3*(k563 + nu))*
      (-5 + 4*(k563 + nu))*(-403204905 + 1894998735*(k563 + nu) - 
       3943842465*(k563 + nu)^2 + 4768895214*(k563 + nu)^3 - 
       3690913615*(k563 + nu)^4 + 1895218163*(k563 + nu)^5 - 
       645275875*(k563 + nu)^6 + 140375400*(k563 + nu)^7 - 
       17689404*(k563 + nu)^8 + 982704*(k563 + nu)^9)*Gamma[-7/3 + nu]*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
      Gamma[-11/5 + k563 + nu]*Gamma[-9/5 + k563 + nu]*
      Gamma[-8/5 + k563 + nu]*Gamma[-3/2 + k563 + nu]^2*
      Gamma[-7/5 + k563 + nu]*Gamma[-1 + k563 + nu]^3)/
     ((-2 + k563 + nu)^5*(-3 + 2*(k563 + nu))^3*(-7 + 3*(k563 + nu))*
      (-5 + 3*(k563 + nu))^2*(-9 + 4*(k563 + nu))*(-7 + 4*(k563 + nu))*
      Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
      Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k563 + nu]*
      Gamma[-2 + k563 + nu]^2*Gamma[-5/3 + k563 + nu]*Gamma[-3/4 + k563 + nu]*
      Gamma[-2/3 + k563 + nu]*Gamma[-1/2 + k563 + nu]*Gamma[-1/3 + k563 + nu]*
      Gamma[-1/4 + k563 + nu])), {k563}}, 
  {((-1)^(1 + k564 - k565)*3^(-2 + 6*nu - 3*(k564 + nu) - 3*(k565 + nu))*
     4^(2*nu - 2*(k565 + nu))*5^(-1 - 5*nu + 5*(k564 + nu))*
     (3 - 2*(k564 + nu))^2*(-1270575 + 3360654*(k564 + nu) - 
      3540743*(k564 + nu)^2 + 1857260*(k564 + nu)^3 - 484976*(k564 + nu)^4 + 
      50432*(k564 + nu)^5)*(-155700 + 579570*(k565 + nu) - 
      860938*(k565 + nu)^2 + 637945*(k565 + nu)^3 - 235791*(k565 + nu)^4 + 
      34776*(k565 + nu)^5)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k564 + nu]*Gamma[-9/5 + k564 + nu]*
     Gamma[-8/5 + k564 + nu]*Gamma[-7/5 + k564 + nu]*
     Gamma[-3/2 + k565 + nu]^2*Gamma[-1 + k565 + nu]^5*
     Gamma[-4 + 3*(k565 + nu)]*Gamma[-4 + 4*(k565 + nu)])/
    ((-2 + k565 + nu)^2*(-3 + 2*(k564 + nu))^3*(-7 + 3*(k564 + nu))*
     (-5 + 3*(k564 + nu))*(-9 + 4*(k564 + nu))*(-7 + 4*(k564 + nu))*
     (-5 + 3*(k565 + nu))*(-5 + 4*(k565 + nu))*(-6 + 5*(k565 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k564 + nu]*
     Gamma[-5/3 + k564 + nu]*Gamma[-1 + k564 + nu]^2*Gamma[-2 + k565 + nu]^2*
     Gamma[-3/4 + k565 + nu]*Gamma[-2/3 + k565 + nu]*Gamma[-1/2 + k565 + nu]*
     Gamma[-1/3 + k565 + nu]*Gamma[-1/4 + k565 + nu]*
     Gamma[-2 + 2*(k565 + nu)]*Gamma[-6 + 5*(k565 + nu)]), {k564, k565}}, 
  {((-1)^(1 + k566 - k568)*2^(-1 + 4*nu - 6*(k567 + nu) + 2*(k568 + nu))*
     3^(-2 + 6*nu - 3*(k566 + nu) - 3*(k568 + nu))*
     5^(-1 - 5*nu + 5*(k566 + nu))*(3 - 2*(k566 + nu))^2*
     (-1270575 + 3360654*(k566 + nu) - 3540743*(k566 + nu)^2 + 
      1857260*(k566 + nu)^3 - 484976*(k566 + nu)^4 + 50432*(k566 + nu)^5)*
     (3 - 2*(k567 + nu))^2*(-3 + 2*(k567 + nu))*(280 - 459*(k567 + nu) + 
      189*(k567 + nu)^2)*(-4 + 3*(k568 + nu))*(-540 + 2051*(k568 + nu) - 
      2491*(k568 + nu)^2 + 966*(k568 + nu)^3)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k566 + nu]*Gamma[-9/5 + k566 + nu]*Gamma[-8/5 + k566 + nu]*
     Gamma[-7/5 + k566 + nu]*Gamma[-3/2 + k567 + nu]^3*
     Gamma[-1 + k567 + nu]^4*Gamma[-5/4 + k568 + nu]*Gamma[-1 + k568 + nu]*
     Gamma[-1/2 + k568 + nu]^2*Gamma[-4 + 3*(k568 + nu)]*
     Gamma[-4 + 4*(k568 + nu)])/((-2 + k567 + nu)^2*(-3 + 2*(k566 + nu))^3*
     (-7 + 3*(k566 + nu))*(-5 + 3*(k566 + nu))*(-9 + 4*(k566 + nu))*
     (-7 + 4*(k566 + nu))*(-5 + 3*(k567 + nu))*(-4 + 3*(k567 + nu))*
     (-5 + 4*(k567 + nu))*(-3 + 2*(k568 + nu))*(-6 + 5*(k568 + nu))*
     (-4 + 5*(k568 + nu))*(-3 + 5*(k568 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k566 + nu]*Gamma[-5/3 + k566 + nu]*
     Gamma[-1 + k566 + nu]^2*Gamma[-2 + k567 + nu]^2*Gamma[-5/4 + k567 + nu]*
     Gamma[-3/4 + k567 + nu]*Gamma[-1/2 + k567 + nu]^3*
     Gamma[-3/2 + k568 + nu]*Gamma[-2/3 + k568 + nu]*Gamma[-1/3 + k568 + nu]*
     Gamma[-1/4 + k568 + nu]*Gamma[-2 + 2*(k568 + nu)]*
     Gamma[-6 + 5*(k568 + nu)]), {k566, k567, k568}}, 
  {((-1)^(2 + k571 - k572)*3^(-3 + 6*nu - 3*(k571 + nu) - 3*(k572 + nu))*
     4^(-1 + 2*nu - 2*(k572 + nu))*5^(-5*nu + 5*(k571 + nu))*
     (3 - 2*(k571 + nu))^2*(-1270575 + 3360654*(k571 + nu) - 
      3540743*(k571 + nu)^2 + 1857260*(k571 + nu)^3 - 484976*(k571 + nu)^4 + 
      50432*(k571 + nu)^5)*(54720 - 160683*(k572 + nu) + 
      176405*(k572 + nu)^2 - 85788*(k572 + nu)^3 + 15588*(k572 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k571 + nu]*Gamma[-9/5 + k571 + nu]*Gamma[-8/5 + k571 + nu]*
     Gamma[-7/5 + k571 + nu]*Gamma[-3/2 + k572 + nu]^2*
     Gamma[-1 + k572 + nu]^5)/((-2 + k572 + nu)^2*(-3 + 2*(k571 + nu))^3*
     (-7 + 3*(k571 + nu))*(-5 + 3*(k571 + nu))*(-9 + 4*(k571 + nu))*
     (-7 + 4*(k571 + nu))*(-5 + 3*(k572 + nu))*(-4 + 3*(k572 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k571 + nu]*
     Gamma[-5/3 + k571 + nu]*Gamma[-1 + k571 + nu]^2*Gamma[-2 + k572 + nu]^2*
     Gamma[-3/4 + k572 + nu]*Gamma[-2/3 + k572 + nu]*Gamma[-1/2 + k572 + nu]*
     Gamma[-1/3 + k572 + nu]*Gamma[-1/4 + k572 + nu]), {k571, k572}}, 
  {((-1)^(k574 - k575)*2^(-1 + 4*nu - 4*(k574 + nu))*
     3^(-1 + 6*nu - 3*(k574 + nu) - 3*(k575 + nu))*
     5^(-1 - 5*nu + 5*(k574 + nu))*(-11 + 5*(k574 + nu))*
     (153570 - 358351*(k574 + nu) + 313578*(k574 + nu)^2 - 
      121955*(k574 + nu)^3 + 17786*(k574 + nu)^4)*(-5 + 4*(k575 + nu))*
     (648 - 1013*(k575 + nu) + 394*(k575 + nu)^2)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k574 + nu]*Gamma[-9/5 + k574 + nu]*Gamma[-8/5 + k574 + nu]*
     Gamma[-3/2 + k574 + nu]^2*Gamma[-7/5 + k574 + nu]*Gamma[-1 + k574 + nu]*
     Gamma[-5/4 + k575 + nu]*Gamma[-1 + k575 + nu]*Gamma[-4 + 3*(k575 + nu)]*
     Gamma[-3 + 3*(k575 + nu)])/((-2 + k574 + nu)^3*(-7 + 3*(k574 + nu))*
     (-7 + 4*(k574 + nu))*(-3 + 2*(k575 + nu))*(-5 + 3*(k575 + nu))*
     (-6 + 5*(k575 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k574 + nu]*Gamma[-2 + k574 + nu]^2*Gamma[-5/4 + k574 + nu]*
     Gamma[-3/4 + k574 + nu]*Gamma[-2/3 + k574 + nu]*Gamma[-1/2 + k574 + nu]*
     Gamma[-5/3 + k575 + nu]*Gamma[-1/3 + k575 + nu]*Gamma[-1/4 + k575 + nu]*
     Gamma[-6 + 5*(k575 + nu)]), {k574, k575}}, 
  {((-1)^(1 + k576 - k577)*3^(-2 + 6*nu - 3*(k576 + nu) - 3*(k577 + nu))*
     4^(2*nu - 2*(k576 + nu))*5^(-5*nu + 5*(k576 + nu))*(-11 + 5*(k576 + nu))*
     (153570 - 358351*(k576 + nu) + 313578*(k576 + nu)^2 - 
      121955*(k576 + nu)^3 + 17786*(k576 + nu)^4)*(-5 + 4*(k577 + nu))*
     (-9 + 7*(k577 + nu))*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k576 + nu]*Gamma[-9/5 + k576 + nu]*
     Gamma[-8/5 + k576 + nu]*Gamma[-3/2 + k576 + nu]^2*
     Gamma[-7/5 + k576 + nu]*Gamma[-1 + k576 + nu]*Gamma[-5/4 + k577 + nu]*
     Gamma[-1 + k577 + nu]^2)/((-2 + k576 + nu)^3*(-7 + 3*(k576 + nu))*
     (-7 + 4*(k576 + nu))*(-3 + 2*(k577 + nu))*(-5 + 3*(k577 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k576 + nu]*
     Gamma[-2 + k576 + nu]^2*Gamma[-5/4 + k576 + nu]*Gamma[-3/4 + k576 + nu]*
     Gamma[-2/3 + k576 + nu]*Gamma[-1/2 + k576 + nu]*Gamma[-5/3 + k577 + nu]*
     Gamma[-1/3 + k577 + nu]*Gamma[-1/4 + k577 + nu]), {k576, k577}}, 
  {((-1)^(1 + k579 - k580)*2^(1 + 4*nu - 4*(k579 + nu))*
     3^(-3 + 6*nu + 3*(k579 + nu) - 9*(k580 + nu))*
     5^(1 - 5*nu + 5*(k580 + nu))*(3 - 2*(k579 + nu))^2*(-9 + 5*(k579 + nu))*
     (22026 - 44703*(k579 + nu) + 33866*(k579 + nu)^2 - 11347*(k579 + nu)^3 + 
      1418*(k579 + nu)^4)*(-4 + 3*(k580 + nu))*(-5 + 4*(k580 + nu))*
     (-8 + 5*(k580 + nu))*(-7 + 5*(k580 + nu))*(-9 + 7*(k580 + nu))*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k579 + nu]*Gamma[-9/5 + k579 + nu]*Gamma[-5/3 + k579 + nu]*
     Gamma[-3/2 + k579 + nu]*Gamma[-4/3 + k579 + nu]^2*
     Gamma[-8/5 + k580 + nu]*Gamma[-3/2 + k580 + nu]*Gamma[-7/5 + k580 + nu]*
     Gamma[-5/4 + k580 + nu]*Gamma[-6/5 + k580 + nu]*Gamma[-1 + k580 + nu]^2*
     Gamma[-4/5 + k580 + nu]*Gamma[-4 + 3*(k580 + nu)]*
     Gamma[-3 + 3*(k580 + nu)])/((-2 + k579 + nu)^2*(-2 + k580 + nu)*
     (-3 + 2*(k579 + nu))^3*(-7 + 3*(k579 + nu))*(-7 + 4*(k579 + nu))*
     (4 - 3*(k580 + nu))^2*(5 - 3*(k580 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k579 + nu]*Gamma[-2 + k579 + nu]*
     Gamma[-5/4 + k579 + nu]*Gamma[-6/5 + k579 + nu]*Gamma[-4/5 + k579 + nu]*
     Gamma[-3/4 + k579 + nu]*Gamma[-2 + k580 + nu]*Gamma[-5/3 + k580 + nu]^2*
     Gamma[-4/3 + k580 + nu]^2*Gamma[-2/3 + k580 + nu]*
     Gamma[-1/2 + k580 + nu]*Gamma[-1/3 + k580 + nu]*Gamma[-1/4 + k580 + nu]*
     Gamma[-6 + 5*(k580 + nu)]), {k579, k580}}, 
  {((-1)^(2 + k581 - k582)*3^(-5 + 6*nu + 3*(k581 + nu) - 9*(k582 + nu))*
     4^(-1 + 2*nu - 2*(k581 + nu))*5^(1 - 5*nu + 5*(k582 + nu))*
     (3 - 2*(k581 + nu))^2*(-9 + 5*(k581 + nu))*(22026 - 44703*(k581 + nu) + 
      33866*(k581 + nu)^2 - 11347*(k581 + nu)^3 + 1418*(k581 + nu)^4)*
     (-5 + 4*(k582 + nu))*(40320 - 118152*(k582 + nu) + 
      129473*(k582 + nu)^2 - 62859*(k582 + nu)^3 + 11404*(k582 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k581 + nu]*Gamma[-9/5 + k581 + nu]*Gamma[-5/3 + k581 + nu]*
     Gamma[-3/2 + k581 + nu]*Gamma[-4/3 + k581 + nu]^2*
     Gamma[-8/5 + k582 + nu]*Gamma[-3/2 + k582 + nu]*Gamma[-7/5 + k582 + nu]*
     Gamma[-5/4 + k582 + nu]*Gamma[-6/5 + k582 + nu]*Gamma[-1 + k582 + nu]^3*
     Gamma[-4/5 + k582 + nu])/((-2 + k581 + nu)^2*(-2 + k582 + nu)*
     (-3 + 2*(k581 + nu))^3*(-7 + 3*(k581 + nu))*(-7 + 4*(k581 + nu))*
     (4 - 3*(k582 + nu))^2*(5 - 3*(k582 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k581 + nu]*Gamma[-2 + k581 + nu]*
     Gamma[-5/4 + k581 + nu]*Gamma[-6/5 + k581 + nu]*Gamma[-4/5 + k581 + nu]*
     Gamma[-3/4 + k581 + nu]*Gamma[-2 + k582 + nu]*Gamma[-5/3 + k582 + nu]^2*
     Gamma[-4/3 + k582 + nu]^2*Gamma[-2/3 + k582 + nu]*
     Gamma[-1/2 + k582 + nu]*Gamma[-1/3 + k582 + nu]*
     Gamma[-1/4 + k582 + nu]), {k581, k582}}, 
  {((-1)^(1 + k584 - k585)*2^(-3 + 4*nu - 10*(k584 + nu) + 6*(k585 + nu))*
     3^(-1 + 6*nu - 6*(k585 + nu))*5^(-5*nu + 5*(k584 + nu))*
     (-9078 + 14639*(k584 + nu) - 7820*(k584 + nu)^2 + 1383*(k584 + nu)^3)*
     (-3 + 2*(k585 + nu))*(47152896 - 303140768*(k585 + nu) + 
      876131616*(k585 + nu)^2 - 1499440622*(k585 + nu)^3 + 
      1683218333*(k585 + nu)^4 - 1295327440*(k585 + nu)^5 + 
      692216058*(k585 + nu)^6 - 253705310*(k585 + nu)^7 + 
      61046565*(k585 + nu)^8 - 8709812*(k585 + nu)^9 + 559636*(k585 + nu)^10)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k584 + nu]*Gamma[-9/5 + k584 + nu]*Gamma[-8/5 + k584 + nu]*
     Gamma[-3/2 + k584 + nu]*Gamma[-7/5 + k584 + nu]*
     Gamma[-7/4 + k585 + nu]^2*Gamma[-3/2 + k585 + nu]*
     Gamma[-5/4 + k585 + nu]^2*Gamma[-1 + k585 + nu]^3*
     Gamma[-4 + 3*(k585 + nu)]*Gamma[-4 + 4*(k585 + nu)])/
    ((-2 + k584 + nu)*(-2 + k585 + nu)^4*(-1 + k585 + nu)*
     (7 - 4*(k584 + nu))^2*(3 - 2*(k585 + nu))^2*(-7 + 3*(k585 + nu))*
     (-5 + 3*(k585 + nu))*(-8 + 5*(k585 + nu))*(-6 + 5*(k585 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-2 + k584 + nu]*
     Gamma[-7/4 + k584 + nu]^2*Gamma[-5/4 + k584 + nu]^2*
     Gamma[-7/3 + k585 + nu]*Gamma[-2 + k585 + nu]*Gamma[-5/3 + k585 + nu]*
     Gamma[-3/4 + k585 + nu]*Gamma[-2/3 + k585 + nu]*Gamma[-1/2 + k585 + nu]*
     Gamma[-1/3 + k585 + nu]*Gamma[-1/4 + k585 + nu]*
     Gamma[-2 + 2*(k585 + nu)]*Gamma[-6 + 5*(k585 + nu)]), {k584, k585}}, 
  {((-1)^(1 + k586 - k588)*2^(-1 + 4*nu - 10*(k586 + nu) + 4*(k587 + nu) + 
       2*(k588 + nu))*3^(-1 + 6*nu - 3*(k587 + nu) - 3*(k588 + nu))*
     5^(-1 - 5*nu + 5*(k586 + nu))*(-9078 + 14639*(k586 + nu) - 
      7820*(k586 + nu)^2 + 1383*(k586 + nu)^3)*(7 - 4*(k587 + nu))^2*
     (-3 + 2*(k587 + nu))^2*(-182336 + 883720*(k587 + nu) - 
      1837046*(k587 + nu)^2 + 2123349*(k587 + nu)^3 - 1473833*(k587 + nu)^4 + 
      614305*(k587 + nu)^5 - 142353*(k587 + nu)^6 + 14146*(k587 + nu)^7)*
     (-4 + 3*(k588 + nu))*(-540 + 2051*(k588 + nu) - 2491*(k588 + nu)^2 + 
      966*(k588 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k586 + nu]*Gamma[-9/5 + k586 + nu]*
     Gamma[-8/5 + k586 + nu]*Gamma[-3/2 + k586 + nu]*Gamma[-7/5 + k586 + nu]*
     Gamma[-7/4 + k587 + nu]^2*Gamma[-3/2 + k587 + nu]^2*
     Gamma[-5/4 + k587 + nu]*Gamma[-1 + k587 + nu]^2*Gamma[-5/4 + k588 + nu]*
     Gamma[-1 + k588 + nu]*Gamma[-1/2 + k588 + nu]^2*
     Gamma[-4 + 3*(k588 + nu)]*Gamma[-4 + 4*(k588 + nu)])/
    ((-2 + k586 + nu)*(-2 + k587 + nu)^3*(-1 + k587 + nu)*
     (7 - 4*(k586 + nu))^2*(-7 + 3*(k587 + nu))*(-5 + 3*(k587 + nu))*
     (-4 + 3*(k587 + nu))*(-7 + 4*(k587 + nu))*(-8 + 5*(k587 + nu))*
     (-7 + 5*(k587 + nu))*(-6 + 5*(k587 + nu))*(-3 + 2*(k588 + nu))*
     (-6 + 5*(k588 + nu))*(-4 + 5*(k588 + nu))*(-3 + 5*(k588 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-2 + k586 + nu]*
     Gamma[-7/4 + k586 + nu]^2*Gamma[-5/4 + k586 + nu]^2*
     Gamma[-7/3 + k587 + nu]*Gamma[-2 + k587 + nu]*Gamma[-5/3 + k587 + nu]*
     Gamma[-3/4 + k587 + nu]*Gamma[-1/2 + k587 + nu]^3*
     Gamma[-3/2 + k588 + nu]*Gamma[-2/3 + k588 + nu]*Gamma[-1/3 + k588 + nu]*
     Gamma[-1/4 + k588 + nu]*Gamma[-2 + 2*(k588 + nu)]*
     Gamma[-6 + 5*(k588 + nu)]), {k586, k587, k588}}, 
  {((-1)^(k591 - k592)*2^(-3 + 4*nu - 10*(k591 + nu) + 6*(k592 + nu))*
     3^(-1 + 6*nu - 6*(k592 + nu))*5^(-5*nu + 5*(k591 + nu))*
     (-9078 + 14639*(k591 + nu) - 7820*(k591 + nu)^2 + 1383*(k591 + nu)^3)*
     (7 - 4*(k592 + nu))^2*(-5 + 4*(k592 + nu))*
     (855232 - 4425384*(k592 + nu) + 10016518*(k592 + nu)^2 - 
      12952703*(k592 + nu)^3 + 10466062*(k592 + nu)^4 - 
      5410890*(k592 + nu)^5 + 1747866*(k592 + nu)^6 - 322543*(k592 + nu)^7 + 
      26034*(k592 + nu)^8)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k591 + nu]*Gamma[-9/5 + k591 + nu]*
     Gamma[-8/5 + k591 + nu]*Gamma[-3/2 + k591 + nu]*Gamma[-7/5 + k591 + nu]*
     Gamma[-7/4 + k592 + nu]^2*Gamma[-3/2 + k592 + nu]*
     Gamma[-5/4 + k592 + nu]^2*Gamma[-1 + k592 + nu]^2*
     Gamma[-4 + 3*(k592 + nu)]*Gamma[-3 + 3*(k592 + nu)])/
    ((-2 + k591 + nu)*(-2 + k592 + nu)^4*(-1 + k592 + nu)*
     (7 - 4*(k591 + nu))^2*(-7 + 3*(k592 + nu))*(-5 + 3*(k592 + nu))^2*
     (-4 + 3*(k592 + nu))*(-7 + 4*(k592 + nu))*(-6 + 5*(k592 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-2 + k591 + nu]*
     Gamma[-7/4 + k591 + nu]^2*Gamma[-5/4 + k591 + nu]^2*
     Gamma[-7/3 + k592 + nu]*Gamma[-2 + k592 + nu]*Gamma[-5/3 + k592 + nu]*
     Gamma[-3/4 + k592 + nu]*Gamma[-2/3 + k592 + nu]*Gamma[-1/2 + k592 + nu]*
     Gamma[-1/3 + k592 + nu]*Gamma[-1/4 + k592 + nu]*
     Gamma[-6 + 5*(k592 + nu)]), {k591, k592}}, 
  {((-1)^(1 + k593 - k595)*2^(-2 + 4*nu - 10*(k593 + nu) + 6*(k594 + nu))*
     3^(-3 + 6*nu + 3*(k594 + nu) - 9*(k595 + nu))*
     5^(-5*nu + 5*(k593 + nu) - 5*(k594 + nu) + 5*(k595 + nu))*
     (-9078 + 14639*(k593 + nu) - 7820*(k593 + nu)^2 + 1383*(k593 + nu)^3)*
     (7 - 4*(k594 + nu))^2*(-3 + 2*(k594 + nu))*(36288 - 143086*(k594 + nu) + 
      234331*(k594 + nu)^2 - 204041*(k594 + nu)^3 + 99643*(k594 + nu)^4 - 
      25881*(k594 + nu)^5 + 2794*(k594 + nu)^6)*(-7 + 5*(k595 + nu))*
     (300 - 425*(k595 + nu) + 149*(k595 + nu)^2)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k593 + nu]*Gamma[-9/5 + k593 + nu]*Gamma[-8/5 + k593 + nu]*
     Gamma[-3/2 + k593 + nu]*Gamma[-7/5 + k593 + nu]*
     Gamma[-7/4 + k594 + nu]^2*Gamma[-5/3 + k594 + nu]*
     Gamma[-4/3 + k594 + nu]^2*Gamma[-5/4 + k594 + nu]*
     Gamma[-8/5 + k595 + nu]*Gamma[-3/2 + k595 + nu]*Gamma[-7/5 + k595 + nu]*
     Gamma[-5/4 + k595 + nu]*Gamma[-6/5 + k595 + nu]*Gamma[-1 + k595 + nu]^3*
     Gamma[-4/5 + k595 + nu]*Gamma[-4 + 3*(k595 + nu)]*
     Gamma[-4 + 4*(k595 + nu)])/((-2 + k593 + nu)*(-2 + k594 + nu)*
     (-1 + k594 + nu)*(-2 + k595 + nu)*(7 - 4*(k593 + nu))^2*
     (3 - 2*(k594 + nu))^2*(-7 + 3*(k594 + nu))*(-7 + 4*(k594 + nu))*
     (-8 + 5*(k594 + nu))*(-7 + 5*(k594 + nu))*(-6 + 5*(k594 + nu))*
     (5 - 3*(k595 + nu))^2*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-2 + k593 + nu]*Gamma[-7/4 + k593 + nu]^2*
     Gamma[-5/4 + k593 + nu]^2*Gamma[-7/3 + k594 + nu]*
     Gamma[-8/5 + k594 + nu]*Gamma[-7/5 + k594 + nu]*Gamma[-6/5 + k594 + nu]*
     Gamma[-4/5 + k594 + nu]*Gamma[-3/4 + k594 + nu]*Gamma[-2 + k595 + nu]*
     Gamma[-5/3 + k595 + nu]^2*Gamma[-4/3 + k595 + nu]^2*
     Gamma[-2/3 + k595 + nu]*Gamma[-1/2 + k595 + nu]*Gamma[-1/3 + k595 + nu]*
     Gamma[-1/4 + k595 + nu]*Gamma[-2 + 2*(k595 + nu)]*
     Gamma[-6 + 5*(k595 + nu)]), {k593, k594, k595}}, 
  {((-1)^(1 + k596 - k599)*2^(-2 + 4*nu - 10*(k596 + nu) + 6*(k597 + nu) - 
       2*(k598 + nu) + 2*(k599 + nu))*3^(-3 + 6*nu + 3*(k597 + nu) - 
       6*(k598 + nu) - 3*(k599 + nu))*5^(-1 - 5*nu + 5*(k596 + nu) - 
       5*(k597 + nu) + 5*(k598 + nu))*(-9078 + 14639*(k596 + nu) - 
      7820*(k596 + nu)^2 + 1383*(k596 + nu)^3)*(7 - 4*(k597 + nu))^2*
     (-3 + 2*(k597 + nu))*(36288 - 143086*(k597 + nu) + 
      234331*(k597 + nu)^2 - 204041*(k597 + nu)^3 + 99643*(k597 + nu)^4 - 
      25881*(k597 + nu)^5 + 2794*(k597 + nu)^6)*(-3 + 2*(k598 + nu))^2*
     (-480 + 1096*(k598 + nu) - 831*(k598 + nu)^2 + 209*(k598 + nu)^3)*
     (-4 + 3*(k599 + nu))*(-540 + 2051*(k599 + nu) - 2491*(k599 + nu)^2 + 
      966*(k599 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k596 + nu]*Gamma[-9/5 + k596 + nu]*
     Gamma[-8/5 + k596 + nu]*Gamma[-3/2 + k596 + nu]*Gamma[-7/5 + k596 + nu]*
     Gamma[-7/4 + k597 + nu]^2*Gamma[-5/3 + k597 + nu]*
     Gamma[-4/3 + k597 + nu]^2*Gamma[-5/4 + k597 + nu]*
     Gamma[-8/5 + k598 + nu]*Gamma[-3/2 + k598 + nu]^2*
     Gamma[-7/5 + k598 + nu]*Gamma[-6/5 + k598 + nu]*Gamma[-1 + k598 + nu]^2*
     Gamma[-4/5 + k598 + nu]*Gamma[-5/4 + k599 + nu]*Gamma[-1 + k599 + nu]*
     Gamma[-1/2 + k599 + nu]^2*Gamma[-4 + 3*(k599 + nu)]*
     Gamma[-4 + 4*(k599 + nu)])/((-2 + k596 + nu)*(-2 + k597 + nu)*
     (-1 + k597 + nu)*(-2 + k598 + nu)*(7 - 4*(k596 + nu))^2*
     (3 - 2*(k597 + nu))^2*(-7 + 3*(k597 + nu))*(-7 + 4*(k597 + nu))*
     (-8 + 5*(k597 + nu))*(-7 + 5*(k597 + nu))*(-6 + 5*(k597 + nu))*
     (4 - 3*(k598 + nu))^2*(5 - 3*(k598 + nu))^2*(-3 + 2*(k599 + nu))*
     (-6 + 5*(k599 + nu))*(-4 + 5*(k599 + nu))*(-3 + 5*(k599 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-2 + k596 + nu]*
     Gamma[-7/4 + k596 + nu]^2*Gamma[-5/4 + k596 + nu]^2*
     Gamma[-7/3 + k597 + nu]*Gamma[-8/5 + k597 + nu]*Gamma[-7/5 + k597 + nu]*
     Gamma[-6/5 + k597 + nu]*Gamma[-4/5 + k597 + nu]*Gamma[-3/4 + k597 + nu]*
     Gamma[-2 + k598 + nu]*Gamma[-5/3 + k598 + nu]^2*
     Gamma[-4/3 + k598 + nu]^2*Gamma[-1/2 + k598 + nu]^3*
     Gamma[-3/2 + k599 + nu]*Gamma[-2/3 + k599 + nu]*Gamma[-1/3 + k599 + nu]*
     Gamma[-1/4 + k599 + nu]*Gamma[-2 + 2*(k599 + nu)]*
     Gamma[-6 + 5*(k599 + nu)]), {k596, k597, k598, k599}}, 
  {((-1)^(k603 - k605)*2^(4*nu - 10*(k603 + nu) + 6*(k604 + nu))*
     3^(-2 + 6*nu + 3*(k604 + nu) - 9*(k605 + nu))*
     5^(-5*nu + 5*(k603 + nu) - 5*(k604 + nu) + 5*(k605 + nu))*
     (-9078 + 14639*(k603 + nu) - 7820*(k603 + nu)^2 + 1383*(k603 + nu)^3)*
     (7 - 4*(k604 + nu))^2*(-3 + 2*(k604 + nu))*(36288 - 143086*(k604 + nu) + 
      234331*(k604 + nu)^2 - 204041*(k604 + nu)^3 + 99643*(k604 + nu)^4 - 
      25881*(k604 + nu)^5 + 2794*(k604 + nu)^6)*(-4 + 3*(k605 + nu))*
     (-5 + 4*(k605 + nu))*(-8 + 5*(k605 + nu))*(-7 + 5*(k605 + nu))*
     (-9 + 7*(k605 + nu))*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k603 + nu]*Gamma[-9/5 + k603 + nu]*
     Gamma[-8/5 + k603 + nu]*Gamma[-3/2 + k603 + nu]*Gamma[-7/5 + k603 + nu]*
     Gamma[-7/4 + k604 + nu]^2*Gamma[-5/3 + k604 + nu]*
     Gamma[-4/3 + k604 + nu]^2*Gamma[-5/4 + k604 + nu]*
     Gamma[-8/5 + k605 + nu]*Gamma[-3/2 + k605 + nu]*Gamma[-7/5 + k605 + nu]*
     Gamma[-5/4 + k605 + nu]*Gamma[-6/5 + k605 + nu]*Gamma[-1 + k605 + nu]^2*
     Gamma[-4/5 + k605 + nu]*Gamma[-4 + 3*(k605 + nu)]*
     Gamma[-3 + 3*(k605 + nu)])/((-2 + k603 + nu)*(-2 + k604 + nu)*
     (-1 + k604 + nu)*(-2 + k605 + nu)*(7 - 4*(k603 + nu))^2*
     (3 - 2*(k604 + nu))^2*(-7 + 3*(k604 + nu))*(-7 + 4*(k604 + nu))*
     (-8 + 5*(k604 + nu))*(-7 + 5*(k604 + nu))*(-6 + 5*(k604 + nu))*
     (4 - 3*(k605 + nu))^2*(5 - 3*(k605 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-2 + k603 + nu]*Gamma[-7/4 + k603 + nu]^2*
     Gamma[-5/4 + k603 + nu]^2*Gamma[-7/3 + k604 + nu]*
     Gamma[-8/5 + k604 + nu]*Gamma[-7/5 + k604 + nu]*Gamma[-6/5 + k604 + nu]*
     Gamma[-4/5 + k604 + nu]*Gamma[-3/4 + k604 + nu]*Gamma[-2 + k605 + nu]*
     Gamma[-5/3 + k605 + nu]^2*Gamma[-4/3 + k605 + nu]^2*
     Gamma[-2/3 + k605 + nu]*Gamma[-1/2 + k605 + nu]*Gamma[-1/3 + k605 + nu]*
     Gamma[-1/4 + k605 + nu]*Gamma[-6 + 5*(k605 + nu)]), {k603, k604, k605}}, 
  {((-1)^(2 + k608 - k610)*2^(-2 + 4*nu - 10*(k608 + nu) + 12*(k609 + nu) - 
       6*(k610 + nu))*3^(-1 + 6*nu - 6*(k610 + nu))*
     5^(-5*nu + 5*(k608 + nu) - 5*(k609 + nu) + 5*(k610 + nu))*
     (-9078 + 14639*(k608 + nu) - 7820*(k608 + nu)^2 + 1383*(k608 + nu)^3)*
     (-3 + 2*(k609 + nu))*(109648 - 413326*(k609 + nu) + 
      643431*(k609 + nu)^2 - 529193*(k609 + nu)^3 + 242367*(k609 + nu)^4 - 
      58561*(k609 + nu)^5 + 5826*(k609 + nu)^6)*(-8 + 5*(k610 + nu))*
     (-7 + 5*(k610 + nu))*(-9 + 7*(k610 + nu))*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k608 + nu]*Gamma[-9/5 + k608 + nu]*Gamma[-8/5 + k608 + nu]*
     Gamma[-3/2 + k608 + nu]*Gamma[-7/5 + k608 + nu]*Gamma[-2 + k609 + nu]*
     Gamma[-7/4 + k609 + nu]^2*Gamma[-4/3 + k609 + nu]*
     Gamma[-5/4 + k609 + nu]^2*Gamma[-8/5 + k610 + nu]*
     Gamma[-3/2 + k610 + nu]*Gamma[-7/5 + k610 + nu]*Gamma[-6/5 + k610 + nu]*
     Gamma[-1 + k610 + nu]^4*Gamma[-4/5 + k610 + nu]*
     Gamma[-4 + 3*(k610 + nu)]*Gamma[-4 + 4*(k610 + nu)])/
    ((-2 + k608 + nu)*(-1 + k609 + nu)*(-2 + k610 + nu)^2*
     (7 - 4*(k608 + nu))^2*(3 - 2*(k609 + nu))^2*(-7 + 3*(k609 + nu))*
     (-8 + 5*(k609 + nu))*(-7 + 5*(k609 + nu))*(-6 + 5*(k609 + nu))*
     (-5 + 3*(k610 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-2 + k608 + nu]*Gamma[-7/4 + k608 + nu]^2*
     Gamma[-5/4 + k608 + nu]^2*Gamma[-7/3 + k609 + nu]*
     Gamma[-8/5 + k609 + nu]*Gamma[-7/5 + k609 + nu]*Gamma[-6/5 + k609 + nu]*
     Gamma[-1 + k609 + nu]*Gamma[-4/5 + k609 + nu]*Gamma[-2 + k610 + nu]^2*
     Gamma[-5/3 + k610 + nu]*Gamma[-4/3 + k610 + nu]*Gamma[-3/4 + k610 + nu]*
     Gamma[-2/3 + k610 + nu]*Gamma[-1/2 + k610 + nu]*Gamma[-1/3 + k610 + nu]*
     Gamma[-1/4 + k610 + nu]*Gamma[-2 + 2*(k610 + nu)]*
     Gamma[-6 + 5*(k610 + nu)]), {k608, k609, k610}}, 
  {((-1)^(1 + k611 - k613)*2^(-5 + 4*nu - 10*(k611 + nu) + 12*(k612 + nu) - 
       6*(k613 + nu))*3^(-1 + 6*nu - 6*(k613 + nu))*
     5^(-5*nu + 5*(k611 + nu) - 5*(k612 + nu) + 5*(k613 + nu))*
     (-9078 + 14639*(k611 + nu) - 7820*(k611 + nu)^2 + 1383*(k611 + nu)^3)*
     (-3 + 2*(k612 + nu))*(109648 - 413326*(k612 + nu) + 
      643431*(k612 + nu)^2 - 529193*(k612 + nu)^3 + 242367*(k612 + nu)^4 - 
      58561*(k612 + nu)^5 + 5826*(k612 + nu)^6)*(-8 + 5*(k613 + nu))*
     (-7 + 5*(k613 + nu))*(-3120 + 6785*(k613 + nu) - 4893*(k613 + nu)^2 + 
      1170*(k613 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k611 + nu]*Gamma[-9/5 + k611 + nu]*
     Gamma[-8/5 + k611 + nu]*Gamma[-3/2 + k611 + nu]*Gamma[-7/5 + k611 + nu]*
     Gamma[-2 + k612 + nu]*Gamma[-7/4 + k612 + nu]^2*Gamma[-4/3 + k612 + nu]*
     Gamma[-5/4 + k612 + nu]^2*Gamma[-8/5 + k613 + nu]*
     Gamma[-3/2 + k613 + nu]*Gamma[-7/5 + k613 + nu]*Gamma[-6/5 + k613 + nu]*
     Gamma[-1 + k613 + nu]^3*Gamma[-4/5 + k613 + nu]*
     Gamma[-4 + 3*(k613 + nu)]*Gamma[-3 + 3*(k613 + nu)])/
    ((-2 + k611 + nu)*(-1 + k612 + nu)*(-2 + k613 + nu)^2*
     (7 - 4*(k611 + nu))^2*(3 - 2*(k612 + nu))^2*(-7 + 3*(k612 + nu))*
     (-8 + 5*(k612 + nu))*(-7 + 5*(k612 + nu))*(-6 + 5*(k612 + nu))*
     (-5 + 3*(k613 + nu))^2*(-4 + 3*(k613 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-2 + k611 + nu]*Gamma[-7/4 + k611 + nu]^2*
     Gamma[-5/4 + k611 + nu]^2*Gamma[-7/3 + k612 + nu]*
     Gamma[-8/5 + k612 + nu]*Gamma[-7/5 + k612 + nu]*Gamma[-6/5 + k612 + nu]*
     Gamma[-1 + k612 + nu]*Gamma[-4/5 + k612 + nu]*Gamma[-2 + k613 + nu]^2*
     Gamma[-5/3 + k613 + nu]*Gamma[-4/3 + k613 + nu]*Gamma[-3/4 + k613 + nu]*
     Gamma[-2/3 + k613 + nu]*Gamma[-1/2 + k613 + nu]*Gamma[-1/3 + k613 + nu]*
     Gamma[-1/4 + k613 + nu]*Gamma[-6 + 5*(k613 + nu)]), {k611, k612, k613}}, 
  {((-1)^(k616 - k617)*2^(-1 + 4*nu - 10*(k616 + nu) + 6*(k617 + nu))*
     3^(-1 + 6*nu - 6*(k617 + nu))*5^(-5*nu + 5*(k616 + nu))*
     (-9078 + 14639*(k616 + nu) - 7820*(k616 + nu)^2 + 1383*(k616 + nu)^3)*
     (5 - 4*(k617 + nu))^2*(7 - 4*(k617 + nu))^2*(-3 + 2*(k617 + nu))*
     (3843840 - 25522144*(k617 + nu) + 76208784*(k617 + nu)^2 - 
      134805746*(k617 + nu)^3 + 156487051*(k617 + nu)^4 - 
      124602170*(k617 + nu)^5 + 68940712*(k617 + nu)^6 - 
      26179228*(k617 + nu)^7 + 6531369*(k617 + nu)^8 - 966936*(k617 + nu)^9 + 
      64516*(k617 + nu)^10)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-11/5 + k616 + nu]*
     Gamma[-9/5 + k616 + nu]*Gamma[-8/5 + k616 + nu]*Gamma[-3/2 + k616 + nu]*
     Gamma[-7/5 + k616 + nu]*Gamma[-7/4 + k617 + nu]^2*
     Gamma[-3/2 + k617 + nu]*Gamma[-5/4 + k617 + nu]^2*
     Gamma[-1 + k617 + nu]^3)/((-2 + k616 + nu)*(-2 + k617 + nu)^4*
     (-1 + k617 + nu)*(7 - 4*(k616 + nu))^2*(3 - 2*(k617 + nu))^2*
     (-7 + 3*(k617 + nu))*(-5 + 3*(k617 + nu))*(-4 + 3*(k617 + nu))*
     (-7 + 4*(k617 + nu))*(-5 + 4*(k617 + nu))*(-8 + 5*(k617 + nu))*
     (-7 + 5*(k617 + nu))*(-6 + 5*(k617 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-2 + k616 + nu]*Gamma[-7/4 + k616 + nu]^2*
     Gamma[-5/4 + k616 + nu]^2*Gamma[-7/3 + k617 + nu]*Gamma[-2 + k617 + nu]*
     Gamma[-5/3 + k617 + nu]*Gamma[-3/4 + k617 + nu]*Gamma[-2/3 + k617 + nu]*
     Gamma[-1/2 + k617 + nu]*Gamma[-1/3 + k617 + nu]*
     Gamma[-1/4 + k617 + nu]), {k616, k617}}, 
  {((-1)^(1 + k618 - k620)*2^(-1 + 4*nu - 10*(k618 + nu) + 6*(k619 + nu))*
     3^(-1 + 6*nu - 3*(k619 + nu) - 3*(k620 + nu))*
     5^(-1 - 5*nu + 5*(k618 + nu))*(-9078 + 14639*(k618 + nu) - 
      7820*(k618 + nu)^2 + 1383*(k618 + nu)^3)*(7 - 4*(k619 + nu))^2*
     (-188 + 429*(k619 + nu) - 313*(k619 + nu)^2 + 74*(k619 + nu)^3)*
     (-5 + 4*(k620 + nu))*(648 - 1013*(k620 + nu) + 394*(k620 + nu)^2)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k618 + nu]*Gamma[-9/5 + k618 + nu]*Gamma[-8/5 + k618 + nu]*
     Gamma[-3/2 + k618 + nu]*Gamma[-7/5 + k618 + nu]*
     Gamma[-7/4 + k619 + nu]^2*Gamma[-3/2 + k619 + nu]*
     Gamma[-5/4 + k619 + nu]*Gamma[-1 + k619 + nu]*Gamma[-5/4 + k620 + nu]*
     Gamma[-1 + k620 + nu]*Gamma[-4 + 3*(k620 + nu)]*
     Gamma[-3 + 3*(k620 + nu)])/((-2 + k618 + nu)*(-2 + k619 + nu)^2*
     (7 - 4*(k618 + nu))^2*(-7 + 3*(k619 + nu))*(-4 + 3*(k619 + nu))*
     (-7 + 4*(k619 + nu))*(-3 + 2*(k620 + nu))*(-5 + 3*(k620 + nu))*
     (-6 + 5*(k620 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-2 + k618 + nu]*Gamma[-7/4 + k618 + nu]^2*
     Gamma[-5/4 + k618 + nu]^2*Gamma[-7/3 + k619 + nu]*Gamma[-2 + k619 + nu]*
     Gamma[-3/4 + k619 + nu]*Gamma[-2/3 + k619 + nu]*Gamma[-1/2 + k619 + nu]*
     Gamma[-5/3 + k620 + nu]*Gamma[-1/3 + k620 + nu]*Gamma[-1/4 + k620 + nu]*
     Gamma[-6 + 5*(k620 + nu)]), {k618, k619, k620}}, 
  {((-1)^(k621 - k623)*2^(4*nu - 10*(k621 + nu) + 6*(k622 + nu))*
     3^(-2 + 6*nu - 3*(k622 + nu) - 3*(k623 + nu))*5^(-5*nu + 5*(k621 + nu))*
     (-9078 + 14639*(k621 + nu) - 7820*(k621 + nu)^2 + 1383*(k621 + nu)^3)*
     (7 - 4*(k622 + nu))^2*(-188 + 429*(k622 + nu) - 313*(k622 + nu)^2 + 
      74*(k622 + nu)^3)*(-5 + 4*(k623 + nu))*(-9 + 7*(k623 + nu))*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k621 + nu]*Gamma[-9/5 + k621 + nu]*Gamma[-8/5 + k621 + nu]*
     Gamma[-3/2 + k621 + nu]*Gamma[-7/5 + k621 + nu]*
     Gamma[-7/4 + k622 + nu]^2*Gamma[-3/2 + k622 + nu]*
     Gamma[-5/4 + k622 + nu]*Gamma[-1 + k622 + nu]*Gamma[-5/4 + k623 + nu]*
     Gamma[-1 + k623 + nu]^2)/((-2 + k621 + nu)*(-2 + k622 + nu)^2*
     (7 - 4*(k621 + nu))^2*(-7 + 3*(k622 + nu))*(-4 + 3*(k622 + nu))*
     (-7 + 4*(k622 + nu))*(-3 + 2*(k623 + nu))*(-5 + 3*(k623 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-2 + k621 + nu]*
     Gamma[-7/4 + k621 + nu]^2*Gamma[-5/4 + k621 + nu]^2*
     Gamma[-7/3 + k622 + nu]*Gamma[-2 + k622 + nu]*Gamma[-3/4 + k622 + nu]*
     Gamma[-2/3 + k622 + nu]*Gamma[-1/2 + k622 + nu]*Gamma[-5/3 + k623 + nu]*
     Gamma[-1/3 + k623 + nu]*Gamma[-1/4 + k623 + nu]), {k621, k622, k623}}, 
  {((-1)^(k626 - k628)*2^(1 + 4*nu - 10*(k626 + nu) + 6*(k627 + nu))*
     3^(-2 + 6*nu + 3*(k627 + nu) - 9*(k628 + nu))*
     5^(-5*nu + 5*(k626 + nu) - 5*(k627 + nu) + 5*(k628 + nu))*
     (-9078 + 14639*(k626 + nu) - 7820*(k626 + nu)^2 + 1383*(k626 + nu)^3)*
     (7 - 4*(k627 + nu))^2*(-3 + 2*(k627 + nu))*(36288 - 143086*(k627 + nu) + 
      234331*(k627 + nu)^2 - 204041*(k627 + nu)^3 + 99643*(k627 + nu)^4 - 
      25881*(k627 + nu)^5 + 2794*(k627 + nu)^6)*(-4 + 3*(k628 + nu))*
     (-5 + 4*(k628 + nu))*(-8 + 5*(k628 + nu))*(-7 + 5*(k628 + nu))*
     (-9 + 7*(k628 + nu))*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k626 + nu]*Gamma[-9/5 + k626 + nu]*
     Gamma[-8/5 + k626 + nu]*Gamma[-3/2 + k626 + nu]*Gamma[-7/5 + k626 + nu]*
     Gamma[-7/4 + k627 + nu]^2*Gamma[-5/3 + k627 + nu]*
     Gamma[-4/3 + k627 + nu]^2*Gamma[-5/4 + k627 + nu]*
     Gamma[-8/5 + k628 + nu]*Gamma[-3/2 + k628 + nu]*Gamma[-7/5 + k628 + nu]*
     Gamma[-5/4 + k628 + nu]*Gamma[-6/5 + k628 + nu]*Gamma[-1 + k628 + nu]^2*
     Gamma[-4/5 + k628 + nu]*Gamma[-4 + 3*(k628 + nu)]*
     Gamma[-3 + 3*(k628 + nu)])/((-2 + k626 + nu)*(-2 + k627 + nu)*
     (-1 + k627 + nu)*(-2 + k628 + nu)*(7 - 4*(k626 + nu))^2*
     (3 - 2*(k627 + nu))^2*(-7 + 3*(k627 + nu))*(-7 + 4*(k627 + nu))*
     (-8 + 5*(k627 + nu))*(-7 + 5*(k627 + nu))*(-6 + 5*(k627 + nu))*
     (4 - 3*(k628 + nu))^2*(5 - 3*(k628 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-2 + k626 + nu]*Gamma[-7/4 + k626 + nu]^2*
     Gamma[-5/4 + k626 + nu]^2*Gamma[-7/3 + k627 + nu]*
     Gamma[-8/5 + k627 + nu]*Gamma[-7/5 + k627 + nu]*Gamma[-6/5 + k627 + nu]*
     Gamma[-4/5 + k627 + nu]*Gamma[-3/4 + k627 + nu]*Gamma[-2 + k628 + nu]*
     Gamma[-5/3 + k628 + nu]^2*Gamma[-4/3 + k628 + nu]^2*
     Gamma[-2/3 + k628 + nu]*Gamma[-1/2 + k628 + nu]*Gamma[-1/3 + k628 + nu]*
     Gamma[-1/4 + k628 + nu]*Gamma[-6 + 5*(k628 + nu)]), {k626, k627, k628}}, 
  {((-1)^(1 + k629 - k631)*2^(-2 + 4*nu - 10*(k629 + nu) + 6*(k630 + nu))*
     3^(-4 + 6*nu + 3*(k630 + nu) - 9*(k631 + nu))*
     5^(-5*nu + 5*(k629 + nu) - 5*(k630 + nu) + 5*(k631 + nu))*
     (-9078 + 14639*(k629 + nu) - 7820*(k629 + nu)^2 + 1383*(k629 + nu)^3)*
     (7 - 4*(k630 + nu))^2*(-3 + 2*(k630 + nu))*(36288 - 143086*(k630 + nu) + 
      234331*(k630 + nu)^2 - 204041*(k630 + nu)^3 + 99643*(k630 + nu)^4 - 
      25881*(k630 + nu)^5 + 2794*(k630 + nu)^6)*(-5 + 4*(k631 + nu))*
     (40320 - 118152*(k631 + nu) + 129473*(k631 + nu)^2 - 
      62859*(k631 + nu)^3 + 11404*(k631 + nu)^4)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k629 + nu]*Gamma[-9/5 + k629 + nu]*Gamma[-8/5 + k629 + nu]*
     Gamma[-3/2 + k629 + nu]*Gamma[-7/5 + k629 + nu]*
     Gamma[-7/4 + k630 + nu]^2*Gamma[-5/3 + k630 + nu]*
     Gamma[-4/3 + k630 + nu]^2*Gamma[-5/4 + k630 + nu]*
     Gamma[-8/5 + k631 + nu]*Gamma[-3/2 + k631 + nu]*Gamma[-7/5 + k631 + nu]*
     Gamma[-5/4 + k631 + nu]*Gamma[-6/5 + k631 + nu]*Gamma[-1 + k631 + nu]^3*
     Gamma[-4/5 + k631 + nu])/((-2 + k629 + nu)*(-2 + k630 + nu)*
     (-1 + k630 + nu)*(-2 + k631 + nu)*(7 - 4*(k629 + nu))^2*
     (3 - 2*(k630 + nu))^2*(-7 + 3*(k630 + nu))*(-7 + 4*(k630 + nu))*
     (-8 + 5*(k630 + nu))*(-7 + 5*(k630 + nu))*(-6 + 5*(k630 + nu))*
     (4 - 3*(k631 + nu))^2*(5 - 3*(k631 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-2 + k629 + nu]*Gamma[-7/4 + k629 + nu]^2*
     Gamma[-5/4 + k629 + nu]^2*Gamma[-7/3 + k630 + nu]*
     Gamma[-8/5 + k630 + nu]*Gamma[-7/5 + k630 + nu]*Gamma[-6/5 + k630 + nu]*
     Gamma[-4/5 + k630 + nu]*Gamma[-3/4 + k630 + nu]*Gamma[-2 + k631 + nu]*
     Gamma[-5/3 + k631 + nu]^2*Gamma[-4/3 + k631 + nu]^2*
     Gamma[-2/3 + k631 + nu]*Gamma[-1/2 + k631 + nu]*Gamma[-1/3 + k631 + nu]*
     Gamma[-1/4 + k631 + nu]), {k629, k630, k631}}}, 
 {{(-4*(3 - 2*(k635 + nu))^2*(-208425 + 735945*(k635 + nu) - 
      1035812*(k635 + nu)^2 + 726279*(k635 + nu)^3 - 253667*(k635 + nu)^4 + 
      35304*(k635 + nu)^5)*Gamma[-2 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-3/2 + k635 + nu]^2*Gamma[-7/6 + k635 + nu]*
     Gamma[-1 + k635 + nu]^2*Gamma[-5/6 + k635 + nu]*
     Gamma[-4 + 3*(k635 + nu)]*Gamma[-3 + 3*(k635 + nu)])/
    (5*(-2 + k635 + nu)^2*(-1 + k635 + nu)*(5 - 3*(k635 + nu))^2*
     (-3 + 2*(k635 + nu))*(-4 + 3*(k635 + nu))*Gamma[-3/2 + nu]^2*
     Gamma[-7/6 + nu]*Gamma[-1 + nu]^3*Gamma[-5/6 + nu]*
     Gamma[-2 + k635 + nu]^2*Gamma[-3/4 + k635 + nu]*Gamma[-2/3 + k635 + nu]*
     Gamma[-1/2 + k635 + nu]*Gamma[-1/3 + k635 + nu]*Gamma[-1/4 + k635 + nu]*
     Gamma[-6 + 5*(k635 + nu)]), {k635}}, 
  {((2430960 - 10901846*(k636 + nu) + 20330101*(k636 + nu)^2 - 
      20177497*(k636 + nu)^3 + 11240054*(k636 + nu)^4 - 
      3331818*(k636 + nu)^5 + 410544*(k636 + nu)^6)*Gamma[-2 + nu]^2*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-3/2 + k636 + nu]^2*Gamma[-7/6 + k636 + nu]*
     Gamma[-1 + k636 + nu]^3*Gamma[-5/6 + k636 + nu])/
    (5*(-2 + k636 + nu)^2*(-1 + k636 + nu)*(-8 + 5*(k636 + nu))*
     (-7 + 5*(k636 + nu))*(-6 + 5*(k636 + nu))*Gamma[-3/2 + nu]^2*
     Gamma[-7/6 + nu]*Gamma[-1 + nu]^3*Gamma[-5/6 + nu]*
     Gamma[-2 + k636 + nu]^2*Gamma[-3/4 + k636 + nu]*Gamma[-2/3 + k636 + nu]*
     Gamma[-1/2 + k636 + nu]*Gamma[-1/3 + k636 + nu]*
     Gamma[-1/4 + k636 + nu]), {k636}}, 
  {(32*(-1)^(k637 - k638)*3^(-1 + 9*(k637 + nu) - 9*(k638 + nu))*
     5^(-1 - 5*(k637 + nu) + 5*(k638 + nu))*(174750 - 752690*(k637 + nu) + 
      1346751*(k637 + nu)^2 - 1281136*(k637 + nu)^3 + 683314*(k637 + nu)^4 - 
      193731*(k637 + nu)^5 + 22808*(k637 + nu)^6)*(-4 + 3*(k638 + nu))*
     (-5 + 4*(k638 + nu))*(-8 + 5*(k638 + nu))*(-7 + 5*(k638 + nu))*
     (-9 + 7*(k638 + nu))*Gamma[-2 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-5/3 + k637 + nu]^2*Gamma[-3/2 + k637 + nu]*
     Gamma[-4/3 + k637 + nu]^2*Gamma[-7/6 + k637 + nu]*
     Gamma[-5/6 + k637 + nu]*Gamma[-8/5 + k638 + nu]*Gamma[-3/2 + k638 + nu]*
     Gamma[-7/5 + k638 + nu]*Gamma[-5/4 + k638 + nu]*Gamma[-6/5 + k638 + nu]*
     Gamma[-1 + k638 + nu]^2*Gamma[-4/5 + k638 + nu]*
     Gamma[-4 + 3*(k638 + nu)]*Gamma[-3 + 3*(k638 + nu)])/
    ((-2 + k637 + nu)*(-1 + k637 + nu)*(-2 + k638 + nu)*(-5 + 4*(k637 + nu))*
     (-8 + 5*(k637 + nu))*(-7 + 5*(k637 + nu))*(-6 + 5*(k637 + nu))*
     (4 - 3*(k638 + nu))^2*(5 - 3*(k638 + nu))^2*Gamma[-3/2 + nu]^2*
     Gamma[-7/6 + nu]*Gamma[-1 + nu]^3*Gamma[-5/6 + nu]*Gamma[-2 + k637 + nu]*
     Gamma[-8/5 + k637 + nu]*Gamma[-7/5 + k637 + nu]*Gamma[-5/4 + k637 + nu]*
     Gamma[-6/5 + k637 + nu]*Gamma[-4/5 + k637 + nu]*Gamma[-3/4 + k637 + nu]*
     Gamma[-2 + k638 + nu]*Gamma[-5/3 + k638 + nu]^2*
     Gamma[-4/3 + k638 + nu]^2*Gamma[-2/3 + k638 + nu]*
     Gamma[-1/2 + k638 + nu]*Gamma[-1/3 + k638 + nu]*Gamma[-1/4 + k638 + nu]*
     Gamma[-6 + 5*(k638 + nu)]), {k637, k638}}, 
  {(4*(-1)^(1 + k639 - k640)*3^(-3 + 9*(k639 + nu) - 9*(k640 + nu))*
     5^(-1 - 5*(k639 + nu) + 5*(k640 + nu))*(174750 - 752690*(k639 + nu) + 
      1346751*(k639 + nu)^2 - 1281136*(k639 + nu)^3 + 683314*(k639 + nu)^4 - 
      193731*(k639 + nu)^5 + 22808*(k639 + nu)^6)*(-5 + 4*(k640 + nu))*
     (40320 - 118152*(k640 + nu) + 129473*(k640 + nu)^2 - 
      62859*(k640 + nu)^3 + 11404*(k640 + nu)^4)*Gamma[-2 + nu]^2*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-5/3 + k639 + nu]^2*Gamma[-3/2 + k639 + nu]*
     Gamma[-4/3 + k639 + nu]^2*Gamma[-7/6 + k639 + nu]*
     Gamma[-5/6 + k639 + nu]*Gamma[-8/5 + k640 + nu]*Gamma[-3/2 + k640 + nu]*
     Gamma[-7/5 + k640 + nu]*Gamma[-5/4 + k640 + nu]*Gamma[-6/5 + k640 + nu]*
     Gamma[-1 + k640 + nu]^3*Gamma[-4/5 + k640 + nu])/
    ((-2 + k639 + nu)*(-1 + k639 + nu)*(-2 + k640 + nu)*(-5 + 4*(k639 + nu))*
     (-8 + 5*(k639 + nu))*(-7 + 5*(k639 + nu))*(-6 + 5*(k639 + nu))*
     (4 - 3*(k640 + nu))^2*(5 - 3*(k640 + nu))^2*Gamma[-3/2 + nu]^2*
     Gamma[-7/6 + nu]*Gamma[-1 + nu]^3*Gamma[-5/6 + nu]*Gamma[-2 + k639 + nu]*
     Gamma[-8/5 + k639 + nu]*Gamma[-7/5 + k639 + nu]*Gamma[-5/4 + k639 + nu]*
     Gamma[-6/5 + k639 + nu]*Gamma[-4/5 + k639 + nu]*Gamma[-3/4 + k639 + nu]*
     Gamma[-2 + k640 + nu]*Gamma[-5/3 + k640 + nu]^2*
     Gamma[-4/3 + k640 + nu]^2*Gamma[-2/3 + k640 + nu]*
     Gamma[-1/2 + k640 + nu]*Gamma[-1/3 + k640 + nu]*
     Gamma[-1/4 + k640 + nu]), {k639, k640}}}, 
 {{-((2^(1 + 2*k642)*3^(-3 + 9*nu - 9*(k642 + nu))*
      5^(1 - 5*nu + 5*(k642 + nu))*(3 - 2*(k642 + nu))^2*(-5 + 3*(k642 + nu))*
      (-4 + 3*(k642 + nu))*(-9 + 4*(k642 + nu))*(-7 + 4*(k642 + nu))*
      (-11 + 5*(k642 + nu))*(-9 + 5*(k642 + nu))*(-8 + 5*(k642 + nu))*
      (-7 + 5*(k642 + nu))*(-28287 + 62343*(k642 + nu) - 
       52520*(k642 + nu)^2 + 20774*(k642 + nu)^3 - 3714*(k642 + nu)^4 + 
       216*(k642 + nu)^5)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
      Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
      Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/4 + k642 + nu]*
      Gamma[-11/5 + k642 + nu]*Gamma[-9/5 + k642 + nu]*
      Gamma[-7/4 + k642 + nu]*Gamma[-8/5 + k642 + nu]*
      Gamma[-3/2 + k642 + nu]^2*Gamma[-7/5 + k642 + nu]*
      Gamma[-1 + k642 + nu]^3*Gamma[-4 + 3*(k642 + nu)]*
      Gamma[-4 + 4*(k642 + nu)])/((-2 + k642 + nu)^5*(7 - 4*(k642 + nu))^2*
      (9 - 4*(k642 + nu))^2*(5 - 3*(k642 + nu))^2*(7 - 3*(k642 + nu))^2*
      (-3 + 2*(k642 + nu))*(-7 + 3*(k642 + nu))*Gamma[-9/4 + nu]*
      Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
      Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
      Gamma[-7/3 + k642 + nu]^2*Gamma[-2 + k642 + nu]^2*
      Gamma[-5/3 + k642 + nu]^2*Gamma[-3/4 + k642 + nu]*
      Gamma[-2/3 + k642 + nu]*Gamma[-1/2 + k642 + nu]*Gamma[-1/3 + k642 + nu]*
      Gamma[-1/4 + k642 + nu]*Gamma[-2 + 2*(k642 + nu)]*
      Gamma[-6 + 5*(k642 + nu)])), {k642}}, 
  {(3^(-3 + 9*nu - 9*(k643 + nu))*4^(1 + k643)*5^(-5*nu + 5*(k643 + nu))*
     (3 - 2*(k643 + nu))^2*(-9 + 4*(k643 + nu))*(-5 + 4*(k643 + nu))*
     (-9 + 5*(k643 + nu))*(-8 + 5*(k643 + nu))*(-7 + 5*(k643 + nu))*
     (-2595261375 + 12396963765*(k643 + nu) - 26236392995*(k643 + nu)^2 + 
      32286542954*(k643 + nu)^3 - 25459089037*(k643 + nu)^4 + 
      13339609937*(k643 + nu)^5 - 4644154173*(k643 + nu)^6 + 
      1035921912*(k643 + nu)^7 - 134337820*(k643 + nu)^8 + 
      7716432*(k643 + nu)^9)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/4 + k643 + nu]*
     Gamma[-11/5 + k643 + nu]*Gamma[-9/5 + k643 + nu]*Gamma[-7/4 + k643 + nu]*
     Gamma[-8/5 + k643 + nu]*Gamma[-3/2 + k643 + nu]^2*
     Gamma[-7/5 + k643 + nu]*Gamma[-1 + k643 + nu]^2*
     Gamma[-4 + 3*(k643 + nu)]*Gamma[-3 + 3*(k643 + nu)])/
    ((-2 + k643 + nu)^5*(9 - 4*(k643 + nu))^2*(5 - 3*(k643 + nu))^4*
     (7 - 3*(k643 + nu))^2*(-3 + 2*(k643 + nu))^2*(-7 + 3*(k643 + nu))*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k643 + nu]^2*Gamma[-2 + k643 + nu]^2*
     Gamma[-5/3 + k643 + nu]^2*Gamma[-3/4 + k643 + nu]*
     Gamma[-2/3 + k643 + nu]*Gamma[-1/2 + k643 + nu]*Gamma[-1/3 + k643 + nu]*
     Gamma[-1/4 + k643 + nu]*Gamma[-6 + 5*(k643 + nu)]), {k643}}, 
  {((-1)^(k644 - k645)*2^(-1 + 4*k644 - 2*k645)*
     3^(-2 + 9*nu - 3*(k644 + nu) - 6*(k645 + nu))*
     5^(1 - 5*nu + 5*(k645 + nu))*(-7 + 3*(k644 + nu))*(-5 + 3*(k644 + nu))*
     (-7 + 4*(k644 + nu))*(-11 + 5*(k644 + nu))*(-2211 + 3595*(k644 + nu) - 
      1934*(k644 + nu)^2 + 344*(k644 + nu)^3)*(-9 + 5*(k645 + nu))*
     (-8 + 5*(k645 + nu))*(-7 + 5*(k645 + nu))*(588 - 1765*(k645 + nu) + 
      1963*(k645 + nu)^2 - 956*(k645 + nu)^3 + 172*(k645 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k644 + nu]*Gamma[-11/5 + k644 + nu]*
     Gamma[-3/2 + k644 + nu]^2*Gamma[-9/5 + k645 + nu]*
     Gamma[-7/4 + k645 + nu]*Gamma[-8/5 + k645 + nu]*Gamma[-7/5 + k645 + nu]*
     Gamma[-5/4 + k645 + nu]*Gamma[-6/5 + k645 + nu]*Gamma[-1 + k645 + nu]^3*
     Gamma[-4 + 3*(k645 + nu)]*Gamma[-4 + 4*(k645 + nu)])/
    ((-2 + k644 + nu)*(-2 + k645 + nu)^4*(7 - 4*(k644 + nu))^2*
     (5 - 3*(k644 + nu))^2*(7 - 3*(k644 + nu))^2*(-3 + 2*(k645 + nu))*
     (-7 + 3*(k645 + nu))*(-5 + 3*(k645 + nu))*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k644 + nu]*Gamma[-5/3 + k644 + nu]*Gamma[-5/4 + k644 + nu]*
     Gamma[-6/5 + k644 + nu]*Gamma[-7/3 + k645 + nu]*Gamma[-2 + k645 + nu]^2*
     Gamma[-5/3 + k645 + nu]*Gamma[-3/4 + k645 + nu]*Gamma[-2/3 + k645 + nu]*
     Gamma[-1/2 + k645 + nu]*Gamma[-1/3 + k645 + nu]*Gamma[-1/4 + k645 + nu]*
     Gamma[-2 + 2*(k645 + nu)]*Gamma[-6 + 5*(k645 + nu)]), {k644, k645}}, 
  {((-1)^(1 + k646 - k647)*3^(-2 + 9*nu - 3*(k646 + nu) - 6*(k647 + nu))*
     4^(1 + 2*k646 - k647)*5^(1 - 5*nu + 5*(k647 + nu))*(-7 + 3*(k646 + nu))*
     (-5 + 3*(k646 + nu))*(-7 + 4*(k646 + nu))*(-11 + 5*(k646 + nu))*
     (-2211 + 3595*(k646 + nu) - 1934*(k646 + nu)^2 + 344*(k646 + nu)^3)*
     (-7 + 4*(k647 + nu))*(-5 + 4*(k647 + nu))*(-9 + 5*(k647 + nu))*
     (-8 + 5*(k647 + nu))*(-7 + 5*(k647 + nu))*(19 - 28*(k647 + nu) + 
      10*(k647 + nu)^2)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/4 + k646 + nu]*
     Gamma[-11/5 + k646 + nu]*Gamma[-3/2 + k646 + nu]^2*
     Gamma[-9/5 + k647 + nu]*Gamma[-7/4 + k647 + nu]*Gamma[-8/5 + k647 + nu]*
     Gamma[-7/5 + k647 + nu]*Gamma[-5/4 + k647 + nu]*Gamma[-6/5 + k647 + nu]*
     Gamma[-1 + k647 + nu]^2*Gamma[-4 + 3*(k647 + nu)]*
     Gamma[-3 + 3*(k647 + nu)])/((-2 + k646 + nu)*(-2 + k647 + nu)^4*
     (7 - 4*(k646 + nu))^2*(5 - 3*(k646 + nu))^2*(7 - 3*(k646 + nu))^2*
     (-3 + 2*(k647 + nu))*(-7 + 3*(k647 + nu))*(-5 + 3*(k647 + nu))*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k646 + nu]*Gamma[-5/3 + k646 + nu]*Gamma[-5/4 + k646 + nu]*
     Gamma[-6/5 + k646 + nu]*Gamma[-7/3 + k647 + nu]*Gamma[-2 + k647 + nu]^2*
     Gamma[-5/3 + k647 + nu]*Gamma[-3/4 + k647 + nu]*Gamma[-2/3 + k647 + nu]*
     Gamma[-1/2 + k647 + nu]*Gamma[-1/3 + k647 + nu]*Gamma[-1/4 + k647 + nu]*
     Gamma[-6 + 5*(k647 + nu)]), {k646, k647}}, 
  {((-1)^(1 + k649 - k650)*2^(3 + 2*k649 + 6*(k649 + nu) - 6*(k650 + nu))*
     3^(-4 + 9*nu - 3*(k649 + nu) - 6*(k650 + nu))*
     5^(1 - 5*nu + 5*(k650 + nu))*(-9 + 4*(k649 + nu))*(-7 + 4*(k649 + nu))*
     (-11 + 5*(k649 + nu))*(-9 + 5*(k649 + nu))*
     (1158633 - 3599019*(k649 + nu) + 4629454*(k649 + nu)^2 - 
      3156673*(k649 + nu)^3 + 1203519*(k649 + nu)^4 - 243294*(k649 + nu)^5 + 
      20376*(k649 + nu)^6)*(-8 + 5*(k650 + nu))*(-7 + 5*(k650 + nu))*
     (-9 + 7*(k650 + nu))*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/4 + k649 + nu]*
     Gamma[-11/5 + k649 + nu]*Gamma[-9/5 + k649 + nu]*Gamma[-7/4 + k649 + nu]*
     Gamma[-3/2 + k649 + nu]*Gamma[-4/3 + k649 + nu]*Gamma[-8/5 + k650 + nu]*
     Gamma[-3/2 + k650 + nu]*Gamma[-7/5 + k650 + nu]*Gamma[-6/5 + k650 + nu]*
     Gamma[-1 + k650 + nu]^4*Gamma[-4/5 + k650 + nu]*
     Gamma[-4 + 3*(k650 + nu)]*Gamma[-4 + 4*(k650 + nu)])/
    ((-2 + k649 + nu)*(-2 + k650 + nu)^2*(7 - 4*(k649 + nu))^2*
     (9 - 4*(k649 + nu))^2*(5 - 3*(k649 + nu))^2*(7 - 3*(k649 + nu))^2*
     (-7 + 3*(k649 + nu))*(-5 + 3*(k650 + nu))*Gamma[-9/4 + nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k649 + nu]^2*Gamma[-5/3 + k649 + nu]*
     Gamma[-6/5 + k649 + nu]*Gamma[-1 + k649 + nu]*Gamma[-4/5 + k649 + nu]*
     Gamma[-2 + k650 + nu]^2*Gamma[-5/3 + k650 + nu]*Gamma[-4/3 + k650 + nu]*
     Gamma[-3/4 + k650 + nu]*Gamma[-2/3 + k650 + nu]*Gamma[-1/2 + k650 + nu]*
     Gamma[-1/3 + k650 + nu]*Gamma[-1/4 + k650 + nu]*
     Gamma[-2 + 2*(k650 + nu)]*Gamma[-6 + 5*(k650 + nu)]), {k649, k650}}, 
  {((-1)^(k651 - k652)*3^(-4 + 9*nu - 3*(k651 + nu) - 6*(k652 + nu))*
     4^(k651 + 3*(k651 + nu) - 3*(k652 + nu))*5^(1 - 5*nu + 5*(k652 + nu))*
     (-9 + 4*(k651 + nu))*(-7 + 4*(k651 + nu))*(-11 + 5*(k651 + nu))*
     (-9 + 5*(k651 + nu))*(1158633 - 3599019*(k651 + nu) + 
      4629454*(k651 + nu)^2 - 3156673*(k651 + nu)^3 + 1203519*(k651 + nu)^4 - 
      243294*(k651 + nu)^5 + 20376*(k651 + nu)^6)*(-8 + 5*(k652 + nu))*
     (-7 + 5*(k652 + nu))*(-3120 + 6785*(k652 + nu) - 4893*(k652 + nu)^2 + 
      1170*(k652 + nu)^3)*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/4 + k651 + nu]*
     Gamma[-11/5 + k651 + nu]*Gamma[-9/5 + k651 + nu]*Gamma[-7/4 + k651 + nu]*
     Gamma[-3/2 + k651 + nu]*Gamma[-4/3 + k651 + nu]*Gamma[-8/5 + k652 + nu]*
     Gamma[-3/2 + k652 + nu]*Gamma[-7/5 + k652 + nu]*Gamma[-6/5 + k652 + nu]*
     Gamma[-1 + k652 + nu]^3*Gamma[-4/5 + k652 + nu]*
     Gamma[-4 + 3*(k652 + nu)]*Gamma[-3 + 3*(k652 + nu)])/
    ((-2 + k651 + nu)*(-2 + k652 + nu)^2*(7 - 4*(k651 + nu))^2*
     (9 - 4*(k651 + nu))^2*(5 - 3*(k651 + nu))^2*(7 - 3*(k651 + nu))^2*
     (-7 + 3*(k651 + nu))*(-5 + 3*(k652 + nu))^2*(-4 + 3*(k652 + nu))*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k651 + nu]^2*Gamma[-5/3 + k651 + nu]*
     Gamma[-6/5 + k651 + nu]*Gamma[-1 + k651 + nu]*Gamma[-4/5 + k651 + nu]*
     Gamma[-2 + k652 + nu]^2*Gamma[-5/3 + k652 + nu]*Gamma[-4/3 + k652 + nu]*
     Gamma[-3/4 + k652 + nu]*Gamma[-2/3 + k652 + nu]*Gamma[-1/2 + k652 + nu]*
     Gamma[-1/3 + k652 + nu]*Gamma[-1/4 + k652 + nu]*
     Gamma[-6 + 5*(k652 + nu)]), {k651, k652}}, 
  {-((2^(1 + 2*k654)*3^(-3 + 9*nu - 9*(k654 + nu))*5^(-5*nu + 5*(k654 + nu))*
      (3 - 2*(k654 + nu))^2*(-4 + 3*(k654 + nu))*(-7 + 4*(k654 + nu))*
      (-5 + 4*(k654 + nu))*(-604013355 + 2985017715*(k654 + nu) - 
       6549089720*(k654 + nu)^2 + 8371306180*(k654 + nu)^3 - 
       6869478227*(k654 + nu)^4 + 3752382811*(k654 + nu)^5 - 
       1364215426*(k654 + nu)^6 + 318270918*(k654 + nu)^7 - 
       43230792*(k654 + nu)^8 + 2604456*(k654 + nu)^9)*Gamma[-7/3 + nu]^2*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
      Gamma[-9/4 + k654 + nu]*Gamma[-11/5 + k654 + nu]*
      Gamma[-9/5 + k654 + nu]*Gamma[-7/4 + k654 + nu]*Gamma[-8/5 + k654 + nu]*
      Gamma[-3/2 + k654 + nu]^2*Gamma[-7/5 + k654 + nu]*
      Gamma[-1 + k654 + nu]^3)/((-2 + k654 + nu)^5*(5 - 3*(k654 + nu))^2*
      (7 - 3*(k654 + nu))^2*(-3 + 2*(k654 + nu))^3*(-7 + 3*(k654 + nu))*
      (-5 + 3*(k654 + nu))*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*
      Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
      Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k654 + nu]^2*
      Gamma[-2 + k654 + nu]^2*Gamma[-5/3 + k654 + nu]^2*
      Gamma[-3/4 + k654 + nu]*Gamma[-2/3 + k654 + nu]*Gamma[-1/2 + k654 + nu]*
      Gamma[-1/3 + k654 + nu]*Gamma[-1/4 + k654 + nu])), {k654}}, 
  {((-1)^(1 + k655 - k656)*2^(5 + 2*k655)*3^(-4 + 9*nu - 9*(k656 + nu))*
     5^(-5*nu + 5*(k656 + nu))*(3 - 2*(k655 + nu))^2*(-7 + 4*(k655 + nu))*
     (-9 + 5*(k655 + nu))*(-747045 + 2044210*(k655 + nu) - 
      2225371*(k655 + nu)^2 + 1204266*(k655 + nu)^3 - 323852*(k655 + nu)^4 + 
      34616*(k655 + nu)^5)*(-4 + 3*(k656 + nu))*(-5 + 4*(k656 + nu))*
     (-8 + 5*(k656 + nu))*(-7 + 5*(k656 + nu))*(-9 + 7*(k656 + nu))*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k655 + nu]*Gamma[-11/5 + k655 + nu]*Gamma[-9/5 + k655 + nu]*
     Gamma[-7/4 + k655 + nu]*Gamma[-3/2 + k655 + nu]*
     Gamma[-4/3 + k655 + nu]^2*Gamma[-8/5 + k656 + nu]*
     Gamma[-3/2 + k656 + nu]*Gamma[-7/5 + k656 + nu]*Gamma[-5/4 + k656 + nu]*
     Gamma[-6/5 + k656 + nu]*Gamma[-1 + k656 + nu]^2*Gamma[-4/5 + k656 + nu]*
     Gamma[-4 + 3*(k656 + nu)]*Gamma[-3 + 3*(k656 + nu)])/
    ((-2 + k655 + nu)^2*(-2 + k656 + nu)*(5 - 3*(k655 + nu))^2*
     (7 - 3*(k655 + nu))^2*(-3 + 2*(k655 + nu))^3*(4 - 3*(k656 + nu))^2*
     (5 - 3*(k656 + nu))^2*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k655 + nu]^2*
     Gamma[-2 + k655 + nu]*Gamma[-5/4 + k655 + nu]*Gamma[-6/5 + k655 + nu]*
     Gamma[-4/5 + k655 + nu]*Gamma[-3/4 + k655 + nu]*Gamma[-2 + k656 + nu]*
     Gamma[-5/3 + k656 + nu]^2*Gamma[-4/3 + k656 + nu]^2*
     Gamma[-2/3 + k656 + nu]*Gamma[-1/2 + k656 + nu]*Gamma[-1/3 + k656 + nu]*
     Gamma[-1/4 + k656 + nu]*Gamma[-6 + 5*(k656 + nu)]), {k655, k656}}, 
  {((-1)^(2 + k657 - k658)*3^(-6 + 9*nu - 9*(k658 + nu))*4^(1 + k657)*
     5^(-5*nu + 5*(k658 + nu))*(3 - 2*(k657 + nu))^2*(-7 + 4*(k657 + nu))*
     (-9 + 5*(k657 + nu))*(-747045 + 2044210*(k657 + nu) - 
      2225371*(k657 + nu)^2 + 1204266*(k657 + nu)^3 - 323852*(k657 + nu)^4 + 
      34616*(k657 + nu)^5)*(-5 + 4*(k658 + nu))*(40320 - 118152*(k658 + nu) + 
      129473*(k658 + nu)^2 - 62859*(k658 + nu)^3 + 11404*(k658 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k657 + nu]*Gamma[-11/5 + k657 + nu]*Gamma[-9/5 + k657 + nu]*
     Gamma[-7/4 + k657 + nu]*Gamma[-3/2 + k657 + nu]*
     Gamma[-4/3 + k657 + nu]^2*Gamma[-8/5 + k658 + nu]*
     Gamma[-3/2 + k658 + nu]*Gamma[-7/5 + k658 + nu]*Gamma[-5/4 + k658 + nu]*
     Gamma[-6/5 + k658 + nu]*Gamma[-1 + k658 + nu]^3*Gamma[-4/5 + k658 + nu])/
    ((-2 + k657 + nu)^2*(-2 + k658 + nu)*(5 - 3*(k657 + nu))^2*
     (7 - 3*(k657 + nu))^2*(-3 + 2*(k657 + nu))^3*(4 - 3*(k658 + nu))^2*
     (5 - 3*(k658 + nu))^2*Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k657 + nu]^2*
     Gamma[-2 + k657 + nu]*Gamma[-5/4 + k657 + nu]*Gamma[-6/5 + k657 + nu]*
     Gamma[-4/5 + k657 + nu]*Gamma[-3/4 + k657 + nu]*Gamma[-2 + k658 + nu]*
     Gamma[-5/3 + k658 + nu]^2*Gamma[-4/3 + k658 + nu]^2*
     Gamma[-2/3 + k658 + nu]*Gamma[-1/2 + k658 + nu]*Gamma[-1/3 + k658 + nu]*
     Gamma[-1/4 + k658 + nu]), {k657, k658}}, 
  {-((2^(5 + 2*k660)*3^(-3 + 9*nu - 9*(k660 + nu))*
      5^(-1 - 5*nu + 5*(k660 + nu))*(3 - 2*(k660 + nu))^2*
      (1176120 - 3839625*(k660 + nu) + 5203607*(k660 + nu)^2 - 
       3746314*(k660 + nu)^3 + 1510806*(k660 + nu)^4 - 323516*(k660 + nu)^5 + 
       28732*(k660 + nu)^6)*(3 - 2*(k661 + nu))^2*
      (-208425 + 735945*(k661 + nu) - 1035812*(k661 + nu)^2 + 
       726279*(k661 + nu)^3 - 253667*(k661 + nu)^4 + 35304*(k661 + nu)^5)*
      Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
      Gamma[-9/4 + k660 + nu]*Gamma[-11/5 + k660 + nu]*
      Gamma[-9/5 + k660 + nu]*Gamma[-7/4 + k660 + nu]*Gamma[-8/5 + k660 + nu]*
      Gamma[-7/5 + k660 + nu]*Gamma[-3/2 + k661 + nu]^2*
      Gamma[-7/6 + k661 + nu]*Gamma[-1 + k661 + nu]^2*Gamma[-5/6 + k661 + nu]*
      Gamma[-4 + 3*(k661 + nu)]*Gamma[-3 + 3*(k661 + nu)])/
     ((-2 + k660 + nu)*(-2 + k661 + nu)^2*(-1 + k661 + nu)*
      (5 - 3*(k660 + nu))^2*(7 - 3*(k660 + nu))^2*(-3 + 2*(k660 + nu))^3*
      (5 - 3*(k661 + nu))^2*(-3 + 2*(k661 + nu))*(-4 + 3*(k661 + nu))*
      Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
      Gamma[-7/3 + k660 + nu]^2*Gamma[-5/3 + k660 + nu]^2*
      Gamma[-7/6 + k660 + nu]*Gamma[-5/6 + k660 + nu]*Gamma[-2 + k661 + nu]^2*
      Gamma[-3/4 + k661 + nu]*Gamma[-2/3 + k661 + nu]*Gamma[-1/2 + k661 + nu]*
      Gamma[-1/3 + k661 + nu]*Gamma[-1/4 + k661 + nu]*
      Gamma[-6 + 5*(k661 + nu)])), {k660, k661}}, 
  {(2^(3 + 2*k662)*3^(-3 + 9*nu - 9*(k662 + nu))*
     5^(-1 - 5*nu + 5*(k662 + nu))*(3 - 2*(k662 + nu))^2*
     (1176120 - 3839625*(k662 + nu) + 5203607*(k662 + nu)^2 - 
      3746314*(k662 + nu)^3 + 1510806*(k662 + nu)^4 - 323516*(k662 + nu)^5 + 
      28732*(k662 + nu)^6)*(2430960 - 10901846*(k663 + nu) + 
      20330101*(k663 + nu)^2 - 20177497*(k663 + nu)^3 + 
      11240054*(k663 + nu)^4 - 3331818*(k663 + nu)^5 + 410544*(k663 + nu)^6)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k662 + nu]*Gamma[-11/5 + k662 + nu]*Gamma[-9/5 + k662 + nu]*
     Gamma[-7/4 + k662 + nu]*Gamma[-8/5 + k662 + nu]*Gamma[-7/5 + k662 + nu]*
     Gamma[-3/2 + k663 + nu]^2*Gamma[-7/6 + k663 + nu]*
     Gamma[-1 + k663 + nu]^3*Gamma[-5/6 + k663 + nu])/
    ((-2 + k662 + nu)*(-2 + k663 + nu)^2*(-1 + k663 + nu)*
     (5 - 3*(k662 + nu))^2*(7 - 3*(k662 + nu))^2*(-3 + 2*(k662 + nu))^3*
     (-8 + 5*(k663 + nu))*(-7 + 5*(k663 + nu))*(-6 + 5*(k663 + nu))*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k662 + nu]^2*Gamma[-5/3 + k662 + nu]^2*
     Gamma[-7/6 + k662 + nu]*Gamma[-5/6 + k662 + nu]*Gamma[-2 + k663 + nu]^2*
     Gamma[-3/4 + k663 + nu]*Gamma[-2/3 + k663 + nu]*Gamma[-1/2 + k663 + nu]*
     Gamma[-1/3 + k663 + nu]*Gamma[-1/4 + k663 + nu]), {k662, k663}}, 
  {((-1)^(k665 - k666)*3^(-4 + 9*nu - 9*(k664 + nu) + 9*(k665 + nu) - 
       9*(k666 + nu))*4^(4 + k664)*5^(-1 - 5*nu + 5*(k664 + nu) - 
       5*(k665 + nu) + 5*(k666 + nu))*(3 - 2*(k664 + nu))^2*
     (1176120 - 3839625*(k664 + nu) + 5203607*(k664 + nu)^2 - 
      3746314*(k664 + nu)^3 + 1510806*(k664 + nu)^4 - 323516*(k664 + nu)^5 + 
      28732*(k664 + nu)^6)*(174750 - 752690*(k665 + nu) + 
      1346751*(k665 + nu)^2 - 1281136*(k665 + nu)^3 + 683314*(k665 + nu)^4 - 
      193731*(k665 + nu)^5 + 22808*(k665 + nu)^6)*(-4 + 3*(k666 + nu))*
     (-5 + 4*(k666 + nu))*(-8 + 5*(k666 + nu))*(-7 + 5*(k666 + nu))*
     (-9 + 7*(k666 + nu))*Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-9/4 + k664 + nu]*
     Gamma[-11/5 + k664 + nu]*Gamma[-9/5 + k664 + nu]*Gamma[-7/4 + k664 + nu]*
     Gamma[-8/5 + k664 + nu]*Gamma[-7/5 + k664 + nu]*
     Gamma[-5/3 + k665 + nu]^2*Gamma[-3/2 + k665 + nu]*
     Gamma[-4/3 + k665 + nu]^2*Gamma[-7/6 + k665 + nu]*
     Gamma[-5/6 + k665 + nu]*Gamma[-8/5 + k666 + nu]*Gamma[-3/2 + k666 + nu]*
     Gamma[-7/5 + k666 + nu]*Gamma[-5/4 + k666 + nu]*Gamma[-6/5 + k666 + nu]*
     Gamma[-1 + k666 + nu]^2*Gamma[-4/5 + k666 + nu]*
     Gamma[-4 + 3*(k666 + nu)]*Gamma[-3 + 3*(k666 + nu)])/
    ((-2 + k664 + nu)*(-2 + k665 + nu)*(-1 + k665 + nu)*(-2 + k666 + nu)*
     (5 - 3*(k664 + nu))^2*(7 - 3*(k664 + nu))^2*(-3 + 2*(k664 + nu))^3*
     (-5 + 4*(k665 + nu))*(-8 + 5*(k665 + nu))*(-7 + 5*(k665 + nu))*
     (-6 + 5*(k665 + nu))*(4 - 3*(k666 + nu))^2*(5 - 3*(k666 + nu))^2*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k664 + nu]^2*Gamma[-5/3 + k664 + nu]^2*
     Gamma[-7/6 + k664 + nu]*Gamma[-5/6 + k664 + nu]*Gamma[-2 + k665 + nu]*
     Gamma[-8/5 + k665 + nu]*Gamma[-7/5 + k665 + nu]*Gamma[-5/4 + k665 + nu]*
     Gamma[-6/5 + k665 + nu]*Gamma[-4/5 + k665 + nu]*Gamma[-3/4 + k665 + nu]*
     Gamma[-2 + k666 + nu]*Gamma[-5/3 + k666 + nu]^2*
     Gamma[-4/3 + k666 + nu]^2*Gamma[-2/3 + k666 + nu]*
     Gamma[-1/2 + k666 + nu]*Gamma[-1/3 + k666 + nu]*Gamma[-1/4 + k666 + nu]*
     Gamma[-6 + 5*(k666 + nu)]), {k664, k665, k666}}, 
  {((-1)^(1 + k668 - k669)*2^(5 + 2*k667)*
     3^(-6 + 9*nu - 9*(k667 + nu) + 9*(k668 + nu) - 9*(k669 + nu))*
     5^(-1 - 5*nu + 5*(k667 + nu) - 5*(k668 + nu) + 5*(k669 + nu))*
     (3 - 2*(k667 + nu))^2*(1176120 - 3839625*(k667 + nu) + 
      5203607*(k667 + nu)^2 - 3746314*(k667 + nu)^3 + 1510806*(k667 + nu)^4 - 
      323516*(k667 + nu)^5 + 28732*(k667 + nu)^6)*
     (174750 - 752690*(k668 + nu) + 1346751*(k668 + nu)^2 - 
      1281136*(k668 + nu)^3 + 683314*(k668 + nu)^4 - 193731*(k668 + nu)^5 + 
      22808*(k668 + nu)^6)*(-5 + 4*(k669 + nu))*(40320 - 118152*(k669 + nu) + 
      129473*(k669 + nu)^2 - 62859*(k669 + nu)^3 + 11404*(k669 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-9/4 + k667 + nu]*Gamma[-11/5 + k667 + nu]*Gamma[-9/5 + k667 + nu]*
     Gamma[-7/4 + k667 + nu]*Gamma[-8/5 + k667 + nu]*Gamma[-7/5 + k667 + nu]*
     Gamma[-5/3 + k668 + nu]^2*Gamma[-3/2 + k668 + nu]*
     Gamma[-4/3 + k668 + nu]^2*Gamma[-7/6 + k668 + nu]*
     Gamma[-5/6 + k668 + nu]*Gamma[-8/5 + k669 + nu]*Gamma[-3/2 + k669 + nu]*
     Gamma[-7/5 + k669 + nu]*Gamma[-5/4 + k669 + nu]*Gamma[-6/5 + k669 + nu]*
     Gamma[-1 + k669 + nu]^3*Gamma[-4/5 + k669 + nu])/
    ((-2 + k667 + nu)*(-2 + k668 + nu)*(-1 + k668 + nu)*(-2 + k669 + nu)*
     (5 - 3*(k667 + nu))^2*(7 - 3*(k667 + nu))^2*(-3 + 2*(k667 + nu))^3*
     (-5 + 4*(k668 + nu))*(-8 + 5*(k668 + nu))*(-7 + 5*(k668 + nu))*
     (-6 + 5*(k668 + nu))*(4 - 3*(k669 + nu))^2*(5 - 3*(k669 + nu))^2*
     Gamma[-9/4 + nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k667 + nu]^2*Gamma[-5/3 + k667 + nu]^2*
     Gamma[-7/6 + k667 + nu]*Gamma[-5/6 + k667 + nu]*Gamma[-2 + k668 + nu]*
     Gamma[-8/5 + k668 + nu]*Gamma[-7/5 + k668 + nu]*Gamma[-5/4 + k668 + nu]*
     Gamma[-6/5 + k668 + nu]*Gamma[-4/5 + k668 + nu]*Gamma[-3/4 + k668 + nu]*
     Gamma[-2 + k669 + nu]*Gamma[-5/3 + k669 + nu]^2*
     Gamma[-4/3 + k669 + nu]^2*Gamma[-2/3 + k669 + nu]*
     Gamma[-1/2 + k669 + nu]*Gamma[-1/3 + k669 + nu]*
     Gamma[-1/4 + k669 + nu]), {k667, k668, k669}}}, 
 {{-((2^(-1 + 4*nu - 4*(k673 + nu))*3^(-1 + 6*nu - 6*(k673 + nu))*
      5^(1 - 5*nu + 5*(k673 + nu))*(3 - 2*(k673 + nu))^2*(-4 + 3*(k673 + nu))*
      (-11 + 5*(k673 + nu))*(-9 + 5*(k673 + nu))*(-8 + 5*(k673 + nu))*
      (-7 + 5*(k673 + nu))*(-251 + 513*(k673 + nu) - 344*(k673 + nu)^2 + 
       76*(k673 + nu)^3)*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
      Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
      Gamma[-1/4 + nu]*Gamma[-11/5 + k673 + nu]*Gamma[-9/5 + k673 + nu]*
      Gamma[-8/5 + k673 + nu]*Gamma[-3/2 + k673 + nu]^2*
      Gamma[-7/5 + k673 + nu]*Gamma[-1 + k673 + nu]^3*
      Gamma[-4 + 3*(k673 + nu)]*Gamma[-4 + 4*(k673 + nu)])/
     ((-2 + k673 + nu)^5*(-3 + 2*(k673 + nu))^3*(-7 + 3*(k673 + nu))*
      (-5 + 3*(k673 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
      Gamma[-7/3 + k673 + nu]*Gamma[-2 + k673 + nu]^2*Gamma[-5/3 + k673 + nu]*
      Gamma[-3/4 + k673 + nu]*Gamma[-2/3 + k673 + nu]*Gamma[-1/2 + k673 + nu]*
      Gamma[-1/3 + k673 + nu]*Gamma[-1/4 + k673 + nu]*
      Gamma[-2 + 2*(k673 + nu)]*Gamma[-6 + 5*(k673 + nu)])), {k673}}, 
  {(3^(-2 + 6*nu - 6*(k674 + nu))*4^(2*nu - 2*(k674 + nu))*
     5^(-5*nu + 5*(k674 + nu))*(3 - 2*(k674 + nu))^2*(-5 + 4*(k674 + nu))*
     (-9 + 5*(k674 + nu))*(-8 + 5*(k674 + nu))*(-7 + 5*(k674 + nu))*
     (6763965 - 22458105*(k674 + nu) + 30963409*(k674 + nu)^2 - 
      22685851*(k674 + nu)^3 + 9314026*(k674 + nu)^4 - 
      2031428*(k674 + nu)^5 + 183856*(k674 + nu)^6)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k674 + nu]*Gamma[-9/5 + k674 + nu]*Gamma[-8/5 + k674 + nu]*
     Gamma[-3/2 + k674 + nu]^2*Gamma[-7/5 + k674 + nu]*
     Gamma[-1 + k674 + nu]^2*Gamma[-4 + 3*(k674 + nu)]*
     Gamma[-3 + 3*(k674 + nu)])/((-2 + k674 + nu)^5*(5 - 3*(k674 + nu))^2*
     (-3 + 2*(k674 + nu))^2*(-7 + 3*(k674 + nu))*(-5 + 3*(k674 + nu))*
     (-9 + 4*(k674 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k674 + nu]*Gamma[-2 + k674 + nu]^2*Gamma[-5/3 + k674 + nu]*
     Gamma[-3/4 + k674 + nu]*Gamma[-2/3 + k674 + nu]*Gamma[-1/2 + k674 + nu]*
     Gamma[-1/3 + k674 + nu]*Gamma[-1/4 + k674 + nu]*
     Gamma[-6 + 5*(k674 + nu)]), {k674}}, 
  {((-1)^(1 + k675 - k676)*2^(-1 + 4*nu + 4*(k675 + nu) - 8*(k676 + nu))*
     3^(-2 + 6*nu - 3*(k675 + nu) - 3*(k676 + nu))*
     5^(1 - 5*nu + 5*(k676 + nu))*(3 - 2*(k675 + nu))^2*(-11 + 5*(k675 + nu))*
     (-2211 + 3595*(k675 + nu) - 1934*(k675 + nu)^2 + 344*(k675 + nu)^3)*
     (-9 + 5*(k676 + nu))*(-8 + 5*(k676 + nu))*(-7 + 5*(k676 + nu))*
     (-55320 + 279161*(k676 + nu) - 601091*(k676 + nu)^2 + 
      715823*(k676 + nu)^3 - 509157*(k676 + nu)^4 + 216306*(k676 + nu)^5 - 
      50820*(k676 + nu)^6 + 5094*(k676 + nu)^7)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k675 + nu]*Gamma[-3/2 + k675 + nu]^3*
     Gamma[-9/5 + k676 + nu]*Gamma[-8/5 + k676 + nu]*Gamma[-7/5 + k676 + nu]*
     Gamma[-6/5 + k676 + nu]*Gamma[-1 + k676 + nu]^2*
     Gamma[-4 + 3*(k676 + nu)]*Gamma[-3 + 3*(k676 + nu)])/
    ((-2 + k675 + nu)*(-2 + k676 + nu)^4*(-1 + k676 + nu)*
     (-3 + 2*(k675 + nu))*(-7 + 3*(k675 + nu))*(-5 + 3*(k675 + nu))*
     (-9 + 4*(k675 + nu))*(-7 + 4*(k675 + nu))*(5 - 3*(k676 + nu))^2*
     (-3 + 2*(k676 + nu))^2*(-4 + 3*(k676 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k675 + nu]*Gamma[-5/3 + k675 + nu]*
     Gamma[-6/5 + k675 + nu]*Gamma[-1/2 + k675 + nu]*Gamma[-2 + k676 + nu]^2*
     Gamma[-3/2 + k676 + nu]*Gamma[-3/4 + k676 + nu]*Gamma[-2/3 + k676 + nu]*
     Gamma[-1/3 + k676 + nu]*Gamma[-1/4 + k676 + nu]*
     Gamma[-6 + 5*(k676 + nu)]), {k675, k676}}, 
  {((-1)^(2 + k678 - k679)*2^(1 + 4*nu + 2*(k678 + nu) - 6*(k679 + nu))*
     3^(-2 + 6*nu - 6*(k679 + nu))*5^(1 - 5*nu + 5*(k679 + nu))*
     (3 - 2*(k678 + nu))^2*(-11 + 5*(k678 + nu))*(-9 + 5*(k678 + nu))*
     (-17 + 10*(k678 + nu))*(-8 + 5*(k679 + nu))*(-7 + 5*(k679 + nu))*
     (-9 + 7*(k679 + nu))*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k678 + nu]*Gamma[-9/5 + k678 + nu]*
     Gamma[-3/2 + k678 + nu]*Gamma[-4/3 + k678 + nu]*Gamma[-8/5 + k679 + nu]*
     Gamma[-3/2 + k679 + nu]*Gamma[-7/5 + k679 + nu]*Gamma[-6/5 + k679 + nu]*
     Gamma[-1 + k679 + nu]^4*Gamma[-4/5 + k679 + nu]*
     Gamma[-4 + 3*(k679 + nu)]*Gamma[-4 + 4*(k679 + nu)])/
    ((-2 + k678 + nu)*(-2 + k679 + nu)^2*(-3 + 2*(k678 + nu))^3*
     (-7 + 3*(k678 + nu))*(-5 + 3*(k679 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k678 + nu]*Gamma[-6/5 + k678 + nu]*
     Gamma[-1 + k678 + nu]*Gamma[-4/5 + k678 + nu]*Gamma[-2 + k679 + nu]^2*
     Gamma[-5/3 + k679 + nu]*Gamma[-4/3 + k679 + nu]*Gamma[-3/4 + k679 + nu]*
     Gamma[-2/3 + k679 + nu]*Gamma[-1/2 + k679 + nu]*Gamma[-1/3 + k679 + nu]*
     Gamma[-1/4 + k679 + nu]*Gamma[-2 + 2*(k679 + nu)]*
     Gamma[-6 + 5*(k679 + nu)]), {k678, k679}}, 
  {((-1)^(1 + k680 - k681)*3^(-2 + 6*nu - 6*(k681 + nu))*
     4^(-1 + k680 + 3*nu - 3*(k681 + nu))*5^(1 - 5*nu + 5*(k681 + nu))*
     (3 - 2*(k680 + nu))^2*(-11 + 5*(k680 + nu))*(-9 + 5*(k680 + nu))*
     (-17 + 10*(k680 + nu))*(-8 + 5*(k681 + nu))*(-7 + 5*(k681 + nu))*
     (-3120 + 6785*(k681 + nu) - 4893*(k681 + nu)^2 + 1170*(k681 + nu)^3)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k680 + nu]*Gamma[-9/5 + k680 + nu]*Gamma[-3/2 + k680 + nu]*
     Gamma[-4/3 + k680 + nu]*Gamma[-8/5 + k681 + nu]*Gamma[-3/2 + k681 + nu]*
     Gamma[-7/5 + k681 + nu]*Gamma[-6/5 + k681 + nu]*Gamma[-1 + k681 + nu]^3*
     Gamma[-4/5 + k681 + nu]*Gamma[-4 + 3*(k681 + nu)]*
     Gamma[-3 + 3*(k681 + nu)])/((-2 + k680 + nu)*(-2 + k681 + nu)^2*
     (-3 + 2*(k680 + nu))^3*(-7 + 3*(k680 + nu))*(-5 + 3*(k681 + nu))^2*
     (-4 + 3*(k681 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k680 + nu]*Gamma[-6/5 + k680 + nu]*Gamma[-1 + k680 + nu]*
     Gamma[-4/5 + k680 + nu]*Gamma[-2 + k681 + nu]^2*Gamma[-5/3 + k681 + nu]*
     Gamma[-4/3 + k681 + nu]*Gamma[-3/4 + k681 + nu]*Gamma[-2/3 + k681 + nu]*
     Gamma[-1/2 + k681 + nu]*Gamma[-1/3 + k681 + nu]*Gamma[-1/4 + k681 + nu]*
     Gamma[-6 + 5*(k681 + nu)]), {k680, k681}}, 
  {(2^(-1 + 4*nu - 4*(k683 + nu))*3^(-2 + 6*nu - 6*(k683 + nu))*
     5^(-5*nu + 5*(k683 + nu))*(3 - 2*(k683 + nu))^2*(-4 + 3*(k683 + nu))*
     (-5 + 4*(k683 + nu))*(-8026965 + 38593305*(k683 + nu) - 
      75719807*(k683 + nu)^2 + 79779111*(k683 + nu)^3 - 
      49174368*(k683 + nu)^4 + 17828436*(k683 + nu)^5 - 
      3533080*(k683 + nu)^6 + 295968*(k683 + nu)^7)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k683 + nu]*Gamma[-9/5 + k683 + nu]*Gamma[-8/5 + k683 + nu]*
     Gamma[-3/2 + k683 + nu]^2*Gamma[-7/5 + k683 + nu]*
     Gamma[-1 + k683 + nu]^3)/((-2 + k683 + nu)^5*(-3 + 2*(k683 + nu))^3*
     (-7 + 3*(k683 + nu))*(-5 + 3*(k683 + nu))*(-9 + 4*(k683 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k683 + nu]*
     Gamma[-2 + k683 + nu]^2*Gamma[-5/3 + k683 + nu]*Gamma[-3/4 + k683 + nu]*
     Gamma[-2/3 + k683 + nu]*Gamma[-1/2 + k683 + nu]*Gamma[-1/3 + k683 + nu]*
     Gamma[-1/4 + k683 + nu]), {k683}}, 
  {((-1)^(k684 - k685)*3^(-3 + 6*nu + 3*(k684 + nu) - 9*(k685 + nu))*
     4^(2 + 2*nu - 2*(k684 + nu))*5^(-5*nu + 5*(k685 + nu))*
     (3 - 2*(k684 + nu))^2*(-9 + 5*(k684 + nu))*
     (-496170 + 1364527*(k684 + nu) - 1492353*(k684 + nu)^2 + 
      811188*(k684 + nu)^3 - 219114*(k684 + nu)^4 + 23528*(k684 + nu)^5)*
     (-4 + 3*(k685 + nu))*(-5 + 4*(k685 + nu))*(-8 + 5*(k685 + nu))*
     (-7 + 5*(k685 + nu))*(-9 + 7*(k685 + nu))*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k684 + nu]*Gamma[-9/5 + k684 + nu]*Gamma[-5/3 + k684 + nu]*
     Gamma[-3/2 + k684 + nu]*Gamma[-4/3 + k684 + nu]^2*
     Gamma[-8/5 + k685 + nu]*Gamma[-3/2 + k685 + nu]*Gamma[-7/5 + k685 + nu]*
     Gamma[-5/4 + k685 + nu]*Gamma[-6/5 + k685 + nu]*Gamma[-1 + k685 + nu]^2*
     Gamma[-4/5 + k685 + nu]*Gamma[-4 + 3*(k685 + nu)]*
     Gamma[-3 + 3*(k685 + nu)])/((-2 + k684 + nu)^2*(-2 + k685 + nu)*
     (-3 + 2*(k684 + nu))^3*(-7 + 3*(k684 + nu))*(-5 + 3*(k684 + nu))*
     (-9 + 4*(k684 + nu))*(4 - 3*(k685 + nu))^2*(5 - 3*(k685 + nu))^2*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k684 + nu]*
     Gamma[-2 + k684 + nu]*Gamma[-5/4 + k684 + nu]*Gamma[-6/5 + k684 + nu]*
     Gamma[-4/5 + k684 + nu]*Gamma[-3/4 + k684 + nu]*Gamma[-2 + k685 + nu]*
     Gamma[-5/3 + k685 + nu]^2*Gamma[-4/3 + k685 + nu]^2*
     Gamma[-2/3 + k685 + nu]*Gamma[-1/2 + k685 + nu]*Gamma[-1/3 + k685 + nu]*
     Gamma[-1/4 + k685 + nu]*Gamma[-6 + 5*(k685 + nu)]), {k684, k685}}, 
  {((-1)^(1 + k686 - k687)*2^(1 + 4*nu - 4*(k686 + nu))*
     3^(-5 + 6*nu + 3*(k686 + nu) - 9*(k687 + nu))*5^(-5*nu + 5*(k687 + nu))*
     (3 - 2*(k686 + nu))^2*(-9 + 5*(k686 + nu))*
     (-496170 + 1364527*(k686 + nu) - 1492353*(k686 + nu)^2 + 
      811188*(k686 + nu)^3 - 219114*(k686 + nu)^4 + 23528*(k686 + nu)^5)*
     (-5 + 4*(k687 + nu))*(40320 - 118152*(k687 + nu) + 
      129473*(k687 + nu)^2 - 62859*(k687 + nu)^3 + 11404*(k687 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k686 + nu]*Gamma[-9/5 + k686 + nu]*Gamma[-5/3 + k686 + nu]*
     Gamma[-3/2 + k686 + nu]*Gamma[-4/3 + k686 + nu]^2*
     Gamma[-8/5 + k687 + nu]*Gamma[-3/2 + k687 + nu]*Gamma[-7/5 + k687 + nu]*
     Gamma[-5/4 + k687 + nu]*Gamma[-6/5 + k687 + nu]*Gamma[-1 + k687 + nu]^3*
     Gamma[-4/5 + k687 + nu])/((-2 + k686 + nu)^2*(-2 + k687 + nu)*
     (-3 + 2*(k686 + nu))^3*(-7 + 3*(k686 + nu))*(-5 + 3*(k686 + nu))*
     (-9 + 4*(k686 + nu))*(4 - 3*(k687 + nu))^2*(5 - 3*(k687 + nu))^2*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k686 + nu]*
     Gamma[-2 + k686 + nu]*Gamma[-5/4 + k686 + nu]*Gamma[-6/5 + k686 + nu]*
     Gamma[-4/5 + k686 + nu]*Gamma[-3/4 + k686 + nu]*Gamma[-2 + k687 + nu]*
     Gamma[-5/3 + k687 + nu]^2*Gamma[-4/3 + k687 + nu]^2*
     Gamma[-2/3 + k687 + nu]*Gamma[-1/2 + k687 + nu]*Gamma[-1/3 + k687 + nu]*
     Gamma[-1/4 + k687 + nu]), {k686, k687}}, 
  {(3^(-2 + 6*nu - 6*(k689 + nu))*4^(1 + 2*nu - 2*(k689 + nu))*
     5^(-1 - 5*nu + 5*(k689 + nu))*(3 - 2*(k689 + nu))^2*
     (5273235 - 17370846*(k689 + nu) + 23756000*(k689 + nu)^2 - 
      17263228*(k689 + nu)^3 + 7030251*(k689 + nu)^4 - 
      1521176*(k689 + nu)^5 + 136624*(k689 + nu)^6)*(3 - 2*(k690 + nu))^2*
     (-208425 + 735945*(k690 + nu) - 1035812*(k690 + nu)^2 + 
      726279*(k690 + nu)^3 - 253667*(k690 + nu)^4 + 35304*(k690 + nu)^5)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k689 + nu]*Gamma[-9/5 + k689 + nu]*Gamma[-8/5 + k689 + nu]*
     Gamma[-7/5 + k689 + nu]*Gamma[-3/2 + k690 + nu]^2*
     Gamma[-7/6 + k690 + nu]*Gamma[-1 + k690 + nu]^2*Gamma[-5/6 + k690 + nu]*
     Gamma[-4 + 3*(k690 + nu)]*Gamma[-3 + 3*(k690 + nu)])/
    ((-2 + k689 + nu)*(-2 + k690 + nu)^2*(-1 + k690 + nu)*
     (-3 + 2*(k689 + nu))^3*(-7 + 3*(k689 + nu))*(-5 + 3*(k689 + nu))*
     (-9 + 4*(k689 + nu))*(-7 + 4*(k689 + nu))*(5 - 3*(k690 + nu))^2*
     (-3 + 2*(k690 + nu))*(-4 + 3*(k690 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k689 + nu]*Gamma[-5/3 + k689 + nu]*
     Gamma[-7/6 + k689 + nu]*Gamma[-5/6 + k689 + nu]*Gamma[-2 + k690 + nu]^2*
     Gamma[-3/4 + k690 + nu]*Gamma[-2/3 + k690 + nu]*Gamma[-1/2 + k690 + nu]*
     Gamma[-1/3 + k690 + nu]*Gamma[-1/4 + k690 + nu]*
     Gamma[-6 + 5*(k690 + nu)]), {k689, k690}}, 
  {-((3^(-2 + 6*nu - 6*(k691 + nu))*4^(2*nu - 2*(k691 + nu))*
      5^(-1 - 5*nu + 5*(k691 + nu))*(3 - 2*(k691 + nu))^2*
      (5273235 - 17370846*(k691 + nu) + 23756000*(k691 + nu)^2 - 
       17263228*(k691 + nu)^3 + 7030251*(k691 + nu)^4 - 
       1521176*(k691 + nu)^5 + 136624*(k691 + nu)^6)*
      (2430960 - 10901846*(k692 + nu) + 20330101*(k692 + nu)^2 - 
       20177497*(k692 + nu)^3 + 11240054*(k692 + nu)^4 - 
       3331818*(k692 + nu)^5 + 410544*(k692 + nu)^6)*Gamma[-7/3 + nu]*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
      Gamma[-11/5 + k691 + nu]*Gamma[-9/5 + k691 + nu]*
      Gamma[-8/5 + k691 + nu]*Gamma[-7/5 + k691 + nu]*
      Gamma[-3/2 + k692 + nu]^2*Gamma[-7/6 + k692 + nu]*
      Gamma[-1 + k692 + nu]^3*Gamma[-5/6 + k692 + nu])/
     ((-2 + k691 + nu)*(-2 + k692 + nu)^2*(-1 + k692 + nu)*
      (-3 + 2*(k691 + nu))^3*(-7 + 3*(k691 + nu))*(-5 + 3*(k691 + nu))*
      (-9 + 4*(k691 + nu))*(-7 + 4*(k691 + nu))*(-8 + 5*(k692 + nu))*
      (-7 + 5*(k692 + nu))*(-6 + 5*(k692 + nu))*Gamma[-11/5 + nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^3*Gamma[-7/3 + k691 + nu]*Gamma[-5/3 + k691 + nu]*
      Gamma[-7/6 + k691 + nu]*Gamma[-5/6 + k691 + nu]*Gamma[-2 + k692 + nu]^2*
      Gamma[-3/4 + k692 + nu]*Gamma[-2/3 + k692 + nu]*Gamma[-1/2 + k692 + nu]*
      Gamma[-1/3 + k692 + nu]*Gamma[-1/4 + k692 + nu])), {k691, k692}}, 
  {((-1)^(1 + k694 - k695)*2^(5 + 4*nu - 4*(k693 + nu))*
     3^(-3 + 6*nu - 6*(k693 + nu) + 9*(k694 + nu) - 9*(k695 + nu))*
     5^(-1 - 5*nu + 5*(k693 + nu) - 5*(k694 + nu) + 5*(k695 + nu))*
     (3 - 2*(k693 + nu))^2*(5273235 - 17370846*(k693 + nu) + 
      23756000*(k693 + nu)^2 - 17263228*(k693 + nu)^3 + 
      7030251*(k693 + nu)^4 - 1521176*(k693 + nu)^5 + 136624*(k693 + nu)^6)*
     (174750 - 752690*(k694 + nu) + 1346751*(k694 + nu)^2 - 
      1281136*(k694 + nu)^3 + 683314*(k694 + nu)^4 - 193731*(k694 + nu)^5 + 
      22808*(k694 + nu)^6)*(-4 + 3*(k695 + nu))*(-5 + 4*(k695 + nu))*
     (-8 + 5*(k695 + nu))*(-7 + 5*(k695 + nu))*(-9 + 7*(k695 + nu))*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k693 + nu]*Gamma[-9/5 + k693 + nu]*Gamma[-8/5 + k693 + nu]*
     Gamma[-7/5 + k693 + nu]*Gamma[-5/3 + k694 + nu]^2*
     Gamma[-3/2 + k694 + nu]*Gamma[-4/3 + k694 + nu]^2*
     Gamma[-7/6 + k694 + nu]*Gamma[-5/6 + k694 + nu]*Gamma[-8/5 + k695 + nu]*
     Gamma[-3/2 + k695 + nu]*Gamma[-7/5 + k695 + nu]*Gamma[-5/4 + k695 + nu]*
     Gamma[-6/5 + k695 + nu]*Gamma[-1 + k695 + nu]^2*Gamma[-4/5 + k695 + nu]*
     Gamma[-4 + 3*(k695 + nu)]*Gamma[-3 + 3*(k695 + nu)])/
    ((-2 + k693 + nu)*(-2 + k694 + nu)*(-1 + k694 + nu)*(-2 + k695 + nu)*
     (-3 + 2*(k693 + nu))^3*(-7 + 3*(k693 + nu))*(-5 + 3*(k693 + nu))*
     (-9 + 4*(k693 + nu))*(-7 + 4*(k693 + nu))*(-5 + 4*(k694 + nu))*
     (-8 + 5*(k694 + nu))*(-7 + 5*(k694 + nu))*(-6 + 5*(k694 + nu))*
     (4 - 3*(k695 + nu))^2*(5 - 3*(k695 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k693 + nu]*Gamma[-5/3 + k693 + nu]*
     Gamma[-7/6 + k693 + nu]*Gamma[-5/6 + k693 + nu]*Gamma[-2 + k694 + nu]*
     Gamma[-8/5 + k694 + nu]*Gamma[-7/5 + k694 + nu]*Gamma[-5/4 + k694 + nu]*
     Gamma[-6/5 + k694 + nu]*Gamma[-4/5 + k694 + nu]*Gamma[-3/4 + k694 + nu]*
     Gamma[-2 + k695 + nu]*Gamma[-5/3 + k695 + nu]^2*
     Gamma[-4/3 + k695 + nu]^2*Gamma[-2/3 + k695 + nu]*
     Gamma[-1/2 + k695 + nu]*Gamma[-1/3 + k695 + nu]*Gamma[-1/4 + k695 + nu]*
     Gamma[-6 + 5*(k695 + nu)]), {k693, k694, k695}}, 
  {((-1)^(2 + k697 - k698)*3^(-5 + 6*nu - 6*(k696 + nu) + 9*(k697 + nu) - 
       9*(k698 + nu))*4^(1 + 2*nu - 2*(k696 + nu))*
     5^(-1 - 5*nu + 5*(k696 + nu) - 5*(k697 + nu) + 5*(k698 + nu))*
     (3 - 2*(k696 + nu))^2*(5273235 - 17370846*(k696 + nu) + 
      23756000*(k696 + nu)^2 - 17263228*(k696 + nu)^3 + 
      7030251*(k696 + nu)^4 - 1521176*(k696 + nu)^5 + 136624*(k696 + nu)^6)*
     (174750 - 752690*(k697 + nu) + 1346751*(k697 + nu)^2 - 
      1281136*(k697 + nu)^3 + 683314*(k697 + nu)^4 - 193731*(k697 + nu)^5 + 
      22808*(k697 + nu)^6)*(-5 + 4*(k698 + nu))*(40320 - 118152*(k698 + nu) + 
      129473*(k698 + nu)^2 - 62859*(k698 + nu)^3 + 11404*(k698 + nu)^4)*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-3/4 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k696 + nu]*Gamma[-9/5 + k696 + nu]*Gamma[-8/5 + k696 + nu]*
     Gamma[-7/5 + k696 + nu]*Gamma[-5/3 + k697 + nu]^2*
     Gamma[-3/2 + k697 + nu]*Gamma[-4/3 + k697 + nu]^2*
     Gamma[-7/6 + k697 + nu]*Gamma[-5/6 + k697 + nu]*Gamma[-8/5 + k698 + nu]*
     Gamma[-3/2 + k698 + nu]*Gamma[-7/5 + k698 + nu]*Gamma[-5/4 + k698 + nu]*
     Gamma[-6/5 + k698 + nu]*Gamma[-1 + k698 + nu]^3*Gamma[-4/5 + k698 + nu])/
    ((-2 + k696 + nu)*(-2 + k697 + nu)*(-1 + k697 + nu)*(-2 + k698 + nu)*
     (-3 + 2*(k696 + nu))^3*(-7 + 3*(k696 + nu))*(-5 + 3*(k696 + nu))*
     (-9 + 4*(k696 + nu))*(-7 + 4*(k696 + nu))*(-5 + 4*(k697 + nu))*
     (-8 + 5*(k697 + nu))*(-7 + 5*(k697 + nu))*(-6 + 5*(k697 + nu))*
     (4 - 3*(k698 + nu))^2*(5 - 3*(k698 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k696 + nu]*Gamma[-5/3 + k696 + nu]*
     Gamma[-7/6 + k696 + nu]*Gamma[-5/6 + k696 + nu]*Gamma[-2 + k697 + nu]*
     Gamma[-8/5 + k697 + nu]*Gamma[-7/5 + k697 + nu]*Gamma[-5/4 + k697 + nu]*
     Gamma[-6/5 + k697 + nu]*Gamma[-4/5 + k697 + nu]*Gamma[-3/4 + k697 + nu]*
     Gamma[-2 + k698 + nu]*Gamma[-5/3 + k698 + nu]^2*
     Gamma[-4/3 + k698 + nu]^2*Gamma[-2/3 + k698 + nu]*
     Gamma[-1/2 + k698 + nu]*Gamma[-1/3 + k698 + nu]*
     Gamma[-1/4 + k698 + nu]), {k696, k697, k698}}}, 
 {{((-1)^(1 - k702)*2^(-1 + 4*nu - 4*(k702 + nu))*
     3^(-2 + 9*nu - 9*(k702 + nu))*5^(-5*nu + 5*(k702 + nu))*
     (3 - 2*(k702 + nu))^2*(-4 + 3*(k702 + nu))*(-7 + 5*(k702 + nu))*
     (63309420 - 306693765*(k702 + nu) + 647995875*(k702 + nu)^2 - 
      780015310*(k702 + nu)^3 + 585130174*(k702 + nu)^4 - 
      280121245*(k702 + nu)^5 + 83579411*(k702 + nu)^6 - 
      14210192*(k702 + nu)^7 + 1054048*(k702 + nu)^8)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-11/5 + k702 + nu]*
     Gamma[-9/5 + k702 + nu]*Gamma[-8/5 + k702 + nu]*
     Gamma[-3/2 + k702 + nu]^2*Gamma[-7/5 + k702 + nu]*
     Gamma[-1 + k702 + nu]^3*Gamma[-4 + 3*(k702 + nu)]*
     Gamma[-4 + 4*(k702 + nu)])/((-2 + k702 + nu)^4*(5 - 3*(k702 + nu))^2*
     (7 - 3*(k702 + nu))^2*(-3 + 2*(k702 + nu))^3*(-5 + 3*(k702 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k702 + nu]^2*
     Gamma[-5/3 + k702 + nu]^2*Gamma[-3/4 + k702 + nu]*
     Gamma[-2/3 + k702 + nu]*Gamma[-1/2 + k702 + nu]*Gamma[-1/3 + k702 + nu]*
     Gamma[-1/4 + k702 + nu]*Gamma[-2 + 2*(k702 + nu)]*
     Gamma[-6 + 5*(k702 + nu)]), {k702}}, 
  {(2^(1 + 4*nu - 6*(k703 + nu) + 2*(k704 + nu))*
     3^(-2 + 9*nu - 6*(k703 + nu) - 3*(k704 + nu))*
     5^(-1 - 5*nu + 5*(k703 + nu))*(3 - 2*(k703 + nu))^2*
     (1471665 - 5031370*(k703 + nu) + 7162510*(k703 + nu)^2 - 
      5433078*(k703 + nu)^3 + 2315419*(k703 + nu)^4 - 525480*(k703 + nu)^5 + 
      49598*(k703 + nu)^6)*(-4 + 3*(k704 + nu))*(-540 + 2051*(k704 + nu) - 
      2491*(k704 + nu)^2 + 966*(k704 + nu)^3)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-11/5 + k703 + nu]*
     Gamma[-9/5 + k703 + nu]*Gamma[-8/5 + k703 + nu]*
     Gamma[-3/2 + k703 + nu]^3*Gamma[-7/5 + k703 + nu]*
     Gamma[-1 + k703 + nu]^2*Gamma[-5/4 + k704 + nu]*Gamma[-1 + k704 + nu]*
     Gamma[-1/2 + k704 + nu]^2*Gamma[-4 + 3*(k704 + nu)]*
     Gamma[-4 + 4*(k704 + nu)])/((-1)^k704*(-2 + k703 + nu)^3*
     (5 - 3*(k703 + nu))^2*(7 - 3*(k703 + nu))^2*(-5 + 3*(k703 + nu))*
     (-3 + 2*(k704 + nu))*(-6 + 5*(k704 + nu))*(-4 + 5*(k704 + nu))*
     (-3 + 5*(k704 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k703 + nu]^2*Gamma[-5/3 + k703 + nu]^2*
     Gamma[-5/4 + k703 + nu]*Gamma[-3/4 + k703 + nu]*
     Gamma[-1/2 + k703 + nu]^3*Gamma[-3/2 + k704 + nu]*
     Gamma[-2/3 + k704 + nu]*Gamma[-1/3 + k704 + nu]*Gamma[-1/4 + k704 + nu]*
     Gamma[-2 + 2*(k704 + nu)]*Gamma[-6 + 5*(k704 + nu)]), {k703, k704}}, 
  {((-1)^(1 - k706)*3^(-2 + 9*nu - 9*(k706 + nu))*4^(2*nu - 2*(k706 + nu))*
     5^(-5*nu + 5*(k706 + nu))*(-5 + 4*(k706 + nu))*(-9 + 5*(k706 + nu))*
     (-8 + 5*(k706 + nu))*(-7 + 5*(k706 + nu))*(-42895 + 125850*(k706 + nu) - 
      147531*(k706 + nu)^2 + 86320*(k706 + nu)^3 - 25192*(k706 + nu)^4 + 
      2932*(k706 + nu)^5)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k706 + nu]*Gamma[-9/5 + k706 + nu]*
     Gamma[-8/5 + k706 + nu]*Gamma[-3/2 + k706 + nu]^2*
     Gamma[-7/5 + k706 + nu]*Gamma[-1 + k706 + nu]^2*
     Gamma[-4 + 3*(k706 + nu)]*Gamma[-3 + 3*(k706 + nu)])/
    ((-2 + k706 + nu)^4*(5 - 3*(k706 + nu))^2*(7 - 3*(k706 + nu))^2*
     (-3 + 2*(k706 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k706 + nu]^2*Gamma[-5/3 + k706 + nu]^2*
     Gamma[-3/4 + k706 + nu]*Gamma[-2/3 + k706 + nu]*Gamma[-1/2 + k706 + nu]*
     Gamma[-1/3 + k706 + nu]*Gamma[-1/4 + k706 + nu]*
     Gamma[-6 + 5*(k706 + nu)]), {k706}}, 
  {((-1)^(2 - k708)*3^(-3 + 9*nu - 9*(k708 + nu))*4^(2*nu - 2*(k707 + nu))*
     5^(1 - 5*nu + 5*(k708 + nu))*(3 - 2*(k707 + nu))^2*(-11 + 5*(k707 + nu))*
     (-9 + 5*(k707 + nu))*(29 - 34*(k707 + nu) + 10*(k707 + nu)^2)*
     (-7 + 5*(k708 + nu))*(300 - 425*(k708 + nu) + 149*(k708 + nu)^2)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k707 + nu]*Gamma[-2 + k707 + nu]*Gamma[-9/5 + k707 + nu]*
     Gamma[-3/2 + k707 + nu]*Gamma[-4/3 + k707 + nu]^2*
     Gamma[-8/5 + k708 + nu]*Gamma[-3/2 + k708 + nu]*Gamma[-7/5 + k708 + nu]*
     Gamma[-5/4 + k708 + nu]*Gamma[-6/5 + k708 + nu]*Gamma[-1 + k708 + nu]^3*
     Gamma[-4/5 + k708 + nu]*Gamma[-4 + 3*(k708 + nu)]*
     Gamma[-4 + 4*(k708 + nu)])/((-2 + k707 + nu)*(-2 + k708 + nu)*
     (7 - 3*(k707 + nu))^2*(-3 + 2*(k707 + nu))^3*(5 - 3*(k708 + nu))^2*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k707 + nu]^2*
     Gamma[-5/4 + k707 + nu]*Gamma[-6/5 + k707 + nu]*Gamma[-4/5 + k707 + nu]*
     Gamma[-3/4 + k707 + nu]*Gamma[-2 + k708 + nu]*Gamma[-5/3 + k708 + nu]^2*
     Gamma[-4/3 + k708 + nu]^2*Gamma[-2/3 + k708 + nu]*
     Gamma[-1/2 + k708 + nu]*Gamma[-1/3 + k708 + nu]*Gamma[-1/4 + k708 + nu]*
     Gamma[-2 + 2*(k708 + nu)]*Gamma[-6 + 5*(k708 + nu)]), {k707, k708}}, 
  {((-1)^(2 - k711)*2^(4*nu - 4*(k709 + nu) - 2*(k710 + nu) + 2*(k711 + nu))*
     3^(-3 + 9*nu - 6*(k710 + nu) - 3*(k711 + nu))*5^(-5*nu + 5*(k710 + nu))*
     (3 - 2*(k709 + nu))^2*(-11 + 5*(k709 + nu))*(-9 + 5*(k709 + nu))*
     (29 - 34*(k709 + nu) + 10*(k709 + nu)^2)*(-3 + 2*(k710 + nu))^2*
     (-480 + 1096*(k710 + nu) - 831*(k710 + nu)^2 + 209*(k710 + nu)^3)*
     (-4 + 3*(k711 + nu))*(-540 + 2051*(k711 + nu) - 2491*(k711 + nu)^2 + 
      966*(k711 + nu)^3)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k709 + nu]*Gamma[-2 + k709 + nu]*
     Gamma[-9/5 + k709 + nu]*Gamma[-3/2 + k709 + nu]*
     Gamma[-4/3 + k709 + nu]^2*Gamma[-8/5 + k710 + nu]*
     Gamma[-3/2 + k710 + nu]^2*Gamma[-7/5 + k710 + nu]*
     Gamma[-6/5 + k710 + nu]*Gamma[-1 + k710 + nu]^2*Gamma[-4/5 + k710 + nu]*
     Gamma[-5/4 + k711 + nu]*Gamma[-1 + k711 + nu]*Gamma[-1/2 + k711 + nu]^2*
     Gamma[-4 + 3*(k711 + nu)]*Gamma[-4 + 4*(k711 + nu)])/
    ((-2 + k709 + nu)*(-2 + k710 + nu)*(7 - 3*(k709 + nu))^2*
     (-3 + 2*(k709 + nu))^3*(4 - 3*(k710 + nu))^2*(5 - 3*(k710 + nu))^2*
     (-3 + 2*(k711 + nu))*(-6 + 5*(k711 + nu))*(-4 + 5*(k711 + nu))*
     (-3 + 5*(k711 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k709 + nu]^2*Gamma[-5/4 + k709 + nu]*
     Gamma[-6/5 + k709 + nu]*Gamma[-4/5 + k709 + nu]*Gamma[-3/4 + k709 + nu]*
     Gamma[-2 + k710 + nu]*Gamma[-5/3 + k710 + nu]^2*
     Gamma[-4/3 + k710 + nu]^2*Gamma[-1/2 + k710 + nu]^3*
     Gamma[-3/2 + k711 + nu]*Gamma[-2/3 + k711 + nu]*Gamma[-1/3 + k711 + nu]*
     Gamma[-1/4 + k711 + nu]*Gamma[-2 + 2*(k711 + nu)]*
     Gamma[-6 + 5*(k711 + nu)]), {k709, k710, k711}}, 
  {((-1)^(1 - k715)*3^(-2 + 9*nu - 9*(k715 + nu))*
     4^(1 + 2*nu - 2*(k714 + nu))*5^(1 - 5*nu + 5*(k715 + nu))*
     (3 - 2*(k714 + nu))^2*(-11 + 5*(k714 + nu))*(-9 + 5*(k714 + nu))*
     (29 - 34*(k714 + nu) + 10*(k714 + nu)^2)*(-4 + 3*(k715 + nu))*
     (-5 + 4*(k715 + nu))*(-8 + 5*(k715 + nu))*(-7 + 5*(k715 + nu))*
     (-9 + 7*(k715 + nu))*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k714 + nu]*Gamma[-2 + k714 + nu]*
     Gamma[-9/5 + k714 + nu]*Gamma[-3/2 + k714 + nu]*
     Gamma[-4/3 + k714 + nu]^2*Gamma[-8/5 + k715 + nu]*
     Gamma[-3/2 + k715 + nu]*Gamma[-7/5 + k715 + nu]*Gamma[-5/4 + k715 + nu]*
     Gamma[-6/5 + k715 + nu]*Gamma[-1 + k715 + nu]^2*Gamma[-4/5 + k715 + nu]*
     Gamma[-4 + 3*(k715 + nu)]*Gamma[-3 + 3*(k715 + nu)])/
    ((-2 + k714 + nu)*(-2 + k715 + nu)*(7 - 3*(k714 + nu))^2*
     (-3 + 2*(k714 + nu))^3*(4 - 3*(k715 + nu))^2*(5 - 3*(k715 + nu))^2*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k714 + nu]^2*
     Gamma[-5/4 + k714 + nu]*Gamma[-6/5 + k714 + nu]*Gamma[-4/5 + k714 + nu]*
     Gamma[-3/4 + k714 + nu]*Gamma[-2 + k715 + nu]*Gamma[-5/3 + k715 + nu]^2*
     Gamma[-4/3 + k715 + nu]^2*Gamma[-2/3 + k715 + nu]*
     Gamma[-1/2 + k715 + nu]*Gamma[-1/3 + k715 + nu]*Gamma[-1/4 + k715 + nu]*
     Gamma[-6 + 5*(k715 + nu)]), {k714, k715}}, 
  {(3^(-2 + 9*nu - 9*(k717 + nu))*4^(2*nu - 2*(k717 + nu))*
     5^(-5*nu + 5*(k717 + nu))*(3 - 2*(k717 + nu))^2*(-4 + 3*(k717 + nu))*
     (-5 + 4*(k717 + nu))*(13848885 - 69056125*(k717 + nu) + 
      149414630*(k717 + nu)^2 - 183418150*(k717 + nu)^3 + 
      139839261*(k717 + nu)^4 - 67847333*(k717 + nu)^5 + 
      20467712*(k717 + nu)^6 - 3511448*(k717 + nu)^7 + 262376*(k717 + nu)^8)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k717 + nu]*Gamma[-9/5 + k717 + nu]*Gamma[-8/5 + k717 + nu]*
     Gamma[-3/2 + k717 + nu]^2*Gamma[-7/5 + k717 + nu]*
     Gamma[-1 + k717 + nu]^3)/((-1)^k717*(-2 + k717 + nu)^4*
     (5 - 3*(k717 + nu))^2*(7 - 3*(k717 + nu))^2*(-3 + 2*(k717 + nu))^3*
     (-5 + 3*(k717 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k717 + nu]^2*Gamma[-5/3 + k717 + nu]^2*
     Gamma[-3/4 + k717 + nu]*Gamma[-2/3 + k717 + nu]*Gamma[-1/2 + k717 + nu]*
     Gamma[-1/3 + k717 + nu]*Gamma[-1/4 + k717 + nu]), {k717}}, 
  {((-1)^(1 - k719)*2^(3 + 4*nu - 4*(k719 + nu))*
     3^(-3 + 9*nu - 6*(k718 + nu) - 3*(k719 + nu))*
     5^(-1 - 5*nu + 5*(k718 + nu))*(-2 + k718 + nu)*(3 - 2*(k718 + nu))^2*
     (7410 - 15910*(k718 + nu) + 12756*(k718 + nu)^2 - 4525*(k718 + nu)^3 + 
      599*(k718 + nu)^4)*(-155700 + 579570*(k719 + nu) - 
      860938*(k719 + nu)^2 + 637945*(k719 + nu)^3 - 235791*(k719 + nu)^4 + 
      34776*(k719 + nu)^5)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k718 + nu]*Gamma[-2 + k718 + nu]^2*
     Gamma[-9/5 + k718 + nu]*Gamma[-8/5 + k718 + nu]*Gamma[-7/5 + k718 + nu]*
     Gamma[-3/2 + k719 + nu]^2*Gamma[-1 + k719 + nu]^5*
     Gamma[-4 + 3*(k719 + nu)]*Gamma[-4 + 4*(k719 + nu)])/
    ((-2 + k719 + nu)^2*(5 - 3*(k718 + nu))^2*(7 - 3*(k718 + nu))^2*
     (-3 + 2*(k718 + nu))^3*(-5 + 3*(k719 + nu))*(-5 + 4*(k719 + nu))*
     (-6 + 5*(k719 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k718 + nu]^2*Gamma[-5/3 + k718 + nu]^2*
     Gamma[-1 + k718 + nu]^2*Gamma[-2 + k719 + nu]^2*Gamma[-3/4 + k719 + nu]*
     Gamma[-2/3 + k719 + nu]*Gamma[-1/2 + k719 + nu]*Gamma[-1/3 + k719 + nu]*
     Gamma[-1/4 + k719 + nu]*Gamma[-2 + 2*(k719 + nu)]*
     Gamma[-6 + 5*(k719 + nu)]), {k718, k719}}, 
  {((-1)^(1 - k722)*2^(2 + 4*nu - 6*(k721 + nu) + 2*(k722 + nu))*
     3^(-3 + 9*nu - 6*(k720 + nu) - 3*(k722 + nu))*
     5^(-1 - 5*nu + 5*(k720 + nu))*(-2 + k720 + nu)*(3 - 2*(k720 + nu))^2*
     (7410 - 15910*(k720 + nu) + 12756*(k720 + nu)^2 - 4525*(k720 + nu)^3 + 
      599*(k720 + nu)^4)*(3 - 2*(k721 + nu))^2*(-3 + 2*(k721 + nu))*
     (280 - 459*(k721 + nu) + 189*(k721 + nu)^2)*(-4 + 3*(k722 + nu))*
     (-540 + 2051*(k722 + nu) - 2491*(k722 + nu)^2 + 966*(k722 + nu)^3)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k720 + nu]*Gamma[-2 + k720 + nu]^2*Gamma[-9/5 + k720 + nu]*
     Gamma[-8/5 + k720 + nu]*Gamma[-7/5 + k720 + nu]*
     Gamma[-3/2 + k721 + nu]^3*Gamma[-1 + k721 + nu]^4*
     Gamma[-5/4 + k722 + nu]*Gamma[-1 + k722 + nu]*Gamma[-1/2 + k722 + nu]^2*
     Gamma[-4 + 3*(k722 + nu)]*Gamma[-4 + 4*(k722 + nu)])/
    ((-2 + k721 + nu)^2*(5 - 3*(k720 + nu))^2*(7 - 3*(k720 + nu))^2*
     (-3 + 2*(k720 + nu))^3*(-5 + 3*(k721 + nu))*(-4 + 3*(k721 + nu))*
     (-5 + 4*(k721 + nu))*(-3 + 2*(k722 + nu))*(-6 + 5*(k722 + nu))*
     (-4 + 5*(k722 + nu))*(-3 + 5*(k722 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k720 + nu]^2*Gamma[-5/3 + k720 + nu]^2*
     Gamma[-1 + k720 + nu]^2*Gamma[-2 + k721 + nu]^2*Gamma[-5/4 + k721 + nu]*
     Gamma[-3/4 + k721 + nu]*Gamma[-1/2 + k721 + nu]^3*
     Gamma[-3/2 + k722 + nu]*Gamma[-2/3 + k722 + nu]*Gamma[-1/3 + k722 + nu]*
     Gamma[-1/4 + k722 + nu]*Gamma[-2 + 2*(k722 + nu)]*
     Gamma[-6 + 5*(k722 + nu)]), {k720, k721, k722}}, 
  {((-1)^(2 - k726)*2^(1 + 4*nu - 4*(k726 + nu))*
     3^(-4 + 9*nu - 6*(k725 + nu) - 3*(k726 + nu))*5^(-5*nu + 5*(k725 + nu))*
     (-2 + k725 + nu)*(3 - 2*(k725 + nu))^2*(7410 - 15910*(k725 + nu) + 
      12756*(k725 + nu)^2 - 4525*(k725 + nu)^3 + 599*(k725 + nu)^4)*
     (54720 - 160683*(k726 + nu) + 176405*(k726 + nu)^2 - 
      85788*(k726 + nu)^3 + 15588*(k726 + nu)^4)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-11/5 + k725 + nu]*
     Gamma[-2 + k725 + nu]^2*Gamma[-9/5 + k725 + nu]*Gamma[-8/5 + k725 + nu]*
     Gamma[-7/5 + k725 + nu]*Gamma[-3/2 + k726 + nu]^2*
     Gamma[-1 + k726 + nu]^5)/((-2 + k726 + nu)^2*(5 - 3*(k725 + nu))^2*
     (7 - 3*(k725 + nu))^2*(-3 + 2*(k725 + nu))^3*(-5 + 3*(k726 + nu))*
     (-4 + 3*(k726 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k725 + nu]^2*Gamma[-5/3 + k725 + nu]^2*
     Gamma[-1 + k725 + nu]^2*Gamma[-2 + k726 + nu]^2*Gamma[-3/4 + k726 + nu]*
     Gamma[-2/3 + k726 + nu]*Gamma[-1/2 + k726 + nu]*Gamma[-1/3 + k726 + nu]*
     Gamma[-1/4 + k726 + nu]), {k725, k726}}, 
  {(2^(1 + 4*nu - 4*(k728 + nu))*3^(-2 + 9*nu - 6*(k728 + nu) - 
       3*(k729 + nu))*5^(-1 - 5*nu + 5*(k728 + nu))*(-5 + 3*(k728 + nu))*
     (-304905 + 860915*(k728 + nu) - 970305*(k728 + nu)^2 + 
      545451*(k728 + nu)^3 - 152866*(k728 + nu)^4 + 17078*(k728 + nu)^5)*
     (-5 + 4*(k729 + nu))*(648 - 1013*(k729 + nu) + 394*(k729 + nu)^2)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k728 + nu]*Gamma[-9/5 + k728 + nu]*Gamma[-8/5 + k728 + nu]*
     Gamma[-3/2 + k728 + nu]^2*Gamma[-7/5 + k728 + nu]*Gamma[-1 + k728 + nu]*
     Gamma[-5/4 + k729 + nu]*Gamma[-1 + k729 + nu]*Gamma[-4 + 3*(k729 + nu)]*
     Gamma[-3 + 3*(k729 + nu)])/((-1)^k729*(-2 + k728 + nu)^2*
     (5 - 3*(k728 + nu))^2*(7 - 3*(k728 + nu))^2*(-3 + 2*(k729 + nu))*
     (-5 + 3*(k729 + nu))*(-6 + 5*(k729 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k728 + nu]^2*Gamma[-5/3 + k728 + nu]*
     Gamma[-5/4 + k728 + nu]*Gamma[-3/4 + k728 + nu]*Gamma[-2/3 + k728 + nu]*
     Gamma[-1/2 + k728 + nu]*Gamma[-5/3 + k729 + nu]*Gamma[-1/3 + k729 + nu]*
     Gamma[-1/4 + k729 + nu]*Gamma[-6 + 5*(k729 + nu)]), {k728, k729}}, 
  {((-1)^(1 - k731)*3^(-3 + 9*nu - 6*(k730 + nu) - 3*(k731 + nu))*
     4^(1 + 2*nu - 2*(k730 + nu))*5^(-5*nu + 5*(k730 + nu))*
     (-5 + 3*(k730 + nu))*(-304905 + 860915*(k730 + nu) - 
      970305*(k730 + nu)^2 + 545451*(k730 + nu)^3 - 152866*(k730 + nu)^4 + 
      17078*(k730 + nu)^5)*(-5 + 4*(k731 + nu))*(-9 + 7*(k731 + nu))*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k730 + nu]*Gamma[-9/5 + k730 + nu]*Gamma[-8/5 + k730 + nu]*
     Gamma[-3/2 + k730 + nu]^2*Gamma[-7/5 + k730 + nu]*Gamma[-1 + k730 + nu]*
     Gamma[-5/4 + k731 + nu]*Gamma[-1 + k731 + nu]^2)/
    ((-2 + k730 + nu)^2*(5 - 3*(k730 + nu))^2*(7 - 3*(k730 + nu))^2*
     (-3 + 2*(k731 + nu))*(-5 + 3*(k731 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^3*Gamma[-7/3 + k730 + nu]^2*Gamma[-5/3 + k730 + nu]*
     Gamma[-5/4 + k730 + nu]*Gamma[-3/4 + k730 + nu]*Gamma[-2/3 + k730 + nu]*
     Gamma[-1/2 + k730 + nu]*Gamma[-5/3 + k731 + nu]*Gamma[-1/3 + k731 + nu]*
     Gamma[-1/4 + k731 + nu]), {k730, k731}}, 
  {((-1)^(1 - k734)*2^(3 + 4*nu - 4*(k733 + nu))*
     3^(-2 + 9*nu - 9*(k734 + nu))*5^(1 - 5*nu + 5*(k734 + nu))*
     (3 - 2*(k733 + nu))^2*(-11 + 5*(k733 + nu))*(-9 + 5*(k733 + nu))*
     (29 - 34*(k733 + nu) + 10*(k733 + nu)^2)*(-4 + 3*(k734 + nu))*
     (-5 + 4*(k734 + nu))*(-8 + 5*(k734 + nu))*(-7 + 5*(k734 + nu))*
     (-9 + 7*(k734 + nu))*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-11/5 + k733 + nu]*Gamma[-2 + k733 + nu]*
     Gamma[-9/5 + k733 + nu]*Gamma[-3/2 + k733 + nu]*
     Gamma[-4/3 + k733 + nu]^2*Gamma[-8/5 + k734 + nu]*
     Gamma[-3/2 + k734 + nu]*Gamma[-7/5 + k734 + nu]*Gamma[-5/4 + k734 + nu]*
     Gamma[-6/5 + k734 + nu]*Gamma[-1 + k734 + nu]^2*Gamma[-4/5 + k734 + nu]*
     Gamma[-4 + 3*(k734 + nu)]*Gamma[-3 + 3*(k734 + nu)])/
    ((-2 + k733 + nu)*(-2 + k734 + nu)*(7 - 3*(k733 + nu))^2*
     (-3 + 2*(k733 + nu))^3*(4 - 3*(k734 + nu))^2*(5 - 3*(k734 + nu))^2*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*Gamma[-7/3 + k733 + nu]^2*
     Gamma[-5/4 + k733 + nu]*Gamma[-6/5 + k733 + nu]*Gamma[-4/5 + k733 + nu]*
     Gamma[-3/4 + k733 + nu]*Gamma[-2 + k734 + nu]*Gamma[-5/3 + k734 + nu]^2*
     Gamma[-4/3 + k734 + nu]^2*Gamma[-2/3 + k734 + nu]*
     Gamma[-1/2 + k734 + nu]*Gamma[-1/3 + k734 + nu]*Gamma[-1/4 + k734 + nu]*
     Gamma[-6 + 5*(k734 + nu)]), {k733, k734}}, 
  {((-1)^(2 - k736)*3^(-4 + 9*nu - 9*(k736 + nu))*4^(2*nu - 2*(k735 + nu))*
     5^(1 - 5*nu + 5*(k736 + nu))*(3 - 2*(k735 + nu))^2*(-11 + 5*(k735 + nu))*
     (-9 + 5*(k735 + nu))*(29 - 34*(k735 + nu) + 10*(k735 + nu)^2)*
     (-5 + 4*(k736 + nu))*(40320 - 118152*(k736 + nu) + 
      129473*(k736 + nu)^2 - 62859*(k736 + nu)^3 + 11404*(k736 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-11/5 + k735 + nu]*Gamma[-2 + k735 + nu]*Gamma[-9/5 + k735 + nu]*
     Gamma[-3/2 + k735 + nu]*Gamma[-4/3 + k735 + nu]^2*
     Gamma[-8/5 + k736 + nu]*Gamma[-3/2 + k736 + nu]*Gamma[-7/5 + k736 + nu]*
     Gamma[-5/4 + k736 + nu]*Gamma[-6/5 + k736 + nu]*Gamma[-1 + k736 + nu]^3*
     Gamma[-4/5 + k736 + nu])/((-2 + k735 + nu)*(-2 + k736 + nu)*
     (7 - 3*(k735 + nu))^2*(-3 + 2*(k735 + nu))^3*(4 - 3*(k736 + nu))^2*
     (5 - 3*(k736 + nu))^2*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-7/3 + k735 + nu]^2*Gamma[-5/4 + k735 + nu]*
     Gamma[-6/5 + k735 + nu]*Gamma[-4/5 + k735 + nu]*Gamma[-3/4 + k735 + nu]*
     Gamma[-2 + k736 + nu]*Gamma[-5/3 + k736 + nu]^2*
     Gamma[-4/3 + k736 + nu]^2*Gamma[-2/3 + k736 + nu]*
     Gamma[-1/2 + k736 + nu]*Gamma[-1/3 + k736 + nu]*
     Gamma[-1/4 + k736 + nu]), {k735, k736}}}, 
 {{(2*3^(3*nu - 3*(k738 + nu))*(-4 + 3*(k738 + nu))*(-7 + 4*(k738 + nu))*
     (-5 + 4*(k738 + nu))*(-193 + 387*(k738 + nu) - 256*(k738 + nu)^2 + 
      56*(k738 + nu)^3)*Gamma[-2 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*Gamma[-7/4 + k738 + nu]*
     Gamma[-5/4 + k738 + nu]*Gamma[-1 + k738 + nu]^3)/
    ((-1)^k738*(-2 + k738 + nu)^4*(3 - 2*(k738 + nu))^2*Gamma[-7/4 + nu]*
     Gamma[-5/4 + nu]*Gamma[-1 + nu]^3*Gamma[-2 + k738 + nu]*
     Gamma[-3/4 + k738 + nu]*Gamma[-2/3 + k738 + nu]*Gamma[-1/3 + k738 + nu]*
     Gamma[-1/4 + k738 + nu]), {k738}}}, 
 {{(3^(3*nu - 3*(k739 + nu))*(-5 + 4*(k739 + nu))*
     (14288 - 57192*(k739 + nu) + 94889*(k739 + nu)^2 - 83639*(k739 + nu)^3 + 
      41354*(k739 + nu)^4 - 10884*(k739 + nu)^5 + 1192*(k739 + nu)^6)*
     Gamma[-2 + nu]*Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/3 + nu]*
     Gamma[-1/4 + nu]*Gamma[-7/4 + k739 + nu]*Gamma[-5/4 + k739 + nu]*
     Gamma[-1 + k739 + nu]^3)/(2*(-1)^k739*(-2 + k739 + nu)^4*
     (3 - 2*(k739 + nu))^2*(-4 + 3*(k739 + nu))*Gamma[-7/4 + nu]*
     Gamma[-5/4 + nu]*Gamma[-1 + nu]^3*Gamma[-2 + k739 + nu]*
     Gamma[-3/4 + k739 + nu]*Gamma[-2/3 + k739 + nu]*Gamma[-1/3 + k739 + nu]*
     Gamma[-1/4 + k739 + nu]), {k739}}, 
  {((-1)^(1 - k741)*2^(-3 + 6*(k740 + nu) - 6*(k741 + nu))*
     3^(-1 + 3*nu - 3*(k740 + nu))*(-188 + 429*(k740 + nu) - 
      313*(k740 + nu)^2 + 74*(k740 + nu)^3)*(4 - 11*(k741 + nu) + 
      6*(k741 + nu)^2)*(1944 - 8568*(k741 + nu) + 13697*(k741 + nu)^2 - 
      9396*(k741 + nu)^3 + 2340*(k741 + nu)^4)*Gamma[-2 + nu]*
     Gamma[-3/4 + nu]*Gamma[-2/3 + nu]*Gamma[-1/3 + nu]*Gamma[-1/4 + nu]*
     Gamma[-7/4 + k740 + nu]*Gamma[-3/2 + k740 + nu]*Gamma[-5/4 + k740 + nu]*
     Gamma[-1 + k740 + nu]*Gamma[-4/3 + k741 + nu]*Gamma[-1 + k741 + nu]^2*
     Gamma[-1/2 + k741 + nu])/((-2 + k740 + nu)^2*(-4 + 3*(k740 + nu))*
     (-3 + 2*(k741 + nu))^2*(-1 + 2*(k741 + nu))*(-4 + 3*(k741 + nu))*
     (-2 + 3*(k741 + nu))*(-3 + 4*(k741 + nu))*Gamma[-7/4 + nu]*
     Gamma[-5/4 + nu]*Gamma[-1 + nu]^3*Gamma[-2 + k740 + nu]*
     Gamma[-4/3 + k740 + nu]*Gamma[-2/3 + k740 + nu]*Gamma[-1/2 + k740 + nu]*
     Gamma[-3/2 + k741 + nu]*Gamma[-3/4 + k741 + nu]*Gamma[-1/3 + k741 + nu]*
     Gamma[-1/4 + k741 + nu]), {k740, k741}}}}


==> anc/VRRV.d4 <==
{1, SeriesData[ep, 0, {1, 3, (29 - 8*Mzv[2])/2, 
   (-3*(-95 + 16*Mzv[2] + 32*Mzv[3]))/4, 
   (14125 - 2320*Mzv[2] - 1536*Mzv[2]^2 - 2880*Mzv[3])/40, 
   (-3*(-46875 + 7600*Mzv[2] + 3072*Mzv[2]^2 + 9280*Mzv[3] - 
      2560*Mzv[2]*Mzv[3] + 14080*Mzv[5]))/80, 
   (1403125 - 226000*Mzv[2] - 89088*Mzv[2]^2 - 58368*Mzv[2]^3 - 
     273600*Mzv[3] + 46080*Mzv[2]*Mzv[3] + 46080*Mzv[3]^2 - 253440*Mzv[5])/
    160, (-3*(-4671875 + 750000*Mzv[2] + 291840*Mzv[2]^2 + 116736*Mzv[2]^3 + 
      904000*Mzv[3] - 148480*Mzv[2]*Mzv[3] - 98304*Mzv[2]^2*Mzv[3] - 
      92160*Mzv[3]^2 + 816640*Mzv[5] - 225280*Mzv[2]*Mzv[5] + 
      1123840*Mzv[7]))/320, (4902734375 - 785750000*Mzv[2] - 
     303744000*Mzv[2]^2 - 118487040*Mzv[2]^3 - 80564224*Mzv[2]^4 - 
     945000000*Mzv[3] + 153216000*Mzv[2]*Mzv[3] + 61931520*Mzv[2]^2*Mzv[3] + 
     93542400*Mzv[3]^2 - 25804800*Mzv[2]*Mzv[3]^2 - 842688000*Mzv[5] + 
     141926400*Mzv[2]*Mzv[5] + 283852800*Mzv[3]*Mzv[5] - 708019200*Mzv[7])/
    22400, (-3*(-16337890625 + 2616250000*Mzv[2] + 1008000000*Mzv[2]^2 + 
      388147200*Mzv[2]^3 + 161128448*Mzv[2]^4 + 3143000000*Mzv[3] - 
      506240000*Mzv[2]*Mzv[3] - 199557120*Mzv[2]^2*Mzv[3] - 
      130744320*Mzv[2]^3*Mzv[3] - 306432000*Mzv[3]^2 + 
      51609600*Mzv[2]*Mzv[3]^2 + 34406400*Mzv[3]^3 + 2784320000*Mzv[5] - 
      457318400*Mzv[2]*Mzv[5] - 302776320*Mzv[2]^2*Mzv[5] - 
      567705600*Mzv[3]*Mzv[5] + 2281395200*Mzv[7] - 629350400*Mzv[2]*Mzv[7] + 
      3175424000*Mzv[9]))/44800, (490068359375 - 78443750000*Mzv[2] - 
     30172800000*Mzv[2]^2 - 11542272000*Mzv[2]^3 - 4672724992*Mzv[2]^4 - 
     3350593536*Mzv[2]^5 - 94185000000*Mzv[3] + 15120000000*Mzv[2]*Mzv[3] + 
     5883494400*Mzv[2]^2*Mzv[3] + 2353397760*Mzv[2]^3*Mzv[3] + 
     9112320000*Mzv[3]^2 - 1496678400*Mzv[2]*Mzv[3]^2 - 
     990904320*Mzv[2]^2*Mzv[3]^2 - 619315200*Mzv[3]^3 - 83160000000*Mzv[5] + 
     13483008000*Mzv[2]*Mzv[5] + 5449973760*Mzv[2]^2*Mzv[5] + 
     16463462400*Mzv[3]*Mzv[5] - 4541644800*Mzv[2]*Mzv[3]*Mzv[5] + 
     12489523200*Mzv[5]^2 - 67261824000*Mzv[7] + 11328307200*Mzv[2]*Mzv[7] + 
     22656614400*Mzv[3]*Mzv[7] - 57157632000*Mzv[9])/89600, 
   (-3*(-1633447265625 + 261406250000*Mzv[2] + 100464000000*Mzv[2]^2 + 
      38304000000*Mzv[2]^3 + 15307202560*Mzv[2]^4 + 6701187072*Mzv[2]^5 + 
      313775000000*Mzv[3] - 50288000000*Mzv[2]*Mzv[3] - 
      19439616000*Mzv[2]^2*Mzv[3] - 7583170560*Mzv[2]^3*Mzv[3] - 
      5156110336*Mzv[2]^4*Mzv[3] - 30240000000*Mzv[3]^2 + 
      4902912000*Mzv[2]*Mzv[3]^2 + 1981808640*Mzv[2]^2*Mzv[3]^2 + 
      1995571200*Mzv[3]^3 - 550502400*Mzv[2]*Mzv[3]^3 + 276584000000*Mzv[5] - 
      44549120000*Mzv[2]*Mzv[5] - 17561026560*Mzv[2]^2*Mzv[5] - 
      11505500160*Mzv[2]^3*Mzv[5] - 53932032000*Mzv[3]*Mzv[5] + 
      9083289600*Mzv[2]*Mzv[3]*Mzv[5] + 9083289600*Mzv[3]^2*Mzv[5] - 
      24979046400*Mzv[5]^2 + 222239360000*Mzv[7] - 36502323200*Mzv[2]*
       Mzv[7] - 24167055360*Mzv[2]^2*Mzv[7] - 45313228800*Mzv[3]*Mzv[7] + 
      184174592000*Mzv[9] - 50806784000*Mzv[2]*Mzv[9] + 
      263227596800*Mzv[11]))/179200, 
   (539018798828125 - 86252031250000*Mzv[2] - 33134640000000*Mzv[2]^2 - 
     12612230400000*Mzv[2]^3 - 5007066521600*Mzv[2]^4 - 
     2137678675968*Mzv[2]^5 - 1619570196480*Mzv[2]^6 - 
     103516875000000*Mzv[3] + 16576560000000*Mzv[2]*Mzv[3] + 
     6386688000000*Mzv[2]^2*Mzv[3] + 2459300659200*Mzv[2]^3*Mzv[3] + 
     1020909846528*Mzv[2]^4*Mzv[3] + 9957024000000*Mzv[3]^2 - 
     1603768320000*Mzv[2]*Mzv[3]^2 - 632196956160*Mzv[2]^2*Mzv[3]^2 - 
     414198005760*Mzv[2]^3*Mzv[3]^2 - 647184384000*Mzv[3]^3 + 
     108999475200*Mzv[2]*Mzv[3]^3 + 54499737600*Mzv[3]^4 - 
     91171080000000*Mzv[5] + 14636160000000*Mzv[2]*Mzv[5] + 
     5695222579200*Mzv[2]^2*Mzv[5] + 2278089031680*Mzv[2]^3*Mzv[5] + 
     17641451520000*Mzv[3]*Mzv[5] - 2897569382400*Mzv[2]*Mzv[3]*Mzv[5] - 
     1918390763520*Mzv[2]^2*Mzv[3]*Mzv[5] - 1798491340800*Mzv[3]^2*Mzv[5] + 
     7968315801600*Mzv[5]^2 - 2198156083200*Mzv[2]*Mzv[5]^2 - 
     73014480000000*Mzv[7] + 11838081024000*Mzv[2]*Mzv[7] + 
     4785076961280*Mzv[2]^2*Mzv[7] + 14454919987200*Mzv[3]*Mzv[7] - 
     3987564134400*Mzv[2]*Mzv[3]*Mzv[7] + 21931602739200*Mzv[5]*Mzv[7] - 
     59729725440000*Mzv[9] + 10059743232000*Mzv[2]*Mzv[9] + 
     20119486464000*Mzv[3]*Mzv[9] - 52119064166400*Mzv[11])/3942400}, 0, 13, 
  1], SeriesData[ep, 0, {1, 3/2, (11 - 4*Mzv[2])/2, 
   21 - 3*Mzv[2] - 10*Mzv[3], 82 - 11*Mzv[2] - 14*Mzv[2]^2 - 15*Mzv[3], 
   324 - 42*Mzv[2] - 21*Mzv[2]^2 - 55*Mzv[3] + 20*Mzv[2]*Mzv[3] - 150*Mzv[5], 
   (6440 - 820*Mzv[2] - 385*Mzv[2]^2 - 476*Mzv[2]^3 - 1050*Mzv[3] + 
     150*Mzv[2]*Mzv[3] + 250*Mzv[3]^2 - 1125*Mzv[5])/5, 
   (25680 - 3240*Mzv[2] - 1470*Mzv[2]^2 - 714*Mzv[2]^3 - 4100*Mzv[3] + 
     550*Mzv[2]*Mzv[3] + 700*Mzv[2]^2*Mzv[3] + 375*Mzv[3]^2 - 4125*Mzv[5] + 
     1500*Mzv[2]*Mzv[5] - 10050*Mzv[7])/5, 
   (717920 - 90160*Mzv[2] - 40180*Mzv[2]^2 - 18326*Mzv[2]^3 - 
     23038*Mzv[2]^4 - 113400*Mzv[3] + 14700*Mzv[2]*Mzv[3] + 
     7350*Mzv[2]^2*Mzv[3] + 9625*Mzv[3]^2 - 3500*Mzv[2]*Mzv[3]^2 - 
     110250*Mzv[5] + 15750*Mzv[2]*Mzv[5] + 52500*Mzv[3]*Mzv[5] - 
     105525*Mzv[7])/35, (8608320 - 1078560*Mzv[2] - 476280*Mzv[2]^2 - 
     209916*Mzv[2]^3 - 103671*Mzv[2]^4 - 1352400*Mzv[3] + 
     172200*Mzv[2]*Mzv[3] + 80850*Mzv[2]^2*Mzv[3] + 99960*Mzv[2]^3*Mzv[3] + 
     110250*Mzv[3]^2 - 15750*Mzv[2]*Mzv[3]^2 - 17500*Mzv[3]^3 - 
     1291500*Mzv[5] + 173250*Mzv[2]*Mzv[5] + 220500*Mzv[2]^2*Mzv[5] + 
     236250*Mzv[3]*Mzv[5] - 1160775*Mzv[7] + 422100*Mzv[2]*Mzv[7] - 
     2822750*Mzv[9])/105, (57366400 - 7179200*Mzv[2] - 3155600*Mzv[2]^2 - 
     1366120*Mzv[2]^3 - 633545*Mzv[2]^4 - 818244*Mzv[2]^5 - 8988000*Mzv[3] + 
     1134000*Mzv[2]*Mzv[3] + 514500*Mzv[2]^2*Mzv[3] + 
     249900*Mzv[2]^3*Mzv[3] + 717500*Mzv[3]^2 - 96250*Mzv[2]*Mzv[3]^2 - 
     122500*Mzv[2]^2*Mzv[3]^2 - 43750*Mzv[3]^3 - 8505000*Mzv[5] + 
     1102500*Mzv[2]*Mzv[5] + 551250*Mzv[2]^2*Mzv[5] + 1443750*Mzv[3]*Mzv[5] - 
     525000*Mzv[2]*Mzv[3]*Mzv[5] + 1968750*Mzv[5]^2 - 7386750*Mzv[7] + 
     1055250*Mzv[2]*Mzv[7] + 3517500*Mzv[3]*Mzv[7] - 7056875*Mzv[9])/175, 
   (688262400 - 86083200*Mzv[2] - 37749600*Mzv[2]^2 - 16193520*Mzv[2]^3 - 
     7256970*Mzv[2]^4 - 3682098*Mzv[2]^5 - 107688000*Mzv[3] + 
     13524000*Mzv[2]*Mzv[3] + 6027000*Mzv[2]^2*Mzv[3] + 
     2748900*Mzv[2]^3*Mzv[3] + 3455700*Mzv[2]^4*Mzv[3] + 8505000*Mzv[3]^2 - 
     1102500*Mzv[2]*Mzv[3]^2 - 551250*Mzv[2]^2*Mzv[3]^2 - 481250*Mzv[3]^3 + 
     175000*Mzv[2]*Mzv[3]^3 - 101430000*Mzv[5] + 12915000*Mzv[2]*Mzv[5] + 
     6063750*Mzv[2]^2*Mzv[5] + 7497000*Mzv[2]^3*Mzv[5] + 
     16537500*Mzv[3]*Mzv[5] - 2362500*Mzv[2]*Mzv[3]*Mzv[5] - 
     3937500*Mzv[3]^2*Mzv[5] + 8859375*Mzv[5]^2 - 86530500*Mzv[7] + 
     11607750*Mzv[2]*Mzv[7] + 14773500*Mzv[2]^2*Mzv[7] + 
     15828750*Mzv[3]*Mzv[7] - 77625625*Mzv[9] + 28227500*Mzv[2]*Mzv[9] - 
     191630250*Mzv[11])/525, (30280588800 - 3786182400*Mzv[2] - 
     1658395200*Mzv[2]^2 - 708116640*Mzv[2]^3 - 311704140*Mzv[2]^4 - 
     148511286*Mzv[2]^5 - 197443764*Mzv[2]^6 - 4734576000*Mzv[3] + 
     593208000*Mzv[2]*Mzv[3] + 261954000*Mzv[2]^2*Mzv[3] + 
     115453800*Mzv[2]^3*Mzv[3] + 57019050*Mzv[2]^4*Mzv[3] + 
     371910000*Mzv[3]^2 - 47355000*Mzv[2]*Mzv[3]^2 - 
     22233750*Mzv[2]^2*Mzv[3]^2 - 27489000*Mzv[2]^3*Mzv[3]^2 - 
     20212500*Mzv[3]^3 + 2887500*Mzv[2]*Mzv[3]^3 + 2406250*Mzv[3]^4 - 
     4449060000*Mzv[5] + 561330000*Mzv[2]*Mzv[5] + 
     254677500*Mzv[2]^2*Mzv[5] + 123700500*Mzv[2]^3*Mzv[5] + 
     710325000*Mzv[3]*Mzv[5] - 95287500*Mzv[2]*Mzv[3]*Mzv[5] - 
     121275000*Mzv[2]^2*Mzv[3]*Mzv[5] - 64968750*Mzv[3]^2*Mzv[5] + 
     357328125*Mzv[5]^2 - 129937500*Mzv[2]*Mzv[5]^2 - 3760911000*Mzv[7] + 
     487525500*Mzv[2]*Mzv[7] + 243762750*Mzv[2]^2*Mzv[7] + 
     638426250*Mzv[3]*Mzv[7] - 232155000*Mzv[2]*Mzv[3]*Mzv[7] + 
     1741162500*Mzv[5]*Mzv[7] - 3260276250*Mzv[9] + 465753750*Mzv[2]*Mzv[9] + 
     1552512500*Mzv[3]*Mzv[9] - 3161899125*Mzv[11])/5775}, 0, 13, 1], 
 SeriesData[ep, 0, {1, 3, (29 - 10*Mzv[2])/2, (285 - 60*Mzv[2] - 112*Mzv[3])/
    4, (14125 - 2900*Mzv[2] - 1556*Mzv[2]^2 - 3360*Mzv[3])/40, 
   (140625 - 28500*Mzv[2] - 9336*Mzv[2]^2 - 32480*Mzv[3] + 
     11200*Mzv[2]*Mzv[3] - 45120*Mzv[5])/80, 
   (1403125 - 282500*Mzv[2] - 90248*Mzv[2]^2 - 52240*Mzv[2]^3 - 
     319200*Mzv[3] + 67200*Mzv[2]*Mzv[3] + 62720*Mzv[3]^2 - 270720*Mzv[5])/
    160, (14015625 - 2812500*Mzv[2] - 886920*Mzv[2]^2 - 313440*Mzv[2]^3 - 
     3164000*Mzv[3] + 649600*Mzv[2]*Mzv[3] + 348544*Mzv[2]^2*Mzv[3] + 
     376320*Mzv[3]^2 - 2616960*Mzv[5] + 902400*Mzv[2]*Mzv[5] - 
     3459840*Mzv[7])/320, (4902734375 - 982187500*Mzv[2] - 
     307699000*Mzv[2]^2 - 106047200*Mzv[2]^3 - 68484784*Mzv[2]^4 - 
     1102500000*Mzv[3] + 223440000*Mzv[2]*Mzv[3] + 73194240*Mzv[2]^2*Mzv[3] + 
     127321600*Mzv[3]^2 - 43904000*Mzv[2]*Mzv[3]^2 - 900144000*Mzv[5] + 
     189504000*Mzv[2]*Mzv[5] + 353740800*Mzv[3]*Mzv[5] - 726566400*Mzv[7])/
    22400, (147041015625 - 29432812500*Mzv[2] - 9190125000*Mzv[2]^2 - 
     3126564000*Mzv[2]^3 - 1232726112*Mzv[2]^4 - 33001500000*Mzv[3] + 
     6644400000*Mzv[2]*Mzv[3] + 2122632960*Mzv[2]^2*Mzv[3] + 
     1228684800*Mzv[2]^3*Mzv[3] + 3753792000*Mzv[3]^2 - 
     790272000*Mzv[2]*Mzv[3]^2 - 491724800*Mzv[3]^3 - 26767440000*Mzv[5] + 
     5495616000*Mzv[2]*Mzv[5] + 2948682240*Mzv[2]^2*Mzv[5] + 
     6367334400*Mzv[3]*Mzv[5] - 21070425600*Mzv[7] + 
     7265664000*Mzv[2]*Mzv[7] - 28857472000*Mzv[9])/134400, 
   (490068359375 - 98054687500*Mzv[2] - 30565675000*Mzv[2]^2 - 
     10330460000*Mzv[2]^3 - 3972117472*Mzv[2]^4 - 2818578240*Mzv[2]^5 - 
     109882500000*Mzv[3] + 22050000000*Mzv[2]*Mzv[3] + 
     6953452800*Mzv[2]^2*Mzv[3] + 2457369600*Mzv[2]^3*Mzv[3] + 
     12402880000*Mzv[3]^2 - 2546432000*Mzv[2]*Mzv[3]^2 - 
     1366292480*Mzv[2]^2*Mzv[3]^2 - 983449600*Mzv[3]^3 - 88830000000*Mzv[5] + 
     18002880000*Mzv[2]*Mzv[5] + 5897364480*Mzv[2]^2*Mzv[5] + 
     20516966400*Mzv[3]*Mzv[5] - 7074816000*Mzv[2]*Mzv[3]*Mzv[5] + 
     14250700800*Mzv[5]^2 - 69023808000*Mzv[7] + 14531328000*Mzv[2]*Mzv[7] + 
     27125145600*Mzv[3]*Mzv[7] - 57714944000*Mzv[9])/89600, 
   (14701025390625 - 2940820312500*Mzv[2] - 915949125000*Mzv[2]^2 - 
     308542500000*Mzv[2]^3 - 117108980640*Mzv[2]^4 - 50734408320*Mzv[2]^5 - 
     3294637500000*Mzv[3] + 660030000000*Mzv[2]*Mzv[3] + 
     206773728000*Mzv[2]^2*Mzv[3] + 71263718400*Mzv[2]^3*Mzv[3] + 
     46021774848*Mzv[2]^4*Mzv[3] + 370440000000*Mzv[3]^2 - 
     75075840000*Mzv[2]*Mzv[3]^2 - 24593264640*Mzv[2]^2*Mzv[3]^2 - 
     28520038400*Mzv[3]^3 + 9834496000*Mzv[2]*Mzv[3]^3 - 
     2658978000000*Mzv[5] + 535348800000*Mzv[2]*Mzv[5] + 
     171023569920*Mzv[2]^2*Mzv[5] + 98996889600*Mzv[2]^3*Mzv[5] + 
     604896768000*Mzv[3]*Mzv[5] - 127346688000*Mzv[2]*Mzv[3]*Mzv[5] - 
     118856908800*Mzv[3]^2*Mzv[5] + 256512614400*Mzv[5]^2 - 
     2052550080000*Mzv[7] + 421408512000*Mzv[2]*Mzv[7] + 
     226107463680*Mzv[2]^2*Mzv[7] + 488252620800*Mzv[3]*Mzv[7] - 
     1673733376000*Mzv[9] + 577149440000*Mzv[2]*Mzv[9] - 
     2377505894400*Mzv[11])/537600, 
   (1617056396484375 - 323445117187500*Mzv[2] - 100698241875000*Mzv[2]^2 - 
     33864253500000*Mzv[2]^3 - 12768987976800*Mzv[2]^4 - 
     5394758751360*Mzv[2]^5 - 4114904595840*Mzv[2]^6 - 
     362309062500000*Mzv[3] + 72522450000000*Mzv[2]*Mzv[3] + 
     22644468000000*Mzv[2]^2*Mzv[3] + 7703853696000*Mzv[2]^3*Mzv[3] + 
     3037437139968*Mzv[2]^4*Mzv[3] + 40657848000000*Mzv[3]^2 - 
     8185900800000*Mzv[2]*Mzv[3]^2 - 2615083806720*Mzv[2]^2*Mzv[3]^2 - 
     1513739673600*Mzv[2]^3*Mzv[3]^2 - 3083114496000*Mzv[3]^3 + 
     649076736000*Mzv[2]*Mzv[3]^3 + 302902476800*Mzv[3]^4 - 
     292161870000000*Mzv[5] + 58627800000000*Mzv[2]*Mzv[5] + 
     18488237644800*Mzv[2]^2*Mzv[5] + 6533794713600*Mzv[2]^3*Mzv[5] + 
     65954972160000*Mzv[3]*Mzv[5] - 13541197824000*Mzv[2]*Mzv[3]*Mzv[5] - 
     7265553039360*Mzv[2]^2*Mzv[3]*Mzv[5] - 7844555980800*Mzv[3]^2*Mzv[5] + 
     27275841331200*Mzv[5]^2 - 9405462528000*Mzv[2]*Mzv[5]^2 - 
     224781480000000*Mzv[7] + 45555713280000*Mzv[2]*Mzv[7] + 
     14923092602880*Mzv[2]^2*Mzv[7] + 51917528678400*Mzv[3]*Mzv[7] - 
     17902596096000*Mzv[2]*Mzv[3]*Mzv[7] + 72121887129600*Mzv[5]*Mzv[7] - 
     180936349440000*Mzv[9] + 38091863040000*Mzv[2]*Mzv[9] + 
     71104811008000*Mzv[3]*Mzv[9] - 156915389030400*Mzv[11])/11827200}, 0, 
  13, 1], SeriesData[ep, 0, {1, -13/2, (27 - 16*Mzv[2])/2, 
   -9 + 52*Mzv[2] - 48*Mzv[3], (-2*(270*Mzv[2] + 167*Mzv[2]^2 - 780*Mzv[3]))/
    5, (360*Mzv[2] + 2171*Mzv[2]^2 - 3240*Mzv[3] + 1500*Mzv[2]*Mzv[3] - 
     5290*Mzv[5])/5, (-31563*Mzv[2]^2 - 20522*Mzv[2]^3 + 15120*Mzv[3] - 
     68250*Mzv[2]*Mzv[3] + 30800*Mzv[3]^2 + 240695*Mzv[5])/35, 
   (84168*Mzv[2]^2 + 533572*Mzv[2]^3 + 567000*Mzv[2]*Mzv[3] + 
     342888*Mzv[2]^2*Mzv[3] - 800800*Mzv[3]^2 - 1999620*Mzv[5] + 
     833000*Mzv[2]*Mzv[5] - 2998975*Mzv[7])/140, 
   (-11081880*Mzv[2]^3 - 8366116*Mzv[2]^4 - 3780000*Mzv[2]*Mzv[3] - 
     22287720*Mzv[2]^2*Mzv[3] + 16632000*Mzv[3]^2 - 7168000*Mzv[2]*Mzv[3]^2 + 
     13330800*Mzv[5] - 54145000*Mzv[2]*Mzv[5] + 52628800*Mzv[3]*Mzv[5] + 
     194933375*Mzv[7] + 806400*Mzv[5, 3])/1400, 
   (22163760*Mzv[2]^3 + 163139262*Mzv[2]^4 + 138869640*Mzv[2]^2*Mzv[3] + 
     88608240*Mzv[2]^3*Mzv[3] - 33264000*Mzv[3]^2 + 
     139776000*Mzv[2]*Mzv[3]^2 - 41641600*Mzv[3]^3 + 
     337365000*Mzv[2]*Mzv[5] + 202970040*Mzv[2]^2*Mzv[5] - 
     1026261600*Mzv[3]*Mzv[5] - 1214584875*Mzv[7] + 470459850*Mzv[2]*Mzv[7] - 
     1846983950*Mzv[9] - 15724800*Mzv[5, 3])/4200, 
   (-3727104678*Mzv[2]^4 - 3085393788*Mzv[2]^5 - 1018377360*Mzv[2]^2*Mzv[3] - 
     6335489160*Mzv[2]^3*Mzv[3] - 3193344000*Mzv[2]*Mzv[3]^2 - 
     1911940800*Mzv[2]^2*Mzv[3]^2 + 2977374400*Mzv[3]^3 - 
     2474010000*Mzv[2]*Mzv[5] - 14512357860*Mzv[2]^2*Mzv[5] + 
     23446130400*Mzv[3]*Mzv[5] - 9371208000*Mzv[2]*Mzv[3]*Mzv[5] + 
     17868312000*Mzv[5]^2 + 8906955750*Mzv[7] - 33637879275*Mzv[2]*Mzv[7] + 
     34447597800*Mzv[3]*Mzv[7] + 132059352425*Mzv[9] + 359251200*Mzv[5, 3] - 
     53222400*Mzv[2]*Mzv[5, 3] + 312681600*Mzv[7, 3])/46200, 
   (19877891616*Mzv[2]^4 + 160440476976*Mzv[2]^5 + 105266589120*Mzv[2]^3*
      Mzv[3] + 77348566944*Mzv[2]^4*Mzv[3] + 17031168000*Mzv[2]*Mzv[3]^2 + 
     99420921600*Mzv[2]^2*Mzv[3]^2 - 49470220800*Mzv[3]^3 + 
     20658176000*Mzv[2]*Mzv[3]^3 + 241128407520*Mzv[2]^2*Mzv[5] + 
     150241143360*Mzv[2]^3*Mzv[5] - 125046028800*Mzv[3]*Mzv[5] + 
     487302816000*Mzv[2]*Mzv[3]*Mzv[5] - 231753984000*Mzv[3]^2*Mzv[5] - 
     929152224000*Mzv[5]^2 + 558906301800*Mzv[2]*Mzv[7] + 
     339625671000*Mzv[2]^2*Mzv[7] - 1791275085600*Mzv[3]*Mzv[7] - 
     2194216932600*Mzv[9] + 988148669200*Mzv[2]*Mzv[9] - 
     3701065246725*Mzv[11] - 1916006400*Mzv[5, 3] + 
     2767564800*Mzv[2]*Mzv[5, 3] - 5960908800*Mzv[3]*Mzv[5, 3] - 
     16259443200*Mzv[7, 3] + 3832012800*Mzv[5, 3, 3])/369600, 
   (-303232501484640*Mzv[2]^5 - 263267479208928*Mzv[2]^6 - 
     63861730732800*Mzv[2]^3*Mzv[3] - 457516773473760*Mzv[2]^4*Mzv[3] - 
     187905541824000*Mzv[2]^2*Mzv[3]^2 - 119069939788800*Mzv[2]^3*Mzv[3]^2 + 
     30011933952000*Mzv[3]^3 - 122193111040000*Mzv[2]*Mzv[3]^3 + 
     27146351232000*Mzv[3]^4 - 146284567228800*Mzv[2]^2*Mzv[5] - 
     888676362974400*Mzv[2]^3*Mzv[5] - 921002322240000*Mzv[2]*Mzv[3]*Mzv[5] - 
     549306914956800*Mzv[2]^2*Mzv[3]*Mzv[5] + 1370824815360000*Mzv[3]^2*
      Mzv[5] + 1756097703360000*Mzv[5]^2 - 666486108288000*Mzv[2]*Mzv[5]^2 - 
     339069823092000*Mzv[2]*Mzv[7] - 2008885843965000*Mzv[2]^2*Mzv[7] + 
     3385509911784000*Mzv[3]*Mzv[7] - 1283888349744000*Mzv[2]*Mzv[3]*Mzv[7] + 
     5014369183824000*Mzv[5]*Mzv[7] + 1331158272444000*Mzv[9] - 
     5844899378318000*Mzv[2]*Mzv[9] + 5080305838608000*Mzv[3]*Mzv[9] + 
     21891800934378375*Mzv[11] - 5230697472000*Mzv[2]*Mzv[5, 3] - 
     2712213504000*Mzv[2]^2*Mzv[5, 3] + 35258775552000*Mzv[3]*Mzv[5, 3] + 
     30730347648000*Mzv[7, 3] - 4552644096000*Mzv[2]*Mzv[7, 3] + 
     28811887104000*Mzv[9, 3] - 22666355712000*Mzv[5, 3, 3])/336336000}, -3, 
  10, 1], SeriesData[ep, 0, {(7*Mzv[2]^2)/5, 
   (-119*Mzv[2]^2 - 380*Mzv[2]*Mzv[3] + 970*Mzv[5])/10, 
   (2597*Mzv[2]^2 + 4722*Mzv[2]^3 + 22610*Mzv[2]*Mzv[3] - 8960*Mzv[3]^2 - 
     57715*Mzv[5])/70, (-14112*Mzv[2]^2 - 160548*Mzv[2]^3 - 
     281960*Mzv[2]*Mzv[3] - 95368*Mzv[2]^2*Mzv[3] + 304640*Mzv[3]^2 + 
     719740*Mzv[5] - 570920*Mzv[2]*Mzv[5] + 1396675*Mzv[7])/280, 
   (70560*Mzv[2]^2 + 5005320*Mzv[2]^3 + 2618484*Mzv[2]^4 + 
     3830400*Mzv[2]*Mzv[3] + 8106280*Mzv[2]^2*Mzv[3] - 9497600*Mzv[3]^2 + 
     2878400*Mzv[2]*Mzv[3]^2 - 9777600*Mzv[5] + 48528200*Mzv[2]*Mzv[5] - 
     17449600*Mzv[3]*Mzv[5] - 118717375*Mzv[7] + 3460800*Mzv[5, 3])/2800, 
   (-20399040*Mzv[2]^3 - 66771342*Mzv[2]^4 - 5745600*Mzv[2]*Mzv[3] - 
     75817560*Mzv[2]^2*Mzv[3] - 27015600*Mzv[2]^3*Mzv[3] + 
     38707200*Mzv[3]^2 - 73399200*Mzv[2]*Mzv[3]^2 + 16240000*Mzv[3]^3 + 
     14666400*Mzv[5] - 453881400*Mzv[2]*Mzv[5] - 143538360*Mzv[2]^2*Mzv[5] + 
     444964800*Mzv[3]*Mzv[5] + 1110356625*Mzv[7] - 455755650*Mzv[2]*Mzv[7] + 
     1316554750*Mzv[9] - 88250400*Mzv[5, 3])/8400, 
   (356983200*Mzv[2]^3 + 7285931730*Mzv[2]^4 + 4317191244*Mzv[2]^5 + 
     3604910400*Mzv[2]^2*Mzv[3] + 8037141000*Mzv[2]^3*Mzv[3] - 
     677376000*Mzv[3]^2 + 8009148000*Mzv[2]*Mzv[3]^2 + 
     2381047200*Mzv[2]^2*Mzv[3]^2 - 4831400000*Mzv[3]^3 + 
     21580776000*Mzv[2]*Mzv[5] + 42702662100*Mzv[2]^2*Mzv[5] - 
     48553512000*Mzv[3]*Mzv[5] + 10268832000*Mzv[2]*Mzv[3]*Mzv[5] - 
     30167392500*Mzv[5]^2 - 52794315000*Mzv[7] + 135587305875*Mzv[2]*Mzv[7] - 
     36926106000*Mzv[3]*Mzv[7] - 391675038125*Mzv[9] + 9629676000*Mzv[5, 3] - 
     2948702400*Mzv[2]*Mzv[5, 3] + 4053262500*Mzv[7, 3])/294000, 
   (-79182956160*Mzv[2]^4 - 293569004592*Mzv[2]^5 - 
     14419641600*Mzv[2]^2*Mzv[3] - 200455752000*Mzv[2]^3*Mzv[3] - 
     84870108960*Mzv[2]^4*Mzv[3] - 87042816000*Mzv[2]*Mzv[3]^2 - 
     161911209600*Mzv[2]^2*Mzv[3]^2 + 120500800000*Mzv[3]^3 - 
     24536064000*Mzv[2]*Mzv[3]^3 - 86323104000*Mzv[2]*Mzv[5] - 
     1065054631200*Mzv[2]^2*Mzv[5] - 283200859200*Mzv[2]^3*Mzv[5] + 
     527675904000*Mzv[3]*Mzv[5] - 698280576000*Mzv[2]*Mzv[3]*Mzv[5] + 
     286435968000*Mzv[3]^2*Mzv[5] + 2051382690000*Mzv[5]^2 + 
     211177260000*Mzv[7] - 3381706923000*Mzv[2]*Mzv[7] - 
     1228662367800*Mzv[2]^2*Mzv[7] + 2510975208000*Mzv[3]*Mzv[7] + 
     9768836245000*Mzv[9] - 10090067946000*Mzv[2]*Mzv[9] + 
     21793364000625*Mzv[11] - 104654592000*Mzv[5, 3] + 
     200511763200*Mzv[2]*Mzv[5, 3] + 23256576000*Mzv[3]*Mzv[5, 3] - 
     275621850000*Mzv[7, 3] - 159747840000*Mzv[5, 3, 3])/2352000, 
   (33969488192640*Mzv[2]^4 + 785279818518624*Mzv[2]^5 + 
     672871908576288*Mzv[2]^6 + 233648198784000*Mzv[2]^3*Mzv[3] + 
     618957704645280*Mzv[2]^4*Mzv[3] + 37341368064000*Mzv[2]*Mzv[3]^2 + 
     433102961491200*Mzv[2]^2*Mzv[3]^2 + 272580340032000*Mzv[2]^3*Mzv[3]^2 - 
     140453913600000*Mzv[3]^3 + 178941514752000*Mzv[2]*Mzv[3]^3 - 
     50872838016000*Mzv[3]^4 + 1241411601830400*Mzv[2]^2*Mzv[5] + 
     2065383866145600*Mzv[2]^3*Mzv[5] - 226372962816000*Mzv[3]*Mzv[5] + 
     1867859465472000*Mzv[2]*Mzv[3]*Mzv[5] + 596234935296000*Mzv[2]^2*Mzv[3]*
      Mzv[5] - 2088977514624000*Mzv[3]^2*Mzv[5] - 5487328026180000*Mzv[5]^2 + 
     287906378760000*Mzv[2]*Mzv[5]^2 + 3941666544816000*Mzv[2]*Mzv[7] + 
     8960634648365400*Mzv[2]^2*Mzv[7] - 6716710976976000*Mzv[3]*Mzv[7] - 
     1299305655648000*Mzv[2]*Mzv[3]*Mzv[7] - 11310178527648000*Mzv[5]*
      Mzv[7] - 11386408073040000*Mzv[9] + 73586865530178000*Mzv[2]*Mzv[9] - 
     2239989912160000*Mzv[3]*Mzv[9] - 158939003656558125*Mzv[11] + 
     44896819968000*Mzv[5, 3] - 536357171750400*Mzv[2]*Mzv[5, 3] - 
     314246258726400*Mzv[2]^2*Mzv[5, 3] - 169610208768000*Mzv[3]*Mzv[5, 3] + 
     737272235700000*Mzv[7, 3] - 952574831208000*Mzv[2]*Mzv[7, 3] + 
     1385541197040000*Mzv[9, 3] + 1165040997120000*Mzv[5, 3, 3] + 
     253139927040000*Mzv[6, 4, 1, 1])/2018016000}, 0, 9, 1], 
 SeriesData[ep, 0, {52/9, -314/9, (-2*(473 + 368*Mzv[2]))/9, 
   (2*(9145 + 3046*Mzv[2] - 2504*Mzv[3]))/9, 
   (-2*(290325 + 26255*Mzv[2] + 19908*Mzv[2]^2 - 107060*Mzv[3]))/45, 
   (2*(1350225 - 216725*Mzv[2] + 172809*Mzv[2]^2 - 228380*Mzv[3] + 
      88840*Mzv[2]*Mzv[3] - 341820*Mzv[5]))/45, 
   (-76837950 + 26820150*Mzv[2] - 5606433*Mzv[2]^2 - 3043568*Mzv[2]^3 - 
     15627640*Mzv[3] - 11331880*Mzv[2]*Mzv[3] + 3725680*Mzv[3]^2 + 
     42788340*Mzv[5])/315, (290899350 - 136498950*Mzv[2] - 
     21084651*Mzv[2]^2 + 27324298*Mzv[2]^3 + 156924600*Mzv[3] + 
     32784640*Mzv[2]*Mzv[3] + 11146464*Mzv[2]^2*Mzv[3] - 34144040*Mzv[3]^2 - 
     114366420*Mzv[5] + 28977480*Mzv[2]*Mzv[5] - 111303570*Mzv[7])/315, 
   (-5269272750 + 2888061750*Mzv[2] + 1151704575*Mzv[2]^2 - 
     371725025*Mzv[2]^3 - 169152364*Mzv[2]^4 - 4098339000*Mzv[3] + 
     190618400*Mzv[2]*Mzv[3] - 511857360*Mzv[2]^2*Mzv[3] + 
     505489600*Mzv[3]^2 - 96987800*Mzv[2]*Mzv[3]^2 - 1157744700*Mzv[5] - 
     1348067700*Mzv[2]*Mzv[5] + 831637800*Mzv[3]*Mzv[5] + 5106413550*Mzv[7] - 
     5119800*Mzv[5, 3])/1575, (111150994500 - 67115506500*Mzv[2] - 
     36644387850*Mzv[2]^2 - 4070319330*Mzv[2]^3 + 9276851379*Mzv[2]^4 + 
     105170562000*Mzv[3] - 22281336000*Mzv[2]*Mzv[3] + 
     9169433280*Mzv[2]^2*Mzv[3] + 3120475200*Mzv[2]^3*Mzv[3] + 
     2800795200*Mzv[3]^2 + 5407949400*Mzv[2]*Mzv[3]^2 - 1125409600*Mzv[3]^3 + 
     98702793000*Mzv[5] + 25350834600*Mzv[2]*Mzv[5] + 
     7663095720*Mzv[2]^2*Mzv[5] - 46103639400*Mzv[3]*Mzv[5] - 
     91147403025*Mzv[7] + 18295433100*Mzv[2]*Mzv[7] - 74916773750*Mzv[9] + 
     385270200*Mzv[5, 3])/9450, (-294421233645000 + 189988032465000*Mzv[2] + 
     121409195638500*Mzv[2]^2 + 46972751710500*Mzv[2]^3 - 
     20934120928875*Mzv[2]^4 - 8971134758352*Mzv[2]^5 - 
     315479060820000*Mzv[3] + 97800816960000*Mzv[2]*Mzv[3] + 
     5922116323200*Mzv[2]^2*Mzv[3] - 22207898328000*Mzv[2]^3*Mzv[3] - 
     48939604560000*Mzv[3]^2 - 12994910544000*Mzv[2]*Mzv[3]^2 - 
     3834057704400*Mzv[2]^2*Mzv[3]^2 + 8064099736000*Mzv[3]^3 - 
     418928624730000*Mzv[5] + 6999381774000*Mzv[2]*Mzv[5] - 
     55152776032200*Mzv[2]^2*Mzv[5] + 108438012144000*Mzv[3]*Mzv[5] - 
     18862608996000*Mzv[2]*Mzv[3]*Mzv[5] + 42311544486750*Mzv[5]^2 - 
     61435379139750*Mzv[7] - 132538008141000*Mzv[2]*Mzv[7] + 
     78217846591500*Mzv[3]*Mzv[7] + 537341441078750*Mzv[9] - 
     1800186696000*Mzv[5, 3] + 194889895200*Mzv[2]*Mzv[5, 3] - 
     326256603750*Mzv[7, 3])/7276500, 
   (142321572855000 - 96402533535000*Mzv[2] - 67787080861500*Mzv[2]^2 - 
     37231104289500*Mzv[2]^3 - 3077353974255*Mzv[2]^4 + 
     11862417271158*Mzv[2]^5 + 166291767180000*Mzv[3] - 
     61770749040000*Mzv[2]*Mzv[3] - 20530906704000*Mzv[2]^2*Mzv[3] + 
     9703147344000*Mzv[2]^3*Mzv[3] + 3444810204000*Mzv[2]^4*Mzv[3] + 
     40356217440000*Mzv[3]^2 - 743363544000*Mzv[2]*Mzv[3]^2 + 
     5103365790600*Mzv[2]^2*Mzv[3]^2 - 3612879424000*Mzv[3]^3 + 
     594391952000*Mzv[2]*Mzv[3]^3 + 261365913270000*Mzv[5] - 
     47262052530000*Mzv[2]*Mzv[5] + 25104075103800*Mzv[2]^2*Mzv[5] + 
     7622018751600*Mzv[2]^3*Mzv[5] + 9451416744000*Mzv[3]*Mzv[5] + 
     25040486394000*Mzv[2]*Mzv[3]*Mzv[5] - 7893946368000*Mzv[3]^2*Mzv[5] - 
     56421182923875*Mzv[5]^2 + 206686537076250*Mzv[7] + 
     61721391327750*Mzv[2]*Mzv[7] + 17832635597700*Mzv[2]^2*Mzv[7] - 
     103702956414750*Mzv[3]*Mzv[7] - 241595043016250*Mzv[9] + 
     51085837610500*Mzv[2]*Mzv[9] - 198158092728750*Mzv[11] + 
     1107901872000*Mzv[5, 3] - 347899582800*Mzv[2]*Mzv[5, 3] - 
     38442096000*Mzv[3]*Mzv[5, 3] + 557426244375*Mzv[7, 3] + 
     194084352000*Mzv[5, 3, 3])/1039500, 
   (-173041177769460000 + 121628734046820000*Mzv[2] + 
     91227481042698000*Mzv[2]^2 + 59329483967754000*Mzv[2]^3 + 
     23627215642130100*Mzv[2]^4 - 13277568320994276*Mzv[2]^5 - 
     5430953757136416*Mzv[2]^6 - 215537019057360000*Mzv[3] + 
     89136533566080000*Mzv[2]*Mzv[3] + 43349078380608000*Mzv[2]^2*Mzv[3] + 
     2110826477760000*Mzv[2]^3*Mzv[3] - 11652645810886080*Mzv[2]^4*Mzv[3] - 
     65234243954880000*Mzv[3]^2 + 11653265463840000*Mzv[2]*Mzv[3]^2 - 
     5852081326291200*Mzv[2]^2*Mzv[3]^2 - 1716018440136000*Mzv[2]^3*
      Mzv[3]^2 - 463773261952000*Mzv[3]^3 - 2019018505504000*Mzv[2]*
      Mzv[3]^3 + 298992726032000*Mzv[3]^4 - 374764558208040000*Mzv[5] + 
     103199958421560000*Mzv[2]*Mzv[5] + 1837344086978400*Mzv[2]^2*Mzv[5] - 
     25927017251335200*Mzv[2]^3*Mzv[5] - 105630757071840000*Mzv[3]*Mzv[5] - 
     28438200318528000*Mzv[2]*Mzv[3]*Mzv[5] - 8356889502561600*Mzv[2]^2*
      Mzv[3]*Mzv[5] + 26809455568896000*Mzv[3]^2*Mzv[5] + 
     65119820339574000*Mzv[5]^2 - 10909038415275000*Mzv[2]*Mzv[5]^2 - 
     435465011696715000*Mzv[7] - 298867602033000*Mzv[2]*Mzv[7] - 
     61477293452374800*Mzv[2]^2*Mzv[7] + 117224265550392000*Mzv[3]*Mzv[7] - 
     20811697224318000*Mzv[2]*Mzv[3]*Mzv[7] + 88170596712198000*Mzv[5]*
      Mzv[7] - 28009963666685000*Mzv[9] - 185306903192411000*Mzv[2]*Mzv[9] + 
     85328781147610000*Mzv[3]*Mzv[9] + 693977779209589875*Mzv[11] - 
     1512603892800000*Mzv[5, 3] + 764514464313600*Mzv[2]*Mzv[5, 3] - 
     8098802712000*Mzv[2]^2*Mzv[5, 3] + 162863981280000*Mzv[3]*Mzv[5, 3] - 
     1148010653790000*Mzv[7, 3] - 312309030033000*Mzv[2]*Mzv[7, 3] + 
     352667425110000*Mzv[9, 3] - 876739159296000*Mzv[5, 3, 3] + 
     143420397120000*Mzv[6, 4, 1, 1])/378378000}, -3, 10, 1], 
 SeriesData[ep, 0, {14/3, -55/3, (-353 - 174*Mzv[2])/3, 
   (3214 + 819*Mzv[2] - 1200*Mzv[3])/3, 
   (-12288 + 2643*Mzv[2] - 1799*Mzv[2]^2 + 5880*Mzv[3])/3, 
   (69336 - 57576*Mzv[2] + 18035*Mzv[2]^2 + 31344*Mzv[3] + 
     19920*Mzv[2]*Mzv[3] - 64560*Mzv[5])/6, 
   (-6116040 + 7005600*Mzv[2] + 1503761*Mzv[2]^2 - 1270698*Mzv[2]^3 - 
     13026720*Mzv[3] - 3641400*Mzv[2]*Mzv[3] + 2226000*Mzv[3]^2 + 
     11655000*Mzv[5])/210, (13691160 - 14462280*Mzv[2] - 19006708*Mzv[2]^2 + 
     6604473*Mzv[2]^3 + 45702720*Mzv[3] - 6667080*Mzv[2]*Mzv[3] + 
     6543600*Mzv[2]^2*Mzv[3] - 11814600*Mzv[3]^2 + 23390640*Mzv[5] + 
     14145600*Mzv[2]*Mzv[5] - 50546475*Mzv[7])/210, 
   (-224456400 + 107881200*Mzv[2] + 681250080*Mzv[2]^2 + 127304970*Mzv[2]^3 - 
     150970417*Mzv[2]^4 - 942278400*Mzv[3] + 967226400*Mzv[2]*Mzv[3] - 
     351397200*Mzv[2]^2*Mzv[3] - 194216400*Mzv[3]^2 - 
     159978000*Mzv[2]*Mzv[3]^2 - 3239149200*Mzv[5] - 
     745164000*Mzv[2]*Mzv[5] + 1102710000*Mzv[3]*Mzv[5] + 2666052375*Mzv[7] + 
     44377200*Mzv[5, 3])/2100, (-430466400 + 5881831200*Mzv[2] - 
     8842523760*Mzv[2]^2 - 10888910640*Mzv[2]^3 + 4851348303*Mzv[2]^4 + 
     4107801600*Mzv[3] - 20912774400*Mzv[2]*Mzv[3] - 
     3171611520*Mzv[2]^2*Mzv[3] + 3783067200*Mzv[2]^3*Mzv[3] + 
     18120211200*Mzv[3]^2 + 5271462000*Mzv[2]*Mzv[3]^2 - 
     1984752000*Mzv[3]^3 + 70416259200*Mzv[5] - 7919402400*Mzv[2]*Mzv[5] + 
     7810740000*Mzv[2]^2*Mzv[5] - 36084762000*Mzv[3]*Mzv[5] + 
     27954955350*Mzv[7] + 14675188500*Mzv[2]*Mzv[7] - 63845677000*Mzv[9] - 
     1585558800*Mzv[5, 3])/12600, (1476407671200 - 3768400389600*Mzv[2] + 
     700077304080*Mzv[2]^2 + 3085932548160*Mzv[2]^3 + 580283867163*Mzv[2]^4 - 
     900987686274*Mzv[2]^5 + 3009886387200*Mzv[3] + 
     3405681417600*Mzv[2]*Mzv[3] + 4020157199520*Mzv[2]^2*Mzv[3] - 
     1597389948000*Mzv[2]^3*Mzv[3] - 5122376582400*Mzv[3]^2 + 
     508285839600*Mzv[2]*Mzv[3]^2 - 661166074800*Mzv[2]^2*Mzv[3]^2 + 
     847450296000*Mzv[3]^3 - 11811820204800*Mzv[5] + 
     9175775162400*Mzv[2]*Mzv[5] - 3244498210800*Mzv[2]^2*Mzv[5] - 
     3685322163600*Mzv[3]*Mzv[5] - 3132057852000*Mzv[2]*Mzv[3]*Mzv[5] + 
     5888298512250*Mzv[5]^2 - 32559781508100*Mzv[7] - 
     5849926409250*Mzv[2]*Mzv[7] + 11179951744500*Mzv[3]*Mzv[7] + 
     26060122049500*Mzv[9] - 26410784400*Mzv[5, 3] - 
     62383860000*Mzv[2]*Mzv[5, 3] + 305331468750*Mzv[7, 3])/970200, 
   (-39748410979200 + 83775962793600*Mzv[2] + 13079803302720*Mzv[2]^2 - 
     27969388413120*Mzv[2]^3 - 37675363553520*Mzv[2]^4 + 
     19773171858516*Mzv[2]^5 - 99459253555200*Mzv[3] - 
     11865747801600*Mzv[2]*Mzv[3] - 59653273236480*Mzv[2]^2*Mzv[3] - 
     8050402483200*Mzv[2]^3*Mzv[3] + 12911016976704*Mzv[2]^4*Mzv[3] + 
     45115324531200*Mzv[3]^2 - 38031312211200*Mzv[2]*Mzv[3]^2 + 
     14752802988000*Mzv[2]^2*Mzv[3]^2 + 3871599916800*Mzv[3]^3 + 
     4041723840000*Mzv[2]*Mzv[3]^3 + 50216372236800*Mzv[5] - 
     137270229465600*Mzv[2]*Mzv[5] - 19320078476160*Mzv[2]^2*Mzv[5] + 
     22519331049600*Mzv[2]^3*Mzv[5] + 264357084499200*Mzv[3]*Mzv[5] + 
     69713488152000*Mzv[2]*Mzv[3]*Mzv[5] - 42944932800000*Mzv[3]^2*Mzv[5] - 
     131073928870500*Mzv[5]^2 + 484914761654400*Mzv[7] - 
     47088762751800*Mzv[2]*Mzv[7] + 42228419725800*Mzv[2]^2*Mzv[7] - 
     248055530877000*Mzv[3]*Mzv[7] + 177378369476000*Mzv[9] + 
     113384356932000*Mzv[2]*Mzv[9] - 463495521113625*Mzv[11] + 
     7897365907200*Mzv[5, 3] + 1532566728000*Mzv[2]*Mzv[5, 3] - 
     1922579366400*Mzv[3]*Mzv[5, 3] - 7413313099500*Mzv[7, 3] + 
     797892480000*Mzv[5, 3, 3])/3880800, 
   (26958270122784000 - 52721307711072000*Mzv[2] - 
     16271103382934400*Mzv[2]^2 + 4730433410102400*Mzv[2]^3 + 
     18346955963656320*Mzv[2]^4 + 3268808315394024*Mzv[2]^5 - 
     7062917158094392*Mzv[2]^6 + 71726229679104000*Mzv[3] - 
     10453621546368000*Mzv[2]*Mzv[3] + 17387405055820800*Mzv[2]^2*Mzv[3] + 
     19416525736608000*Mzv[2]^3*Mzv[3] - 9356330048345280*Mzv[2]^4*Mzv[3] - 
     6563726193024000*Mzv[3]^2 + 18876594312576000*Mzv[2]*Mzv[3]^2 + 
     2060723373508800*Mzv[2]^2*Mzv[3]^2 - 3833823769776000*Mzv[2]^3*
      Mzv[3]^2 - 10050241673472000*Mzv[3]^3 - 2973445675200000*Mzv[2]*
      Mzv[3]^3 + 901696635840000*Mzv[3]^4 + 28008859342464000*Mzv[5] + 
     41781721677696000*Mzv[2]*Mzv[5] + 42260564384438400*Mzv[2]^2*Mzv[5] - 
     16127527079664000*Mzv[2]^3*Mzv[5] - 129733720212096000*Mzv[3]*Mzv[5] + 
     9900395577072000*Mzv[2]*Mzv[3]*Mzv[5] - 14592746920752000*Mzv[2]^2*
      Mzv[3]*Mzv[5] + 31428601364160000*Mzv[3]^2*Mzv[5] - 
     18915715940121000*Mzv[5]^2 - 13063365765450000*Mzv[2]*Mzv[5]^2 - 
     145572394751784000*Mzv[7] + 86143510865412000*Mzv[2]*Mzv[7] - 
     29164687528977000*Mzv[2]^2*Mzv[7] - 36428692958658000*Mzv[3]*Mzv[7] - 
     17683802316180000*Mzv[2]*Mzv[3]*Mzv[7] + 133969462727100000*Mzv[5]*
      Mzv[7] - 356553679261780000*Mzv[9] - 75910235981580000*Mzv[2]*Mzv[9] + 
     109870937316140000*Mzv[3]*Mzv[9] + 319381048582220625*Mzv[11] - 
     3808456299648000*Mzv[5, 3] - 72448590614400*Mzv[2]*Mzv[5, 3] + 
     541965843619200*Mzv[2]^2*Mzv[5, 3] + 1461846754368000*Mzv[3]*Mzv[5, 3] - 
     50051796795000*Mzv[7, 3] + 3364195284450000*Mzv[2]*Mzv[7, 3] - 
     2881801542620000*Mzv[9, 3] - 569605196160000*Mzv[5, 3, 3] - 
     1269332064000000*Mzv[6, 4, 1, 1])/504504000}, -4, 9, 1], 
 SeriesData[ep, 0, {5, -65/2, (-3*(-45 + 16*Mzv[2]))/2, 
   -45 + 156*Mzv[2] - 128*Mzv[3], 
   (-4*(405*Mzv[2] + 224*Mzv[2]^2 - 1040*Mzv[3]))/5, 
   (8*(135*Mzv[2] + 728*Mzv[2]^2 - 1080*Mzv[3] + 200*Mzv[2]*Mzv[3] - 
      1250*Mzv[5]))/5, (-8*(4536*Mzv[2]^2 + 2276*Mzv[2]^3 - 2160*Mzv[3] + 
      3900*Mzv[2]*Mzv[3] - 1560*Mzv[3]^2 - 24375*Mzv[5]))/15, 
   (4*(6048*Mzv[2]^2 + 29588*Mzv[2]^3 + 16200*Mzv[2]*Mzv[3] + 
      8736*Mzv[2]^2*Mzv[3] - 20280*Mzv[3]^2 - 101250*Mzv[5] + 
      15720*Mzv[2]*Mzv[5] - 100095*Mzv[7]))/15, 
   (-2*(21508200*Mzv[2]^3 + 11257256*Mzv[2]^4 + 3780000*Mzv[2]*Mzv[3] + 
      19874400*Mzv[2]^2*Mzv[3] - 14742000*Mzv[3]^2 + 
      2520000*Mzv[2]*Mzv[3]^2 - 23625000*Mzv[5] + 35763000*Mzv[2]*Mzv[5] - 
      33600000*Mzv[3]*Mzv[5] - 227716125*Mzv[7] - 915600*Mzv[5, 3]))/2625, 
   (2*(43016400*Mzv[2]^3 + 219516492*Mzv[2]^4 + 123832800*Mzv[2]^2*Mzv[3] + 
      62227200*Mzv[2]^3*Mzv[3] - 29484000*Mzv[3]^2 + 
      49140000*Mzv[2]*Mzv[3]^2 - 12936000*Mzv[3]^3 + 
      222831000*Mzv[2]*Mzv[5] + 121892400*Mzv[2]^2*Mzv[5] - 
      655200000*Mzv[3]*Mzv[5] - 1418846625*Mzv[7] + 201505500*Mzv[2]*Mzv[7] - 
      1391047000*Mzv[9] - 17854200*Mzv[5, 3]))/7875, 
   (-4*(17552876418*Mzv[2]^4 + 9526105464*Mzv[2]^5 + 
      3178375200*Mzv[2]^2*Mzv[3] + 15572356800*Mzv[2]^3*Mzv[3] + 
      3929310000*Mzv[2]*Mzv[3]^2 + 2091751200*Mzv[2]^2*Mzv[3]^2 - 
      3237234000*Mzv[3]^3 + 5719329000*Mzv[2]*Mzv[5] + 
      30503573100*Mzv[2]^2*Mzv[5] - 52390800000*Mzv[3]*Mzv[5] + 
      7994448000*Mzv[2]*Mzv[3]*Mzv[5] - 28299088125*Mzv[5]^2 - 
      36417063375*Mzv[7] + 50426751375*Mzv[2]*Mzv[7] - 
      51871743000*Mzv[3]*Mzv[7] - 348109511750*Mzv[9] - 
      1427649300*Mzv[5, 3] - 21344400*Mzv[2]*Mzv[5, 3] - 
      761866875*Mzv[7, 3]))/606375, 
   (46807670448*Mzv[2]^4 + 247678742064*Mzv[2]^5 + 129370348800*Mzv[2]^3*
      Mzv[3] + 67151352576*Mzv[2]^4*Mzv[3] + 10478160000*Mzv[2]*Mzv[3]^2 + 
     54385531200*Mzv[2]^2*Mzv[3]^2 - 26893944000*Mzv[3]^3 + 
     4398240000*Mzv[2]*Mzv[3]^3 + 253414299600*Mzv[2]^2*Mzv[5] + 
     125058225600*Mzv[2]^3*Mzv[5] - 139708800000*Mzv[3]*Mzv[5] + 
     207855648000*Mzv[2]*Mzv[3]*Mzv[5] - 91198800000*Mzv[3]^2*Mzv[5] - 
     735776291250*Mzv[5]^2 + 418929934500*Mzv[2]*Mzv[7] + 
     235324532520*Mzv[2]^2*Mzv[7] - 1348665318000*Mzv[3]*Mzv[7] - 
     2891986713000*Mzv[9] + 570803156000*Mzv[2]*Mzv[9] - 
     3167403572025*Mzv[11] - 3807064800*Mzv[5, 3] - 
     554954400*Mzv[2]*Mzv[5, 3] - 3384057600*Mzv[3]*Mzv[5, 3] - 
     19808538750*Mzv[7, 3] + 3810945600*Mzv[5, 3, 3])/606375, 
   (-40123956214368*Mzv[2]^5 - 22266890599872*Mzv[2]^6 - 
     6727258137600*Mzv[2]^3*Mzv[3] - 34045735756032*Mzv[2]^4*Mzv[3] - 
     8810456054400*Mzv[2]^2*Mzv[3]^2 - 4431793766400*Mzv[2]^3*Mzv[3]^2 + 
     1398485088000*Mzv[3]^3 - 2229907680000*Mzv[2]*Mzv[3]^3 + 
     437068632000*Mzv[3]^4 - 13177543579200*Mzv[2]^2*Mzv[5] - 
     63404520379200*Mzv[2]^3*Mzv[5] - 33672614976000*Mzv[2]*Mzv[3]*Mzv[5] - 
     18070526073600*Mzv[2]^2*Mzv[3]*Mzv[5] + 46237791600000*Mzv[3]^2*Mzv[5] + 
     119195759182500*Mzv[5]^2 - 16834271454000*Mzv[2]*Mzv[5]^2 - 
     21784356594000*Mzv[2]*Mzv[7] - 119309537987640*Mzv[2]^2*Mzv[7] + 
     218483781516000*Mzv[3]*Mzv[7] - 31512328848000*Mzv[2]*Mzv[3]*Mzv[7] + 
     227713934448000*Mzv[5]*Mzv[7] + 150383309076000*Mzv[9] - 
     289397200092000*Mzv[2]*Mzv[9] + 215028153340000*Mzv[3]*Mzv[9] + 
     1605873611016675*Mzv[11] + 89902612800*Mzv[2]*Mzv[5, 3] + 
     47826979200*Mzv[2]^2*Mzv[5, 3] + 1715717203200*Mzv[3]*Mzv[5, 3] + 
     3208983277500*Mzv[7, 3] + 21027006000*Mzv[2]*Mzv[7, 3] + 
     1812766956000*Mzv[9, 3] - 1932149419200*Mzv[5, 3, 3] - 
     2018016000*Mzv[6, 4, 1, 1])/47297250}, -3, 10, 1]}


==> anc/VRRV.ldrr <==
{{1, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (9*(-5 + 3*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu))/
   (5*(-7 + 5*nu)*(-6 + 5*nu)*(-4 + 5*nu)*(-3 + 5*nu)), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (3*(-3 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu))/(4*(-1 + 2*nu)*(-5 + 4*nu)*
    (-3 + 4*nu)), 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (12*(-3 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu))/
   (5*(-7 + 5*nu)*(-6 + 5*nu)*(-4 + 5*nu)*(-3 + 5*nu)), 0, 0, 0, 0, 0}, 
 {0, 0, ((-3 + 2*nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-179280 + 861300*nu - 1771376*nu^2 + 2021200*nu^3 - 1381519*nu^4 + 
     565493*nu^5 - 128313*nu^6 + 12447*nu^7))/(5*(-2 + nu)*(-1 + nu)^3*
    (-5 + 3*nu)*(-4 + 3*nu)*(-5 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), (-8*(-3 + 2*nu)^2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-47 + 103*nu - 75*nu^2 + 18*nu^3))/(5*(-2 + nu)*(-1 + nu)^3*(-5 + 3*nu)*
    (-4 + 3*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 
  (-12*(-2 + nu)^2*(-3 + 2*nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu))/
   (5*(-1 + nu)^2*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 0, 0, 0, 
  0}, {(2*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(-9 + 7*nu))/
   ((-1 + nu)^4*(-3 + 2*nu)), 0, 
  -((-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(-3120 + 6785*nu - 4893*nu^2 + 
      1170*nu^3))/(2*(-1 + nu)^4*(-5 + 3*nu)*(-4 + 3*nu)*(-5 + 4*nu)), 
  ((-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(34560 - 100359*nu + 108940*nu^2 - 
     52398*nu^3 + 9423*nu^4))/(5*(-1 + nu)^4*(-5 + 3*nu)*(-4 + 3*nu)*
    (-7 + 5*nu)*(-6 + 5*nu)), 0, (-3*(-2 + nu)^2*(-1 + 2*nu)^2*(-2 + 3*nu)*
    (-1 + 3*nu))/((-1 + nu)^4*(-3 + 2*nu)^2), 0, 0, 0}, 
 {(6*(-1 + 2*nu)^2*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (503595 - 1745780*nu + 2522090*nu^2 - 1942680*nu^3 + 841027*nu^4 - 
     193916*nu^5 + 18592*nu^6))/(5*(-2 + nu)^3*(-1 + nu)^2*(-3 + 2*nu)^2*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (12*(-1 + 2*nu)^2*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-193 + 387*nu - 256*nu^2 + 56*nu^3))/((-2 + nu)^3*(-1 + nu)^2*
    (-3 + 2*nu)^2*(-7 + 5*nu)), (-24*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-4939335 + 20430310*nu - 36145560*nu^2 + 35454434*nu^3 - 20820635*nu^4 + 
     7319198*nu^5 - 1425878*nu^6 + 118730*nu^7))/(5*(-2 + nu)^3*(-1 + nu)^2*
    (-3 + 2*nu)*(-5 + 3*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), (6*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-225410 + 649565*nu - 747375*nu^2 + 429001*nu^3 - 122795*nu^4 + 
     14014*nu^5))/(5*(-2 + nu)^3*(-1 + nu)^2*(-3 + 2*nu)*(-5 + 3*nu)*
    (-11 + 5*nu)*(-7 + 5*nu)), 0, (-48*(-2 + nu)*(-1 + 2*nu)^2*(-2 + 3*nu)*
    (-1 + 3*nu)*(7410 - 15910*nu + 12756*nu^2 - 4525*nu^3 + 599*nu^4))/
   (5*(-1 + nu)^2*(-3 + 2*nu)^3*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), (-27*(-1 + 2*nu)^2*(-7 + 3*nu)^2*(-5 + 3*nu)^2*(-2 + 3*nu)*
    (-1 + 3*nu))/(5*(-1 + nu)^2*(-3 + 2*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)), 0, 0}, 
 {(-3*(-1 + 2*nu)^2*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (836865 - 2673405*nu + 3555535*nu^2 - 2519695*nu^3 + 1003364*nu^4 - 
     212832*nu^5 + 18784*nu^6))/(5*(-2 + nu)^2*(-1 + nu)^2*(-3 + 2*nu)^2*
    (-9 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (-6*(-1 + 2*nu)^2*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-7 + 4*nu))/
   ((-2 + nu)^2*(-1 + nu)^2*(-3 + 2*nu)^2*(-7 + 5*nu)), 
  (12*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(-2241495 + 8707845*nu - 
     14450421*nu^2 + 13280769*nu^3 - 7301666*nu^4 + 2401730*nu^5 - 
     437666*nu^6 + 34088*nu^7))/(5*(-2 + nu)^2*(-1 + nu)^2*(-3 + 2*nu)*
    (-5 + 3*nu)*(-9 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), (3*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (940935 - 3359545*nu + 4928367*nu^2 - 3808339*nu^3 + 1636926*nu^4 - 
     371424*nu^5 + 34784*nu^6))/(5*(-2 + nu)^2*(-1 + nu)^2*(-3 + 2*nu)*
    (-5 + 3*nu)*(-9 + 4*nu)*(-7 + 4*nu)*(-11 + 5*nu)*(-7 + 5*nu)), 
  (6*(-2 + nu)*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-2211 + 3595*nu - 1934*nu^2 + 344*nu^3))/((-1 + nu)^2*(-3 + 2*nu)*
    (-9 + 4*nu)*(-7 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (24*(-2 + nu)^2*(-1 + 2*nu)^2*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (47016 - 96537*nu + 73893*nu^2 - 24992*nu^3 + 3152*nu^4))/
   (5*(-1 + nu)^2*(-3 + 2*nu)^3*(-9 + 4*nu)*(-7 + 4*nu)*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  (9*(-2 + nu)^2*(-1 + 2*nu)^2*(-7 + 3*nu)*(-5 + 3*nu)*(-2 + 3*nu)*
    (-1 + 3*nu))/(5*(-1 + nu)^2*(-3 + 2*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)), 0}, 
 {(3*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(588 - 1765*nu + 1963*nu^2 - 
     956*nu^3 + 172*nu^4))/(4*(-2 + nu)^2*(-1 + nu)^2*(-3 + 2*nu)*(-7 + 4*nu)*
    (-5 + 4*nu)), 0, (-6*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (19 - 28*nu + 10*nu^2))/((-2 + nu)^2*(-1 + nu)^2*(-5 + 4*nu)), 0, 0, 0, 
  0, 0, (-3*(-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu))/
   (2*(-1 + nu)^2*(-7 + 4*nu)*(-5 + 4*nu))}}


==> anc/VRRV.st <==
{{{1, {}}}, {{(Gamma[-5 + 3*nu]*Gamma[-3 + 3*nu])/
    (Gamma[-1 + nu]*Gamma[-7 + 5*nu]), {}}}, 
 {{(Gamma[-3 + 2*nu]*Gamma[-3 + 3*nu])/(Gamma[-1 + nu]*Gamma[-5 + 4*nu]), 
   {}}}, {{(Gamma[-3 + 2*nu]^2*Gamma[-3 + 3*nu])/
    (Gamma[-1 + nu]^2*Gamma[-7 + 5*nu]), {}}}, 
 {{-((3^(-1 + 3*nu - 3*(-1 - k11 + nu))*4^(-1 + 2*nu - 2*(-1 - k11 + nu))*
      5^(-5*nu + 5*(-1 - k11 + nu))*(-179280 + 861300*(-1 - k11 + nu) - 
       1771376*(-1 - k11 + nu)^2 + 2021200*(-1 - k11 + nu)^3 - 
       1381519*(-1 - k11 + nu)^4 + 565493*(-1 - k11 + nu)^5 - 
       128313*(-1 - k11 + nu)^6 + 12447*(-1 - k11 + nu)^7)*
      ((1953125*Sqrt[5/3]*Pi)/3456 + (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*
         Cot[((-38/5 + 2*nu)*Pi)/2])/6912 - 
       (1953125*Sqrt[5]*Pi*Cot[((-22/3 + 2*nu)*Pi)/2])/10368 + 
       (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*Cot[((-36/5 + 2*nu)*Pi)/2])/
        6912 - (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*
         Cot[((-34/5 + 2*nu)*Pi)/2])/6912 + 
       (1953125*Sqrt[5]*Pi*Cot[((-20/3 + 2*nu)*Pi)/2])/10368 - 
       (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*Cot[((-32/5 + 2*nu)*Pi)/2])/
        6912)*Csc[nu*Pi]*Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-14/5 - k11 + nu]*
      Gamma[-13/5 - k11 + nu]*Gamma[-12/5 - k11 + nu]*Gamma[-11/5 - k11 + nu]*
      Gamma[-2 - k11 + nu]*Gamma[-3 + 2*(-1 - k11 + nu)]*
      Gamma[-3 + 3*(-1 - k11 + nu)]*Sin[(-1 - k11 + nu)*Pi])/
     ((-3 - k11 + nu)^3*(-2 - k11 + nu)*(-5 + 3*(-1 - k11 + nu))*
      (-4 + 3*(-1 - k11 + nu))*(-5 + 4*(-1 - k11 + nu))*
      ((1953125*Sqrt[5/3]*Pi)/3456 + (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*
         Cot[((-38/5 + 2*(-1 - k11 + nu))*Pi)/2])/6912 - 
       (1953125*Sqrt[5]*Pi*Cot[((-22/3 + 2*(-1 - k11 + nu))*Pi)/2])/10368 + 
       (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*
         Cot[((-36/5 + 2*(-1 - k11 + nu))*Pi)/2])/6912 - 
       (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*
         Cot[((-34/5 + 2*(-1 - k11 + nu))*Pi)/2])/6912 + 
       (1953125*Sqrt[5]*Pi*Cot[((-20/3 + 2*(-1 - k11 + nu))*Pi)/2])/10368 - 
       (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*
         Cot[((-32/5 + 2*(-1 - k11 + nu))*Pi)/2])/6912)*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-3 - k11 + nu]^2*Gamma[-5/2 - k11 + nu]*Gamma[-5/3 - k11 + nu]*
      Gamma[-3/2 - k11 + nu]*Gamma[-4/3 - k11 + nu]*
      Gamma[-5 + 4*(-1 - k11 + nu)])), {-k11}}, 
  {-((2^(1 + 4*nu - 4*(k12 + nu))*3^(-1 + 3*nu - 3*(k12 + nu))*
      5^(-5*nu + 5*(k12 + nu))*(3 - 2*(k12 + nu))^2*(-9 + 5*(k12 + nu))*
      (-8 + 5*(k12 + nu))*(-47 + 103*(k12 + nu) - 75*(k12 + nu)^2 + 
       18*(k12 + nu)^3)*((1953125*Sqrt[5/3]*Pi)/3456 + 
       (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*Cot[((-38/5 + 2*nu)*Pi)/2])/
        6912 - (1953125*Sqrt[5]*Pi*Cot[((-22/3 + 2*nu)*Pi)/2])/10368 + 
       (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*Cot[((-36/5 + 2*nu)*Pi)/2])/
        6912 - (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*
         Cot[((-34/5 + 2*nu)*Pi)/2])/6912 + 
       (1953125*Sqrt[5]*Pi*Cot[((-20/3 + 2*nu)*Pi)/2])/10368 - 
       (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*Cot[((-32/5 + 2*nu)*Pi)/2])/
        6912)*Csc[nu*Pi]*Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-9/5 + k12 + nu]*
      Gamma[-8/5 + k12 + nu]*Gamma[-7/5 + k12 + nu]*Gamma[-6/5 + k12 + nu]*
      Gamma[-3 + 2*(k12 + nu)]^2*Gamma[-3 + 3*(k12 + nu)]*Sin[(k12 + nu)*Pi])/
     ((-2 + k12 + nu)^3*(-1 + k12 + nu)*(-3 + 2*(k12 + nu))*
      (-5 + 3*(k12 + nu))*(-4 + 3*(k12 + nu))*((1953125*Sqrt[5/3]*Pi)/3456 + 
       (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*Cot[((-38/5 + 2*(k12 + nu))*Pi)/
           2])/6912 - (1953125*Sqrt[5]*Pi*Cot[((-22/3 + 2*(k12 + nu))*Pi)/2])/
        10368 + (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*
         Cot[((-36/5 + 2*(k12 + nu))*Pi)/2])/6912 - 
       (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*Cot[((-34/5 + 2*(k12 + nu))*Pi)/
           2])/6912 + (1953125*Sqrt[5]*Pi*Cot[((-20/3 + 2*(k12 + nu))*Pi)/2])/
        10368 - (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*
         Cot[((-32/5 + 2*(k12 + nu))*Pi)/2])/6912)*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-2 + k12 + nu]^2*Gamma[-3/2 + k12 + nu]*Gamma[-2/3 + k12 + nu]*
      Gamma[-1/2 + k12 + nu]*Gamma[-1/3 + k12 + nu]*
      Gamma[-7 + 5*(k12 + nu)])), {k12}}, 
  {(3^(3*nu)*4^(2*nu)*((1953125*Sqrt[5/3]*Pi)/3456 + 
      (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*Cot[((-38/5 + 2*nu)*Pi)/2])/
       6912 - (1953125*Sqrt[5]*Pi*Cot[((-22/3 + 2*nu)*Pi)/2])/10368 + 
      (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*Cot[((-36/5 + 2*nu)*Pi)/2])/
       6912 - (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*
        Cot[((-34/5 + 2*nu)*Pi)/2])/6912 + 
      (1953125*Sqrt[5]*Pi*Cot[((-20/3 + 2*nu)*Pi)/2])/10368 - 
      (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*Cot[((-32/5 + 2*nu)*Pi)/2])/
       6912)*Csc[nu*Pi]*Gamma[-2 + nu]^2*Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu])/(5^(5*nu)*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^2), 
   {}}}, {{(2*3^(-1 + 3*nu - 3*(k13 + nu))*(3 - 2*(k13 + nu))^2*
     (-9 + 7*(k13 + nu))*Gamma[-2 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*
     Gamma[-1/3 + nu]*Gamma[-3/2 + k13 + nu]^2*Gamma[-1 + k13 + nu]^4)/
    ((-1)^k13*(-2 + k13 + nu)^2*(-3 + 2*(k13 + nu))*Gamma[-3/2 + nu]^2*
     Gamma[-1 + nu]^4*Gamma[-2 + k13 + nu]^2*Gamma[-2/3 + k13 + nu]*
     Gamma[-1/2 + k13 + nu]^2*Gamma[-1/3 + k13 + nu]), {k13}}, 
  {-(3^(-1 + 3*nu - 3*(k14 + nu))*(3 - 2*(k14 + nu))^2*
      (-3120 + 6785*(k14 + nu) - 4893*(k14 + nu)^2 + 1170*(k14 + nu)^3)*
      Gamma[-2 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-3/2 + k14 + nu]^2*Gamma[-1 + k14 + nu]^3*
      Gamma[-3 + 2*(k14 + nu)]*Gamma[-3 + 3*(k14 + nu)])/
    (2*(-1)^k14*(-2 + k14 + nu)^2*(-5 + 3*(k14 + nu))*(-4 + 3*(k14 + nu))*
     (-5 + 4*(k14 + nu))*Gamma[-3/2 + nu]^2*Gamma[-1 + nu]^4*
     Gamma[-2 + k14 + nu]^2*Gamma[-2/3 + k14 + nu]*Gamma[-1/2 + k14 + nu]^2*
     Gamma[-1/3 + k14 + nu]*Gamma[-5 + 4*(k14 + nu)]), {k14}}, 
  {(3^(-1 + 3*nu - 3*(k15 + nu))*(3 - 2*(k15 + nu))^2*
     (34560 - 100359*(k15 + nu) + 108940*(k15 + nu)^2 - 52398*(k15 + nu)^3 + 
      9423*(k15 + nu)^4)*Gamma[-2 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*
     Gamma[-1/3 + nu]*Gamma[-3/2 + k15 + nu]^2*Gamma[-1 + k15 + nu]^2*
     Gamma[-3 + 2*(k15 + nu)]^2*Gamma[-3 + 3*(k15 + nu)])/
    (5*(-1)^k15*(-2 + k15 + nu)^2*(-5 + 3*(k15 + nu))*(-4 + 3*(k15 + nu))*
     (-7 + 5*(k15 + nu))*(-6 + 5*(k15 + nu))*Gamma[-3/2 + nu]^2*
     Gamma[-1 + nu]^4*Gamma[-2 + k15 + nu]^2*Gamma[-2/3 + k15 + nu]*
     Gamma[-1/2 + k15 + nu]^2*Gamma[-1/3 + k15 + nu]*
     Gamma[-7 + 5*(k15 + nu)]), {k15}}}, 
 {{(2*3^(-2 + 9*nu - 9*(k16 + nu))*5^(-5*nu + 5*(k16 + nu))*
     (-4 + 3*(k16 + nu))*(503595 - 1745780*(k16 + nu) + 
      2522090*(k16 + nu)^2 - 1942680*(k16 + nu)^3 + 841027*(k16 + nu)^4 - 
      193916*(k16 + nu)^5 + 18592*(k16 + nu)^6)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-11/5 + k16 + nu]*Gamma[-9/5 + k16 + nu]*Gamma[-8/5 + k16 + nu]*
     Gamma[-3/2 + k16 + nu]^2*Gamma[-7/5 + k16 + nu]*Gamma[-1 + k16 + nu]^2)/
    ((-1)^k16*(-2 + k16 + nu)^3*(5 - 3*(k16 + nu))^2*(7 - 3*(k16 + nu))^2*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-7/3 + k16 + nu]^2*
     Gamma[-5/3 + k16 + nu]^2*Gamma[-2/3 + k16 + nu]*Gamma[-1/2 + k16 + nu]^2*
     Gamma[-1/3 + k16 + nu]), {k16}}, 
  {(4*3^(-2 + 9*nu - 9*(k17 + nu))*5^(1 - 5*nu + 5*(k17 + nu))*
     (-5 + 3*(k17 + nu))*(-11 + 5*(k17 + nu))*(-9 + 5*(k17 + nu))*
     (-8 + 5*(k17 + nu))*(-193 + 387*(k17 + nu) - 256*(k17 + nu)^2 + 
      56*(k17 + nu)^3)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/5 + k17 + nu]*
     Gamma[-9/5 + k17 + nu]*Gamma[-8/5 + k17 + nu]*Gamma[-3/2 + k17 + nu]^2*
     Gamma[-7/5 + k17 + nu]*Gamma[-1 + k17 + nu]*Gamma[-5 + 3*(k17 + nu)]*
     Gamma[-3 + 3*(k17 + nu)])/((-1)^k17*(-2 + k17 + nu)^3*
     (5 - 3*(k17 + nu))^2*(7 - 3*(k17 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-7/3 + k17 + nu]^2*Gamma[-5/3 + k17 + nu]^2*
     Gamma[-2/3 + k17 + nu]*Gamma[-1/2 + k17 + nu]^2*Gamma[-1/3 + k17 + nu]*
     Gamma[-7 + 5*(k17 + nu)]), {k17}}, 
  {(-8*3^(-2 + 9*nu - 9*(k18 + nu))*5^(-5*nu + 5*(k18 + nu))*
     (3 - 2*(k18 + nu))^2*(-4939335 + 20430310*(k18 + nu) - 
      36145560*(k18 + nu)^2 + 35454434*(k18 + nu)^3 - 20820635*(k18 + nu)^4 + 
      7319198*(k18 + nu)^5 - 1425878*(k18 + nu)^6 + 118730*(k18 + nu)^7)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/5 + k18 + nu]*
     Gamma[-9/5 + k18 + nu]*Gamma[-8/5 + k18 + nu]*Gamma[-3/2 + k18 + nu]^2*
     Gamma[-7/5 + k18 + nu]*Gamma[-1 + k18 + nu]*Gamma[-3 + 2*(k18 + nu)]*
     Gamma[-3 + 3*(k18 + nu)])/((-1)^k18*(-2 + k18 + nu)^3*
     (5 - 3*(k18 + nu))^2*(7 - 3*(k18 + nu))^2*(-3 + 2*(k18 + nu))*
     (-5 + 3*(k18 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k18 + nu]^2*Gamma[-5/3 + k18 + nu]^2*Gamma[-2/3 + k18 + nu]*
     Gamma[-1/2 + k18 + nu]^2*Gamma[-1/3 + k18 + nu]*
     Gamma[-5 + 4*(k18 + nu)]), {k18}}, 
  {(2*3^(-2 + 9*nu - 9*(k19 + nu))*5^(-5*nu + 5*(k19 + nu))*
     (3 - 2*(k19 + nu))^2*(-9 + 5*(k19 + nu))*(-8 + 5*(k19 + nu))*
     (-225410 + 649565*(k19 + nu) - 747375*(k19 + nu)^2 + 
      429001*(k19 + nu)^3 - 122795*(k19 + nu)^4 + 14014*(k19 + nu)^5)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/5 + k19 + nu]*
     Gamma[-9/5 + k19 + nu]*Gamma[-8/5 + k19 + nu]*Gamma[-3/2 + k19 + nu]^2*
     Gamma[-7/5 + k19 + nu]*Gamma[-3 + 2*(k19 + nu)]^2*
     Gamma[-3 + 3*(k19 + nu)])/((-1)^k19*(-2 + k19 + nu)^3*
     (5 - 3*(k19 + nu))^2*(7 - 3*(k19 + nu))^2*(-3 + 2*(k19 + nu))*
     (-5 + 3*(k19 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k19 + nu]^2*Gamma[-5/3 + k19 + nu]^2*Gamma[-2/3 + k19 + nu]*
     Gamma[-1/2 + k19 + nu]^2*Gamma[-1/3 + k19 + nu]*
     Gamma[-7 + 5*(k19 + nu)]), {k19}}, 
  {(-32*3^(-3 + 9*nu - 6*(k20 + nu) - 3*(k21 + nu))*5^(-5*nu + 5*(k20 + nu))*
     (-2 + k20 + nu)*(3 - 2*(k20 + nu))^2*(7410 - 15910*(k20 + nu) + 
      12756*(k20 + nu)^2 - 4525*(k20 + nu)^3 + 599*(k20 + nu)^4)*
     (3 - 2*(k21 + nu))^2*(-9 + 7*(k21 + nu))*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-11/5 + k20 + nu]*Gamma[-2 + k20 + nu]^2*Gamma[-9/5 + k20 + nu]*
     Gamma[-8/5 + k20 + nu]*Gamma[-7/5 + k20 + nu]*Gamma[-3/2 + k21 + nu]^2*
     Gamma[-1 + k21 + nu]^4)/((-1)^k21*(-2 + k21 + nu)^2*(5 - 3*(k20 + nu))^2*
     (7 - 3*(k20 + nu))^2*(-3 + 2*(k20 + nu))^3*(-3 + 2*(k21 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-7/3 + k20 + nu]^2*
     Gamma[-5/3 + k20 + nu]^2*Gamma[-1 + k20 + nu]^2*Gamma[-2 + k21 + nu]^2*
     Gamma[-2/3 + k21 + nu]*Gamma[-1/2 + k21 + nu]^2*Gamma[-1/3 + k21 + nu]), 
   {k20, k21}}, {(8*3^(-3 + 9*nu - 6*(k22 + nu) - 3*(k23 + nu))*
     5^(-5*nu + 5*(k22 + nu))*(-2 + k22 + nu)*(3 - 2*(k22 + nu))^2*
     (7410 - 15910*(k22 + nu) + 12756*(k22 + nu)^2 - 4525*(k22 + nu)^3 + 
      599*(k22 + nu)^4)*(3 - 2*(k23 + nu))^2*(-3120 + 6785*(k23 + nu) - 
      4893*(k23 + nu)^2 + 1170*(k23 + nu)^3)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-11/5 + k22 + nu]*Gamma[-2 + k22 + nu]^2*Gamma[-9/5 + k22 + nu]*
     Gamma[-8/5 + k22 + nu]*Gamma[-7/5 + k22 + nu]*Gamma[-3/2 + k23 + nu]^2*
     Gamma[-1 + k23 + nu]^3*Gamma[-3 + 2*(k23 + nu)]*
     Gamma[-3 + 3*(k23 + nu)])/((-1)^k23*(-2 + k23 + nu)^2*
     (5 - 3*(k22 + nu))^2*(7 - 3*(k22 + nu))^2*(-3 + 2*(k22 + nu))^3*
     (-5 + 3*(k23 + nu))*(-4 + 3*(k23 + nu))*(-5 + 4*(k23 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-7/3 + k22 + nu]^2*
     Gamma[-5/3 + k22 + nu]^2*Gamma[-1 + k22 + nu]^2*Gamma[-2 + k23 + nu]^2*
     Gamma[-2/3 + k23 + nu]*Gamma[-1/2 + k23 + nu]^2*Gamma[-1/3 + k23 + nu]*
     Gamma[-5 + 4*(k23 + nu)]), {k22, k23}}, 
  {(-16*3^(-3 + 9*nu - 6*(k24 + nu) - 3*(k25 + nu))*
     5^(-1 - 5*nu + 5*(k24 + nu))*(-2 + k24 + nu)*(3 - 2*(k24 + nu))^2*
     (7410 - 15910*(k24 + nu) + 12756*(k24 + nu)^2 - 4525*(k24 + nu)^3 + 
      599*(k24 + nu)^4)*(3 - 2*(k25 + nu))^2*(34560 - 100359*(k25 + nu) + 
      108940*(k25 + nu)^2 - 52398*(k25 + nu)^3 + 9423*(k25 + nu)^4)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/5 + k24 + nu]*
     Gamma[-2 + k24 + nu]^2*Gamma[-9/5 + k24 + nu]*Gamma[-8/5 + k24 + nu]*
     Gamma[-7/5 + k24 + nu]*Gamma[-3/2 + k25 + nu]^2*Gamma[-1 + k25 + nu]^2*
     Gamma[-3 + 2*(k25 + nu)]^2*Gamma[-3 + 3*(k25 + nu)])/
    ((-1)^k25*(-2 + k25 + nu)^2*(5 - 3*(k24 + nu))^2*(7 - 3*(k24 + nu))^2*
     (-3 + 2*(k24 + nu))^3*(-5 + 3*(k25 + nu))*(-4 + 3*(k25 + nu))*
     (-7 + 5*(k25 + nu))*(-6 + 5*(k25 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-7/3 + k24 + nu]^2*Gamma[-5/3 + k24 + nu]^2*
     Gamma[-1 + k24 + nu]^2*Gamma[-2 + k25 + nu]^2*Gamma[-2/3 + k25 + nu]*
     Gamma[-1/2 + k25 + nu]^2*Gamma[-1/3 + k25 + nu]*
     Gamma[-7 + 5*(k25 + nu)]), {k24, k25}}}, 
 {{-((3^(-1 + 6*(1 + k27))*3125^(-1 - k27)*(-4 + 3*(-1 - k27 + nu))*
      (836865 - 2673405*(-1 - k27 + nu) + 3555535*(-1 - k27 + nu)^2 - 
       2519695*(-1 - k27 + nu)^3 + 1003364*(-1 - k27 + nu)^4 - 
       212832*(-1 - k27 + nu)^5 + 18784*(-1 - k27 + nu)^6)*
      ((625000000*Sqrt[5]*Pi^2)/531441 - (1132812500*Sqrt[5]*Pi^2*
         Cot[((-8 + 2*nu)*Pi)/2]^2)/531441 + 
       (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*nu)*Pi)/2]^2)/59049 - 
       (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*(-Cot[((-36/5 + 2*nu)*Pi)/2] + 
          Cot[((-34/5 + 2*nu)*Pi)/2]))/177147 + 
       (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*nu)*Pi)/2] + 
          Cot[((-20/3 + 2*nu)*Pi)/2]))/531441 - 
       (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*nu)*Pi)/2] + 
          Cot[((-13/2 + 2*nu)*Pi)/2]))/59049 + 
       (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*(-Cot[((-38/5 + 2*nu)*Pi)/2] + 
          Cot[((-32/5 + 2*nu)*Pi)/2]))/177147)*Gamma[-7/3 + nu]*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*
      Gamma[-1/3 + nu]*Gamma[-16/5 - k27 + nu]*Gamma[-14/5 - k27 + nu]*
      Gamma[-13/5 - k27 + nu]*Gamma[-5/2 - k27 + nu]^2*
      Gamma[-12/5 - k27 + nu]*Gamma[-2 - k27 + nu]^2)/
     ((-3 - k27 + nu)^4*(-7 + 3*(-1 - k27 + nu))*(-5 + 3*(-1 - k27 + nu))*
      (-9 + 4*(-1 - k27 + nu))*((625000000*Sqrt[5]*Pi^2)/531441 - 
       (1132812500*Sqrt[5]*Pi^2*Cot[((-8 + 2*(-1 - k27 + nu))*Pi)/2]^2)/
        531441 + (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*(-1 - k27 + nu))*Pi)/2]^
          2)/59049 - (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*
         (-Cot[((-36/5 + 2*(-1 - k27 + nu))*Pi)/2] + 
          Cot[((-34/5 + 2*(-1 - k27 + nu))*Pi)/2]))/177147 + 
       (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*(-1 - k27 + nu))*Pi)/2] + 
          Cot[((-20/3 + 2*(-1 - k27 + nu))*Pi)/2]))/531441 - 
       (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*(-1 - k27 + nu))*Pi)/2] + 
          Cot[((-13/2 + 2*(-1 - k27 + nu))*Pi)/2]))/59049 + 
       (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*
         (-Cot[((-38/5 + 2*(-1 - k27 + nu))*Pi)/2] + 
          Cot[((-32/5 + 2*(-1 - k27 + nu))*Pi)/2]))/177147)*Gamma[-11/5 + nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-10/3 - k27 + nu]*Gamma[-3 - k27 + nu]^2*
      Gamma[-8/3 - k27 + nu]*Gamma[-5/3 - k27 + nu]*Gamma[-3/2 - k27 + nu]^2*
      Gamma[-4/3 - k27 + nu])), {-k27}}, 
  {(2*3^(-1 - 6*k28)*5^(1 + 5*k28)*(-7 + 4*(k28 + nu))*(-11 + 5*(k28 + nu))*
     (-9 + 5*(k28 + nu))*(-8 + 5*(k28 + nu))*
     ((625000000*Sqrt[5]*Pi^2)/531441 - (1132812500*Sqrt[5]*Pi^2*
        Cot[((-8 + 2*nu)*Pi)/2]^2)/531441 + 
      (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*nu)*Pi)/2]^2)/59049 - 
      (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*(-Cot[((-36/5 + 2*nu)*Pi)/2] + 
         Cot[((-34/5 + 2*nu)*Pi)/2]))/177147 + 
      (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*nu)*Pi)/2] + 
         Cot[((-20/3 + 2*nu)*Pi)/2]))/531441 - 
      (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*nu)*Pi)/2] + 
         Cot[((-13/2 + 2*nu)*Pi)/2]))/59049 + 
      (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*(-Cot[((-38/5 + 2*nu)*Pi)/2] + 
         Cot[((-32/5 + 2*nu)*Pi)/2]))/177147)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*
     Gamma[-1/3 + nu]*Gamma[-11/5 + k28 + nu]*Gamma[-9/5 + k28 + nu]*
     Gamma[-8/5 + k28 + nu]*Gamma[-3/2 + k28 + nu]^2*Gamma[-7/5 + k28 + nu]*
     Gamma[-1 + k28 + nu]*Gamma[-5 + 3*(k28 + nu)]*Gamma[-3 + 3*(k28 + nu)])/
    ((-2 + k28 + nu)^4*(-7 + 3*(k28 + nu))*((625000000*Sqrt[5]*Pi^2)/531441 - 
      (1132812500*Sqrt[5]*Pi^2*Cot[((-8 + 2*(k28 + nu))*Pi)/2]^2)/531441 + 
      (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*(k28 + nu))*Pi)/2]^2)/59049 - 
      (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*
        (-Cot[((-36/5 + 2*(k28 + nu))*Pi)/2] + 
         Cot[((-34/5 + 2*(k28 + nu))*Pi)/2]))/177147 + 
      (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*(k28 + nu))*Pi)/2] + 
         Cot[((-20/3 + 2*(k28 + nu))*Pi)/2]))/531441 - 
      (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*(k28 + nu))*Pi)/2] + 
         Cot[((-13/2 + 2*(k28 + nu))*Pi)/2]))/59049 + 
      (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*
        (-Cot[((-38/5 + 2*(k28 + nu))*Pi)/2] + 
         Cot[((-32/5 + 2*(k28 + nu))*Pi)/2]))/177147)*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-7/3 + k28 + nu]*Gamma[-2 + k28 + nu]^2*
     Gamma[-5/3 + k28 + nu]*Gamma[-2/3 + k28 + nu]*Gamma[-1/2 + k28 + nu]^2*
     Gamma[-1/3 + k28 + nu]*Gamma[-7 + 5*(k28 + nu)]), {k28}}, 
  {(4*3^(-1 + 6*(1 + k29))*3125^(-1 - k29)*(3 - 2*(-1 - k29 + nu))^2*
     (-2241495 + 8707845*(-1 - k29 + nu) - 14450421*(-1 - k29 + nu)^2 + 
      13280769*(-1 - k29 + nu)^3 - 7301666*(-1 - k29 + nu)^4 + 
      2401730*(-1 - k29 + nu)^5 - 437666*(-1 - k29 + nu)^6 + 
      34088*(-1 - k29 + nu)^7)*((625000000*Sqrt[5]*Pi^2)/531441 - 
      (1132812500*Sqrt[5]*Pi^2*Cot[((-8 + 2*nu)*Pi)/2]^2)/531441 + 
      (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*nu)*Pi)/2]^2)/59049 - 
      (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*(-Cot[((-36/5 + 2*nu)*Pi)/2] + 
         Cot[((-34/5 + 2*nu)*Pi)/2]))/177147 + 
      (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*nu)*Pi)/2] + 
         Cot[((-20/3 + 2*nu)*Pi)/2]))/531441 - 
      (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*nu)*Pi)/2] + 
         Cot[((-13/2 + 2*nu)*Pi)/2]))/59049 + 
      (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*(-Cot[((-38/5 + 2*nu)*Pi)/2] + 
         Cot[((-32/5 + 2*nu)*Pi)/2]))/177147)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*
     Gamma[-1/3 + nu]*Gamma[-16/5 - k29 + nu]*Gamma[-14/5 - k29 + nu]*
     Gamma[-13/5 - k29 + nu]*Gamma[-5/2 - k29 + nu]^2*Gamma[-12/5 - k29 + nu]*
     Gamma[-2 - k29 + nu]*Gamma[-3 + 2*(-1 - k29 + nu)]*
     Gamma[-3 + 3*(-1 - k29 + nu)])/((-3 - k29 + nu)^4*
     (-3 + 2*(-1 - k29 + nu))*(-7 + 3*(-1 - k29 + nu))*
     (-5 + 3*(-1 - k29 + nu))^2*(-9 + 4*(-1 - k29 + nu))*
     ((625000000*Sqrt[5]*Pi^2)/531441 - (1132812500*Sqrt[5]*Pi^2*
        Cot[((-8 + 2*(-1 - k29 + nu))*Pi)/2]^2)/531441 + 
      (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*(-1 - k29 + nu))*Pi)/2]^2)/59049 - 
      (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*
        (-Cot[((-36/5 + 2*(-1 - k29 + nu))*Pi)/2] + 
         Cot[((-34/5 + 2*(-1 - k29 + nu))*Pi)/2]))/177147 + 
      (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*(-1 - k29 + nu))*Pi)/2] + 
         Cot[((-20/3 + 2*(-1 - k29 + nu))*Pi)/2]))/531441 - 
      (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*(-1 - k29 + nu))*Pi)/2] + 
         Cot[((-13/2 + 2*(-1 - k29 + nu))*Pi)/2]))/59049 + 
      (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*
        (-Cot[((-38/5 + 2*(-1 - k29 + nu))*Pi)/2] + 
         Cot[((-32/5 + 2*(-1 - k29 + nu))*Pi)/2]))/177147)*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-10/3 - k29 + nu]*Gamma[-3 - k29 + nu]^2*
     Gamma[-8/3 - k29 + nu]*Gamma[-5/3 - k29 + nu]*Gamma[-3/2 - k29 + nu]^2*
     Gamma[-4/3 - k29 + nu]*Gamma[-5 + 4*(-1 - k29 + nu)]), {-k29}}, 
  {-((3^(-1 - 6*k30)*3125^k30*(3 - 2*(k30 + nu))^2*(-9 + 5*(k30 + nu))*
      (-8 + 5*(k30 + nu))*(940935 - 3359545*(k30 + nu) + 
       4928367*(k30 + nu)^2 - 3808339*(k30 + nu)^3 + 1636926*(k30 + nu)^4 - 
       371424*(k30 + nu)^5 + 34784*(k30 + nu)^6)*
      ((625000000*Sqrt[5]*Pi^2)/531441 - (1132812500*Sqrt[5]*Pi^2*
         Cot[((-8 + 2*nu)*Pi)/2]^2)/531441 + 
       (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*nu)*Pi)/2]^2)/59049 - 
       (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*(-Cot[((-36/5 + 2*nu)*Pi)/2] + 
          Cot[((-34/5 + 2*nu)*Pi)/2]))/177147 + 
       (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*nu)*Pi)/2] + 
          Cot[((-20/3 + 2*nu)*Pi)/2]))/531441 - 
       (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*nu)*Pi)/2] + 
          Cot[((-13/2 + 2*nu)*Pi)/2]))/59049 + 
       (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*(-Cot[((-38/5 + 2*nu)*Pi)/2] + 
          Cot[((-32/5 + 2*nu)*Pi)/2]))/177147)*Gamma[-7/3 + nu]*
      Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*
      Gamma[-1/3 + nu]*Gamma[-11/5 + k30 + nu]*Gamma[-9/5 + k30 + nu]*
      Gamma[-8/5 + k30 + nu]*Gamma[-3/2 + k30 + nu]^2*Gamma[-7/5 + k30 + nu]*
      Gamma[-3 + 2*(k30 + nu)]^2*Gamma[-3 + 3*(k30 + nu)])/
     ((-2 + k30 + nu)^4*(-3 + 2*(k30 + nu))*(-7 + 3*(k30 + nu))*
      (-5 + 3*(k30 + nu))^2*(-9 + 4*(k30 + nu))*(-7 + 4*(k30 + nu))*
      ((625000000*Sqrt[5]*Pi^2)/531441 - (1132812500*Sqrt[5]*Pi^2*
         Cot[((-8 + 2*(k30 + nu))*Pi)/2]^2)/531441 + 
       (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*(k30 + nu))*Pi)/2]^2)/59049 - 
       (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*
         (-Cot[((-36/5 + 2*(k30 + nu))*Pi)/2] + 
          Cot[((-34/5 + 2*(k30 + nu))*Pi)/2]))/177147 + 
       (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*(k30 + nu))*Pi)/2] + 
          Cot[((-20/3 + 2*(k30 + nu))*Pi)/2]))/531441 - 
       (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*(k30 + nu))*Pi)/2] + 
          Cot[((-13/2 + 2*(k30 + nu))*Pi)/2]))/59049 + 
       (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*
         (-Cot[((-38/5 + 2*(k30 + nu))*Pi)/2] + 
          Cot[((-32/5 + 2*(k30 + nu))*Pi)/2]))/177147)*Gamma[-11/5 + nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-7/3 + k30 + nu]*Gamma[-2 + k30 + nu]^2*
      Gamma[-5/3 + k30 + nu]*Gamma[-2/3 + k30 + nu]*Gamma[-1/2 + k30 + nu]^2*
      Gamma[-1/3 + k30 + nu]*Gamma[-7 + 5*(k30 + nu)])), {k30}}, 
  {-((2^(-1 + 4*(-1 - k31 + nu) - 4*(-2 - k32 + nu))*
      3^(-2 + 6*(1 + k31) + 3*(-1 - k31 + nu) - 3*(-2 - k32 + nu))*
      5^(1 - 5*(1 + k31) - 5*(-1 - k31 + nu) + 5*(-2 - k32 + nu))*
      (3 - 2*(-1 - k31 + nu))^2*(-11 + 5*(-1 - k31 + nu))*
      (-2211 + 3595*(-1 - k31 + nu) - 1934*(-1 - k31 + nu)^2 + 
       344*(-1 - k31 + nu)^3)*(-179280 + 861300*(-2 - k32 + nu) - 
       1771376*(-2 - k32 + nu)^2 + 2021200*(-2 - k32 + nu)^3 - 
       1381519*(-2 - k32 + nu)^4 + 565493*(-2 - k32 + nu)^5 - 
       128313*(-2 - k32 + nu)^6 + 12447*(-2 - k32 + nu)^7)*
      ((625000000*Sqrt[5]*Pi^2)/531441 - (1132812500*Sqrt[5]*Pi^2*
         Cot[((-8 + 2*nu)*Pi)/2]^2)/531441 + 
       (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*nu)*Pi)/2]^2)/59049 - 
       (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*(-Cot[((-36/5 + 2*nu)*Pi)/2] + 
          Cot[((-34/5 + 2*nu)*Pi)/2]))/177147 + 
       (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*nu)*Pi)/2] + 
          Cot[((-20/3 + 2*nu)*Pi)/2]))/531441 - 
       (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*nu)*Pi)/2] + 
          Cot[((-13/2 + 2*nu)*Pi)/2]))/59049 + 
       (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*(-Cot[((-38/5 + 2*nu)*Pi)/2] + 
          Cot[((-32/5 + 2*nu)*Pi)/2]))/177147)*((1953125*Sqrt[5/3]*Pi)/3456 + 
       (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*
         Cot[((-38/5 + 2*(-1 - k31 + nu))*Pi)/2])/6912 - 
       (1953125*Sqrt[5]*Pi*Cot[((-22/3 + 2*(-1 - k31 + nu))*Pi)/2])/10368 + 
       (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*
         Cot[((-36/5 + 2*(-1 - k31 + nu))*Pi)/2])/6912 - 
       (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*
         Cot[((-34/5 + 2*(-1 - k31 + nu))*Pi)/2])/6912 + 
       (1953125*Sqrt[5]*Pi*Cot[((-20/3 + 2*(-1 - k31 + nu))*Pi)/2])/10368 - 
       (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*
         Cot[((-32/5 + 2*(-1 - k31 + nu))*Pi)/2])/6912)*
      Csc[(-1 - k31 + nu)*Pi]*Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*
      Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-16/5 - k31 + nu]*Gamma[-5/2 - k31 + nu]^3*
      Gamma[-19/5 - k32 + nu]*Gamma[-18/5 - k32 + nu]*Gamma[-17/5 - k32 + nu]*
      Gamma[-16/5 - k32 + nu]*Gamma[-3 - k32 + nu]*
      Gamma[-3 + 2*(-2 - k32 + nu)]*Gamma[-3 + 3*(-2 - k32 + nu)]*
      Sin[(-2 - k32 + nu)*Pi])/((-3 - k31 + nu)*(-4 - k32 + nu)^3*
      (-3 - k32 + nu)*(-3 + 2*(-1 - k31 + nu))*(-7 + 3*(-1 - k31 + nu))*
      (-5 + 3*(-1 - k31 + nu))*(-9 + 4*(-1 - k31 + nu))*
      (-7 + 4*(-1 - k31 + nu))*(-5 + 3*(-2 - k32 + nu))*
      (-4 + 3*(-2 - k32 + nu))*(-5 + 4*(-2 - k32 + nu))*
      ((625000000*Sqrt[5]*Pi^2)/531441 - (1132812500*Sqrt[5]*Pi^2*
         Cot[((-8 + 2*(-1 - k31 + nu))*Pi)/2]^2)/531441 + 
       (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*(-1 - k31 + nu))*Pi)/2]^2)/
        59049 - (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*
         (-Cot[((-36/5 + 2*(-1 - k31 + nu))*Pi)/2] + 
          Cot[((-34/5 + 2*(-1 - k31 + nu))*Pi)/2]))/177147 + 
       (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*(-1 - k31 + nu))*Pi)/2] + 
          Cot[((-20/3 + 2*(-1 - k31 + nu))*Pi)/2]))/531441 - 
       (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*(-1 - k31 + nu))*Pi)/2] + 
          Cot[((-13/2 + 2*(-1 - k31 + nu))*Pi)/2]))/59049 + 
       (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*
         (-Cot[((-38/5 + 2*(-1 - k31 + nu))*Pi)/2] + 
          Cot[((-32/5 + 2*(-1 - k31 + nu))*Pi)/2]))/177147)*
      ((1953125*Sqrt[5/3]*Pi)/3456 + (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*
         Cot[((-38/5 + 2*(-2 - k32 + nu))*Pi)/2])/6912 - 
       (1953125*Sqrt[5]*Pi*Cot[((-22/3 + 2*(-2 - k32 + nu))*Pi)/2])/10368 + 
       (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*
         Cot[((-36/5 + 2*(-2 - k32 + nu))*Pi)/2])/6912 - 
       (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*
         Cot[((-34/5 + 2*(-2 - k32 + nu))*Pi)/2])/6912 + 
       (1953125*Sqrt[5]*Pi*Cot[((-20/3 + 2*(-2 - k32 + nu))*Pi)/2])/10368 - 
       (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*
         Cot[((-32/5 + 2*(-2 - k32 + nu))*Pi)/2])/6912)*Gamma[-11/5 + nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-10/3 - k31 + nu]*Gamma[-8/3 - k31 + nu]*
      Gamma[-11/5 - k31 + nu]*Gamma[-3/2 - k31 + nu]*Gamma[-4 - k32 + nu]^2*
      Gamma[-7/2 - k32 + nu]*Gamma[-8/3 - k32 + nu]*Gamma[-5/2 - k32 + nu]*
      Gamma[-7/3 - k32 + nu]*Gamma[-5 + 4*(-2 - k32 + nu)])), {-k31, -k32}}, 
  {(2^(2 + 4*(k33 + nu) - 4*(k34 + nu))*3^(-2 - 6*k33 + 3*(k33 + nu) - 
       3*(k34 + nu))*5^(1 + 5*k33 - 5*(k33 + nu) + 5*(k34 + nu))*
     (3 - 2*(k33 + nu))^2*(-11 + 5*(k33 + nu))*(-2211 + 3595*(k33 + nu) - 
      1934*(k33 + nu)^2 + 344*(k33 + nu)^3)*(3 - 2*(k34 + nu))^2*
     (-9 + 5*(k34 + nu))*(-8 + 5*(k34 + nu))*(-47 + 103*(k34 + nu) - 
      75*(k34 + nu)^2 + 18*(k34 + nu)^3)*((625000000*Sqrt[5]*Pi^2)/531441 - 
      (1132812500*Sqrt[5]*Pi^2*Cot[((-8 + 2*nu)*Pi)/2]^2)/531441 + 
      (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*nu)*Pi)/2]^2)/59049 - 
      (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*(-Cot[((-36/5 + 2*nu)*Pi)/2] + 
         Cot[((-34/5 + 2*nu)*Pi)/2]))/177147 + 
      (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*nu)*Pi)/2] + 
         Cot[((-20/3 + 2*nu)*Pi)/2]))/531441 - 
      (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*nu)*Pi)/2] + 
         Cot[((-13/2 + 2*nu)*Pi)/2]))/59049 + 
      (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*(-Cot[((-38/5 + 2*nu)*Pi)/2] + 
         Cot[((-32/5 + 2*nu)*Pi)/2]))/177147)*((1953125*Sqrt[5/3]*Pi)/3456 + 
      (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*Cot[((-38/5 + 2*(k33 + nu))*Pi)/
          2])/6912 - (1953125*Sqrt[5]*Pi*Cot[((-22/3 + 2*(k33 + nu))*Pi)/2])/
       10368 + (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*
        Cot[((-36/5 + 2*(k33 + nu))*Pi)/2])/6912 - 
      (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*Cot[((-34/5 + 2*(k33 + nu))*Pi)/
          2])/6912 + (1953125*Sqrt[5]*Pi*Cot[((-20/3 + 2*(k33 + nu))*Pi)/2])/
       10368 - (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*
        Cot[((-32/5 + 2*(k33 + nu))*Pi)/2])/6912)*Csc[(k33 + nu)*Pi]*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/5 + k33 + nu]*
     Gamma[-3/2 + k33 + nu]^3*Gamma[-9/5 + k34 + nu]*Gamma[-8/5 + k34 + nu]*
     Gamma[-7/5 + k34 + nu]*Gamma[-6/5 + k34 + nu]*Gamma[-3 + 2*(k34 + nu)]^2*
     Gamma[-3 + 3*(k34 + nu)]*Sin[(k34 + nu)*Pi])/
    ((-2 + k33 + nu)*(-2 + k34 + nu)^3*(-1 + k34 + nu)*(-3 + 2*(k33 + nu))*
     (-7 + 3*(k33 + nu))*(-5 + 3*(k33 + nu))*(-9 + 4*(k33 + nu))*
     (-7 + 4*(k33 + nu))*(-3 + 2*(k34 + nu))*(-5 + 3*(k34 + nu))*
     (-4 + 3*(k34 + nu))*((625000000*Sqrt[5]*Pi^2)/531441 - 
      (1132812500*Sqrt[5]*Pi^2*Cot[((-8 + 2*(k33 + nu))*Pi)/2]^2)/531441 + 
      (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*(k33 + nu))*Pi)/2]^2)/59049 - 
      (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*
        (-Cot[((-36/5 + 2*(k33 + nu))*Pi)/2] + 
         Cot[((-34/5 + 2*(k33 + nu))*Pi)/2]))/177147 + 
      (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*(k33 + nu))*Pi)/2] + 
         Cot[((-20/3 + 2*(k33 + nu))*Pi)/2]))/531441 - 
      (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*(k33 + nu))*Pi)/2] + 
         Cot[((-13/2 + 2*(k33 + nu))*Pi)/2]))/59049 + 
      (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*
        (-Cot[((-38/5 + 2*(k33 + nu))*Pi)/2] + 
         Cot[((-32/5 + 2*(k33 + nu))*Pi)/2]))/177147)*
     ((1953125*Sqrt[5/3]*Pi)/3456 + (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*
        Cot[((-38/5 + 2*(k34 + nu))*Pi)/2])/6912 - 
      (1953125*Sqrt[5]*Pi*Cot[((-22/3 + 2*(k34 + nu))*Pi)/2])/10368 + 
      (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*Cot[((-36/5 + 2*(k34 + nu))*Pi)/
          2])/6912 - (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*
        Cot[((-34/5 + 2*(k34 + nu))*Pi)/2])/6912 + 
      (1953125*Sqrt[5]*Pi*Cot[((-20/3 + 2*(k34 + nu))*Pi)/2])/10368 - 
      (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*Cot[((-32/5 + 2*(k34 + nu))*Pi)/
          2])/6912)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k33 + nu]*Gamma[-5/3 + k33 + nu]*Gamma[-6/5 + k33 + nu]*
     Gamma[-1/2 + k33 + nu]*Gamma[-2 + k34 + nu]^2*Gamma[-3/2 + k34 + nu]*
     Gamma[-2/3 + k34 + nu]*Gamma[-1/2 + k34 + nu]*Gamma[-1/3 + k34 + nu]*
     Gamma[-7 + 5*(k34 + nu)]), {k33, k34}}, 
  {-((2^(1 + 4*(k35 + nu))*3^(-1 - 6*k35 + 3*(k35 + nu))*
      5^(1 + 5*k35 - 5*(k35 + nu))*(3 - 2*(k35 + nu))^2*(-11 + 5*(k35 + nu))*
      (-2211 + 3595*(k35 + nu) - 1934*(k35 + nu)^2 + 344*(k35 + nu)^3)*
      ((625000000*Sqrt[5]*Pi^2)/531441 - (1132812500*Sqrt[5]*Pi^2*
         Cot[((-8 + 2*nu)*Pi)/2]^2)/531441 + 
       (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*nu)*Pi)/2]^2)/59049 - 
       (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*(-Cot[((-36/5 + 2*nu)*Pi)/2] + 
          Cot[((-34/5 + 2*nu)*Pi)/2]))/177147 + 
       (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*nu)*Pi)/2] + 
          Cot[((-20/3 + 2*nu)*Pi)/2]))/531441 - 
       (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*nu)*Pi)/2] + 
          Cot[((-13/2 + 2*nu)*Pi)/2]))/59049 + 
       (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*(-Cot[((-38/5 + 2*nu)*Pi)/2] + 
          Cot[((-32/5 + 2*nu)*Pi)/2]))/177147)*((1953125*Sqrt[5/3]*Pi)/3456 + 
       (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*Cot[((-38/5 + 2*(k35 + nu))*Pi)/
           2])/6912 - (1953125*Sqrt[5]*Pi*Cot[((-22/3 + 2*(k35 + nu))*Pi)/2])/
        10368 + (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*
         Cot[((-36/5 + 2*(k35 + nu))*Pi)/2])/6912 - 
       (390625*Sqrt[(5*(5 + 2*Sqrt[5]))/3]*Pi*Cot[((-34/5 + 2*(k35 + nu))*Pi)/
           2])/6912 + (1953125*Sqrt[5]*Pi*Cot[((-20/3 + 2*(k35 + nu))*Pi)/2])/
        10368 - (390625*Sqrt[(5*(5 - 2*Sqrt[5]))/3]*Pi*
         Cot[((-32/5 + 2*(k35 + nu))*Pi)/2])/6912)*Csc[(k35 + nu)*Pi]*
      Gamma[-7/3 + nu]*Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/5 + k35 + nu]*
      Gamma[-3/2 + k35 + nu]^3)/((-2 + k35 + nu)*(-3 + 2*(k35 + nu))*
      (-7 + 3*(k35 + nu))*(-5 + 3*(k35 + nu))*(-9 + 4*(k35 + nu))*
      (-7 + 4*(k35 + nu))*((625000000*Sqrt[5]*Pi^2)/531441 - 
       (1132812500*Sqrt[5]*Pi^2*Cot[((-8 + 2*(k35 + nu))*Pi)/2]^2)/531441 + 
       (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*(k35 + nu))*Pi)/2]^2)/59049 - 
       (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*
         (-Cot[((-36/5 + 2*(k35 + nu))*Pi)/2] + 
          Cot[((-34/5 + 2*(k35 + nu))*Pi)/2]))/177147 + 
       (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*(k35 + nu))*Pi)/2] + 
          Cot[((-20/3 + 2*(k35 + nu))*Pi)/2]))/531441 - 
       (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*(k35 + nu))*Pi)/2] + 
          Cot[((-13/2 + 2*(k35 + nu))*Pi)/2]))/59049 + 
       (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*
         (-Cot[((-38/5 + 2*(k35 + nu))*Pi)/2] + 
          Cot[((-32/5 + 2*(k35 + nu))*Pi)/2]))/177147)*Gamma[-11/5 + nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-7/3 + k35 + nu]*Gamma[-5/3 + k35 + nu]*
      Gamma[-6/5 + k35 + nu]*Gamma[-1/2 + k35 + nu])), {k35}}, 
  {(16*(-1)^(-k36 - k37)*3^(-2 + 6*(1 + k36) + 3*(-1 - k36 + nu) - 
       3*(-1 + k37 + nu))*3125^(-1 - k36)*(3 - 2*(-1 - k36 + nu))^2*
     (47016 - 96537*(-1 - k36 + nu) + 73893*(-1 - k36 + nu)^2 - 
      24992*(-1 - k36 + nu)^3 + 3152*(-1 - k36 + nu)^4)*
     (3 - 2*(-1 + k37 + nu))^2*(-9 + 7*(-1 + k37 + nu))*
     ((625000000*Sqrt[5]*Pi^2)/531441 - (1132812500*Sqrt[5]*Pi^2*
        Cot[((-8 + 2*nu)*Pi)/2]^2)/531441 + 
      (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*nu)*Pi)/2]^2)/59049 - 
      (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*(-Cot[((-36/5 + 2*nu)*Pi)/2] + 
         Cot[((-34/5 + 2*nu)*Pi)/2]))/177147 + 
      (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*nu)*Pi)/2] + 
         Cot[((-20/3 + 2*nu)*Pi)/2]))/531441 - 
      (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*nu)*Pi)/2] + 
         Cot[((-13/2 + 2*nu)*Pi)/2]))/59049 + 
      (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*(-Cot[((-38/5 + 2*nu)*Pi)/2] + 
         Cot[((-32/5 + 2*nu)*Pi)/2]))/177147)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*
     Gamma[-1/3 + nu]*Gamma[-16/5 - k36 + nu]*Gamma[-14/5 - k36 + nu]*
     Gamma[-13/5 - k36 + nu]*Gamma[-12/5 - k36 + nu]*Gamma[-5/2 + k37 + nu]^2*
     Gamma[-2 + k37 + nu]^4)/((-3 + k37 + nu)^2*(-3 + 2*(-1 - k36 + nu))^3*
     (-7 + 3*(-1 - k36 + nu))*(-9 + 4*(-1 - k36 + nu))*
     (-7 + 4*(-1 - k36 + nu))*(-3 + 2*(-1 + k37 + nu))*
     ((625000000*Sqrt[5]*Pi^2)/531441 - (1132812500*Sqrt[5]*Pi^2*
        Cot[((-8 + 2*(-1 - k36 + nu))*Pi)/2]^2)/531441 + 
      (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*(-1 - k36 + nu))*Pi)/2]^2)/59049 - 
      (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*
        (-Cot[((-36/5 + 2*(-1 - k36 + nu))*Pi)/2] + 
         Cot[((-34/5 + 2*(-1 - k36 + nu))*Pi)/2]))/177147 + 
      (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*(-1 - k36 + nu))*Pi)/2] + 
         Cot[((-20/3 + 2*(-1 - k36 + nu))*Pi)/2]))/531441 - 
      (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*(-1 - k36 + nu))*Pi)/2] + 
         Cot[((-13/2 + 2*(-1 - k36 + nu))*Pi)/2]))/59049 + 
      (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*
        (-Cot[((-38/5 + 2*(-1 - k36 + nu))*Pi)/2] + 
         Cot[((-32/5 + 2*(-1 - k36 + nu))*Pi)/2]))/177147)*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-10/3 - k36 + nu]*Gamma[-8/3 - k36 + nu]*
     Gamma[-2 - k36 + nu]^2*Gamma[-3 + k37 + nu]^2*Gamma[-5/3 + k37 + nu]*
     Gamma[-3/2 + k37 + nu]^2*Gamma[-4/3 + k37 + nu]), {-k36, k37}}, 
  {(-4*(-1)^(-k38 - k39)*3^(-2 + 6*(1 + k38) + 3*(-1 - k38 + nu) - 
       3*(-1 + k39 + nu))*3125^(-1 - k38)*(3 - 2*(-1 - k38 + nu))^2*
     (47016 - 96537*(-1 - k38 + nu) + 73893*(-1 - k38 + nu)^2 - 
      24992*(-1 - k38 + nu)^3 + 3152*(-1 - k38 + nu)^4)*
     (3 - 2*(-1 + k39 + nu))^2*(-3120 + 6785*(-1 + k39 + nu) - 
      4893*(-1 + k39 + nu)^2 + 1170*(-1 + k39 + nu)^3)*
     ((625000000*Sqrt[5]*Pi^2)/531441 - (1132812500*Sqrt[5]*Pi^2*
        Cot[((-8 + 2*nu)*Pi)/2]^2)/531441 + 
      (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*nu)*Pi)/2]^2)/59049 - 
      (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*(-Cot[((-36/5 + 2*nu)*Pi)/2] + 
         Cot[((-34/5 + 2*nu)*Pi)/2]))/177147 + 
      (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*nu)*Pi)/2] + 
         Cot[((-20/3 + 2*nu)*Pi)/2]))/531441 - 
      (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*nu)*Pi)/2] + 
         Cot[((-13/2 + 2*nu)*Pi)/2]))/59049 + 
      (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*(-Cot[((-38/5 + 2*nu)*Pi)/2] + 
         Cot[((-32/5 + 2*nu)*Pi)/2]))/177147)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*
     Gamma[-1/3 + nu]*Gamma[-16/5 - k38 + nu]*Gamma[-14/5 - k38 + nu]*
     Gamma[-13/5 - k38 + nu]*Gamma[-12/5 - k38 + nu]*Gamma[-5/2 + k39 + nu]^2*
     Gamma[-2 + k39 + nu]^3*Gamma[-3 + 2*(-1 + k39 + nu)]*
     Gamma[-3 + 3*(-1 + k39 + nu)])/((-3 + k39 + nu)^2*
     (-3 + 2*(-1 - k38 + nu))^3*(-7 + 3*(-1 - k38 + nu))*
     (-9 + 4*(-1 - k38 + nu))*(-7 + 4*(-1 - k38 + nu))*
     (-5 + 3*(-1 + k39 + nu))*(-4 + 3*(-1 + k39 + nu))*
     (-5 + 4*(-1 + k39 + nu))*((625000000*Sqrt[5]*Pi^2)/531441 - 
      (1132812500*Sqrt[5]*Pi^2*Cot[((-8 + 2*(-1 - k38 + nu))*Pi)/2]^2)/
       531441 + (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*(-1 - k38 + nu))*Pi)/2]^
         2)/59049 - (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*
        (-Cot[((-36/5 + 2*(-1 - k38 + nu))*Pi)/2] + 
         Cot[((-34/5 + 2*(-1 - k38 + nu))*Pi)/2]))/177147 + 
      (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*(-1 - k38 + nu))*Pi)/2] + 
         Cot[((-20/3 + 2*(-1 - k38 + nu))*Pi)/2]))/531441 - 
      (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*(-1 - k38 + nu))*Pi)/2] + 
         Cot[((-13/2 + 2*(-1 - k38 + nu))*Pi)/2]))/59049 + 
      (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*
        (-Cot[((-38/5 + 2*(-1 - k38 + nu))*Pi)/2] + 
         Cot[((-32/5 + 2*(-1 - k38 + nu))*Pi)/2]))/177147)*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-10/3 - k38 + nu]*Gamma[-8/3 - k38 + nu]*
     Gamma[-2 - k38 + nu]^2*Gamma[-3 + k39 + nu]^2*Gamma[-5/3 + k39 + nu]*
     Gamma[-3/2 + k39 + nu]^2*Gamma[-4/3 + k39 + nu]*
     Gamma[-5 + 4*(-1 + k39 + nu)]), {-k38, k39}}, 
  {(-8*(-1)^(k40 - k41)*3^(-2 - 6*k40 + 3*(k40 + nu) - 3*(k41 + nu))*
     5^(-1 + 5*k40)*(3 - 2*(k40 + nu))^2*(47016 - 96537*(k40 + nu) + 
      73893*(k40 + nu)^2 - 24992*(k40 + nu)^3 + 3152*(k40 + nu)^4)*
     (3 - 2*(k41 + nu))^2*(34560 - 100359*(k41 + nu) + 108940*(k41 + nu)^2 - 
      52398*(k41 + nu)^3 + 9423*(k41 + nu)^4)*
     ((625000000*Sqrt[5]*Pi^2)/531441 - (1132812500*Sqrt[5]*Pi^2*
        Cot[((-8 + 2*nu)*Pi)/2]^2)/531441 + 
      (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*nu)*Pi)/2]^2)/59049 - 
      (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*(-Cot[((-36/5 + 2*nu)*Pi)/2] + 
         Cot[((-34/5 + 2*nu)*Pi)/2]))/177147 + 
      (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*nu)*Pi)/2] + 
         Cot[((-20/3 + 2*nu)*Pi)/2]))/531441 - 
      (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*nu)*Pi)/2] + 
         Cot[((-13/2 + 2*nu)*Pi)/2]))/59049 + 
      (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*(-Cot[((-38/5 + 2*nu)*Pi)/2] + 
         Cot[((-32/5 + 2*nu)*Pi)/2]))/177147)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*
     Gamma[-1/3 + nu]*Gamma[-11/5 + k40 + nu]*Gamma[-9/5 + k40 + nu]*
     Gamma[-8/5 + k40 + nu]*Gamma[-7/5 + k40 + nu]*Gamma[-3/2 + k41 + nu]^2*
     Gamma[-1 + k41 + nu]^2*Gamma[-3 + 2*(k41 + nu)]^2*
     Gamma[-3 + 3*(k41 + nu)])/((-2 + k41 + nu)^2*(-3 + 2*(k40 + nu))^3*
     (-7 + 3*(k40 + nu))*(-9 + 4*(k40 + nu))*(-7 + 4*(k40 + nu))*
     (-5 + 3*(k41 + nu))*(-4 + 3*(k41 + nu))*(-7 + 5*(k41 + nu))*
     (-6 + 5*(k41 + nu))*((625000000*Sqrt[5]*Pi^2)/531441 - 
      (1132812500*Sqrt[5]*Pi^2*Cot[((-8 + 2*(k40 + nu))*Pi)/2]^2)/531441 + 
      (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*(k40 + nu))*Pi)/2]^2)/59049 - 
      (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*
        (-Cot[((-36/5 + 2*(k40 + nu))*Pi)/2] + 
         Cot[((-34/5 + 2*(k40 + nu))*Pi)/2]))/177147 + 
      (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*(k40 + nu))*Pi)/2] + 
         Cot[((-20/3 + 2*(k40 + nu))*Pi)/2]))/531441 - 
      (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*(k40 + nu))*Pi)/2] + 
         Cot[((-13/2 + 2*(k40 + nu))*Pi)/2]))/59049 + 
      (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*
        (-Cot[((-38/5 + 2*(k40 + nu))*Pi)/2] + 
         Cot[((-32/5 + 2*(k40 + nu))*Pi)/2]))/177147)*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-7/3 + k40 + nu]*Gamma[-5/3 + k40 + nu]*
     Gamma[-1 + k40 + nu]^2*Gamma[-2 + k41 + nu]^2*Gamma[-2/3 + k41 + nu]*
     Gamma[-1/2 + k41 + nu]^2*Gamma[-1/3 + k41 + nu]*
     Gamma[-7 + 5*(k41 + nu)]), {k40, k41}}, 
  {((729/3125)^nu*((625000000*Sqrt[5]*Pi^2)/531441 - 
      (1132812500*Sqrt[5]*Pi^2*Cot[((-8 + 2*nu)*Pi)/2]^2)/531441 + 
      (195312500*Sqrt[5]*Pi^2*Cot[((-7 + 2*nu)*Pi)/2]^2)/59049 - 
      (312500000*Sqrt[10 - 2*Sqrt[5]]*Pi^2*(-Cot[((-36/5 + 2*nu)*Pi)/2] + 
         Cot[((-34/5 + 2*nu)*Pi)/2]))/177147 + 
      (6250000000*Sqrt[5/3]*Pi^2*(-Cot[((-22/3 + 2*nu)*Pi)/2] + 
         Cot[((-20/3 + 2*nu)*Pi)/2]))/531441 - 
      (390625000*Sqrt[5]*Pi^2*(-Cot[((-15/2 + 2*nu)*Pi)/2] + 
         Cot[((-13/2 + 2*nu)*Pi)/2]))/59049 + 
      (312500000*Sqrt[2*(5 + Sqrt[5])]*Pi^2*(-Cot[((-38/5 + 2*nu)*Pi)/2] + 
         Cot[((-32/5 + 2*nu)*Pi)/2]))/177147)*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]^2*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*
     Gamma[-1/3 + nu])/(Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2), {}}}, 
 {{(2^(-1 - 4*nu + 4*(k43 + nu))*3^(3*nu - 3*(k43 + nu))*
     (588 - 1765*(k43 + nu) + 1963*(k43 + nu)^2 - 956*(k43 + nu)^3 + 
      172*(k43 + nu)^4)*Gamma[-2 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-7/4 + k43 + nu]*Gamma[-5/4 + k43 + nu]*
     Gamma[-1 + k43 + nu]^2)/((-1)^k43*(-2 + k43 + nu)^3*(-3 + 2*(k43 + nu))*
     Gamma[-7/4 + nu]*Gamma[-5/4 + nu]*Gamma[-1 + nu]^2*Gamma[-2 + k43 + nu]*
     Gamma[-2/3 + k43 + nu]*Gamma[-1/2 + k43 + nu]*Gamma[-1/3 + k43 + nu]), 
   {k43}}, {((-1)^(1 - k44)*3^(3*nu - 3*(k44 + nu))*
     4^(1 - 2*nu + 2*(k44 + nu))*(-7 + 4*(k44 + nu))*
     (19 - 28*(k44 + nu) + 10*(k44 + nu)^2)*Gamma[-2 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-7/4 + k44 + nu]*
     Gamma[-5/4 + k44 + nu]*Gamma[-1 + k44 + nu]*Gamma[-3 + 2*(k44 + nu)]*
     Gamma[-3 + 3*(k44 + nu)])/((-2 + k44 + nu)^3*Gamma[-7/4 + nu]*
     Gamma[-5/4 + nu]*Gamma[-1 + nu]^2*Gamma[-2 + k44 + nu]*
     Gamma[-2/3 + k44 + nu]*Gamma[-1/2 + k44 + nu]*Gamma[-1/3 + k44 + nu]*
     Gamma[-5 + 4*(k44 + nu)]), {k44}}}}


==> anc/VVRR.d4 <==
{SeriesData[ep, 0, {-1/4, -5/8, -27/16, (3*(-51 + 16*Mzv[3]))/32, 
   (3*(-1485 + 96*Mzv[2]^2 + 400*Mzv[3]))/320, 
   (3*(-1755 + 96*Mzv[2]^2 + 432*Mzv[3] + 448*Mzv[5]))/128, 
   (3*(-365715 + 18144*Mzv[2]^2 + 15360*Mzv[2]^3 + 85680*Mzv[3] - 
      13440*Mzv[3]^2 + 78400*Mzv[5]))/8960, 
   (3*(-2185785 + 102816*Mzv[2]^2 + 76800*Mzv[2]^3 + 498960*Mzv[3] - 
      32256*Mzv[2]^2*Mzv[3] - 67200*Mzv[3]^2 + 423360*Mzv[5] + 
      439040*Mzv[7]))/17920, 
   (3*(-65445975 + 2993760*Mzv[2]^2 + 2073600*Mzv[2]^3 + 1387008*Mzv[2]^4 + 
      14742000*Mzv[3] - 806400*Mzv[2]^2*Mzv[3] - 1814400*Mzv[3]^2 + 
      11995200*Mzv[5] - 3763200*Mzv[3]*Mzv[5] + 10976000*Mzv[7]))/179200, 
   (3*(-78458625 + 3538080*Mzv[2]^2 + 2350080*Mzv[2]^3 + 1387008*Mzv[2]^4 + 
      17554320*Mzv[3] - 870912*Mzv[2]^2*Mzv[3] - 737280*Mzv[2]^3*Mzv[3] - 
      2056320*Mzv[3]^2 + 215040*Mzv[3]^3 + 13970880*Mzv[5] - 
      903168*Mzv[2]^2*Mzv[5] - 3763200*Mzv[3]*Mzv[5] + 11854080*Mzv[7] + 
      12723200*Mzv[9]))/71680, 
   (3*(-25878716325 + 1158585120*Mzv[2]^2 + 752716800*Mzv[2]^3 + 
      411941376*Mzv[2]^4 + 257064960*Mzv[2]^5 + 5770472400*Mzv[3] - 
      271434240*Mzv[2]^2*Mzv[3] - 202752000*Mzv[2]^3*Mzv[3] - 
      658627200*Mzv[3]^2 + 42577920*Mzv[2]^2*Mzv[3]^2 + 59136000*Mzv[3]^3 + 
      4540536000*Mzv[5] - 248371200*Mzv[2]^2*Mzv[5] - 
      1117670400*Mzv[3]*Mzv[5] - 579532800*Mzv[5]^2 + 3694521600*Mzv[7] - 
      1159065600*Mzv[3]*Mzv[7] + 3498880000*Mzv[9]))/7884800, 
   (3*(-155234408175 + 6924566880*Mzv[2]^2 + 4447872000*Mzv[2]^3 + 
      2334334464*Mzv[2]^4 + 1285324800*Mzv[2]^5 + 34555474800*Mzv[3] - 
      1580705280*Mzv[2]^2*Mzv[3] - 1094860800*Mzv[2]^3*Mzv[3] - 
      732340224*Mzv[2]^4*Mzv[3] - 3891888000*Mzv[3]^2 + 
      212889600*Mzv[2]^2*Mzv[3]^2 + 319334400*Mzv[3]^3 + 27033652800*Mzv[5] - 
      1341204480*Mzv[2]^2*Mzv[5] - 1135411200*Mzv[2]^3*Mzv[5] - 
      6333465600*Mzv[3]*Mzv[5] + 993484800*Mzv[3]^2*Mzv[5] - 
      2897664000*Mzv[5]^2 + 21515155200*Mzv[7] - 1390878720*Mzv[2]^2*Mzv[7] - 
      5795328000*Mzv[3]*Mzv[7] + 18893952000*Mzv[9] + 20918374400*Mzv[11]))/
    15769600, (3*(-423738214774875 + 18867289240800*Mzv[2]^2 + 
      12049285248000*Mzv[2]^3 + 6185299760640*Mzv[2]^4 + 
      3158043033600*Mzv[2]^5 + 1940751335424*Mzv[2]^6 + 
      94244500350000*Mzv[3] - 4249941696000*Mzv[2]^2*Mzv[3] - 
      2822916096000*Mzv[2]^3*Mzv[3] - 1666074009600*Mzv[2]^4*Mzv[3] - 
      10543124592000*Mzv[3]^2 + 523069747200*Mzv[2]^2*Mzv[3]^2 + 
      442810368000*Mzv[2]^3*Mzv[3]^2 + 823350528000*Mzv[3]^3 - 
      64576512000*Mzv[3]^4 + 73515818376000*Mzv[5] - 
      3458072217600*Mzv[2]^2*Mzv[5] - 2583060480000*Mzv[2]^3*Mzv[5] - 
      16781821056000*Mzv[3]*Mzv[5] + 1084885401600*Mzv[2]^2*Mzv[3]*Mzv[5] + 
      2260177920000*Mzv[3]^2*Mzv[5] - 7119560448000*Mzv[5]^2 + 
      57846428640000*Mzv[7] - 3164249088000*Mzv[2]^2*Mzv[7] - 
      14239120896000*Mzv[3]*Mzv[7] - 14766495744000*Mzv[5]*Mzv[7] + 
      48714906240000*Mzv[9] - 15283107840000*Mzv[3]*Mzv[9] + 
      47589301760000*Mzv[11]))/14350336000}, 1, 14, 1], 
 SeriesData[ep, 0, {1/2, 2, (37 - 12*Mzv[2])/4, 
   (343 - 72*Mzv[2] - 120*Mzv[3])/8, (16115 - 3480*Mzv[2] - 1512*Mzv[2]^2 - 
     3840*Mzv[3])/80, (30763 - 6840*Mzv[2] - 1872*Mzv[2]^2 - 7344*Mzv[3] + 
     2688*Mzv[2]*Mzv[3] - 9024*Mzv[5])/32, 
   (10419605 - 2373000*Mzv[2] - 630000*Mzv[2]^2 - 309024*Mzv[2]^3 - 
     2491440*Mzv[3] + 564480*Mzv[2]*Mzv[3] + 477120*Mzv[3]^2 - 
     1942080*Mzv[5])/2240, (101914505 - 23625000*Mzv[2] - 6149808*Mzv[2]^2 - 
     1900224*Mzv[2]^3 - 24398640*Mzv[3] + 5456640*Mzv[2]*Mzv[3] + 
     2386944*Mzv[2]^2*Mzv[3] + 2903040*Mzv[3]^2 - 18695040*Mzv[5] + 
     7580160*Mzv[2]*Mzv[5] - 23656080*Mzv[7])/4480, 
   (25111785125 - 5893125000*Mzv[2] - 1515049200*Mzv[2]^2 - 
     457300800*Mzv[2]^3 - 266787744*Mzv[2]^4 - 6017046000*Mzv[3] + 
     1340640000*Mzv[2]*Mzv[3] + 360460800*Mzv[2]^2*Mzv[3] + 
     699888000*Mzv[3]^2 - 263424000*Mzv[2]*Mzv[3]^2 - 4568928000*Mzv[5] + 
     1137024000*Mzv[2]*Mzv[5] + 1778112000*Mzv[3]*Mzv[5] - 
     3581340000*Mzv[7] - 23385600*Mzv[5, 3])/224000, 
   (248793757625 - 58865625000*Mzv[2] - 15016705200*Mzv[2]^2 - 
     4470408000*Mzv[2]^3 - 1621531584*Mzv[2]^4 - 59648526000*Mzv[3] + 
     13288800000*Mzv[2]*Mzv[3] + 3480422400*Mzv[2]^2*Mzv[3] + 
     1739750400*Mzv[2]^3*Mzv[3] + 6857424000*Mzv[3]^2 - 
     1580544000*Mzv[2]*Mzv[3]^2 - 893312000*Mzv[3]^3 - 45080448000*Mzv[5] + 
     10991232000*Mzv[2]*Mzv[5] + 4775500800*Mzv[2]^2*Mzv[5] + 
     10725120000*Mzv[3]*Mzv[5] - 34564740000*Mzv[7] + 
     14531328000*Mzv[2]*Mzv[7] - 46786376000*Mzv[9] - 140313600*Mzv[5, 3])/
    448000, (190450089069625 - 45301265625000*Mzv[2] - 
     11501296052400*Mzv[2]^2 - 3396326472000*Mzv[2]^3 - 
     1204290018624*Mzv[2]^4 - 823555347840*Mzv[2]^5 - 45678125262000*Mzv[3] + 
     10187100000000*Mzv[2]*Mzv[3] + 2629878451200*Mzv[2]^2*Mzv[3] + 
     808022476800*Mzv[2]^3*Mzv[3] + 5220167568000*Mzv[3]^2 - 
     1176451584000*Mzv[2]*Mzv[3]^2 - 515370240000*Mzv[2]^2*Mzv[3]^2 - 
     413952000000*Mzv[3]^3 - 34438426176000*Mzv[5] + 
     8317330560000*Mzv[2]*Mzv[5] + 2211497164800*Mzv[2]^2*Mzv[5] + 
     7975820160000*Mzv[3]*Mzv[5] - 3268564992000*Mzv[2]*Mzv[3]*Mzv[5] + 
     5290162416000*Mzv[5]^2 - 26103690228000*Mzv[7] + 
     6713473536000*Mzv[2]*Mzv[7] + 10220785344000*Mzv[3]*Mzv[7] - 
     21688782192000*Mzv[9] - 104440089600*Mzv[5, 3] - 65452464000*Mzv[7, 3])/
    68992000, (1897537399652125 - 452886328125000*Mzv[2] - 
     114644771564400*Mzv[2]^2 - 33695506152000*Mzv[2]^3 - 
     11802229750080*Mzv[2]^4 - 4968323907840*Mzv[2]^5 - 
     455223282822000*Mzv[3] + 101644620000000*Mzv[2]*Mzv[3] + 
     26035138483200*Mzv[2]^2*Mzv[3] + 7803787622400*Mzv[2]^3*Mzv[3] + 
     4614370962432*Mzv[2]^4*Mzv[3] + 51867901008000*Mzv[3]^2 - 
     11561679360000*Mzv[2]*Mzv[3]^2 - 3096692121600*Mzv[2]^2*Mzv[3]^2 - 
     3999466240000*Mzv[3]^3 + 1514512384000*Mzv[2]*Mzv[3]^3 - 
     342781957056000*Mzv[5] + 82443715200000*Mzv[2]*Mzv[5] + 
     21369112934400*Mzv[2]^2*Mzv[5] + 10917333504000*Mzv[2]^3*Mzv[5] + 
     78293432448000*Mzv[3]*Mzv[5] - 19611389952000*Mzv[2]*Mzv[3]*Mzv[5] - 
     15351823872000*Mzv[3]^2*Mzv[5] + 31801825440000*Mzv[5]^2 - 
     258298551588000*Mzv[7] + 64896910848000*Mzv[2]*Mzv[7] + 
     27753879605760*Mzv[2]^2*Mzv[7] + 61446413952000*Mzv[3]*Mzv[7] - 
     209535767056000*Mzv[9] + 74619539456000*Mzv[2]*Mzv[9] - 
     273359295409200*Mzv[11] - 1026393984000*Mzv[5, 3] + 
     403354828800*Mzv[3]*Mzv[5, 3] - 392714784000*Mzv[7, 3] - 
     316921651200*Mzv[5, 3, 3])/137984000, 
   (3691819701196501875 - 883005169921875000*Mzv[2] - 
     223127705899098000*Mzv[2]^2 - 65400337842840000*Mzv[2]^3 - 
     22757202338270400*Mzv[2]^4 - 9356518224518400*Mzv[2]^5 - 
     7350222551649024*Mzv[2]^6 - 885813308870490000*Mzv[3] + 
     197986288500000000*Mzv[2]*Mzv[3] + 50495773071744000*Mzv[2]^2*Mzv[3] + 
     14937896413440000*Mzv[2]^3*Mzv[3] + 5413808692131840*Mzv[2]^4*Mzv[3] + 
     100777746429360000*Mzv[3]^2 - 22347509184000000*Mzv[2]*Mzv[3]^2 - 
     5835811677696000*Mzv[2]^2*Mzv[3]^2 - 3083122538496000*Mzv[2]^3*
      Mzv[3]^2 - 7659500808960000*Mzv[3]^3 + 1771979489280000*Mzv[2]*
      Mzv[3]^3 + 776586370560000*Mzv[3]^4 - 666587957555520000*Mzv[5] + 
     160053894000000000*Mzv[2]*Mzv[5] + 40930353015552000*Mzv[2]^2*Mzv[5] + 
     12796527744000000*Mzv[2]^3*Mzv[5] + 151183018546560000*Mzv[3]*Mzv[5] - 
     36967470059520000*Mzv[2]*Mzv[3]*Mzv[5] - 16129792014336000*Mzv[2]^2*
      Mzv[3]*Mzv[5] - 17981975531520000*Mzv[3]^2*Mzv[5] + 
     59926664397600000*Mzv[5]^2 - 24628190146560000*Mzv[2]*Mzv[5]^2 - 
     500798696858460000*Mzv[7] + 124367097254400000*Mzv[2]*Mzv[7] + 
     32500517380531200*Mzv[2]^2*Mzv[7] + 115786937185920000*Mzv[3]*Mzv[7] - 
     45877737185280000*Mzv[2]*Mzv[3]*Mzv[7] + 158248940129280000*Mzv[5]*
      Mzv[7] - 401254557303600000*Mzv[9] + 87304861163520000*Mzv[2]*Mzv[9] + 
     154148932537600000*Mzv[3]*Mzv[9] - 320258679344604000*Mzv[11] - 
     1983911529600000*Mzv[5, 3] + 200006372966400*Mzv[2]^2*Mzv[5, 3] + 
     471925149696000*Mzv[3]*Mzv[5, 3] - 740267367840000*Mzv[7, 3] + 
     898905047040000*Mzv[2]*Mzv[7, 3] - 1784154852480000*Mzv[9, 3] - 
     370798331904000*Mzv[5, 3, 3] - 299635015680000*Mzv[6, 4, 1, 1])/
    53813760000}, 0, 13, 1], SeriesData[ep, 0, {1, 3/2, (11 - 4*Mzv[2])/2, 
   21 - 3*Mzv[2] - 10*Mzv[3], 82 - 11*Mzv[2] - 14*Mzv[2]^2 - 15*Mzv[3], 
   324 - 42*Mzv[2] - 21*Mzv[2]^2 - 55*Mzv[3] + 20*Mzv[2]*Mzv[3] - 150*Mzv[5], 
   (6440 - 820*Mzv[2] - 385*Mzv[2]^2 - 476*Mzv[2]^3 - 1050*Mzv[3] + 
     150*Mzv[2]*Mzv[3] + 250*Mzv[3]^2 - 1125*Mzv[5])/5, 
   (25680 - 3240*Mzv[2] - 1470*Mzv[2]^2 - 714*Mzv[2]^3 - 4100*Mzv[3] + 
     550*Mzv[2]*Mzv[3] + 700*Mzv[2]^2*Mzv[3] + 375*Mzv[3]^2 - 4125*Mzv[5] + 
     1500*Mzv[2]*Mzv[5] - 10050*Mzv[7])/5, 
   (717920 - 90160*Mzv[2] - 40180*Mzv[2]^2 - 18326*Mzv[2]^3 - 
     23038*Mzv[2]^4 - 113400*Mzv[3] + 14700*Mzv[2]*Mzv[3] + 
     7350*Mzv[2]^2*Mzv[3] + 9625*Mzv[3]^2 - 3500*Mzv[2]*Mzv[3]^2 - 
     110250*Mzv[5] + 15750*Mzv[2]*Mzv[5] + 52500*Mzv[3]*Mzv[5] - 
     105525*Mzv[7])/35, (8608320 - 1078560*Mzv[2] - 476280*Mzv[2]^2 - 
     209916*Mzv[2]^3 - 103671*Mzv[2]^4 - 1352400*Mzv[3] + 
     172200*Mzv[2]*Mzv[3] + 80850*Mzv[2]^2*Mzv[3] + 99960*Mzv[2]^3*Mzv[3] + 
     110250*Mzv[3]^2 - 15750*Mzv[2]*Mzv[3]^2 - 17500*Mzv[3]^3 - 
     1291500*Mzv[5] + 173250*Mzv[2]*Mzv[5] + 220500*Mzv[2]^2*Mzv[5] + 
     236250*Mzv[3]*Mzv[5] - 1160775*Mzv[7] + 422100*Mzv[2]*Mzv[7] - 
     2822750*Mzv[9])/105, (57366400 - 7179200*Mzv[2] - 3155600*Mzv[2]^2 - 
     1366120*Mzv[2]^3 - 633545*Mzv[2]^4 - 818244*Mzv[2]^5 - 8988000*Mzv[3] + 
     1134000*Mzv[2]*Mzv[3] + 514500*Mzv[2]^2*Mzv[3] + 
     249900*Mzv[2]^3*Mzv[3] + 717500*Mzv[3]^2 - 96250*Mzv[2]*Mzv[3]^2 - 
     122500*Mzv[2]^2*Mzv[3]^2 - 43750*Mzv[3]^3 - 8505000*Mzv[5] + 
     1102500*Mzv[2]*Mzv[5] + 551250*Mzv[2]^2*Mzv[5] + 1443750*Mzv[3]*Mzv[5] - 
     525000*Mzv[2]*Mzv[3]*Mzv[5] + 1968750*Mzv[5]^2 - 7386750*Mzv[7] + 
     1055250*Mzv[2]*Mzv[7] + 3517500*Mzv[3]*Mzv[7] - 7056875*Mzv[9])/175, 
   (688262400 - 86083200*Mzv[2] - 37749600*Mzv[2]^2 - 16193520*Mzv[2]^3 - 
     7256970*Mzv[2]^4 - 3682098*Mzv[2]^5 - 107688000*Mzv[3] + 
     13524000*Mzv[2]*Mzv[3] + 6027000*Mzv[2]^2*Mzv[3] + 
     2748900*Mzv[2]^3*Mzv[3] + 3455700*Mzv[2]^4*Mzv[3] + 8505000*Mzv[3]^2 - 
     1102500*Mzv[2]*Mzv[3]^2 - 551250*Mzv[2]^2*Mzv[3]^2 - 481250*Mzv[3]^3 + 
     175000*Mzv[2]*Mzv[3]^3 - 101430000*Mzv[5] + 12915000*Mzv[2]*Mzv[5] + 
     6063750*Mzv[2]^2*Mzv[5] + 7497000*Mzv[2]^3*Mzv[5] + 
     16537500*Mzv[3]*Mzv[5] - 2362500*Mzv[2]*Mzv[3]*Mzv[5] - 
     3937500*Mzv[3]^2*Mzv[5] + 8859375*Mzv[5]^2 - 86530500*Mzv[7] + 
     11607750*Mzv[2]*Mzv[7] + 14773500*Mzv[2]^2*Mzv[7] + 
     15828750*Mzv[3]*Mzv[7] - 77625625*Mzv[9] + 28227500*Mzv[2]*Mzv[9] - 
     191630250*Mzv[11])/525, (30280588800 - 3786182400*Mzv[2] - 
     1658395200*Mzv[2]^2 - 708116640*Mzv[2]^3 - 311704140*Mzv[2]^4 - 
     148511286*Mzv[2]^5 - 197443764*Mzv[2]^6 - 4734576000*Mzv[3] + 
     593208000*Mzv[2]*Mzv[3] + 261954000*Mzv[2]^2*Mzv[3] + 
     115453800*Mzv[2]^3*Mzv[3] + 57019050*Mzv[2]^4*Mzv[3] + 
     371910000*Mzv[3]^2 - 47355000*Mzv[2]*Mzv[3]^2 - 
     22233750*Mzv[2]^2*Mzv[3]^2 - 27489000*Mzv[2]^3*Mzv[3]^2 - 
     20212500*Mzv[3]^3 + 2887500*Mzv[2]*Mzv[3]^3 + 2406250*Mzv[3]^4 - 
     4449060000*Mzv[5] + 561330000*Mzv[2]*Mzv[5] + 
     254677500*Mzv[2]^2*Mzv[5] + 123700500*Mzv[2]^3*Mzv[5] + 
     710325000*Mzv[3]*Mzv[5] - 95287500*Mzv[2]*Mzv[3]*Mzv[5] - 
     121275000*Mzv[2]^2*Mzv[3]*Mzv[5] - 64968750*Mzv[3]^2*Mzv[5] + 
     357328125*Mzv[5]^2 - 129937500*Mzv[2]*Mzv[5]^2 - 3760911000*Mzv[7] + 
     487525500*Mzv[2]*Mzv[7] + 243762750*Mzv[2]^2*Mzv[7] + 
     638426250*Mzv[3]*Mzv[7] - 232155000*Mzv[2]*Mzv[3]*Mzv[7] + 
     1741162500*Mzv[5]*Mzv[7] - 3260276250*Mzv[9] + 465753750*Mzv[2]*Mzv[9] + 
     1552512500*Mzv[3]*Mzv[9] - 3161899125*Mzv[11])/5775}, 0, 13, 1], 
 1, SeriesData[ep, 0, {1/2, 2, (41 - 4*Mzv[2])/4, 
   (415 - 32*Mzv[2] - 112*Mzv[3])/8, (20875 - 1640*Mzv[2] - 1856*Mzv[2]^2 - 
     4480*Mzv[3])/80, (209375 - 16600*Mzv[2] - 14848*Mzv[2]^2 - 
     45920*Mzv[3] + 4480*Mzv[2]*Mzv[3] - 45120*Mzv[5])/160, 
   (2096875 - 167000*Mzv[2] - 152192*Mzv[2]^2 - 73984*Mzv[2]^3 - 
     464800*Mzv[3] + 35840*Mzv[2]*Mzv[3] + 62720*Mzv[3]^2 - 360960*Mzv[5])/
    320, (20984375 - 1675000*Mzv[2] - 1540480*Mzv[2]^2 - 591872*Mzv[2]^3 - 
     4676000*Mzv[3] + 367360*Mzv[2]*Mzv[3] + 415744*Mzv[2]^2*Mzv[3] + 
     501760*Mzv[3]^2 - 3699840*Mzv[5] + 360960*Mzv[2]*Mzv[5] - 
     3459840*Mzv[7])/640, (7347265625 - 587125000*Mzv[2] - 
     542416000*Mzv[2]^2 - 212334080*Mzv[2]^3 - 98013184*Mzv[2]^4 - 
     1641500000*Mzv[3] + 130144000*Mzv[2]*Mzv[3] + 
     116408320*Mzv[2]^2*Mzv[3] + 180006400*Mzv[3]^2 - 
     17561600*Mzv[2]*Mzv[3]^2 - 1310736000*Mzv[5] + 101068800*Mzv[2]*Mzv[5] + 
     353740800*Mzv[3]*Mzv[5] - 968755200*Mzv[7])/44800, 
   (220458984375 - 17626875000*Mzv[2] - 16321200000*Mzv[2]^2 - 
     6447705600*Mzv[2]^3 - 2352316416*Mzv[2]^4 - 49318500000*Mzv[3] + 
     3927840000*Mzv[2]*Mzv[3] + 3579555840*Mzv[2]^2*Mzv[3] + 
     1740103680*Mzv[2]^3*Mzv[3] + 5466048000*Mzv[3]^2 - 
     421478400*Mzv[2]*Mzv[3]^2 - 491724800*Mzv[3]^3 - 39558960000*Mzv[5] + 
     3107865600*Mzv[2]*Mzv[5] + 3517194240*Mzv[2]^2*Mzv[5] + 
     8489779200*Mzv[3]*Mzv[5] - 29789222400*Mzv[7] + 
     2906265600*Mzv[2]*Mzv[7] - 28857472000*Mzv[9])/268800, 
   (2204794921875 - 176334375000*Mzv[2] - 163455600000*Mzv[2]^2 - 
     64865472000*Mzv[2]^3 - 24111243264*Mzv[2]^4 - 11801493504*Mzv[2]^5 - 
     493552500000*Mzv[3] + 39396000000*Mzv[2]*Mzv[3] + 
     36232089600*Mzv[2]^2*Mzv[3] + 13920829440*Mzv[2]^3*Mzv[3] + 
     54989760000*Mzv[3]^2 - 4320153600*Mzv[2]*Mzv[3]^2 - 
     4889149440*Mzv[2]^2*Mzv[3]^2 - 3933798400*Mzv[3]^3 - 
     396774000000*Mzv[5] + 31457664000*Mzv[2]*Mzv[5] + 
     28137553920*Mzv[2]^2*Mzv[5] + 87020236800*Mzv[3]*Mzv[5] - 
     8489779200*Mzv[2]*Mzv[3]*Mzv[5] + 42752102400*Mzv[5]^2 - 
     301525056000*Mzv[7] + 23250124800*Mzv[2]*Mzv[7] + 
     81375436800*Mzv[3]*Mzv[7] - 230859776000*Mzv[9])/537600, 
   (22048974609375 - 1763671875000*Mzv[2] - 1635774000000*Mzv[2]^2 - 
     650596800000*Mzv[2]^3 - 244052828160*Mzv[2]^4 - 94411948032*Mzv[2]^5 - 
     4937362500000*Mzv[3] + 394548000000*Mzv[2]*Mzv[3] + 
     364503552000*Mzv[2]^2*Mzv[3] + 142688501760*Mzv[2]^3*Mzv[3] + 
     65864859648*Mzv[2]^4*Mzv[3] + 551544000000*Mzv[3]^2 - 
     43728384000*Mzv[2]*Mzv[3]^2 - 39113195520*Mzv[2]^2*Mzv[3]^2 - 
     40321433600*Mzv[3]^3 + 3933798400*Mzv[2]*Mzv[3]^3 - 
     3973662000000*Mzv[5] + 316471680000*Mzv[2]*Mzv[5] + 
     288409927680*Mzv[2]^2*Mzv[5] + 140202639360*Mzv[2]^3*Mzv[5] + 
     880814592000*Mzv[3]*Mzv[5] - 67918233600*Mzv[2]*Mzv[3]*Mzv[5] - 
     118856908800*Mzv[3]^2*Mzv[5] + 342016819200*Mzv[5]^2 - 
     3033414720000*Mzv[7] + 238313779200*Mzv[2]*Mzv[7] + 
     269701447680*Mzv[2]^2*Mzv[7] + 651003494400*Mzv[3]*Mzv[7] - 
     2366312704000*Mzv[9] + 230859776000*Mzv[2]*Mzv[9] - 
     2377505894400*Mzv[11])/1075200, 
   (2425443603515625 - 194021953125000*Mzv[2] - 180002130000000*Mzv[2]^2 - 
     71672462400000*Mzv[2]^3 - 27007532851200*Mzv[2]^4 - 
     10644947140608*Mzv[2]^5 - 5596698378240*Mzv[2]^6 - 
     543210937500000*Mzv[3] + 43432620000000*Mzv[2]*Mzv[3] + 
     40215436800000*Mzv[2]^2*Mzv[3] + 15887146598400*Mzv[2]^3*Mzv[3] + 
     5796107649024*Mzv[2]^4*Mzv[3] + 60760392000000*Mzv[3]^2 - 
     4839098880000*Mzv[2]*Mzv[3]^2 - 4410012794880*Mzv[2]^2*Mzv[3]^2 - 
     2143807733760*Mzv[2]^3*Mzv[3]^2 - 4489447424000*Mzv[3]^3 + 
     346174259200*Mzv[2]*Mzv[3]^3 + 302902476800*Mzv[3]^4 - 
     437428530000000*Mzv[5] + 34916112000000*Mzv[2]*Mzv[5] + 
     32111983411200*Mzv[2]^2*Mzv[5] + 12337832263680*Mzv[2]^3*Mzv[5] + 
     97473277440000*Mzv[3]*Mzv[5] - 7657780838400*Mzv[2]*Mzv[3]*Mzv[5] - 
     8666366607360*Mzv[2]^2*Mzv[3]*Mzv[5] - 10459407974400*Mzv[3]^2*Mzv[5] + 
     38562396364800*Mzv[5]^2 - 3762185011200*Mzv[2]*Mzv[5]^2 - 
     334674648000000*Mzv[7] + 26534204928000*Mzv[2]*Mzv[7] + 
     23733727395840*Mzv[2]^2*Mzv[7] + 73400643993600*Mzv[3]*Mzv[7] - 
     7161038438400*Mzv[2]*Mzv[3]*Mzv[7] + 72121887129600*Mzv[5]*Mzv[7] - 
     263468719360000*Mzv[9] + 20315660288000*Mzv[2]*Mzv[9] + 
     71104811008000*Mzv[3]*Mzv[9] - 209220518707200*Mzv[11])/23654400}, 0, 
  13, 1], SeriesData[ep, 0, {1, 3, (29 - 8*Mzv[2])/2, 
   (-3*(-95 + 16*Mzv[2] + 32*Mzv[3]))/4, 
   (14125 - 2320*Mzv[2] - 1536*Mzv[2]^2 - 2880*Mzv[3])/40, 
   (-3*(-46875 + 7600*Mzv[2] + 3072*Mzv[2]^2 + 9280*Mzv[3] - 
      2560*Mzv[2]*Mzv[3] + 14080*Mzv[5]))/80, 
   (1403125 - 226000*Mzv[2] - 89088*Mzv[2]^2 - 58368*Mzv[2]^3 - 
     273600*Mzv[3] + 46080*Mzv[2]*Mzv[3] + 46080*Mzv[3]^2 - 253440*Mzv[5])/
    160, (-3*(-4671875 + 750000*Mzv[2] + 291840*Mzv[2]^2 + 116736*Mzv[2]^3 + 
      904000*Mzv[3] - 148480*Mzv[2]*Mzv[3] - 98304*Mzv[2]^2*Mzv[3] - 
      92160*Mzv[3]^2 + 816640*Mzv[5] - 225280*Mzv[2]*Mzv[5] + 
      1123840*Mzv[7]))/320, (4902734375 - 785750000*Mzv[2] - 
     303744000*Mzv[2]^2 - 118487040*Mzv[2]^3 - 80564224*Mzv[2]^4 - 
     945000000*Mzv[3] + 153216000*Mzv[2]*Mzv[3] + 61931520*Mzv[2]^2*Mzv[3] + 
     93542400*Mzv[3]^2 - 25804800*Mzv[2]*Mzv[3]^2 - 842688000*Mzv[5] + 
     141926400*Mzv[2]*Mzv[5] + 283852800*Mzv[3]*Mzv[5] - 708019200*Mzv[7])/
    22400, (-3*(-16337890625 + 2616250000*Mzv[2] + 1008000000*Mzv[2]^2 + 
      388147200*Mzv[2]^3 + 161128448*Mzv[2]^4 + 3143000000*Mzv[3] - 
      506240000*Mzv[2]*Mzv[3] - 199557120*Mzv[2]^2*Mzv[3] - 
      130744320*Mzv[2]^3*Mzv[3] - 306432000*Mzv[3]^2 + 
      51609600*Mzv[2]*Mzv[3]^2 + 34406400*Mzv[3]^3 + 2784320000*Mzv[5] - 
      457318400*Mzv[2]*Mzv[5] - 302776320*Mzv[2]^2*Mzv[5] - 
      567705600*Mzv[3]*Mzv[5] + 2281395200*Mzv[7] - 629350400*Mzv[2]*Mzv[7] + 
      3175424000*Mzv[9]))/44800, (490068359375 - 78443750000*Mzv[2] - 
     30172800000*Mzv[2]^2 - 11542272000*Mzv[2]^3 - 4672724992*Mzv[2]^4 - 
     3350593536*Mzv[2]^5 - 94185000000*Mzv[3] + 15120000000*Mzv[2]*Mzv[3] + 
     5883494400*Mzv[2]^2*Mzv[3] + 2353397760*Mzv[2]^3*Mzv[3] + 
     9112320000*Mzv[3]^2 - 1496678400*Mzv[2]*Mzv[3]^2 - 
     990904320*Mzv[2]^2*Mzv[3]^2 - 619315200*Mzv[3]^3 - 83160000000*Mzv[5] + 
     13483008000*Mzv[2]*Mzv[5] + 5449973760*Mzv[2]^2*Mzv[5] + 
     16463462400*Mzv[3]*Mzv[5] - 4541644800*Mzv[2]*Mzv[3]*Mzv[5] + 
     12489523200*Mzv[5]^2 - 67261824000*Mzv[7] + 11328307200*Mzv[2]*Mzv[7] + 
     22656614400*Mzv[3]*Mzv[7] - 57157632000*Mzv[9])/89600, 
   (-3*(-1633447265625 + 261406250000*Mzv[2] + 100464000000*Mzv[2]^2 + 
      38304000000*Mzv[2]^3 + 15307202560*Mzv[2]^4 + 6701187072*Mzv[2]^5 + 
      313775000000*Mzv[3] - 50288000000*Mzv[2]*Mzv[3] - 
      19439616000*Mzv[2]^2*Mzv[3] - 7583170560*Mzv[2]^3*Mzv[3] - 
      5156110336*Mzv[2]^4*Mzv[3] - 30240000000*Mzv[3]^2 + 
      4902912000*Mzv[2]*Mzv[3]^2 + 1981808640*Mzv[2]^2*Mzv[3]^2 + 
      1995571200*Mzv[3]^3 - 550502400*Mzv[2]*Mzv[3]^3 + 276584000000*Mzv[5] - 
      44549120000*Mzv[2]*Mzv[5] - 17561026560*Mzv[2]^2*Mzv[5] - 
      11505500160*Mzv[2]^3*Mzv[5] - 53932032000*Mzv[3]*Mzv[5] + 
      9083289600*Mzv[2]*Mzv[3]*Mzv[5] + 9083289600*Mzv[3]^2*Mzv[5] - 
      24979046400*Mzv[5]^2 + 222239360000*Mzv[7] - 36502323200*Mzv[2]*
       Mzv[7] - 24167055360*Mzv[2]^2*Mzv[7] - 45313228800*Mzv[3]*Mzv[7] + 
      184174592000*Mzv[9] - 50806784000*Mzv[2]*Mzv[9] + 
      263227596800*Mzv[11]))/179200, 
   (539018798828125 - 86252031250000*Mzv[2] - 33134640000000*Mzv[2]^2 - 
     12612230400000*Mzv[2]^3 - 5007066521600*Mzv[2]^4 - 
     2137678675968*Mzv[2]^5 - 1619570196480*Mzv[2]^6 - 
     103516875000000*Mzv[3] + 16576560000000*Mzv[2]*Mzv[3] + 
     6386688000000*Mzv[2]^2*Mzv[3] + 2459300659200*Mzv[2]^3*Mzv[3] + 
     1020909846528*Mzv[2]^4*Mzv[3] + 9957024000000*Mzv[3]^2 - 
     1603768320000*Mzv[2]*Mzv[3]^2 - 632196956160*Mzv[2]^2*Mzv[3]^2 - 
     414198005760*Mzv[2]^3*Mzv[3]^2 - 647184384000*Mzv[3]^3 + 
     108999475200*Mzv[2]*Mzv[3]^3 + 54499737600*Mzv[3]^4 - 
     91171080000000*Mzv[5] + 14636160000000*Mzv[2]*Mzv[5] + 
     5695222579200*Mzv[2]^2*Mzv[5] + 2278089031680*Mzv[2]^3*Mzv[5] + 
     17641451520000*Mzv[3]*Mzv[5] - 2897569382400*Mzv[2]*Mzv[3]*Mzv[5] - 
     1918390763520*Mzv[2]^2*Mzv[3]*Mzv[5] - 1798491340800*Mzv[3]^2*Mzv[5] + 
     7968315801600*Mzv[5]^2 - 2198156083200*Mzv[2]*Mzv[5]^2 - 
     73014480000000*Mzv[7] + 11838081024000*Mzv[2]*Mzv[7] + 
     4785076961280*Mzv[2]^2*Mzv[7] + 14454919987200*Mzv[3]*Mzv[7] - 
     3987564134400*Mzv[2]*Mzv[3]*Mzv[7] + 21931602739200*Mzv[5]*Mzv[7] - 
     59729725440000*Mzv[9] + 10059743232000*Mzv[2]*Mzv[9] + 
     20119486464000*Mzv[3]*Mzv[9] - 52119064166400*Mzv[11])/3942400}, 0, 13, 
  1], SeriesData[ep, 0, {-1/12, -25/72, (-691 + 144*Mzv[2])/432, 
   (5*(-4001 + 720*Mzv[2] + 1296*Mzv[3]))/2592, 
   (-590875 + 99504*Mzv[2] + 54432*Mzv[2]^2 + 162000*Mzv[3])/15552, 
   (5*(-3520625 + 576144*Mzv[2] + 272160*Mzv[2]^2 + 895536*Mzv[3] - 
      186624*Mzv[2]*Mzv[3] + 886464*Mzv[5]))/93312, 
   (-18424240625 + 2978010000*Mzv[2] + 1316437920*Mzv[2]^2 + 
     605781504*Mzv[2]^3 + 4537134000*Mzv[3] - 816480000*Mzv[2]*Mzv[3] - 
     734832000*Mzv[3]^2 + 3878280000*Mzv[5])/19595520, 
   (5*(-22075904375 + 3548790000*Mzv[2] + 1524477024*Mzv[2]^2 + 
      605781504*Mzv[2]^3 + 5360418000*Mzv[3] - 902700288*Mzv[2]*Mzv[3] - 
      493807104*Mzv[2]^2*Mzv[3] - 734832000*Mzv[3]^2 + 4287826368*Mzv[5] - 
      893555712*Mzv[2]*Mzv[5] + 4244389632*Mzv[7]))/23514624, 
   (-16545044140625 + 2653090650000*Mzv[2] + 1125687780000*Mzv[2]^2 + 
     418595019264*Mzv[2]^3 + 203928897024*Mzv[2]^4 + 3992388750000*Mzv[3] - 
     653347296000*Mzv[2]*Mzv[3] - 308629440000*Mzv[2]^2*Mzv[3] - 
     507768912000*Mzv[3]^2 + 105815808000*Mzv[2]*Mzv[3]^2 + 
     3103399656000*Mzv[5] - 558472320000*Mzv[2]*Mzv[5] - 
     1005250176000*Mzv[3]*Mzv[5] + 2652743520000*Mzv[7])/705438720, 
   (-99235732421875 + 15894651150000*Mzv[2] + 6707213100000*Mzv[2]^2 + 
     2423731797504*Mzv[2]^3 + 1019644485120*Mzv[2]^4 + 
     23877815850000*Mzv[3] - 3859500960000*Mzv[2]*Mzv[3] - 
     1706103544320*Mzv[2]^2*Mzv[3] - 785092829184*Mzv[2]^3*Mzv[3] - 
     2940062832000*Mzv[3]^2 + 529079040000*Mzv[2]*Mzv[3]^2 + 
     317447424000*Mzv[3]^3 + 18332629560000*Mzv[5] - 
     3087234984960*Mzv[2]*Mzv[5] - 1688820295680*Mzv[2]^2*Mzv[5] - 
     5026250880000*Mzv[3]*Mzv[5] + 14664366178560*Mzv[7] - 
     3055960535040*Mzv[2]*Mzv[7] + 15150707389440*Mzv[9])/846526464, 
   (-818555426240234375 + 131036749593750000*Mzv[2] + 
     55157754613500000*Mzv[2]^2 + 19686763039680000*Mzv[2]^3 + 
     7750317731397120*Mzv[2]^4 + 4110167029506048*Mzv[2]^5 + 
     196696307981250000*Mzv[3] - 31619718900000000*Mzv[2]*Mzv[3] - 
     13583090283840000*Mzv[2]^2*Mzv[3] - 5397513200640000*Mzv[2]^3*Mzv[3] - 
     23880662190000000*Mzv[3]^2 + 4021529783040000*Mzv[2]*Mzv[3]^2 + 
     2199910648320000*Mzv[2]^2*Mzv[3]^2 + 2182451040000000*Mzv[3]^3 + 
     150193664775000000*Mzv[5] - 24578925275520000*Mzv[2]*Mzv[5] - 
     11610639532800000*Mzv[2]^2*Mzv[5] - 38204532938880000*Mzv[3]*Mzv[5] + 
     7961581393920000*Mzv[2]*Mzv[3]*Mzv[5] - 18908755810560000*Mzv[5]^2 + 
     116749895058720000*Mzv[7] - 21009728678400000*Mzv[2]*Mzv[7] - 
     37817511621120000*Mzv[3]*Mzv[7] + 104161113302400000*Mzv[9])/
    1396768665600, (-982184123744140625 + 157189400156250000*Mzv[2] + 
     66089959481700000*Mzv[2]^2 + 23460024582720000*Mzv[2]^3 + 
     8975114686923264*Mzv[2]^4 + 4110167029506048*Mzv[2]^5 + 
     235866149268750000*Mzv[3] - 37822460306400000*Mzv[2]*Mzv[3] - 
     16047804991680000*Mzv[2]^2*Mzv[3] - 5967490594627584*Mzv[2]^3*Mzv[3] - 
     2907210355974144*Mzv[2]^4*Mzv[3] - 28457747010000000*Mzv[3]^2 + 
     4657059525888000*Mzv[2]*Mzv[3]^2 + 2199910648320000*Mzv[2]^2*Mzv[3]^2 + 
     2412917869824000*Mzv[3]^3 - 502836719616000*Mzv[2]*Mzv[3]^3 + 
     179656686455400000*Mzv[5] - 29038885223040000*Mzv[2]*Mzv[5] - 
     12836723067463680*Mzv[2]^2*Mzv[5] - 5907038446780416*Mzv[2]^3*Mzv[5] - 
     44242065495936000*Mzv[3]*Mzv[5] + 7961581393920000*Mzv[2]*Mzv[3]*
      Mzv[5] + 7165423254528000*Mzv[3]^2*Mzv[5] - 
     18908755810560000*Mzv[5]^2 + 137934704809440000*Mzv[7] - 
     23228356026839040*Mzv[2]*Mzv[7] - 12706683904696320*Mzv[2]^2*Mzv[7] - 
     37817511621120000*Mzv[3]*Mzv[7] + 115160526867133440*Mzv[9] - 
     23998720504872960*Mzv[2]*Mzv[9] + 123547820070850560*Mzv[11])/
    335224479744, (-67031282991768798828125 + 10726350305452031250000*
      Mzv[2] + 4507402112525812500000*Mzv[2]^2 + 1596032180009467200000*
      Mzv[2]^3 + 603084917580425280000*Mzv[2]^4 + 258451412982369804288*
      Mzv[2]^5 + 147511771972104536064*Mzv[2]^6 + 16092264840996093750000*
      Mzv[3] - 2577508419786300000000*Mzv[2]*Mzv[3] - 
     1087655090722200000000*Mzv[2]^2*Mzv[3] - 393037195746843648000*Mzv[2]^3*
      Mzv[3] - 165347588996029440000*Mzv[2]^4*Mzv[3] - 
     1936037186933850000000*Mzv[3]^2 + 312932197337760000000*Mzv[2]*
      Mzv[3]^2 + 138332581477009920000*Mzv[2]^2*Mzv[3]^2 + 
     63656111683067904000*Mzv[2]^3*Mzv[3]^2 + 158922156320928000000*
      Mzv[3]^3 - 28598838428160000000*Mzv[2]*Mzv[3]^3 - 
     12869477292672000000*Mzv[3]^4 + 12243164993984925000000*Mzv[5] - 
     1968137783211600000000*Mzv[2]*Mzv[5] - 845465871627336960000*Mzv[2]^2*
      Mzv[5] - 335962811660636160000*Mzv[2]^3*Mzv[5] - 
     2972855874708720000000*Mzv[3]*Mzv[5] + 500632199631083520000*Mzv[2]*
      Mzv[3]*Mzv[5] + 273862476788060160000*Mzv[2]^2*Mzv[3]*Mzv[5] + 
     407533447601280000000*Mzv[3]^2*Mzv[5] - 1189001474123823360000*
      Mzv[5]^2 + 247780336141578240000*Mzv[2]*Mzv[5]^2 + 
     9348654470255100000000*Mzv[7] - 1529890624849466880000*Mzv[2]*Mzv[7] - 
     722692647079603200000*Mzv[2]^2*Mzv[7] - 2378002948247646720000*Mzv[3]*
      Mzv[7] + 495560672283156480000*Mzv[2]*Mzv[3]*Mzv[7] - 
     2353913193344993280000*Mzv[5]*Mzv[7] + 7584824780676823680000*Mzv[9] - 
     1364927228714649600000*Mzv[2]*Mzv[9] - 2456869011686369280000*Mzv[3]*
      Mzv[9] + 7026782266529625600000*Mzv[11])/4575814148505600}, 1, 14, 1], 
 SeriesData[ep, 0, {2/3, -23/3, (-2*(-61 + 9*Mzv[2]))/3, 
   (-438 + 207*Mzv[2] - 94*Mzv[3])/3, 
   (1350 - 1098*Mzv[2] - 78*Mzv[2]^2 + 1081*Mzv[3])/3, 
   (-4050 + 3942*Mzv[2] + 897*Mzv[2]^2 - 5734*Mzv[3] + 672*Mzv[2]*Mzv[3] - 
     1266*Mzv[5])/3, (85050 - 85050*Mzv[2] - 33306*Mzv[2]^2 - 1552*Mzv[2]^3 + 
     144102*Mzv[3] - 54096*Mzv[2]*Mzv[3] + 14098*Mzv[3]^2 + 101913*Mzv[5])/
    21, (-1275750 + 1275750*Mzv[2] + 597870*Mzv[2]^2 + 89240*Mzv[2]^3 - 
     2220750*Mzv[3] + 1434720*Mzv[2]*Mzv[3] + 136668*Mzv[2]^2*Mzv[3] - 
     810635*Mzv[3]^2 - 2702910*Mzv[5] + 374640*Mzv[2]*Mzv[5] - 734580*Mzv[7])/
    105, (-2*(-1913625 + 1913625*Mzv[2] + 921375*Mzv[2]^2 + 236680*Mzv[2]^3 + 
      17725*Mzv[2]^4 - 3331125*Mzv[3] + 2575440*Mzv[2]*Mzv[3] + 
      785841*Mzv[2]^2*Mzv[3] - 2149945*Mzv[3]^2 + 218820*Mzv[2]*Mzv[3]^2 - 
      4851945*Mzv[5] + 2154180*Mzv[2]*Mzv[5] - 1017030*Mzv[3]*Mzv[5] - 
      4223835*Mzv[7] + 9240*Mzv[5, 3]))/105, 
   (-34445250 + 34445250*Mzv[2] + 16584750*Mzv[2]^2 + 5098320*Mzv[2]^3 + 
     1223025*Mzv[2]^4 - 59960250*Mzv[3] + 47628000*Mzv[2]*Mzv[3] + 
     25010244*Mzv[2]^2*Mzv[3] + 1988976*Mzv[2]^3*Mzv[3] - 46311930*Mzv[3]^2 + 
     15098580*Mzv[2]*Mzv[3]^2 - 2876860*Mzv[3]^3 - 89727750*Mzv[5] + 
     68559120*Mzv[2]*Mzv[5] + 5479740*Mzv[2]^2*Mzv[5] - 
     70175070*Mzv[3]*Mzv[5] - 134428140*Mzv[7] + 20095740*Mzv[2]*Mzv[7] - 
     43176210*Mzv[9] + 637560*Mzv[5, 3])/315, 
   (7956852750 - 7956852750*Mzv[2] - 3831077250*Mzv[2]^2 - 
     1209978000*Mzv[2]^3 - 499525950*Mzv[2]^4 - 132167496*Mzv[2]^5 + 
     13850817750*Mzv[3] - 11002068000*Mzv[2]*Mzv[3] - 
     6913897452*Mzv[2]^2*Mzv[3] - 1761238248*Mzv[2]^3*Mzv[3] + 
     10991153250*Mzv[3]^2 - 6166785240*Mzv[2]*Mzv[3]^2 - 
     698175324*Mzv[2]^2*Mzv[3]^2 + 2547459530*Mzv[3]^3 + 20727110250*Mzv[5] - 
     18952662960*Mzv[2]*Mzv[5] - 4852309770*Mzv[2]^2*Mzv[5] + 
     28661939460*Mzv[3]*Mzv[5] - 3229213680*Mzv[2]*Mzv[3]*Mzv[5] + 
     3170682900*Mzv[5]^2 + 37161667620*Mzv[7] - 17794777770*Mzv[2]*Mzv[7] + 
     8018120880*Mzv[3]*Mzv[7] + 38232533955*Mzv[9] - 260401680*Mzv[5, 3] + 
     20956320*Mzv[2]*Mzv[5, 3] - 30651390*Mzv[7, 3])/24255, 
   (-238705582500 + 238705582500*Mzv[2] + 114932317500*Mzv[2]^2 + 
     36299340000*Mzv[2]^3 + 17933800500*Mzv[2]^4 + 15199262040*Mzv[2]^5 - 
     415524532500*Mzv[3] + 330062040000*Mzv[2]*Mzv[3] + 
     213099579000*Mzv[2]^2*Mzv[3] + 93422202720*Mzv[2]^3*Mzv[3] + 
     11238794952*Mzv[2]^4*Mzv[3] - 329734597500*Mzv[3]^2 + 
     221397699600*Mzv[2]*Mzv[3]^2 + 80290162260*Mzv[2]^2*Mzv[3]^2 - 
     135126114200*Mzv[3]^3 + 12528516000*Mzv[2]*Mzv[3]^3 - 
     621813307500*Mzv[5] + 584157420000*Mzv[2]*Mzv[5] + 
     257383387800*Mzv[2]^2*Mzv[5] + 13656978720*Mzv[2]^3*Mzv[5] - 
     1029010613400*Mzv[3]*Mzv[5] + 371359573200*Mzv[2]*Mzv[3]*Mzv[5] - 
     99496920600*Mzv[3]^2*Mzv[5] - 364628533500*Mzv[5]^2 - 
     1145393865000*Mzv[7] + 943896907800*Mzv[2]*Mzv[7] + 
     68382606600*Mzv[2]^2*Mzv[7] - 922083901200*Mzv[3]*Mzv[7] - 
     2027986583700*Mzv[9] + 292083668800*Mzv[2]*Mzv[9] - 
     670664696625*Mzv[11] + 9348847200*Mzv[5, 3] - 
     2409976800*Mzv[2]*Mzv[5, 3] + 1622174400*Mzv[3]*Mzv[5, 3] + 
     3524909850*Mzv[7, 3] - 302702400*Mzv[5, 3, 3])/242550, 
   (279285531525000 - 279285531525000*Mzv[2] - 134470811475000*Mzv[2]^2 - 
     42470227800000*Mzv[2]^3 - 21557410875000*Mzv[2]^4 - 
     31442647298400*Mzv[2]^5 - 8552961356304*Mzv[2]^6 + 
     486163703025000*Mzv[3] - 386172586800000*Mzv[2]*Mzv[3] - 
     249326507430000*Mzv[2]^2*Mzv[3] - 130806398923200*Mzv[2]^3*Mzv[3] - 
     50405995359720*Mzv[2]^4*Mzv[3] + 385789479075000*Mzv[3]^2 - 
     266132166300000*Mzv[2]*Mzv[3]^2 - 166095909579600*Mzv[2]^2*Mzv[3]^2 - 
     15580885320000*Mzv[2]^3*Mzv[3]^2 + 189198711702000*Mzv[3]^3 - 
     56190394260000*Mzv[2]*Mzv[3]^3 + 8546192655000*Mzv[3]^4 + 
     727521569775000*Mzv[5] - 683464181400000*Mzv[2]*Mzv[5] - 
     360378936918000*Mzv[2]^2*Mzv[5] - 61251549559200*Mzv[2]^3*Mzv[5] + 
     1236927141450000*Mzv[3]*Mzv[5] - 768229934472000*Mzv[2]*Mzv[3]*Mzv[5] - 
     79021319176800*Mzv[2]^2*Mzv[3]*Mzv[5] + 446243688891000*Mzv[3]^2*
      Mzv[5] + 754305461910000*Mzv[5]^2 - 100232242110000*Mzv[2]*Mzv[5]^2 + 
     1340110822050000*Mzv[7] - 1321610408118000*Mzv[2]*Mzv[7] - 
     306695990601000*Mzv[2]^2*Mzv[7] + 1907510957352000*Mzv[3]*Mzv[7] - 
     227697538068000*Mzv[2]*Mzv[3]*Mzv[7] + 410199589800000*Mzv[5]*Mzv[7] + 
     2839513673997000*Mzv[9] - 1309995254568000*Mzv[2]*Mzv[9] + 
     617321618914000*Mzv[3]*Mzv[9] + 3007931164363125*Mzv[11] - 
     11237826600000*Mzv[5, 3] + 4985508528000*Mzv[2]*Mzv[5, 3] + 
     514594080000*Mzv[2]^2*Mzv[5, 3] - 7275452184000*Mzv[3]*Mzv[5, 3] - 
     7291965681000*Mzv[7, 3] - 190756566000*Mzv[2]*Mzv[7, 3] + 
     124696572000*Mzv[9, 3] + 1357620264000*Mzv[5, 3, 3] + 
     252252000000*Mzv[6, 4, 1, 1])/94594500}, -3, 10, 1], 
 SeriesData[ep, 0, {1, -13/2, (-3*(-9 + 4*Mzv[2]))/2, 
   -9 + 39*Mzv[2] - 38*Mzv[3], (-405*Mzv[2] - 259*Mzv[2]^2 + 1235*Mzv[3])/5, 
   (540*Mzv[2] + 3367*Mzv[2]^2 - 5130*Mzv[3] + 2020*Mzv[2]*Mzv[3] - 
     7550*Mzv[5])/10, (-146853*Mzv[2]^2 - 89402*Mzv[2]^3 + 71820*Mzv[3] - 
     275730*Mzv[2]*Mzv[3] + 135660*Mzv[3]^2 + 1030575*Mzv[5])/210, 
   (391608*Mzv[2]^2 + 2324452*Mzv[2]^3 + 2290680*Mzv[2]*Mzv[3] + 
     1463784*Mzv[2]^2*Mzv[3] - 3527160*Mzv[3]^2 - 8561700*Mzv[5] + 
     3108840*Mzv[2]*Mzv[5] - 11942805*Mzv[7])/840, 
   (-241385400*Mzv[2]^3 - 167267252*Mzv[2]^4 - 76356000*Mzv[2]*Mzv[3] - 
     475729800*Mzv[2]^2*Mzv[3] + 366282000*Mzv[3]^2 - 
     139440000*Mzv[2]*Mzv[3]^2 + 285390000*Mzv[5] - 
     1010373000*Mzv[2]*Mzv[5] + 1059996000*Mzv[3]*Mzv[5] + 
     3881411625*Mzv[7] + 10147200*Mzv[5, 3])/42000, 
   (482770800*Mzv[2]^3 + 3261711414*Mzv[2]^4 + 2964162600*Mzv[2]^2*Mzv[3] + 
     1800994800*Mzv[2]^3*Mzv[3] - 732564000*Mzv[3]^2 + 
     2719080000*Mzv[2]*Mzv[3]^2 - 891240000*Mzv[3]^3 + 
     6295401000*Mzv[2]*Mzv[5] + 4040631000*Mzv[2]^2*Mzv[5] - 
     20669922000*Mzv[3]*Mzv[5] - 24184180125*Mzv[7] + 
     8497802250*Mzv[2]*Mzv[7] - 35113153250*Mzv[9] - 197870400*Mzv[5, 3])/
    126000, (-521622925362*Mzv[2]^4 - 402276694212*Mzv[2]^5 - 
     152160346800*Mzv[2]^2*Mzv[3] - 901397897400*Mzv[2]^3*Mzv[3] - 
     434843640000*Mzv[2]*Mzv[3]^2 - 276964934400*Mzv[2]^2*Mzv[3]^2 + 
     446065620000*Mzv[3]^3 - 323163918000*Mzv[2]*Mzv[5] - 
     2022335815500*Mzv[2]^2*Mzv[5] + 3305597526000*Mzv[3]*Mzv[5] - 
     1192375800000*Mzv[2]*Mzv[3]*Mzv[5] + 2324054848500*Mzv[5]^2 + 
     1241454579750*Mzv[7] - 4253150026125*Mzv[2]*Mzv[7] + 
     4598532130500*Mzv[3]*Mzv[7] + 17574133201625*Mzv[9] + 
     31644043200*Mzv[5, 3] + 170755200*Mzv[2]*Mzv[5, 3] + 
     21872812500*Mzv[7, 3])/9702000, 
   (2781988935264*Mzv[2]^4 + 20918388099024*Mzv[2]^5 + 
     14977072756800*Mzv[2]^3*Mzv[3] + 10308346075104*Mzv[2]^4*Mzv[3] + 
     2319166080000*Mzv[2]*Mzv[3]^2 + 14402176588800*Mzv[2]^2*Mzv[3]^2 - 
     7411551840000*Mzv[3]^3 + 2773892352000*Mzv[2]*Mzv[3]^3 + 
     33601887396000*Mzv[2]^2*Mzv[5] + 20097287179200*Mzv[2]^3*Mzv[5] - 
     17629853472000*Mzv[3]*Mzv[5] + 62003541600000*Mzv[2]*Mzv[3]*Mzv[5] - 
     31956369984000*Mzv[3]^2*Mzv[5] - 120850852122000*Mzv[5]^2 + 
     70667723511000*Mzv[2]*Mzv[7] + 46132700894280*Mzv[2]^2*Mzv[7] - 
     239123670786000*Mzv[3]*Mzv[7] - 292000982427000*Mzv[9] + 
     118400587382000*Mzv[2]*Mzv[9] - 469938798477225*Mzv[11] - 
     168768230400*Mzv[5, 3] - 8879270400*Mzv[2]*Mzv[5, 3] - 
     476438054400*Mzv[3]*Mzv[5, 3] - 1137386250000*Mzv[7, 3] + 
     372122150400*Mzv[5, 3, 3])/77616000, 
   (-3388778872041888*Mzv[2]^5 - 2741691112020384*Mzv[2]^6 - 
     778807783353600*Mzv[2]^3*Mzv[3] - 5226331460077728*Mzv[2]^4*Mzv[3] - 
     2333152607385600*Mzv[2]^2*Mzv[3]^2 - 1374164881689600*Mzv[2]^3*
      Mzv[3]^2 + 385400695680000*Mzv[3]^3 - 1406363422464000*Mzv[2]*
      Mzv[3]^3 + 338186520672000*Mzv[3]^4 - 1747298144592000*Mzv[2]^2*
      Mzv[5] - 10189324599854400*Mzv[2]^3*Mzv[5] - 10044573739200000*Mzv[2]*
      Mzv[3]*Mzv[5] - 6388721423884800*Mzv[2]^2*Mzv[3]*Mzv[5] + 
     16201879581888000*Mzv[3]^2*Mzv[5] + 19577838043764000*Mzv[5]^2 - 
     7158172877856000*Mzv[2]*Mzv[5]^2 - 3674721622572000*Mzv[2]*Mzv[7] - 
     23389279353399960*Mzv[2]^2*Mzv[7] + 38738034667332000*Mzv[3]*Mzv[7] - 
     14509796373072000*Mzv[2]*Mzv[3]*Mzv[7] + 53207663440932000*Mzv[5]*
      Mzv[7] + 15184051086204000*Mzv[9] - 60029097802674000*Mzv[2]*Mzv[9] + 
     57215693647112000*Mzv[3]*Mzv[9] + 238258970827953075*Mzv[11] + 
     1438441804800*Mzv[2]*Mzv[5, 3] - 55246820428800*Mzv[2]^2*Mzv[5, 3] + 
     241554093580800*Mzv[3]*Mzv[5, 3] + 184256572500000*Mzv[7, 3] - 
     254781150624000*Mzv[2]*Mzv[7, 3] + 498195345648000*Mzv[9, 3] - 
     188665930252800*Mzv[5, 3, 3] + 85006905984000*Mzv[6, 4, 1, 1])/
    6054048000}, -3, 10, 1], SeriesData[ep, 0, {1/2, 1/2, (3 + 4*Mzv[2])/4, 
   (-19 + 20*Mzv[2])/8, (-551 + 216*Mzv[2] + 72*Mzv[2]^2 + 120*Mzv[3])/16, 
   (-8259 + 2320*Mzv[2] + 552*Mzv[2]^2 + 1920*Mzv[3] - 960*Mzv[2]*Mzv[3] + 
     2640*Mzv[5])/32, (-3638285 + 859600*Mzv[2] + 243600*Mzv[2]^2 + 
     125984*Mzv[2]^3 + 865200*Mzv[3] - 168000*Mzv[2]*Mzv[3] - 
     168000*Mzv[3]^2 + 596400*Mzv[5])/2240, 
   (-8452493 + 1795920*Mzv[2] + 569184*Mzv[2]^2 + 158688*Mzv[2]^3 + 
     2027760*Mzv[3] - 362880*Mzv[2]*Mzv[3] - 228480*Mzv[2]^2*Mzv[3] - 
     201600*Mzv[3]^2 + 1428000*Mzv[5] - 698880*Mzv[2]*Mzv[5] + 
     2280600*Mzv[7])/896, (-469190085 + 92834000*Mzv[2] + 31694880*Mzv[2]^2 + 
     9419456*Mzv[2]^3 + 6135968*Mzv[2]^4 + 112921200*Mzv[3] - 
     19488000*Mzv[2]*Mzv[3] - 6249600*Mzv[2]^2*Mzv[3] - 11760000*Mzv[3]^2 + 
     4032000*Mzv[2]*Mzv[3]^2 + 81278400*Mzv[5] - 15590400*Mzv[2]*Mzv[5] - 
     32928000*Mzv[3]*Mzv[5] + 58468200*Mzv[7] + 1881600*Mzv[5, 3])/8960, 
   (-15186630795 + 2856932400*Mzv[2] + 1026920160*Mzv[2]^2 + 
     320267520*Mzv[2]^3 + 101846688*Mzv[2]^4 + 3658208400*Mzv[3] - 
     618912000*Mzv[2]*Mzv[3] - 210873600*Mzv[2]^2*Mzv[3] - 
     129953280*Mzv[2]^3*Mzv[3] - 396144000*Mzv[3]^2 + 
     60480000*Mzv[2]*Mzv[3]^2 + 53760000*Mzv[3]^3 + 2675332800*Mzv[5] - 
     475776000*Mzv[2]*Mzv[5] - 391910400*Mzv[2]^2*Mzv[5] - 
     526176000*Mzv[3]*Mzv[5] + 1917039600*Mzv[7] - 871516800*Mzv[2]*Mzv[7] + 
     3383391200*Mzv[9] + 16934400*Mzv[5, 3])/53760, 
   (-267870405425 + 48562458000*Mzv[2] + 18110282400*Mzv[2]^2 + 
     5841395200*Mzv[2]^3 + 1918235840*Mzv[2]^4 + 1538994048*Mzv[2]^5 + 
     64520526000*Mzv[3] - 10775520000*Mzv[2]*Mzv[3] - 
     3866688000*Mzv[2]^2*Mzv[3] - 1148352000*Mzv[2]^3*Mzv[3] - 
     7185360000*Mzv[3]^2 + 1088640000*Mzv[2]*Mzv[3]^2 + 
     792960000*Mzv[2]^2*Mzv[3]^2 + 470400000*Mzv[3]^3 + 47700072000*Mzv[5] - 
     8195712000*Mzv[2]*Mzv[5] - 3032064000*Mzv[2]^2*Mzv[5] - 
     9750720000*Mzv[3]*Mzv[5] + 3440640000*Mzv[2]*Mzv[3]*Mzv[5] - 
     8119440000*Mzv[5]^2 + 34565496000*Mzv[7] - 6298320000*Mzv[2]*Mzv[7] - 
     14264880000*Mzv[3]*Mzv[7] + 26538652000*Mzv[9] + 206976000*Mzv[5, 3] - 
     150528000*Mzv[2]*Mzv[5, 3] + 344400000*Mzv[7, 3])/179200, 
   (-18457112772945 + 3254631718800*Mzv[2] + 1247009369760*Mzv[2]^2 + 
     411741411840*Mzv[2]^3 + 139665470208*Mzv[2]^4 + 51353894016*Mzv[2]^5 + 
     4443784052400*Mzv[3] - 735245280000*Mzv[2]*Mzv[3] - 
     274299379200*Mzv[2]^2*Mzv[3] - 84099333120*Mzv[2]^3*Mzv[3] - 
     57227174400*Mzv[2]^4*Mzv[3] - 504648144000*Mzv[3]^2 + 
     77172480000*Mzv[2]*Mzv[3]^2 + 26877312000*Mzv[2]^2*Mzv[3]^2 + 
     34298880000*Mzv[3]^3 - 10644480000*Mzv[2]*Mzv[3]^3 + 
     3309613876800*Mzv[5] - 558143308800*Mzv[2]*Mzv[5] - 
     208099584000*Mzv[2]^2*Mzv[5] - 152486737920*Mzv[2]^3*Mzv[5] - 
     703334016000*Mzv[3]*Mzv[5] + 108573696000*Mzv[2]*Mzv[3]*Mzv[5] + 
     144587520000*Mzv[3]^2*Mzv[5] - 256831344000*Mzv[5]^2 + 
     2426240678400*Mzv[7] - 415848787200*Mzv[2]*Mzv[7] - 
     386035372800*Mzv[2]^2*Mzv[7] - 474577488000*Mzv[3]*Mzv[7] + 
     1834831768000*Mzv[9] - 1233317747200*Mzv[2]*Mzv[9] + 
     4211295165000*Mzv[11] + 10431590400*Mzv[5, 3] - 
     2980454400*Mzv[2]*Mzv[5, 3] - 4967424000*Mzv[3]*Mzv[5, 3] + 
     6819120000*Mzv[7, 3] - 9934848000*Mzv[5, 3, 3])/2365440, 
   (-260420811330504825 + 44962520893290000*Mzv[2] + 
     17580209684637600*Mzv[2]^2 + 5901588966873600*Mzv[2]^3 + 
     2052535997191680*Mzv[2]^4 + 761084313470208*Mzv[2]^5 + 
     808337148861696*Mzv[2]^6 + 62667903872574000*Mzv[3] - 
     10295241596640000*Mzv[2]*Mzv[3] - 3951682967232000*Mzv[2]^2*Mzv[3] - 
     1253111827968000*Mzv[2]^3*Mzv[3] - 402355835481600*Mzv[2]^4*Mzv[3] - 
     7215169001040000*Mzv[3]^2 + 1115155641600000*Mzv[2]*Mzv[3]^2 + 
     401262301440000*Mzv[2]^2*Mzv[3]^2 + 322813370880000*Mzv[2]^3*Mzv[3]^2 + 
     509750841600000*Mzv[3]^3 - 72648576000000*Mzv[2]*Mzv[3]^3 - 
     63015912960000*Mzv[3]^4 + 46912407790248000*Mzv[5] - 
     7817204723328000*Mzv[2]*Mzv[5] - 2979027507456000*Mzv[2]^2*Mzv[5] - 
     965806774732800*Mzv[2]^3*Mzv[5] - 10276262156160000*Mzv[3]*Mzv[5] + 
     1565334650880000*Mzv[2]*Mzv[3]*Mzv[5] + 1269057613824000*Mzv[2]^2*Mzv[3]*
      Mzv[5] + 1006182777600000*Mzv[3]^2*Mzv[5] - 3707347644000000*Mzv[5]^2 + 
     945319415040000*Mzv[2]*Mzv[5]^2 + 34705332645984000*Mzv[7] - 
     5800141226880000*Mzv[2]*Mzv[7] - 2315146657824000*Mzv[2]^2*Mzv[7] - 
     7023452436000000*Mzv[3]*Mzv[7] + 1179893594880000*Mzv[2]*Mzv[3]*Mzv[7] - 
     13183839789120000*Mzv[5]*Mzv[7] + 26391134978208000*Mzv[9] - 
     6437345923008000*Mzv[2]*Mzv[9] - 9594103238720000*Mzv[3]*Mzv[9] + 
     24385204182339000*Mzv[11] + 111200753664000*Mzv[5, 3] - 
     29834348544000*Mzv[2]*Mzv[5, 3] - 132898461696000*Mzv[2]^2*Mzv[5, 3] - 
     20341601280000*Mzv[3]*Mzv[5, 3] + 68259391200000*Mzv[7, 3] - 
     429353084160000*Mzv[2]*Mzv[7, 3] + 661196215680000*Mzv[9, 3] - 
     40683202560000*Mzv[5, 3, 3] + 126569963520000*Mzv[6, 4, 1, 1])/
    6457651200}, 0, 13, 1], SeriesData[ep, 0, 
  {4*Mzv[3], 2*(6*Mzv[2]^2 - 13*Mzv[3]), 
   -2*(39*Mzv[2]^2 - 27*Mzv[3] - 14*Mzv[2]*Mzv[3] - 38*Mzv[5]), 
   (2*(2835*Mzv[2]^2 + 2206*Mzv[2]^3 - 630*Mzv[3] - 3185*Mzv[2]*Mzv[3] - 
      1540*Mzv[3]^2 - 8645*Mzv[5]))/35, 
   (-2*(1890*Mzv[2]^2 + 14339*Mzv[2]^3 - 6615*Mzv[2]*Mzv[3] + 
      6503*Mzv[2]^2*Mzv[3] - 10010*Mzv[3]^2 - 17955*Mzv[5] - 
      7315*Mzv[2]*Mzv[5] - 28420*Mzv[7]))/35, 
   (1489050*Mzv[2]^3 + 757241*Mzv[2]^4 - 220500*Mzv[2]*Mzv[3] + 
     2113475*Mzv[2]^2*Mzv[3] - 1039500*Mzv[3]^2 - 539000*Mzv[2]*Mzv[3]^2 - 
     598500*Mzv[5] - 2377375*Mzv[2]*Mzv[5] - 1883000*Mzv[3]*Mzv[5] - 
     9236500*Mzv[7] + 701400*Mzv[5, 3])/875, 
   (-11912400*Mzv[2]^3 - 59064798*Mzv[2]^4 - 52674300*Mzv[2]^2*Mzv[3] - 
     42954600*Mzv[2]^3*Mzv[3] + 8316000*Mzv[3]^2 + 42042000*Mzv[2]*Mzv[3]^2 + 
     10500000*Mzv[3]^3 + 59251500*Mzv[2]*Mzv[5] - 108626700*Mzv[2]^2*Mzv[5] + 
     146874000*Mzv[3]*Mzv[5] + 230202000*Mzv[7] + 79965375*Mzv[2]*Mzv[7] + 
     394523500*Mzv[9] - 54709200*Mzv[5, 3])/10500, 
   (18891648468*Mzv[2]^4 + 9788914584*Mzv[2]^5 + 5407894800*Mzv[2]^2*Mzv[3] + 
     42997554600*Mzv[2]^3*Mzv[3] - 13446972000*Mzv[2]*Mzv[3]^2 + 
     9509253600*Mzv[2]^2*Mzv[3]^2 - 10510500000*Mzv[3]^3 - 
     6083154000*Mzv[2]*Mzv[5] + 108735326700*Mzv[2]^2*Mzv[5] - 
     46977084000*Mzv[3]*Mzv[5] - 41666856000*Mzv[2]*Mzv[3]*Mzv[5] - 
     31712373000*Mzv[5]^2 - 23634072000*Mzv[7] - 80045340375*Mzv[2]*Mzv[7] - 
     53580912000*Mzv[3]*Mzv[7] - 394918023500*Mzv[9] + 
     17498527200*Mzv[5, 3] - 3911846400*Mzv[2]*Mzv[5, 3] + 
     12790008000*Mzv[7, 3])/1617000, 
   (-25188864624*Mzv[2]^4 - 127255889592*Mzv[2]^5 - 
     178605226800*Mzv[2]^3*Mzv[3] - 94783467240*Mzv[2]^4*Mzv[3] + 
     17929296000*Mzv[2]*Mzv[3]^2 - 123620296800*Mzv[2]^2*Mzv[3]^2 + 
     43659000000*Mzv[3]^3 + 23026080000*Mzv[2]*Mzv[3]^3 - 
     451669818600*Mzv[2]^2*Mzv[5] - 353297406000*Mzv[2]^3*Mzv[5] + 
     62636112000*Mzv[3]*Mzv[5] + 541669128000*Mzv[2]*Mzv[3]*Mzv[5] + 
     110745096000*Mzv[3]^2*Mzv[5] + 412260849000*Mzv[5]^2 + 
     332496029250*Mzv[2]*Mzv[7] - 696924170250*Mzv[2]^2*Mzv[7] + 
     696551856000*Mzv[3]*Mzv[7] + 1640428713000*Mzv[9] + 
     1091775492500*Mzv[2]*Mzv[9] + 1910885505375*Mzv[11] - 
     23331369600*Mzv[5, 3] + 50854003200*Mzv[2]*Mzv[5, 3] - 
     52235568000*Mzv[3]*Mzv[5, 3] - 166270104000*Mzv[7, 3] + 
     12185712000*Mzv[5, 3, 3])/3234000, 
   (20615454113904*Mzv[2]^5 + 22911023911344*Mzv[2]^6 + 
     9287471793600*Mzv[2]^3*Mzv[3] + 48055217890680*Mzv[2]^4*Mzv[3] + 
     20026488081600*Mzv[2]^2*Mzv[3]^2 + 22708128643200*Mzv[2]^3*Mzv[3]^2 - 
     2270268000000*Mzv[3]^3 - 11674222560000*Mzv[2]*Mzv[3]^3 - 
     2969006040000*Mzv[3]^4 + 23486830567200*Mzv[2]^2*Mzv[5] + 
     179121784842000*Mzv[2]^3*Mzv[5] - 87750398736000*Mzv[2]*Mzv[3]*Mzv[5] + 
     66872812406400*Mzv[2]^2*Mzv[3]*Mzv[5] - 56147763672000*Mzv[3]^2*Mzv[5] - 
     66786257538000*Mzv[5]^2 - 100724836212000*Mzv[2]*Mzv[5]^2 - 
     17289793521000*Mzv[2]*Mzv[7] + 353340554316750*Mzv[2]^2*Mzv[7] - 
     112841400672000*Mzv[3]*Mzv[7] - 237263942916000*Mzv[2]*Mzv[3]*Mzv[7] - 
     272413430289000*Mzv[5]*Mzv[7] - 85302293076000*Mzv[9] - 
     553530174697500*Mzv[2]*Mzv[9] - 38637214616000*Mzv[3]*Mzv[9] - 
     968818951225125*Mzv[11] - 8238348518400*Mzv[2]*Mzv[5, 3] - 
     11270215756800*Mzv[2]^2*Mzv[5, 3] + 26483432976000*Mzv[3]*Mzv[5, 3] + 
     26935756848000*Mzv[7, 3] - 39324609324000*Mzv[2]*Mzv[7, 3] + 
     67949457576000*Mzv[9, 3] - 6178155984000*Mzv[5, 3, 3] + 
     11016349344000*Mzv[6, 4, 1, 1])/252252000}, 0, 10, 1], 
 SeriesData[ep, 0, {2*Mzv[2], -13*Mzv[2] + 16*Mzv[3], 
   (135*Mzv[2] + 156*Mzv[2]^2 - 520*Mzv[3])/5, 
   (-2*(45*Mzv[2] + 507*Mzv[2]^2 - 540*Mzv[3] + 225*Mzv[2]*Mzv[3] - 
      1120*Mzv[5]))/5, (44226*Mzv[2]^2 + 34304*Mzv[2]^3 - 15120*Mzv[3] + 
     61425*Mzv[2]*Mzv[3] - 42105*Mzv[3]^2 - 305760*Mzv[5])/105, 
   (-235872*Mzv[2]^2 - 1783808*Mzv[2]^3 - 1020600*Mzv[2]*Mzv[3] - 
     1138032*Mzv[2]^2*Mzv[3] + 2189460*Mzv[3]^2 + 5080320*Mzv[5] - 
     1522920*Mzv[2]*Mzv[5] + 8220345*Mzv[7])/840, 
   (185241600*Mzv[2]^3 + 143435608*Mzv[2]^4 + 34020000*Mzv[2]*Mzv[3] + 
     369860400*Mzv[2]^2*Mzv[3] - 227367000*Mzv[3]^2 + 
     74088000*Mzv[2]*Mzv[3]^2 - 169344000*Mzv[5] + 494949000*Mzv[2]*Mzv[5] - 
     785652000*Mzv[3]*Mzv[5] - 2671612125*Mzv[7] - 12406800*Mzv[5, 3])/42000, 
   (-370483200*Mzv[2]^3 - 2796994356*Mzv[2]^4 - 2304514800*Mzv[2]^2*Mzv[3] - 
     1691390400*Mzv[2]^3*Mzv[3] + 454734000*Mzv[3]^2 - 
     1444716000*Mzv[2]*Mzv[3]^2 + 665868000*Mzv[3]^3 - 
     3083913000*Mzv[2]*Mzv[5] - 3503530800*Mzv[2]^2*Mzv[5] + 
     15320214000*Mzv[3]*Mzv[5] + 16646198625*Mzv[7] - 
     4098008250*Mzv[2]*Mzv[7] + 26053310500*Mzv[9] + 241932600*Mzv[5, 3])/
    126000, (5809142124*Mzv[2]^4 + 4847652864*Mzv[2]^5 + 
     1536343200*Mzv[2]^2*Mzv[3] + 10994037600*Mzv[2]^3*Mzv[3] + 
     3000564000*Mzv[2]*Mzv[3]^2 + 3221316000*Mzv[2]^2*Mzv[3]^2 - 
     4328142000*Mzv[3]^3 + 2055942000*Mzv[2]*Mzv[5] + 
     22772950200*Mzv[2]^2*Mzv[5] - 31818906000*Mzv[3]*Mzv[5] + 
     8621928000*Mzv[2]*Mzv[3]*Mzv[5] - 25521449625*Mzv[5]^2 - 
     11097465750*Mzv[7] + 26637053625*Mzv[2]*Mzv[7] - 
     48327930000*Mzv[3]*Mzv[7] - 169346518250*Mzv[9] - 502475400*Mzv[5, 3] - 
     68846400*Mzv[2]*Mzv[5, 3] - 498022875*Mzv[7, 3])/126000, 
   (-30982091328*Mzv[2]^4 - 252077948928*Mzv[2]^5 - 
     182670163200*Mzv[2]^3*Mzv[3] - 135568646016*Mzv[2]^4*Mzv[3] - 
     16003008000*Mzv[2]*Mzv[3]^2 - 167508432000*Mzv[2]^2*Mzv[3]^2 + 
     71913744000*Mzv[3]^3 - 21619584000*Mzv[2]*Mzv[3]^3 - 
     378381326400*Mzv[2]^2*Mzv[5] - 267292454400*Mzv[2]^3*Mzv[5] + 
     169700832000*Mzv[3]*Mzv[5] - 448340256000*Mzv[2]*Mzv[3]*Mzv[5] + 
     350604576000*Mzv[3]^2*Mzv[5] + 1327115380500*Mzv[5]^2 - 
     442584891000*Mzv[2]*Mzv[7] - 531836187120*Mzv[2]^2*Mzv[7] + 
     2513052360000*Mzv[3]*Mzv[7] + 2813757534000*Mzv[9] - 
     1060282454000*Mzv[2]*Mzv[9] + 5165980481025*Mzv[11] + 
     2679868800*Mzv[5, 3] + 3580012800*Mzv[2]*Mzv[5, 3] + 
     10030809600*Mzv[3]*Mzv[5, 3] + 25897189500*Mzv[7, 3] - 
     9807033600*Mzv[5, 3, 3])/1008000, 
   (3144420334927872*Mzv[2]^5 + 2876606410287936*Mzv[2]^6 + 
     731411333452800*Mzv[2]^3*Mzv[3] + 5292464371818624*Mzv[2]^4*Mzv[3] + 
     2089500180768000*Mzv[2]^2*Mzv[3]^2 + 1574199391564800*Mzv[2]^3*
      Mzv[3]^2 - 287942630976000*Mzv[3]^3 + 844006939776000*Mzv[2]*Mzv[3]^3 - 
     301782857376000*Mzv[3]^4 + 1515038830905600*Mzv[2]^2*Mzv[5] + 
     10434830127321600*Mzv[2]^3*Mzv[5] + 5592596353344000*Mzv[2]*Mzv[3]*
      Mzv[5] + 6168945758976000*Mzv[2]^2*Mzv[3]*Mzv[5] - 
     13687252042464000*Mzv[3]^2*Mzv[5] - 16554437256357000*Mzv[5]^2 + 
     3470386655736000*Mzv[2]*Mzv[5]^2 + 1772109903564000*Mzv[2]*Mzv[7] + 
     20762352908977680*Mzv[2]^2*Mzv[7] - 31347815138640000*Mzv[3]*Mzv[7] + 
     6038048160144000*Mzv[2]*Mzv[3]*Mzv[7] - 48727692893880000*Mzv[5]*
      Mzv[7] - 11266285166136000*Mzv[9] + 41392366721706000*Mzv[2]*Mzv[9] - 
     46002806978128000*Mzv[3]*Mzv[9] - 201674711998734975*Mzv[11] - 
     44657079667200*Mzv[2]*Mzv[5, 3] - 100397910412800*Mzv[2]^2*Mzv[5, 3] - 
     391592775974400*Mzv[3]*Mzv[5, 3] - 323041541823000*Mzv[7, 3] - 
     460142458776000*Mzv[2]*Mzv[7, 3] + 277170377484000*Mzv[9, 3] + 
     382856784710400*Mzv[5, 3, 3] + 144312360192000*Mzv[6, 4, 1, 1])/
    6054048000}, -1, 10, 1], SeriesData[ep, 0, 
  {-2*(Mzv[2]*Mzv[3] + 10*Mzv[5]), (-448*Mzv[2]^3 + 255*Mzv[2]*Mzv[3] - 
     630*Mzv[3]^2 + 2550*Mzv[5])/15, (15232*Mzv[2]^3 - 3180*Mzv[2]*Mzv[3] + 
     828*Mzv[2]^2*Mzv[3] + 21420*Mzv[3]^2 - 31800*Mzv[5] - 
     6540*Mzv[2]*Mzv[5] - 56535*Mzv[7])/60, 
   (-16620800*Mzv[2]^3 - 13622176*Mzv[2]^4 + 1512000*Mzv[2]*Mzv[3] - 
     2463300*Mzv[2]^2*Mzv[3] - 23373000*Mzv[3]^2 + 6636000*Mzv[2]*Mzv[3]^2 + 
     15120000*Mzv[5] + 19456500*Mzv[2]*Mzv[5] - 17472000*Mzv[3]*Mzv[5] + 
     168191625*Mzv[7] + 789600*Mzv[5, 3])/21000, 
   (67737600*Mzv[2]^3 + 347365488*Mzv[2]^4 - 2268000*Mzv[2]*Mzv[3] + 
     23039100*Mzv[2]^2*Mzv[3] + 20599800*Mzv[2]^3*Mzv[3] + 
     95256000*Mzv[3]^2 - 169218000*Mzv[2]*Mzv[3]^2 + 21672000*Mzv[3]^3 - 
     22680000*Mzv[5] - 181975500*Mzv[2]*Mzv[5] + 142373700*Mzv[2]^2*Mzv[5] + 
     445536000*Mzv[3]*Mzv[5] - 1573086375*Mzv[7] - 164201625*Mzv[2]*Mzv[7] - 
     1595119750*Mzv[9] - 20134800*Mzv[5, 3])/63000, 
   (-5215795200*Mzv[2]^3 - 166776300768*Mzv[2]^4 - 69669182448*Mzv[2]^5 - 
     4819953600*Mzv[2]^2*Mzv[3] - 26965138200*Mzv[2]^3*Mzv[3] - 
     7334712000*Mzv[3]^2 + 81244548000*Mzv[2]*Mzv[3]^2 + 
     8103110400*Mzv[2]^2*Mzv[3]^2 - 28368648000*Mzv[3]^3 + 
     38070648000*Mzv[2]*Mzv[5] - 186367173300*Mzv[2]^2*Mzv[5] - 
     213909696000*Mzv[3]*Mzv[5] + 104703984000*Mzv[2]*Mzv[3]*Mzv[5] - 
     23653822500*Mzv[5]^2 + 329101542000*Mzv[7] + 214939927125*Mzv[2]*
      Mzv[7] - 142289532000*Mzv[3]*Mzv[7] + 2088011752750*Mzv[9] + 
     9667072800*Mzv[5, 3] - 8747323200*Mzv[2]*Mzv[5, 3] - 
     16611556500*Mzv[7, 3])/9702000, 
   (906256124928*Mzv[2]^4 + 2368752203232*Mzv[2]^5 + 
     9639907200*Mzv[2]^2*Mzv[3] + 336271135200*Mzv[2]^3*Mzv[3] + 
     45930284400*Mzv[2]^4*Mzv[3] - 441479808000*Mzv[2]*Mzv[3]^2 - 
     275505753600*Mzv[2]^2*Mzv[3]^2 + 353773728000*Mzv[3]^3 - 
     115699584000*Mzv[2]*Mzv[3]^3 - 76141296000*Mzv[2]*Mzv[5] + 
     2324108278800*Mzv[2]^2*Mzv[5] + 1448809639200*Mzv[2]^3*Mzv[5] + 
     1162377216000*Mzv[3]*Mzv[5] - 3559935456000*Mzv[2]*Mzv[3]*Mzv[5] + 
     640875312000*Mzv[3]^2*Mzv[5] + 804229965000*Mzv[5]^2 - 
     658203084000*Mzv[7] - 2680427326500*Mzv[2]*Mzv[7] + 
     3027084249420*Mzv[2]^2*Mzv[7] + 4837844088000*Mzv[3]*Mzv[7] - 
     26038734799000*Mzv[9] - 5691103187000*Mzv[2]*Mzv[9] - 
     18328539485025*Mzv[11] - 52530508800*Mzv[5, 3] + 
     297408988800*Mzv[2]*Mzv[5, 3] + 85532832000*Mzv[3]*Mzv[5, 3] + 
     564792921000*Mzv[7, 3] - 66159878400*Mzv[5, 3, 3])/38808000, 
   (-176719944360960*Mzv[2]^4 - 2880124002400320*Mzv[2]^5 - 
     1076121498467904*Mzv[2]^6 - 178160254272000*Mzv[2]^3*Mzv[3] - 
     152258892786000*Mzv[2]^4*Mzv[3] + 86088562560000*Mzv[2]*Mzv[3]^2 + 
     334982583936000*Mzv[2]^2*Mzv[3]^2 + 53604847296000*Mzv[2]^3*Mzv[3]^2 - 
     187433326080000*Mzv[3]^3 + 383544120960000*Mzv[2]*Mzv[3]^3 - 
     42813891120000*Mzv[3]^4 - 1231338876768000*Mzv[2]^2*Mzv[5] - 
     4802803953948000*Mzv[2]^3*Mzv[5] - 226663557120000*Mzv[3]*Mzv[5] + 
     4328462698560000*Mzv[2]*Mzv[3]*Mzv[5] + 337517212032000*Mzv[2]^2*Mzv[3]*
      Mzv[5] - 2124501659280000*Mzv[3]^2*Mzv[5] - 977849022150000*Mzv[5]^2 + 
     1690924975740000*Mzv[2]*Mzv[5]^2 + 1420120742040000*Mzv[2]*Mzv[7] - 
     10034784286827300*Mzv[2]^2*Mzv[7] - 5882249252880000*Mzv[3]*Mzv[7] + 
     2156189555520000*Mzv[2]*Mzv[3]*Mzv[7] + 795144339990000*Mzv[5]*Mzv[7] + 
     13795616474640000*Mzv[9] + 18866007064905000*Mzv[2]*Mzv[9] - 
     3805233752320000*Mzv[3]*Mzv[9] + 60759108392857875*Mzv[11] + 
     10243449216000*Mzv[5, 3] - 361614341088000*Mzv[2]*Mzv[5, 3] + 
     111042137606400*Mzv[2]^2*Mzv[5, 3] - 283541338080000*Mzv[3]*Mzv[5, 3] - 
     686721745710000*Mzv[7, 3] - 325684539180000*Mzv[2]*Mzv[7, 3] - 
     83990666760000*Mzv[9, 3] + 219319996896000*Mzv[5, 3, 3] + 
     101486024640000*Mzv[6, 4, 1, 1])/15135120000}, 1, 9, 1], 
 SeriesData[ep, 0, {-8*Mzv[3], (-2*(21*Mzv[2]^2 + 10*Mzv[3]))/5, 
   (-21*Mzv[2]^2 - 440*Mzv[3] + 280*Mzv[2]*Mzv[3] - 570*Mzv[5])/5, 
   (-3234*Mzv[2]^2 - 566*Mzv[2]^3 - 14840*Mzv[3] + 980*Mzv[2]*Mzv[3] + 
     10780*Mzv[3]^2 - 1995*Mzv[5])/35, 
   (-62328*Mzv[2]^2 - 1132*Mzv[2]^3 - 308000*Mzv[3] + 86240*Mzv[2]*Mzv[3] + 
     113232*Mzv[2]^2*Mzv[3] + 21560*Mzv[3]^2 - 175560*Mzv[5] + 
     63840*Mzv[2]*Mzv[5] - 152565*Mzv[7])/140, 
   (-16170000*Mzv[2]^2 - 1245200*Mzv[2]^3 + 520612*Mzv[2]^4 - 
     79240000*Mzv[3] + 20776000*Mzv[2]*Mzv[3] + 2830800*Mzv[2]^2*Mzv[3] + 
     23716000*Mzv[3]^2 - 12152000*Mzv[2]*Mzv[3]^2 - 42294000*Mzv[5] + 
     1596000*Mzv[2]*Mzv[5] + 78036000*Mzv[3]*Mzv[5] - 3814125*Mzv[7] + 
     3292800*Mzv[5, 3])/7000, (-124803000*Mzv[2]^2 - 8999400*Mzv[2]^3 + 
     390459*Mzv[2]^4 - 607740000*Mzv[3] + 161700000*Mzv[2]*Mzv[3] + 
     93416400*Mzv[2]^2*Mzv[3] + 56900400*Mzv[2]^3*Mzv[3] + 
     171402000*Mzv[3]^2 - 9114000*Mzv[2]*Mzv[3]^2 - 55496000*Mzv[3]^3 - 
     329175000*Mzv[5] + 52668000*Mzv[2]*Mzv[5] + 109544400*Mzv[2]^2*Mzv[5] + 
     58527000*Mzv[3]*Mzv[5] - 125866125*Mzv[7] + 14112000*Mzv[2]*Mzv[7] - 
     144454625*Mzv[9] + 2469600*Mzv[5, 3])/10500, 
   (-98271558000*Mzv[2]^2 - 7191030000*Mzv[2]^3 + 1322875092*Mzv[2]^4 - 
     1797473340*Mzv[2]^5 - 476238840000*Mzv[3] + 128131080000*Mzv[2]*Mzv[3] + 
     69314968800*Mzv[2]^2*Mzv[3] + 4381330800*Mzv[2]^3*Mzv[3] + 
     136959900000*Mzv[3]^2 - 30878232000*Mzv[2]*Mzv[3]^2 - 
     34799133600*Mzv[2]^2*Mzv[3]^2 - 4273192000*Mzv[3]^3 - 
     260838270000*Mzv[5] + 39079656000*Mzv[2]*Mzv[5] + 
     8434918800*Mzv[2]^2*Mzv[5] + 198289476000*Mzv[3]*Mzv[5] - 
     77926464000*Mzv[2]*Mzv[3]*Mzv[5] + 137811712500*Mzv[5]^2 - 
     93392664750*Mzv[7] + 1086624000*Mzv[2]*Mzv[7] + 
     299459506500*Mzv[3]*Mzv[7] - 11123006125*Mzv[9] + 8367004800*Mzv[5, 3] + 
     1009008000*Mzv[2]*Mzv[5, 3] + 7779271500*Mzv[7, 3])/1617000, 
   (-4000406256000*Mzv[2]^2 - 296008944000*Mzv[2]^3 + 50990821728*Mzv[2]^4 - 
     7189893360*Mzv[2]^5 - 19314482880000*Mzv[3] + 5241149760000*Mzv[2]*
      Mzv[3] + 2877225120000*Mzv[2]^2*Mzv[3] + 771114220800*Mzv[2]^3*Mzv[3] + 
     578578891968*Mzv[2]^4*Mzv[3] + 5637767520000*Mzv[3]^2 - 
     1190215488000*Mzv[2]*Mzv[3]^2 - 139196534400*Mzv[2]^2*Mzv[3]^2 - 
     752081792000*Mzv[3]^3 + 348202624000*Mzv[2]*Mzv[3]^3 - 
     10669483440000*Mzv[5] + 1622174400000*Mzv[2]*Mzv[5] + 
     1484545708800*Mzv[2]^2*Mzv[5] + 600508339200*Mzv[2]^3*Mzv[5] + 
     7643157984000*Mzv[3]*Mzv[5] - 311705856000*Mzv[2]*Mzv[3]*Mzv[5] - 
     3824761248000*Mzv[3]^2*Mzv[5] + 551246850000*Mzv[5]^2 - 
     3876676650000*Mzv[7] + 191245824000*Mzv[2]*Mzv[7] + 
     1804879359360*Mzv[2]^2*Mzv[7] + 1197838026000*Mzv[3]*Mzv[7] - 
     1957649078000*Mzv[9] + 6666947056000*Mzv[2]*Mzv[9] - 
     14738245500825*Mzv[11] + 322510003200*Mzv[5, 3] + 
     4036032000*Mzv[2]*Mzv[5, 3] - 172990540800*Mzv[3]*Mzv[5, 3] + 
     31117086000*Mzv[7, 3] + 152499916800*Mzv[5, 3, 3])/12936000, 
   (-1581856147872000*Mzv[2]^2 - 118054224288000*Mzv[2]^3 + 
     20636851435200*Mzv[2]^4 - 12337857005760*Mzv[2]^5 - 
     8854571374944*Mzv[2]^6 - 7615306258560000*Mzv[3] + 
     2080211253120000*Mzv[2]*Mzv[3] + 1154761223616000*Mzv[2]^2*Mzv[3] + 
     289798744435200*Mzv[2]^3*Mzv[3] + 22564576786752*Mzv[2]^4*Mzv[3] + 
     2248453247040000*Mzv[3]^2 - 481700419200000*Mzv[2]*Mzv[3]^2 - 
     238861253030400*Mzv[2]^2*Mzv[3]^2 - 140018137459200*Mzv[2]^3*Mzv[3]^2 - 
     282646011648000*Mzv[3]^3 + 13579902336000*Mzv[2]*Mzv[3]^3 + 
     54316918656000*Mzv[3]^4 - 4234715765280000*Mzv[5] + 
     651052321920000*Mzv[2]*Mzv[5] + 557919269107200*Mzv[2]^2*Mzv[5] + 
     23419825228800*Mzv[2]^3*Mzv[5] + 3093315825600000*Mzv[3]*Mzv[5] - 
     534887248896000*Mzv[2]*Mzv[3]*Mzv[5] - 676003071744000*Mzv[2]^2*Mzv[3]*
      Mzv[5] - 149165688672000*Mzv[3]^2*Mzv[5] + 945939594600000*Mzv[5]^2 - 
     442479269232000*Mzv[2]*Mzv[5]^2 - 1555886552220000*Mzv[7] + 
     71873657856000*Mzv[2]*Mzv[7] + 70390295015040*Mzv[2]^2*Mzv[7] + 
     2055490052616000*Mzv[3]*Mzv[7] - 1177126894944000*Mzv[2]*Mzv[3]*Mzv[7] + 
     2123838741024000*Mzv[5]*Mzv[7] - 735720117132000*Mzv[9] + 
     260010935184000*Mzv[2]*Mzv[9] + 4083516533096000*Mzv[3]*Mzv[9] - 
     574791574532175*Mzv[11] + 130525274880000*Mzv[5, 3] + 
     6925830912000*Mzv[2]*Mzv[5, 3] - 27146351232000*Mzv[2]^2*Mzv[5, 3] - 
     6746631091200*Mzv[3]*Mzv[5, 3] + 53396919576000*Mzv[7, 3] - 
     139948400592000*Mzv[2]*Mzv[7, 3] + 254400850704000*Mzv[9, 3] + 
     5947496755200*Mzv[5, 3, 3] + 47835051264000*Mzv[6, 4, 1, 1])/
    1009008000}, 1, 11, 1], SeriesData[ep, 0, 
  {12*Mzv[3], 6*(2*Mzv[2]^2 - 5*Mzv[3]), 
   -2*(15*Mzv[2]^2 - 69*Mzv[3] + 60*Mzv[2]*Mzv[3] - 94*Mzv[5]), 
   (-2*(-2415*Mzv[2]^2 + 148*Mzv[2]^3 - 6930*Mzv[3] - 5250*Mzv[2]*Mzv[3] + 
      11760*Mzv[3]^2 + 8225*Mzv[5]))/35, 
   (5544*Mzv[2]^2 + 296*Mzv[2]^3 + 36288*Mzv[3] - 19320*Mzv[2]*Mzv[3] - 
     24360*Mzv[2]^2*Mzv[3] + 23520*Mzv[3]^2 + 30268*Mzv[5] - 
     9352*Mzv[2]*Mzv[5] + 9023*Mzv[7])/14, 
   (9072000*Mzv[2]^2 - 340400*Mzv[2]^3 - 4126296*Mzv[2]^4 + 54432000*Mzv[3] - 
     13860000*Mzv[2]*Mzv[3] + 15225000*Mzv[2]^2*Mzv[3] - 27048000*Mzv[3]^2 + 
     17220000*Mzv[2]*Mzv[3]^2 + 21714000*Mzv[5] + 5845000*Mzv[2]*Mzv[5] - 
     89026000*Mzv[3]*Mzv[5] - 5639375*Mzv[7] - 1730400*Mzv[5, 3])/3500, 
   (97977600*Mzv[2]^2 - 1758240*Mzv[2]^3 + 18568332*Mzv[2]^4 + 
     587865600*Mzv[3] - 163296000*Mzv[2]*Mzv[3] - 126063000*Mzv[2]^2*Mzv[3] - 
     61824240*Mzv[2]^3*Mzv[3] - 139708800*Mzv[3]^2 - 
     77490000*Mzv[2]*Mzv[3]^2 + 99842400*Mzv[3]^3 + 255830400*Mzv[5] - 
     48396600*Mzv[2]*Mzv[5] - 157134600*Mzv[2]^2*Mzv[5] + 
     400617000*Mzv[3]*Mzv[5] + 46694025*Mzv[7] + 108111150*Mzv[2]*Mzv[7] - 
     297664850*Mzv[9] + 7786800*Mzv[5, 3])/6300, 
   (226328256000*Mzv[2]^2 - 4430764800*Mzv[2]^3 - 32884515972*Mzv[2]^4 - 
     52275689496*Mzv[2]^5 + 1357969536000*Mzv[3] - 
     377213760000*Mzv[2]*Mzv[3] - 139272210000*Mzv[2]^2*Mzv[3] + 
     59505831000*Mzv[2]^3*Mzv[3] - 352066176000*Mzv[3]^2 + 
     137234790000*Mzv[2]*Mzv[3]^2 + 153825210000*Mzv[2]^2*Mzv[3]^2 - 
     96098310000*Mzv[3]^3 + 590968224000*Mzv[5] - 53467722000*Mzv[2]*Mzv[5] + 
     151242052500*Mzv[2]^2*Mzv[5] - 709492707000*Mzv[3]*Mzv[5] + 
     262380888000*Mzv[2]*Mzv[3]*Mzv[5] - 432077010750*Mzv[5]^2 + 
     51586746750*Mzv[7] - 104056981875*Mzv[2]*Mzv[7] - 
     859891898250*Mzv[3]*Mzv[7] + 286502418125*Mzv[9] - 
     13790422800*Mzv[5, 3] - 42855674400*Mzv[2]*Mzv[5, 3] + 
     7327955250*Mzv[7, 3])/2425500, 
   (10863756288000*Mzv[2]^2 - 212676710400*Mzv[2]^3 - 754914105792*Mzv[2]^4 + 
     1045513789920*Mzv[2]^5 + 65182537728000*Mzv[3] - 
     18106260480000*Mzv[2]*Mzv[3] - 7292799360000*Mzv[2]^2*Mzv[3] - 
     2189814580800*Mzv[2]^3*Mzv[3] - 744841433952*Mzv[2]^4*Mzv[3] - 
     16899176448000*Mzv[3]^2 + 3150433440000*Mzv[2]*Mzv[3]^2 - 
     3076504200000*Mzv[2]^2*Mzv[3]^2 + 3536417808000*Mzv[3]^3 - 
     2004045120000*Mzv[2]*Mzv[3]^3 + 28366474752000*Mzv[5] - 
     2799764352000*Mzv[2]*Mzv[5] - 5565707532000*Mzv[2]^2*Mzv[5] + 
     143495352000*Mzv[2]^3*Mzv[5] - 16287484752000*Mzv[3]*Mzv[5] - 
     5247617760000*Mzv[2]*Mzv[3]*Mzv[5] + 17669980944000*Mzv[3]^2*Mzv[5] + 
     8641540215000*Mzv[5]^2 + 2701269648000*Mzv[7] + 
     3829296933000*Mzv[2]*Mzv[7] - 8906713671240*Mzv[2]^2*Mzv[7] + 
     17197837965000*Mzv[3]*Mzv[7] - 10543288987000*Mzv[9] - 
     74100097610000*Mzv[2]*Mzv[9] + 104624076751425*Mzv[11] - 
     316580140800*Mzv[5, 3] + 857113488000*Mzv[2]*Mzv[5, 3] + 
     401057395200*Mzv[3]*Mzv[5, 3] - 146559105000*Mzv[7, 3] - 
     1994513875200*Mzv[5, 3, 3])/19404000, 
   (1694745980928000*Mzv[2]^2 - 33177566822400*Mzv[2]^3 - 
     128472655094784*Mzv[2]^4 - 125043449274432*Mzv[2]^5 - 
     265313647456320*Mzv[2]^6 + 10168475885568000*Mzv[3] - 
     2824576634880000*Mzv[2]*Mzv[3] - 1137676700160000*Mzv[2]^2*Mzv[3] - 
     163379209593600*Mzv[2]^3*Mzv[3] + 48414693206880*Mzv[2]^4*Mzv[3] - 
     2636271525888000*Mzv[3]^2 + 536146490880000*Mzv[2]*Mzv[3]^2 + 
     367949902320000*Mzv[2]^2*Mzv[3]^2 + 153775183161600*Mzv[2]^3*Mzv[3]^2 + 
     263847519936000*Mzv[3]^3 + 130262932800000*Mzv[2]*Mzv[3]^3 - 
     111359167920000*Mzv[3]^4 + 4425170061312000*Mzv[5] - 
     436763238912000*Mzv[2]*Mzv[5] - 415250179344000*Mzv[2]^2*Mzv[5] - 
     9327197880000*Mzv[2]^3*Mzv[5] - 2771833768704000*Mzv[3]*Mzv[5] + 
     627615084096000*Mzv[2]*Mzv[3]*Mzv[5] + 1010318903193600*Mzv[2]^2*Mzv[3]*
      Mzv[5] - 1148548761360000*Mzv[3]^2*Mzv[5] - 1033528209714000*Mzv[5]^2 + 
     331626371076000*Mzv[2]*Mzv[5]^2 + 421398065088000*Mzv[7] + 
     285698849436000*Mzv[2]*Mzv[7] + 578936388630600*Mzv[2]^2*Mzv[7] - 
     2056861420614000*Mzv[3]*Mzv[7] + 1378145504736000*Mzv[2]*Mzv[3]*Mzv[7] - 
     405995179590000*Mzv[5]*Mzv[7] - 786621039204000*Mzv[9] + 
     4816506344650000*Mzv[2]*Mzv[9] - 3352003923268000*Mzv[3]*Mzv[9] - 
     6800564988842625*Mzv[11] - 53876183961600*Mzv[5, 3] - 
     102510773164800*Mzv[2]*Mzv[5, 3] - 6643712275200*Mzv[2]^2*Mzv[5, 3] - 
     26068730688000*Mzv[3]*Mzv[5, 3] + 17528468958000*Mzv[7, 3] + 
     198977638860000*Mzv[2]*Mzv[7, 3] - 368161625832000*Mzv[9, 3] + 
     129643401888000*Mzv[5, 3, 3] - 110752754112000*Mzv[6, 4, 1, 1])/
    504504000}, 0, 10, 1], SeriesData[ep, 0, 
  {4*Mzv[3], 2*(4*Mzv[2]^2 - 7*Mzv[3]), 
   -4*(7*Mzv[2]^2 - 9*Mzv[3] + 14*Mzv[2]*Mzv[3] - 39*Mzv[5]), 
   (2*(252*Mzv[2]^2 + 232*Mzv[2]^3 + 126*Mzv[3] + 686*Mzv[2]*Mzv[3] - 
      784*Mzv[3]^2 - 1911*Mzv[5]))/7, 
   -2*(-36*Mzv[2]^2 + 116*Mzv[2]^3 - 126*Mzv[3] + 252*Mzv[2]*Mzv[3] + 
     364*Mzv[2]^2*Mzv[3] - 392*Mzv[3]^2 - 702*Mzv[5] + 372*Mzv[2]*Mzv[5] - 
     1347*Mzv[7]), (441000*Mzv[2]^2 + 522000*Mzv[2]^3 + 512832*Mzv[2]^4 + 
     1102500*Mzv[3] - 441000*Mzv[2]*Mzv[3] + 2229500*Mzv[2]^2*Mzv[3] - 
     1764000*Mzv[3]^2 + 1274000*Mzv[2]*Mzv[3]^2 + 1228500*Mzv[5] + 
     2278500*Mzv[2]*Mzv[5] - 9618000*Mzv[3]*Mzv[5] - 8250375*Mzv[7] - 
     613200*Mzv[5, 3])/875, (-2*(-3307500*Mzv[2]^2 - 783000*Mzv[2]^3 + 
      2692368*Mzv[2]^4 - 8268750*Mzv[3] + 4630500*Mzv[2]*Mzv[3] + 
      8599500*Mzv[2]^2*Mzv[3] + 8460600*Mzv[2]^3*Mzv[3] + 2646000*Mzv[3]^2 + 
      6688500*Mzv[2]*Mzv[3]^2 - 4833500*Mzv[3]^3 - 12899250*Mzv[5] + 
      8788500*Mzv[2]*Mzv[5] + 15592500*Mzv[2]^2*Mzv[5] - 
      50494500*Mzv[3]*Mzv[5] - 31822875*Mzv[7] + 8001000*Mzv[2]*Mzv[7] - 
      55933500*Mzv[9] - 3219300*Mzv[5, 3]))/2625, 
   (2*(1273387500*Mzv[2]^2 + 422037000*Mzv[2]^3 + 533088864*Mzv[2]^4 + 
      771619536*Mzv[2]^5 + 3183468750*Mzv[3] - 1782742500*Mzv[2]*Mzv[3] - 
      662161500*Mzv[2]^2*Mzv[3] + 2280131700*Mzv[2]^3*Mzv[3] - 
      1426194000*Mzv[3]^2 + 1324323000*Mzv[2]*Mzv[3]^2 + 
      1689765000*Mzv[2]^2*Mzv[3]^2 - 1302628250*Mzv[3]^3 + 
      4966211250*Mzv[5] - 676714500*Mzv[2]*Mzv[5] + 4202178750*Mzv[2]^2*
       Mzv[5] - 9997911000*Mzv[3]*Mzv[5] + 4880106000*Mzv[2]*Mzv[3]*Mzv[5] - 
      11858616000*Mzv[5]^2 + 2450361375*Mzv[7] + 2156269500*Mzv[2]*Mzv[7] - 
      21015744750*Mzv[3]*Mzv[7] - 15074078250*Mzv[9] - 637421400*Mzv[5, 3] - 
      65973600*Mzv[2]*Mzv[5, 3] - 816700500*Mzv[7, 3]))/202125, 
   (-2*(-909562500*Mzv[2]^2 - 301455000*Mzv[2]^3 - 76155552*Mzv[2]^4 + 
      385809768*Mzv[2]^5 - 2273906250*Mzv[3] + 1273387500*Mzv[2]*Mzv[3] + 
      662161500*Mzv[2]^2*Mzv[3] + 837599400*Mzv[2]^3*Mzv[3] + 
      873914316*Mzv[2]^4*Mzv[3] + 1018710000*Mzv[3]^2 - 
      189189000*Mzv[2]*Mzv[3]^2 + 844882500*Mzv[2]^2*Mzv[3]^2 - 
      478516500*Mzv[3]^3 + 275429000*Mzv[2]*Mzv[3]^3 - 3547293750*Mzv[5] + 
      676714500*Mzv[2]*Mzv[5] + 1543657500*Mzv[2]^2*Mzv[5] + 
      1362022200*Mzv[2]^3*Mzv[5] + 1428273000*Mzv[3]*Mzv[5] + 
      2440053000*Mzv[2]*Mzv[3]*Mzv[5] - 3455644500*Mzv[3]^2*Mzv[5] - 
      5929308000*Mzv[5]^2 - 2450361375*Mzv[7] + 792099000*Mzv[2]*Mzv[7] + 
      2461875570*Mzv[2]^2*Mzv[7] - 10507872375*Mzv[3]*Mzv[7] - 
      5537416500*Mzv[9] + 10484358500*Mzv[2]*Mzv[9] - 26674990650*Mzv[11] + 
      91060200*Mzv[5, 3] - 32986800*Mzv[2]*Mzv[5, 3] - 
      222591600*Mzv[3]*Mzv[5, 3] - 408350250*Mzv[7, 3] + 
      218433600*Mzv[5, 3, 3]))/28875, 
   (2*(1241552812500*Mzv[2]^2 + 411486075000*Mzv[2]^3 + 
      145533259872*Mzv[2]^4 + 270838457136*Mzv[2]^5 + 409337019384*Mzv[2]^6 + 
      3103882031250*Mzv[3] - 1738173937500*Mzv[2]*Mzv[3] - 
      903850447500*Mzv[2]^2*Mzv[3] - 228664636200*Mzv[2]^3*Mzv[3] + 
      835025128938*Mzv[2]^4*Mzv[3] - 1390539150000*Mzv[3]^2 + 
      361540179000*Mzv[2]*Mzv[3]^2 + 593107515000*Mzv[2]^2*Mzv[3]^2 + 
      586175990400*Mzv[2]^3*Mzv[3]^2 + 130635004500*Mzv[3]^3 + 
      263172409500*Mzv[2]*Mzv[3]^3 - 141891750000*Mzv[3]^4 + 
      4842055968750*Mzv[5] - 923715292500*Mzv[2]*Mzv[5] - 
      421418497500*Mzv[2]^2*Mzv[5] + 1301412212100*Mzv[2]^3*Mzv[5] - 
      2729429703000*Mzv[3]*Mzv[5] + 1712917206000*Mzv[2]*Mzv[3]*Mzv[5] + 
      2345994050400*Mzv[2]^2*Mzv[3]*Mzv[5] - 3301868319750*Mzv[3]^2*Mzv[5] - 
      4162374216000*Mzv[5]^2 + 1560547989000*Mzv[2]*Mzv[5]^2 + 
      3344743276875*Mzv[7] - 216243027000*Mzv[2]*Mzv[7] + 
      2352322107135*Mzv[2]^2*Mzv[7] - 7376526407250*Mzv[3]*Mzv[7] + 
      2878636761000*Mzv[2]*Mzv[3]*Mzv[7] - 15693937008750*Mzv[5]*Mzv[7] + 
      1511714704500*Mzv[9] + 10017804546750*Mzv[2]*Mzv[9] - 
      15417596694500*Mzv[3]*Mzv[9] - 25487953566075*Mzv[11] - 
      174016042200*Mzv[5, 3] - 23156733600*Mzv[2]*Mzv[5, 3] - 
      17178361200*Mzv[2]^2*Mzv[5, 3] - 212686273800*Mzv[3]*Mzv[5, 3] - 
      286661875500*Mzv[7, 3] - 20918898000*Mzv[2]*Mzv[7, 3] - 
      354897543000*Mzv[9, 3] + 208713304800*Mzv[5, 3, 3] + 
      4036032000*Mzv[6, 4, 1, 1]))/7882875}, 0, 10, 1], 
 SeriesData[ep, 0, {19/36, 29/24, (-103 - 26*Mzv[2])/3, 
   (1544 + 226*Mzv[2] - 599*Mzv[3])/18, 
   (15858 + 11520*Mzv[2] + 1414*Mzv[2]^2 - 907*Mzv[3])/36, 
   (-755220 - 225060*Mzv[2] - 85421*Mzv[2]^2 + 330480*Mzv[3] + 
     80280*Mzv[2]*Mzv[3] + 96190*Mzv[5])/180, 
   (75257910 - 6713700*Mzv[2] + 6719832*Mzv[2]^2 + 5228072*Mzv[2]^3 - 
     22231860*Mzv[3] - 4596900*Mzv[2]*Mzv[3] + 4667250*Mzv[3]^2 - 
     26066145*Mzv[5])/3780, (-279213480 + 116571420*Mzv[2] + 
     9636396*Mzv[2]^2 - 36794924*Mzv[2]^3 - 55814640*Mzv[3] - 
     51612120*Mzv[2]*Mzv[3] + 2110332*Mzv[2]^2*Mzv[3] - 11514195*Mzv[3]^2 + 
     109667880*Mzv[5] - 353640*Mzv[2]*Mzv[5] + 116608380*Mzv[7])/3780, 
   (22074302250 - 15083806500*Mzv[2] - 5310627000*Mzv[2]^2 + 
     739732200*Mzv[2]^3 + 1629488086*Mzv[2]^4 + 17716891500*Mzv[3] + 
     7725816000*Mzv[2]*Mzv[3] + 625950150*Mzv[2]^2*Mzv[3] - 
     3945721500*Mzv[3]^2 - 1380897000*Mzv[2]*Mzv[3]^2 + 1090708500*Mzv[5] + 
     2359402500*Mzv[2]*Mzv[5] + 1580491500*Mzv[3]*Mzv[5] - 
     24044771625*Mzv[7] + 421184400*Mzv[5, 3])/94500, 
   (-14011000920 + 13943913480*Mzv[2] + 7508309256*Mzv[2]^2 + 
     3466184448*Mzv[2]^3 - 2703330150*Mzv[2]^4 - 21464488080*Mzv[3] - 
     3110224320*Mzv[2]*Mzv[3] - 2132358480*Mzv[2]^2*Mzv[3] - 
     728391648*Mzv[2]^3*Mzv[3] + 5642131320*Mzv[3]^2 + 
     1447727400*Mzv[2]*Mzv[3]^2 - 716152920*Mzv[3]^3 - 15856061760*Mzv[5] - 
     4770730440*Mzv[2]*Mzv[5] - 1433806920*Mzv[2]^2*Mzv[5] + 
     1042986420*Mzv[3]*Mzv[5] + 11583945135*Mzv[7] - 
     1988596260*Mzv[2]*Mzv[7] + 19795463380*Mzv[9] - 493829280*Mzv[5, 3])/
    22680, (2255343567750 - 3970692778500*Mzv[2] - 2793059917200*Mzv[2]^2 - 
     1926983662800*Mzv[2]^3 + 170763158916*Mzv[2]^4 + 354418665768*Mzv[2]^5 + 
     7264526188500*Mzv[3] - 663947550000*Mzv[2]*Mzv[3] + 
     703405143000*Mzv[2]^2*Mzv[3] + 526499295000*Mzv[2]^3*Mzv[3] - 
     914755275000*Mzv[3]^2 + 502880238000*Mzv[2]*Mzv[3]^2 - 
     170604245700*Mzv[2]^2*Mzv[3]^2 + 285451104750*Mzv[3]^3 + 
     8727399040500*Mzv[5] + 946250172000*Mzv[2]*Mzv[5] + 
     1024837276050*Mzv[2]^2*Mzv[5] - 2793089817000*Mzv[3]*Mzv[5] - 
     469681758000*Mzv[2]*Mzv[3]*Mzv[5] - 470931654375*Mzv[5]^2 + 
     4897058922000*Mzv[7] + 1982388712500*Mzv[2]*Mzv[7] - 
     586400787000*Mzv[3]*Mzv[7] - 13359937128125*Mzv[9] - 
     119940137100*Mzv[5, 3] + 58015843200*Mzv[2]*Mzv[5, 3] + 
     57861775125*Mzv[7, 3])/1984500, 
   (102690159264000 + 959743397844000*Mzv[2] + 887190312808800*Mzv[2]^2 + 
     704510073590400*Mzv[2]^3 + 323028214015584*Mzv[2]^4 - 
     228719186363520*Mzv[2]^5 - 2119369223664000*Mzv[3] + 
     573707201760000*Mzv[2]*Mzv[3] - 30799938153600*Mzv[2]^2*Mzv[3] - 
     109025678361600*Mzv[2]^3*Mzv[3] - 71896544692896*Mzv[2]^4*Mzv[3] - 
     124544166516000*Mzv[3]^2 - 415645555248000*Mzv[2]*Mzv[3]^2 + 
     62361993632400*Mzv[2]^2*Mzv[3]^2 + 90115086600000*Mzv[3]^3 + 
     46794608784000*Mzv[2]*Mzv[3]^3 - 3364813450152000*Mzv[5] + 
     304552532592000*Mzv[2]*Mzv[5] - 206568506944800*Mzv[2]^2*Mzv[5] - 
     268023123244800*Mzv[2]^3*Mzv[5] + 1103685510312000*Mzv[3]*Mzv[5] + 
     92876275800000*Mzv[2]*Mzv[3]*Mzv[5] - 244731960396000*Mzv[3]^2*Mzv[5] + 
     473664881844000*Mzv[5]^2 - 4007667155184000*Mzv[7] - 
     659351046469500*Mzv[2]*Mzv[7] - 255171892187520*Mzv[2]^2*Mzv[7] + 
     823690330848000*Mzv[3]*Mzv[7] + 1869068370246000*Mzv[9] + 
     2819642657986000*Mzv[2]*Mzv[9] - 1753486221962475*Mzv[11] + 
     125125188249600*Mzv[5, 3] - 39490244640000*Mzv[2]*Mzv[5, 3] - 
     40331633126400*Mzv[3]*Mzv[5, 3] - 15655081365000*Mzv[7, 3] + 
     71229476102400*Mzv[5, 3, 3])/174636000, 
   (-143513716864518000 - 75946846323348000*Mzv[2] - 
     110426210568273600*Mzv[2]^2 - 99066200349916800*Mzv[2]^3 - 
     76926076786567008*Mzv[2]^4 + 10966218735931056*Mzv[2]^5 + 
     16860480324266688*Mzv[2]^6 + 236090166179868000*Mzv[3] - 
     107207639819280000*Mzv[2]*Mzv[3] - 27534099990196800*Mzv[2]^2*Mzv[3] - 
     9159863243731200*Mzv[2]^3*Mzv[3] + 22508641699624080*Mzv[2]^4*Mzv[3] + 
     59430449110032000*Mzv[3]^2 + 50263518601296000*Mzv[2]*Mzv[3]^2 + 
     12376281548030400*Mzv[2]^2*Mzv[3]^2 + 2415197267683200*Mzv[2]^3*
      Mzv[3]^2 - 36057180879720000*Mzv[3]^3 - 9620424613800000*Mzv[2]*
      Mzv[3]^3 + 2614614976974000*Mzv[3]^4 + 486084159645084000*Mzv[5] - 
     124292360031840000*Mzv[2]*Mzv[5] - 18294230916561600*Mzv[2]^2*Mzv[5] + 
     70760292915312000*Mzv[2]^3*Mzv[5] - 54293952624912000*Mzv[3]*Mzv[5] + 
     59262049710864000*Mzv[2]*Mzv[3]*Mzv[5] - 2320767336888000*Mzv[2]^2*
      Mzv[3]*Mzv[5] + 42133502352942000*Mzv[3]^2*Mzv[5] - 
     81896454988598250*Mzv[5]^2 - 18159743750148000*Mzv[2]*Mzv[5]^2 + 
     761502184064622000*Mzv[7] - 15037179881724000*Mzv[2]*Mzv[7] + 
     73047025628577000*Mzv[2]^2*Mzv[7] - 184758640484418000*Mzv[3]*Mzv[7] - 
     69516867924504000*Mzv[2]*Mzv[3]*Mzv[7] - 189003790401426000*Mzv[5]*
      Mzv[7] + 511955720668392000*Mzv[9] - 624248232928320000*Mzv[2]*Mzv[9] - 
     19581964337936000*Mzv[3]*Mzv[9] + 230728618713718125*Mzv[11] - 
     17659360762243200*Mzv[5, 3] + 2396642014166400*Mzv[2]*Mzv[5, 3] - 
     1983333973420800*Mzv[2]^2*Mzv[5, 3] + 8439869614176000*Mzv[3]*
      Mzv[5, 3] - 6190369329894750*Mzv[7, 3] - 16795899636516000*Mzv[2]*
      Mzv[7, 3] + 27184887475746000*Mzv[9, 3] - 17466031398816000*
      Mzv[5, 3, 3] + 6287423478336000*Mzv[6, 4, 1, 1])/6810804000}, -4, 9, 
  1], SeriesData[ep, 0, {1/6, -23/12, (61 + 12*Mzv[2])/6, 
   (-219 - 138*Mzv[2] + 58*Mzv[3])/6, (3375 + 3660*Mzv[2] + 158*Mzv[2]^2 - 
     3335*Mzv[3])/30, (-10125 - 13140*Mzv[2] - 1817*Mzv[2]^2 + 17690*Mzv[3] + 
     4840*Mzv[2]*Mzv[3] - 8890*Mzv[5])/30, 
   (637875 + 850500*Mzv[2] + 202398*Mzv[2]^2 - 37864*Mzv[2]^3 - 
     1333710*Mzv[3] - 1168860*Mzv[2]*Mzv[3] + 221970*Mzv[3]^2 + 
     2146935*Mzv[5])/630, (-1913625 - 2551500*Mzv[2] - 726642*Mzv[2]^2 + 
     435436*Mzv[2]^3 + 4110750*Mzv[3] + 6200040*Mzv[2]*Mzv[3] + 
     1098972*Mzv[2]^2*Mzv[3] - 2552655*Mzv[3]^2 - 11388090*Mzv[5] + 
     2425080*Mzv[2]*Mzv[5] - 6072990*Mzv[7])/630, 
   (143521875 + 191362500*Mzv[2] + 55991250*Mzv[2]^2 - 57742600*Mzv[2]^3 - 
     31553762*Mzv[2]^4 - 308306250*Mzv[3] - 556479000*Mzv[2]*Mzv[3] - 
     315954450*Mzv[2]^2*Mzv[3] + 338504250*Mzv[3]^2 - 
     66549000*Mzv[2]*Mzv[3]^2 + 1022127750*Mzv[5] - 697210500*Mzv[2]*Mzv[5] + 
     523183500*Mzv[3]*Mzv[5] + 1745984625*Mzv[7] + 42151200*Mzv[5, 3])/15750, 
   (-1291696875 - 1722262500*Mzv[2] - 503921250*Mzv[2]^2 + 
     621916200*Mzv[2]^3 + 1088604789*Mzv[2]^4 + 2774756250*Mzv[3] + 
     5145525000*Mzv[2]*Mzv[3] + 5027796900*Mzv[2]^2*Mzv[3] + 
     1013806800*Mzv[2]^3*Mzv[3] - 3645857250*Mzv[3]^2 + 
     2295940500*Mzv[2]*Mzv[3]^2 - 328303500*Mzv[3]^3 - 9451181250*Mzv[5] + 
     11094741000*Mzv[2]*Mzv[5] + 2042088300*Mzv[2]^2*Mzv[5] - 
     18049830750*Mzv[3]*Mzv[5] - 27783929250*Mzv[7] + 
     2575723500*Mzv[2]*Mzv[7] - 10581667250*Mzv[9] - 1454216400*Mzv[5, 3])/
    47250, (298381978125 + 397842637500*Mzv[2] + 116405808750*Mzv[2]^2 - 
     147598605000*Mzv[2]^3 - 444624060342*Mzv[2]^4 - 149996837736*Mzv[2]^5 - 
     640968693750*Mzv[3] - 1188616275000*Mzv[2]*Mzv[3] - 
     1389897362700*Mzv[2]^2*Mzv[3] - 897725921400*Mzv[2]^3*Mzv[3] + 
     865266806250*Mzv[3]^2 - 937741959000*Mzv[2]*Mzv[3]^2 - 
     150831657900*Mzv[2]^2*Mzv[3]^2 + 290712749250*Mzv[3]^3 + 
     2183222868750*Mzv[5] - 3067059303000*Mzv[2]*Mzv[5] - 
     1808269189650*Mzv[2]^2*Mzv[5] + 7372178698500*Mzv[3]*Mzv[5] - 
     696826746000*Mzv[2]*Mzv[3]*Mzv[5] + 1805553807750*Mzv[5]^2 + 
     7680662277750*Mzv[7] - 2280803159250*Mzv[2]*Mzv[7] + 
     2828055384000*Mzv[3]*Mzv[7] + 9370066349875*Mzv[9] + 
     593952559200*Mzv[5, 3] - 4998470400*Mzv[2]*Mzv[5, 3] + 
     128850876000*Mzv[7, 3])/3638250, 
   (-3580583737500 - 4774111650000*Mzv[2] - 1396869705000*Mzv[2]^2 + 
     1771183260000*Mzv[2]^3 + 6385093063272*Mzv[2]^4 + 
     6899854535856*Mzv[2]^5 + 7691624325000*Mzv[3] + 
     14263395300000*Mzv[2]*Mzv[3] + 17135720910000*Mzv[2]^2*Mzv[3] + 
     19047402158400*Mzv[2]^3*Mzv[3] + 3550470550704*Mzv[2]^4*Mzv[3] - 
     10383201675000*Mzv[3]^2 + 13466589444000*Mzv[2]*Mzv[3]^2 + 
     6938256263400*Mzv[2]^2*Mzv[3]^2 - 6168166158000*Mzv[3]^3 + 
     662077416000*Mzv[2]*Mzv[3]^3 - 26198674425000*Mzv[5] + 
     37813059900000*Mzv[2]*Mzv[5] + 38366754980400*Mzv[2]^2*Mzv[5] + 
     7101664416000*Mzv[2]^3*Mzv[5] - 105869320326000*Mzv[3]*Mzv[5] + 
     32054030316000*Mzv[2]*Mzv[3]*Mzv[5] - 9830464182000*Mzv[3]^2*Mzv[5] - 
     83055475156500*Mzv[5]^2 - 94693096575000*Mzv[7] + 
     48392693118000*Mzv[2]*Mzv[7] + 10437713720280*Mzv[2]^2*Mzv[7] - 
     130090547664000*Mzv[3]*Mzv[7] - 198808364293000*Mzv[9] + 
     41227479370000*Mzv[2]*Mzv[9] - 120679196420475*Mzv[11] - 
     8529548227200*Mzv[5, 3] + 229929638400*Mzv[2]*Mzv[5, 3] - 
     921798662400*Mzv[3]*Mzv[5, 3] - 5927140296000*Mzv[7, 3] + 
     630428198400*Mzv[5, 3, 3])/14553000, 
   (837856594575000 + 1117142126100000*Mzv[2] + 326867510970000*Mzv[2]^2 - 
     414456882840000*Mzv[2]^3 - 1535046346033200*Mzv[2]^4 - 
     2854739815791552*Mzv[2]^5 - 931122972505632*Mzv[2]^6 - 
     1799840092050000*Mzv[3] - 3337634500200000*Mzv[2]*Mzv[3] - 
     4009758692940000*Mzv[2]^2*Mzv[3] - 5333897109340800*Mzv[2]^3*Mzv[3] - 
     3184772083981488*Mzv[2]^4*Mzv[3] + 2429669191950000*Mzv[3]^2 - 
     3237515681400000*Mzv[2]*Mzv[3]^2 - 2870628113152800*Mzv[2]^2*Mzv[3]^2 - 
     693758873808000*Mzv[2]^3*Mzv[3]^2 + 1727288759196000*Mzv[3]^3 - 
     593883442152000*Mzv[2]*Mzv[3]^3 + 85391127822000*Mzv[3]^4 + 
     6130489815450000*Mzv[5] - 8848256016600000*Mzv[2]*Mzv[5] - 
     10743949320904800*Mzv[2]^2*Mzv[5] - 6370192981152000*Mzv[2]^3*Mzv[5] + 
     25452144818100000*Mzv[3]*Mzv[5] - 13262006629872000*Mzv[2]*Mzv[3]*
      Mzv[5] - 2256473347128000*Mzv[2]^2*Mzv[3]*Mzv[5] + 
     8817926371254000*Mzv[3]^2*Mzv[5] + 34363300069098000*Mzv[5]^2 - 
     1428180914160000*Mzv[2]*Mzv[5]^2 + 22158184598550000*Mzv[7] - 
     13551540718716000*Mzv[2]*Mzv[7] - 9362629207091160*Mzv[2]^2*Mzv[7] + 
     53823550068288000*Mzv[3]*Mzv[7] - 815673490632000*Mzv[2]*Mzv[3]*Mzv[7] + 
     24083908402554000*Mzv[5]*Mzv[7] + 55672860309066000*Mzv[9] - 
     36981048994890000*Mzv[2]*Mzv[9] + 14825703716824000*Mzv[3]*Mzv[9] + 
     108249239189166075*Mzv[11] + 2050596868320000*Mzv[5, 3] - 
     95130888652800*Mzv[2]*Mzv[5, 3] + 148571181158400*Mzv[2]^2*Mzv[5, 3] + 
     826853400172800*Mzv[3]*Mzv[5, 3] + 2452289872032000*Mzv[7, 3] + 
     838302945480000*Mzv[2]*Mzv[7, 3] - 715190588112000*Mzv[9, 3] - 
     565494093964800*Mzv[5, 3, 3] - 290723457024000*Mzv[6, 4, 1, 1])/
    1135134000}, -3, 10, 1], SeriesData[ep, 0, 
  {43/18, -449/36, (-229 - 188*Mzv[2])/9, (6681 + 2212*Mzv[2] - 2042*Mzv[3])/
    18, (-135765 + 4960*Mzv[2] - 10944*Mzv[2]^2 + 63595*Mzv[3])/90, 
   (390555 - 204540*Mzv[2] + 73092*Mzv[2]^2 - 6040*Mzv[3] + 
     70240*Mzv[2]*Mzv[3] - 185550*Mzv[5])/90, 
   (-7037415 + 5755680*Mzv[2] - 390642*Mzv[2]^2 - 518502*Mzv[2]^3 - 
     7094850*Mzv[3] - 2821840*Mzv[2]*Mzv[3] + 1158010*Mzv[3]^2 + 
     7995435*Mzv[5])/630, (16455285 - 14288400*Mzv[2] - 6294708*Mzv[2]^2 + 
     3554405*Mzv[2]^3 + 32404050*Mzv[3] - 2193800*Mzv[2]*Mzv[3] + 
     2243976*Mzv[2]^2*Mzv[3] - 7817215*Mzv[3]^2 - 98700*Mzv[5] + 
     9210180*Mzv[2]*Mzv[5] - 24776745*Mzv[7])/630, 
   (-307380150 + 254016000*Mzv[2] + 334749240*Mzv[2]^2 - 40468700*Mzv[2]^3 - 
     58225611*Mzv[2]^4 - 988224300*Mzv[3] + 591011400*Mzv[2]*Mzv[3] - 
     160049400*Mzv[2]^2*Mzv[3] + 56778400*Mzv[3]^2 - 
     95351200*Mzv[2]*Mzv[3]^2 - 1282125600*Mzv[5] - 515825100*Mzv[2]*Mzv[5] + 
     432159000*Mzv[3]*Mzv[5] + 1484805525*Mzv[7] + 14263200*Mzv[5, 3])/6300, 
   (758686500 - 272160000*Mzv[2] - 5101023600*Mzv[2]^2 - 
     1353603000*Mzv[2]^3 + 1475761941*Mzv[2]^4 + 11807613000*Mzv[3] - 
     10319940000*Mzv[2]*Mzv[3] + 835887600*Mzv[2]^2*Mzv[3] + 
     511758000*Mzv[2]^3*Mzv[3] + 4646763000*Mzv[3]^2 + 
     2508672000*Mzv[2]*Mzv[3]^2 - 508442000*Mzv[3]^3 + 23915817000*Mzv[5] - 
     2141640000*Mzv[2]*Mzv[5] + 1595903400*Mzv[2]^2*Mzv[5] - 
     11973249000*Mzv[3]*Mzv[5] + 1150465500*Mzv[7] + 
     7337094750*Mzv[2]*Mzv[7] - 21255613500*Mzv[9] - 117345600*Mzv[5, 3])/
    27000, (1131610718700 - 1202892768000*Mzv[2] + 1873428646320*Mzv[2]^2 + 
     754735683240*Mzv[2]^3 + 33143987646*Mzv[2]^4 - 329529271062*Mzv[2]^5 - 
     3431309250600*Mzv[3] + 2961162943200*Mzv[2]*Mzv[3] + 
     826028085960*Mzv[2]^2*Mzv[3] - 402346236600*Mzv[2]^3*Mzv[3] - 
     2926250296200*Mzv[3]^2 + 58969402800*Mzv[2]*Mzv[3]^2 - 
     140622340320*Mzv[2]^2*Mzv[3]^2 + 433423159400*Mzv[3]^3 - 
     7214658481800*Mzv[5] + 5059031254200*Mzv[2]*Mzv[5] - 
     1314516509460*Mzv[2]^2*Mzv[5] + 396821502000*Mzv[3]*Mzv[5] - 
     1686956594400*Mzv[2]*Mzv[3]*Mzv[5] + 1735258140000*Mzv[5]^2 - 
     11168348758875*Mzv[7] - 4218811980075*Mzv[2]*Mzv[7] + 
     3794802442200*Mzv[3]*Mzv[7] + 13193285640150*Mzv[9] - 
     301435318800*Mzv[5, 3] - 19555351200*Mzv[2]*Mzv[5, 3] + 
     55530090000*Mzv[7, 3])/2910600, 
   (-178054237746000 + 175446311040000*Mzv[2] - 130306327905600*Mzv[2]^2 - 
     45672079068000*Mzv[2]^3 - 48762333990216*Mzv[2]^4 + 
     34040990513028*Mzv[2]^5 + 174896731548000*Mzv[3] - 
     128077343856000*Mzv[2]*Mzv[3] - 111437490225600*Mzv[2]^2*Mzv[3] + 
     11403250689600*Mzv[2]^3*Mzv[3] + 16304567142864*Mzv[2]^4*Mzv[3] + 
     238820492988000*Mzv[3]^2 - 104550304320000*Mzv[2]*Mzv[3]^2 + 
     25186578278400*Mzv[2]^2*Mzv[3]^2 - 16523687488000*Mzv[3]^3 + 
     10727065888000*Mzv[2]*Mzv[3]^3 + 343968130044000*Mzv[5] - 
     376682400864000*Mzv[2]*Mzv[5] + 51201730641600*Mzv[2]^2*Mzv[5] - 
     2458701352800*Mzv[2]^3*Mzv[5] + 420475288464000*Mzv[3]*Mzv[5] + 
     193461333912000*Mzv[2]*Mzv[3]*Mzv[5] - 68485059720000*Mzv[3]^2*Mzv[5] - 
     212158201563000*Mzv[5]^2 + 863853782715000*Mzv[7] - 
     122334375933000*Mzv[2]*Mzv[7] + 101779603182180*Mzv[2]^2*Mzv[7] - 
     460218017952000*Mzv[3]*Mzv[7] + 142155099471000*Mzv[9] + 
     1323184409393000*Mzv[2]*Mzv[9] - 2652987002121225*Mzv[11] + 
     41150730297600*Mzv[5, 3] - 2966118724800*Mzv[2]*Mzv[5, 3] - 
     12084531782400*Mzv[3]*Mzv[5, 3] + 609451227000*Mzv[7, 3] + 
     22703952902400*Mzv[5, 3, 3])/58212000, 
   (25344620385084000 - 24425177736960000*Mzv[2] + 
     12025556925782400*Mzv[2]^2 + 3181235089032000*Mzv[2]^3 + 
     4216706312586768*Mzv[2]^4 + 1534015641821520*Mzv[2]^5 - 
     1372735029651528*Mzv[2]^6 - 10419835417992000*Mzv[3] + 
     4832419816224000*Mzv[2]*Mzv[3] + 12952480106966400*Mzv[2]^2*Mzv[3] + 
     2095745695243200*Mzv[2]^3*Mzv[3] - 2484625048681776*Mzv[2]^4*Mzv[3] - 
     24328223671752000*Mzv[3]^2 + 13366847606112000*Mzv[2]*Mzv[3]^2 - 
     1765225896033600*Mzv[2]^2*Mzv[3]^2 + 57266133724800*Mzv[2]^3*Mzv[3]^2 - 
     2042564828304000*Mzv[3]^3 - 1936470439904000*Mzv[2]*Mzv[3]^3 + 
     68835590824000*Mzv[3]^4 - 17582730741576000*Mzv[5] + 
     21004682995296000*Mzv[2]*Mzv[5] + 3878860892306400*Mzv[2]^2*Mzv[5] + 
     254308192538400*Mzv[2]^3*Mzv[5] - 58532603521392000*Mzv[3]*Mzv[5] + 
     4336265357424000*Mzv[2]*Mzv[3]*Mzv[5] - 1315709502307200*Mzv[2]^2*Mzv[3]*
      Mzv[5] + 13327771248792000*Mzv[3]^2*Mzv[5] - 
     1118823881175000*Mzv[5]^2 - 11278162433538000*Mzv[2]*Mzv[5]^2 - 
     47833539896142000*Mzv[7] + 50751880932753000*Mzv[2]*Mzv[7] - 
     19739216134457820*Mzv[2]^2*Mzv[7] - 3597751591434000*Mzv[3]*Mzv[7] - 
     26380058340636000*Mzv[2]*Mzv[3]*Mzv[7] + 25814379320730000*Mzv[5]*
      Mzv[7] - 120716163689121000*Mzv[9] - 229994279165651000*Mzv[2]*Mzv[9] + 
     51507113449792000*Mzv[3]*Mzv[9] + 453382994974434525*Mzv[11] - 
     3430844742124800*Mzv[5, 3] + 1347254724816000*Mzv[2]*Mzv[5, 3] - 
     315884685916800*Mzv[2]^2*Mzv[5, 3] + 1711722742329600*Mzv[3]*Mzv[5, 3] - 
     2066621762205000*Mzv[7, 3] - 2900291496102000*Mzv[2]*Mzv[7, 3] + 
     4036591158600000*Mzv[9, 3] - 4247779593657600*Mzv[5, 3, 3] + 
     911311809408000*Mzv[6, 4, 1, 1])/1513512000}, -4, 9, 1], 
 SeriesData[ep, 0, {14/9, -17/3, (-399 - 143*Mzv[2])/9, 
   (6916 + 1311*Mzv[2] - 2198*Mzv[3])/18, 
   (-43880 + 7995*Mzv[2] - 6878*Mzv[2]^2 + 18585*Mzv[3])/30, 
   (373680 - 251060*Mzv[2] + 112479*Mzv[2]^2 + 129615*Mzv[3] + 
     66160*Mzv[2]*Mzv[3] - 325830*Mzv[5])/90, 
   (-6683040 + 6234900*Mzv[2] + 1122408*Mzv[2]^2 - 1593548*Mzv[2]^3 - 
     11983300*Mzv[3] - 2499840*Mzv[2]*Mzv[3] + 1531390*Mzv[3]^2 + 
     12608505*Mzv[5])/630, (2198880 - 1988280*Mzv[2] - 2841726*Mzv[2]^2 + 
     1284304*Mzv[2]^3 + 6544200*Mzv[3] - 552420*Mzv[2]*Mzv[3] + 
     751704*Mzv[2]^2*Mzv[3] - 1265445*Mzv[3]^2 + 2213955*Mzv[5] + 
     1651560*Mzv[2]*Mzv[5] - 7361160*Mzv[7])/90, 
   (-137743200 + 86524200*Mzv[2] + 398948130*Mzv[2]^2 + 43458955*Mzv[2]^3 - 
     84833247*Mzv[2]^4 - 585125100*Mzv[3] + 325205300*Mzv[2]*Mzv[3] - 
     156134160*Mzv[2]^2*Mzv[3] - 37014075*Mzv[3]^2 - 
     39632600*Mzv[2]*Mzv[3]^2 - 1500913050*Mzv[5] - 319872000*Mzv[2]*Mzv[5] + 
     400140300*Mzv[3]*Mzv[5] + 1448654550*Mzv[7] + 2824500*Mzv[5, 3])/3150, 
   (1220184000 + 6882246000*Mzv[2] - 32403766500*Mzv[2]^2 - 
     29674140900*Mzv[2]^3 + 14272206828*Mzv[2]^4 + 34848387000*Mzv[3] - 
     38892924000*Mzv[2]*Mzv[3] - 2382653700*Mzv[2]^2*Mzv[3] + 
     8180393400*Mzv[2]^3*Mzv[3] + 30153669000*Mzv[3]^2 + 
     7251741000*Mzv[2]*Mzv[3]^2 - 2172457000*Mzv[3]^3 + 179386137000*Mzv[5] - 
     11173333500*Mzv[2]*Mzv[5] + 19367667900*Mzv[2]^2*Mzv[5] - 
     71421304500*Mzv[3]*Mzv[5] + 42778441125*Mzv[7] + 
     33011858250*Mzv[2]*Mzv[7] - 165776218125*Mzv[9] - 279600300*Mzv[5, 3])/
    94500, (114929539200 - 222108415200*Mzv[2] + 205690249800*Mzv[2]^2 + 
     331395863400*Mzv[2]^3 + 39491252787*Mzv[2]^4 - 81463477188*Mzv[2]^5 - 
     93222284400*Mzv[3] + 293166216000*Mzv[2]*Mzv[3] + 
     266822692920*Mzv[2]^2*Mzv[3] - 135412434360*Mzv[2]^3*Mzv[3] - 
     379184853600*Mzv[3]^2 + 6330466800*Mzv[2]*Mzv[3]^2 - 
     30408220080*Mzv[2]^2*Mzv[3]^2 + 41632781400*Mzv[3]^3 - 
     1320781593600*Mzv[5] + 615774209400*Mzv[2]*Mzv[5] - 
     329287564620*Mzv[2]^2*Mzv[5] - 95083216200*Mzv[3]*Mzv[5] - 
     167479804800*Mzv[2]*Mzv[3]*Mzv[5] + 414950289075*Mzv[5]^2 - 
     2665882165275*Mzv[7] - 494305654500*Mzv[2]*Mzv[7] + 
     731071674900*Mzv[3]*Mzv[7] + 2602966366175*Mzv[9] - 
     7825721400*Mzv[5, 3] - 611755200*Mzv[2]*Mzv[5, 3] + 
     6611495625*Mzv[7, 3])/264600, 
   (-93005545248000 + 145586698488000*Mzv[2] - 38617171362000*Mzv[2]^2 - 
     94023491007600*Mzv[2]^3 - 95282349763524*Mzv[2]^4 + 
     49768131443952*Mzv[2]^5 - 57018479364000*Mzv[3] - 
     72271362240000*Mzv[2]*Mzv[3] - 132667755897600*Mzv[2]^2*Mzv[3] - 
     7362925970400*Mzv[2]^3*Mzv[3] + 26943960979320*Mzv[2]^4*Mzv[3] + 
     134931632220000*Mzv[3]^2 - 44941694952000*Mzv[2]*Mzv[3]^2 + 
     22665104154000*Mzv[2]^2*Mzv[3]^2 - 3206352534000*Mzv[3]^3 + 
     3087728336000*Mzv[2]*Mzv[3]^3 + 307009040184000*Mzv[5] - 
     260525128248000*Mzv[2]*Mzv[5] - 7142957791200*Mzv[2]^2*Mzv[5] + 
     54143771497200*Mzv[2]^3*Mzv[5] + 442098271692000*Mzv[3]*Mzv[5] + 
     107743426560000*Mzv[2]*Mzv[3]*Mzv[5] - 51753165156000*Mzv[3]^2*Mzv[5] - 
     272866556395125*Mzv[5]^2 + 1148723831524500*Mzv[7] - 
     81436724003250*Mzv[2]*Mzv[7] + 124693387399350*Mzv[2]^2*Mzv[7] - 
     473373820804500*Mzv[3]*Mzv[7] + 279988933936250*Mzv[9] + 
     439201242095000*Mzv[2]*Mzv[9] - 1504657906896375*Mzv[11] + 
     7210130558400*Mzv[5, 3] - 1678810795200*Mzv[2]*Mzv[5, 3] - 
     1628306064000*Mzv[3]*Mzv[5, 3] - 3036348921375*Mzv[7, 3] + 
     5493932136000*Mzv[5, 3, 3])/29106000, 
   (38947882349376000 - 56622054945456000*Mzv[2] - 92892555756000*Mzv[2]^2 + 
     14699247073711200*Mzv[2]^3 + 28473226906420296*Mzv[2]^4 + 
     4160743296786180*Mzv[2]^5 - 8403583313077608*Mzv[2]^6 + 
     40730256134568000*Mzv[3] + 9275770183680000*Mzv[2]*Mzv[3] + 
     33043122329817600*Mzv[2]^2*Mzv[3] + 22912899660050400*Mzv[2]^3*Mzv[3] - 
     12138459664555224*Mzv[2]^4*Mzv[3] - 32371138439640000*Mzv[3]^2 + 
     17285741849376000*Mzv[2]*Mzv[3]^2 - 1184255486013600*Mzv[2]^2*Mzv[3]^2 - 
     2787962963385600*Mzv[2]^3*Mzv[3]^2 - 5549961392976000*Mzv[3]^3 - 
     1825474066416000*Mzv[2]*Mzv[3]^3 + 160319010852000*Mzv[3]^4 - 
     31639263063408000*Mzv[5] + 48773229929424000*Mzv[2]*Mzv[5] + 
     50549266564196400*Mzv[2]^2*Mzv[5] - 24314984517423600*Mzv[2]^3*Mzv[5] - 
     155889623137248000*Mzv[3]*Mzv[5] + 5325313161168000*Mzv[2]*Mzv[3]*
      Mzv[5] - 12533725037433600*Mzv[2]^2*Mzv[3]*Mzv[5] + 
     27182947195404000*Mzv[3]^2*Mzv[5] - 7839651937367250*Mzv[5]^2 - 
     16466228740962000*Mzv[2]*Mzv[5]^2 - 221544541509291000*Mzv[7] + 
     102536272909570500*Mzv[2]*Mzv[7] - 60195334498929630*Mzv[2]^2*Mzv[7] - 
     20150998659792000*Mzv[3]*Mzv[7] - 29955069540396000*Mzv[2]*Mzv[3]*
      Mzv[7] + 144087150426219000*Mzv[5]*Mzv[7] - 480419534761666500*Mzv[9] - 
     236582827747266000*Mzv[2]*Mzv[9] + 135207131629570000*Mzv[3]*Mzv[9] + 
     739016984865384225*Mzv[11] - 2201740414473600*Mzv[5, 3] + 
     1549875639312000*Mzv[2]*Mzv[5, 3] + 260253231638400*Mzv[2]^2*Mzv[5, 3] + 
     756364303094400*Mzv[3]*Mzv[5, 3] - 1189772898063750*Mzv[7, 3] - 
     276296210190000*Mzv[2]*Mzv[7, 3] + 1092145739685000*Mzv[9, 3] - 
     3569585057438400*Mzv[5, 3, 3] + 37212215040000*Mzv[6, 4, 1, 1])/
    2270268000}, -4, 9, 1], SeriesData[ep, 0, 
  {4/3, -20/3, (-411 - 179*Mzv[2])/9, (7*(1638 + 455*Mzv[2] - 362*Mzv[3]))/
    18, (-353190 - 40300*Mzv[2] - 24014*Mzv[2]^2 + 112985*Mzv[3])/90, 
   (1649970 - 118060*Mzv[2] + 213787*Mzv[2]^2 - 296870*Mzv[3] + 
     66240*Mzv[2]*Mzv[3] - 371050*Mzv[5])/90, 
   (-142844310 + 31089240*Mzv[2] - 11940915*Mzv[2]^2 - 5716736*Mzv[2]^3 - 
     14108010*Mzv[3] - 12791520*Mzv[2]*Mzv[3] + 4251870*Mzv[3]^2 + 
     70282275*Mzv[5])/1890, (78617790 - 24869160*Mzv[2] - 3347391*Mzv[2]^2 + 
     7355878*Mzv[2]^3 + 27348210*Mzv[3] + 5453280*Mzv[2]*Mzv[3] + 
     2178924*Mzv[2]^2*Mzv[3] - 5521455*Mzv[3]^2 - 28185540*Mzv[5] + 
     5608200*Mzv[2]*Mzv[5] - 25908000*Mzv[7])/270, 
   (-101582869500 + 39170628000*Mzv[2] + 16505807850*Mzv[2]^2 - 
     7241697650*Mzv[2]^3 - 3070709636*Mzv[2]^4 - 52778155500*Mzv[3] + 
     1692936000*Mzv[2]*Mzv[3] - 6841898700*Mzv[2]^2*Mzv[3] + 
     5641807500*Mzv[3]^2 - 922992000*Mzv[2]*Mzv[3]^2 - 13718775000*Mzv[5] - 
     18297615000*Mzv[2]*Mzv[5] + 10956435000*Mzv[3]*Mzv[5] + 
     82749069375*Mzv[7] - 170360400*Mzv[5, 3])/94500, 
   (2184885171000 - 956955384000*Mzv[2] - 534894702300*Mzv[2]^2 - 
     56714132100*Mzv[2]^3 + 167122557978*Mzv[2]^4 + 1389766329000*Mzv[3] - 
     239878800000*Mzv[2]*Mzv[3] + 114857290800*Mzv[2]^2*Mzv[3] + 
     46914806400*Mzv[2]^3*Mzv[3] + 31144743000*Mzv[3]^2 + 
     51326856000*Mzv[2]*Mzv[3]^2 - 10290714000*Mzv[3]^3 + 
     1405156032000*Mzv[5] + 346360770000*Mzv[2]*Mzv[5] + 
     121912862400*Mzv[2]^2*Mzv[5] - 596450295000*Mzv[3]*Mzv[5] - 
     1464003158625*Mzv[7] + 255226860000*Mzv[2]*Mzv[7] - 
     1212370449500*Mzv[9] + 10526569200*Mzv[5, 3])/567000, 
   (-84316874103000 + 40447419012000*Mzv[2] + 25115773428900*Mzv[2]^2 + 
     10880610374700*Mzv[2]^3 - 5320995722229*Mzv[2]^4 - 
     2273504506128*Mzv[2]^5 - 60593272047000*Mzv[3] + 
     15410379600000*Mzv[2]*Mzv[3] + 1603216969200*Mzv[2]^2*Mzv[3] - 
     4649478187200*Mzv[2]^3*Mzv[3] - 7475454063000*Mzv[3]^2 - 
     1756752228000*Mzv[2]*Mzv[3]^2 - 626832914400*Mzv[2]^2*Mzv[3]^2 + 
     1008094857000*Mzv[3]^3 - 85527032976000*Mzv[5] + 
     1133505450000*Mzv[2]*Mzv[5] - 12146488477200*Mzv[2]^2*Mzv[5] + 
     19135849194000*Mzv[3]*Mzv[5] - 3120398820000*Mzv[2]*Mzv[3]*Mzv[5] + 
     9177682610250*Mzv[5]^2 - 13897782793125*Mzv[7] - 
     26445598987500*Mzv[2]*Mzv[7] + 15371625307500*Mzv[3]*Mzv[7] + 
     122647239753500*Mzv[9] - 481774431600*Mzv[5, 3] + 
     40053736800*Mzv[2]*Mzv[5, 3] - 84646658250*Mzv[7, 3])/6237000, 
   (4073463024246000 - 2094583136184000*Mzv[2] - 1352282174119800*Mzv[2]^2 - 
     833582519015400*Mzv[2]^3 - 75131758081842*Mzv[2]^4 + 
     290463799508676*Mzv[2]^5 + 3172813305354000*Mzv[3] - 
     968286765600000*Mzv[2]*Mzv[3] - 388576637618400*Mzv[2]^2*Mzv[3] + 
     186039281366400*Mzv[2]^3*Mzv[3] + 73469207779968*Mzv[2]^4*Mzv[3] + 
     583221982266000*Mzv[3]^2 - 9155311704000*Mzv[2]*Mzv[3]^2 + 
     77921461648800*Mzv[2]^2*Mzv[3]^2 - 38841562452000*Mzv[3]^3 + 
     6316933392000*Mzv[2]*Mzv[3]^3 + 5167647239832000*Mzv[5] - 
     881571550860000*Mzv[2]*Mzv[5] + 493921281546000*Mzv[2]^2*Mzv[5] + 
     183498662239200*Mzv[2]^3*Mzv[5] + 234682745220000*Mzv[3]*Mzv[5] + 
     407224277460000*Mzv[2]*Mzv[3]*Mzv[5] - 121201361820000*Mzv[3]^2*Mzv[5] - 
     1168815667461750*Mzv[5]^2 + 4494385100724750*Mzv[7] + 
     1209125223652500*Mzv[2]*Mzv[7] + 396047616924960*Mzv[2]^2*Mzv[7] - 
     1964785164457500*Mzv[3]*Mzv[7] - 5217741856038250*Mzv[9] + 
     949319540477000*Mzv[2]*Mzv[9] - 4324609964384325*Mzv[11] + 
     12701621671200*Mzv[5, 3] - 5256454341600*Mzv[2]*Mzv[5, 3] + 
     1663869715200*Mzv[3]*Mzv[5, 3] + 12178003587750*Mzv[7, 3] + 
     2576214748800*Mzv[5, 3, 3])/87318000, 
   (-2164366050334488000 + 1176418514823552000*Mzv[2] + 
     764535623766314400*Mzv[2]^2 + 552950723956831200*Mzv[2]^3 + 
     240539066877989880*Mzv[2]^4 - 134447714483175288*Mzv[2]^5 - 
     60673463785331520*Mzv[2]^6 - 1783034964422712000*Mzv[3] + 
     606352258512000000*Mzv[2]*Mzv[3] + 324737287629955200*Mzv[2]^2*Mzv[3] + 
     29500279717708800*Mzv[2]^3*Mzv[3] - 104042370130642944*Mzv[2]^4*Mzv[3] - 
     389015838659448000*Mzv[3]^2 + 64145877475680000*Mzv[2]*Mzv[3]^2 - 
     33193867519612800*Mzv[2]^2*Mzv[3]^2 - 15208085663971200*Mzv[2]^3*
      Mzv[3]^2 - 8003523095568000*Mzv[3]^3 - 8984431231776000*Mzv[2]*
      Mzv[3]^3 + 1567043742264000*Mzv[3]^4 - 3123470294040096000*Mzv[5] + 
     829719522712080000*Mzv[2]*Mzv[5] + 69026244443956800*Mzv[2]^2*Mzv[5] - 
     259355816016897600*Mzv[2]^3*Mzv[5] - 812974607132688000*Mzv[3]*Mzv[5] - 
     201530358469440000*Mzv[2]*Mzv[3]*Mzv[5] - 70428369124713600*Mzv[2]^2*
      Mzv[3]*Mzv[5] + 169074841735800000*Mzv[3]^2*Mzv[5] + 
     538480327600215000*Mzv[5]^2 - 73651751303130000*Mzv[2]*Mzv[5]^2 - 
     3963453557055993000*Mzv[7] - 2087910614790000*Mzv[2]*Mzv[7] - 
     562879150078124880*Mzv[2]^2*Mzv[7] + 915780684650832000*Mzv[3]*Mzv[7] - 
     107475918650100000*Mzv[2]*Mzv[3]*Mzv[7] + 856076313328236000*Mzv[5]*
      Mzv[7] - 456187740817809000*Mzv[9] - 1376377913716806000*Mzv[2]*
      Mzv[9] + 667666495988492000*Mzv[3]*Mzv[9] + 6196124242718885475*
      Mzv[11] + 1943594596944000*Mzv[5, 3] + 2881724426380800*Mzv[2]*
      Mzv[5, 3] + 2728575779529600*Mzv[2]^2*Mzv[5, 3] - 
     2783706967641600*Mzv[3]*Mzv[5, 3] - 7681831264107000*Mzv[7, 3] + 
     10502376686802000*Mzv[2]*Mzv[7, 3] - 15297972461772000*Mzv[9, 3] - 
     3217313625926400*Mzv[5, 3, 3] - 3267736984512000*Mzv[6, 4, 1, 1])/
    13621608000}, -3, 10, 1], SeriesData[ep, 0, 
  {5, -65/2, (-3*(-45 + 16*Mzv[2]))/2, -45 + 156*Mzv[2] - 128*Mzv[3], 
   (-4*(405*Mzv[2] + 224*Mzv[2]^2 - 1040*Mzv[3]))/5, 
   (8*(135*Mzv[2] + 728*Mzv[2]^2 - 1080*Mzv[3] + 200*Mzv[2]*Mzv[3] - 
      1250*Mzv[5]))/5, (-8*(4536*Mzv[2]^2 + 2276*Mzv[2]^3 - 2160*Mzv[3] + 
      3900*Mzv[2]*Mzv[3] - 1560*Mzv[3]^2 - 24375*Mzv[5]))/15, 
   (4*(6048*Mzv[2]^2 + 29588*Mzv[2]^3 + 16200*Mzv[2]*Mzv[3] + 
      8736*Mzv[2]^2*Mzv[3] - 20280*Mzv[3]^2 - 101250*Mzv[5] + 
      15720*Mzv[2]*Mzv[5] - 100095*Mzv[7]))/15, 
   (-2*(21508200*Mzv[2]^3 + 11257256*Mzv[2]^4 + 3780000*Mzv[2]*Mzv[3] + 
      19874400*Mzv[2]^2*Mzv[3] - 14742000*Mzv[3]^2 + 
      2520000*Mzv[2]*Mzv[3]^2 - 23625000*Mzv[5] + 35763000*Mzv[2]*Mzv[5] - 
      33600000*Mzv[3]*Mzv[5] - 227716125*Mzv[7] - 915600*Mzv[5, 3]))/2625, 
   (2*(43016400*Mzv[2]^3 + 219516492*Mzv[2]^4 + 123832800*Mzv[2]^2*Mzv[3] + 
      62227200*Mzv[2]^3*Mzv[3] - 29484000*Mzv[3]^2 + 
      49140000*Mzv[2]*Mzv[3]^2 - 12936000*Mzv[3]^3 + 
      222831000*Mzv[2]*Mzv[5] + 121892400*Mzv[2]^2*Mzv[5] - 
      655200000*Mzv[3]*Mzv[5] - 1418846625*Mzv[7] + 201505500*Mzv[2]*Mzv[7] - 
      1391047000*Mzv[9] - 17854200*Mzv[5, 3]))/7875, 
   (-4*(17552876418*Mzv[2]^4 + 9526105464*Mzv[2]^5 + 
      3178375200*Mzv[2]^2*Mzv[3] + 15572356800*Mzv[2]^3*Mzv[3] + 
      3929310000*Mzv[2]*Mzv[3]^2 + 2091751200*Mzv[2]^2*Mzv[3]^2 - 
      3237234000*Mzv[3]^3 + 5719329000*Mzv[2]*Mzv[5] + 
      30503573100*Mzv[2]^2*Mzv[5] - 52390800000*Mzv[3]*Mzv[5] + 
      7994448000*Mzv[2]*Mzv[3]*Mzv[5] - 28299088125*Mzv[5]^2 - 
      36417063375*Mzv[7] + 50426751375*Mzv[2]*Mzv[7] - 
      51871743000*Mzv[3]*Mzv[7] - 348109511750*Mzv[9] - 
      1427649300*Mzv[5, 3] - 21344400*Mzv[2]*Mzv[5, 3] - 
      761866875*Mzv[7, 3]))/606375, 
   (46807670448*Mzv[2]^4 + 247678742064*Mzv[2]^5 + 129370348800*Mzv[2]^3*
      Mzv[3] + 67151352576*Mzv[2]^4*Mzv[3] + 10478160000*Mzv[2]*Mzv[3]^2 + 
     54385531200*Mzv[2]^2*Mzv[3]^2 - 26893944000*Mzv[3]^3 + 
     4398240000*Mzv[2]*Mzv[3]^3 + 253414299600*Mzv[2]^2*Mzv[5] + 
     125058225600*Mzv[2]^3*Mzv[5] - 139708800000*Mzv[3]*Mzv[5] + 
     207855648000*Mzv[2]*Mzv[3]*Mzv[5] - 91198800000*Mzv[3]^2*Mzv[5] - 
     735776291250*Mzv[5]^2 + 418929934500*Mzv[2]*Mzv[7] + 
     235324532520*Mzv[2]^2*Mzv[7] - 1348665318000*Mzv[3]*Mzv[7] - 
     2891986713000*Mzv[9] + 570803156000*Mzv[2]*Mzv[9] - 
     3167403572025*Mzv[11] - 3807064800*Mzv[5, 3] - 
     554954400*Mzv[2]*Mzv[5, 3] - 3384057600*Mzv[3]*Mzv[5, 3] - 
     19808538750*Mzv[7, 3] + 3810945600*Mzv[5, 3, 3])/606375, 
   (-40123956214368*Mzv[2]^5 - 22266890599872*Mzv[2]^6 - 
     6727258137600*Mzv[2]^3*Mzv[3] - 34045735756032*Mzv[2]^4*Mzv[3] - 
     8810456054400*Mzv[2]^2*Mzv[3]^2 - 4431793766400*Mzv[2]^3*Mzv[3]^2 + 
     1398485088000*Mzv[3]^3 - 2229907680000*Mzv[2]*Mzv[3]^3 + 
     437068632000*Mzv[3]^4 - 13177543579200*Mzv[2]^2*Mzv[5] - 
     63404520379200*Mzv[2]^3*Mzv[5] - 33672614976000*Mzv[2]*Mzv[3]*Mzv[5] - 
     18070526073600*Mzv[2]^2*Mzv[3]*Mzv[5] + 46237791600000*Mzv[3]^2*Mzv[5] + 
     119195759182500*Mzv[5]^2 - 16834271454000*Mzv[2]*Mzv[5]^2 - 
     21784356594000*Mzv[2]*Mzv[7] - 119309537987640*Mzv[2]^2*Mzv[7] + 
     218483781516000*Mzv[3]*Mzv[7] - 31512328848000*Mzv[2]*Mzv[3]*Mzv[7] + 
     227713934448000*Mzv[5]*Mzv[7] + 150383309076000*Mzv[9] - 
     289397200092000*Mzv[2]*Mzv[9] + 215028153340000*Mzv[3]*Mzv[9] + 
     1605873611016675*Mzv[11] + 89902612800*Mzv[2]*Mzv[5, 3] + 
     47826979200*Mzv[2]^2*Mzv[5, 3] + 1715717203200*Mzv[3]*Mzv[5, 3] + 
     3208983277500*Mzv[7, 3] + 21027006000*Mzv[2]*Mzv[7, 3] + 
     1812766956000*Mzv[9, 3] - 1932149419200*Mzv[5, 3, 3] - 
     2018016000*Mzv[6, 4, 1, 1])/47297250}, -3, 10, 1]}


==> anc/VVRR.ldrr <==
{{(2*(-1 + nu)*(-1 + 2*nu))/(3*(-2 + 3*nu)*(-1 + 3*nu)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-2*(-1 + 3*nu)*(648 - 2346*nu + 3147*nu^2 - 1871*nu^3 + 418*nu^4))/
   (15*(-2 + 3*nu)*(-7 + 5*nu)*(-6 + 5*nu)*(-4 + 5*nu)*(-3 + 5*nu)), 
  (12*(-3 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu))/(5*(-7 + 5*nu)*(-6 + 5*nu)*
    (-4 + 5*nu)*(-3 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, (3*(-3 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu))/
   (4*(-1 + 2*nu)*(-5 + 4*nu)*(-3 + 4*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (-12*(-3 + 2*nu)*(-1 + 2*nu)*(-5 + 3*nu)*
    (-1 + 3*nu))/(5*(-7 + 5*nu)*(-6 + 5*nu)*(-4 + 5*nu)*(-3 + 5*nu)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, (9*(-5 + 3*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu))/
   (5*(-7 + 5*nu)*(-6 + 5*nu)*(-4 + 5*nu)*(-3 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  (6*(-1 + nu)*(-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu))/
   (5*(-6 + 5*nu)*(-4 + 5*nu)*(-3 + 5*nu)*(-2 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
  (-3*(-1 + 2*nu)^2*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-188 + 429*nu - 313*nu^2 + 74*nu^3))/(5*(-2 + nu)*(-1 + nu)^2*
    (-4 + 3*nu)*(-7 + 4*nu)*(-5 + 4*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 0, 
  (3*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(588 - 1765*nu + 1963*nu^2 - 
     956*nu^3 + 172*nu^4))/(5*(-2 + nu)^2*(-1 + nu)^2*(-3 + 2*nu)*(-7 + 4*nu)*
    (-5 + 4*nu)*(-6 + 5*nu)), (-9*(-2 + nu)^2*(-1 + 2*nu)^2*(-7 + 3*nu)*
    (-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu))/(5*(-1 + nu)^2*(-7 + 4*nu)*
    (-5 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(279504 - 1439016*nu + 3224045*nu^2 - 
      4104368*nu^3 + 3246280*nu^4 - 1632972*nu^5 + 509997*nu^6 - 90376*nu^7 + 
      6954*nu^8))/(5*(-2 + nu)^2*(-1 + nu)^3*(-3 + 2*nu)*(-5 + 3*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 
  (-4*(-3 + 2*nu)^2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-47 + 103*nu - 75*nu^2 + 18*nu^3))/(5*(-2 + nu)*(-1 + nu)^3*(-5 + 3*nu)*
    (-4 + 3*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 0, 0, 0, 0, 
  (-3*(-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(19 - 28*nu + 10*nu^2))/
   (5*(-2 + nu)^2*(-1 + nu)^2*(-3 + 2*nu)*(-6 + 5*nu)), 0, 
  (-12*(-2 + nu)^2*(-3 + 2*nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu))/
   (5*(-1 + nu)^2*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  (3*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-540 + 2051*nu - 2491*nu^2 + 
     966*nu^3))/(20*(-1 + 2*nu)*(-5 + 4*nu)*(-3 + 4*nu)*(-6 + 5*nu)*
    (-4 + 5*nu)*(-3 + 5*nu)), 0, 0, (-3*(-3 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu))/
   (4*(-1 + 2*nu)*(-5 + 4*nu)*(-3 + 4*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(-2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(279504 - 1439016*nu + 
     3224045*nu^2 - 4104368*nu^3 + 3246280*nu^4 - 1632972*nu^5 + 
     509997*nu^6 - 90376*nu^7 + 6954*nu^8))/(5*(-2 + nu)^2*(-1 + nu)^3*
    (-3 + 2*nu)*(-5 + 3*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 
  (-8*(-3 + 2*nu)^2*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-47 + 103*nu - 75*nu^2 + 18*nu^3))/(5*(-2 + nu)*(-1 + nu)^3*(-5 + 3*nu)*
    (-4 + 3*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 
  ((-3 + 2*nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-179280 + 861300*nu - 1771376*nu^2 + 2021200*nu^3 - 1381519*nu^4 + 
     565493*nu^5 - 128313*nu^6 + 12447*nu^7))/(5*(-2 + nu)*(-1 + nu)^3*
    (-5 + 3*nu)*(-4 + 3*nu)*(-5 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), 0, 0, 0, ((-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (816480 - 4430256*nu + 10487378*nu^2 - 14146878*nu^3 + 11895023*nu^4 - 
     6384558*nu^5 + 2136551*nu^6 - 407616*nu^7 + 33948*nu^8))/
   (5*(-2 + nu)^2*(-1 + nu)^3*(-3 + 2*nu)*(-5 + 3*nu)*(-5 + 4*nu)*(-9 + 5*nu)*
    (-8 + 5*nu)*(-6 + 5*nu)), 0, 0, 
  -((-3 + 2*nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
     (-237600 + 1169472*nu - 2460344*nu^2 + 2866936*nu^3 - 1997869*nu^4 + 
      832451*nu^5 - 192003*nu^6 + 18909*nu^7))/(5*(-2 + nu)*(-1 + nu)^3*
    (-5 + 3*nu)*(-4 + 3*nu)*(-5 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), (-12*(-2 + nu)^2*(-3 + 2*nu)*(-1 + 2*nu)*(-2 + 3*nu)*
    (-1 + 3*nu))/(5*(-1 + nu)^2*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-4*(-3 + 2*nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-47 + 103*nu - 75*nu^2 + 18*nu^3))/(5*(-2 + nu)*(-1 + nu)^3*(-4 + 3*nu)*
    (-7 + 5*nu)*(-6 + 5*nu)), 0, 
  -((-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(29160 - 105014*nu + 156116*nu^2 - 
      122845*nu^3 + 54094*nu^4 - 12681*nu^5 + 1242*nu^6))/
   (5*(-2 + nu)*(-1 + nu)^3*(-5 + 3*nu)*(-5 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-6 + 5*nu)), 0, 0, ((-3 + 2*nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-179280 + 861300*nu - 1771376*nu^2 + 2021200*nu^3 - 1381519*nu^4 + 
     565493*nu^5 - 128313*nu^6 + 12447*nu^7))/(5*(-2 + nu)*(-1 + nu)^3*
    (-5 + 3*nu)*(-4 + 3*nu)*(-5 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), 0, (12*(-2 + nu)^2*(-3 + 2*nu)*(-1 + 2*nu)*(-2 + 3*nu)*
    (-1 + 3*nu))/(5*(-1 + nu)^2*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(-591840 + 2189061*nu - 
     3232872*nu^2 + 2382809*nu^3 - 876472*nu^4 + 128706*nu^5))/
   (30*(-1 + nu)^4*(-3 + 2*nu)^2*(-5 + 3*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 
  ((-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(34560 - 100359*nu + 108940*nu^2 - 
     52398*nu^3 + 9423*nu^4))/(5*(-1 + nu)^4*(-5 + 3*nu)*(-4 + 3*nu)*
    (-7 + 5*nu)*(-6 + 5*nu)), 
  -((-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(-3120 + 6785*nu - 4893*nu^2 + 
      1170*nu^3))/(4*(-1 + nu)^4*(-5 + 3*nu)*(-4 + 3*nu)*(-5 + 4*nu)), 0, 0, 
  0, ((-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(-155700 + 579570*nu - 
     860938*nu^2 + 637945*nu^3 - 235791*nu^4 + 34776*nu^5))/
   (5*(-1 + nu)^4*(-3 + 2*nu)^2*(-5 + 3*nu)*(-5 + 4*nu)*(-6 + 5*nu)), 0, 0, 
  ((-3 + 2*nu)*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (280 - 459*nu + 189*nu^2))/(2*(-1 + nu)^4*(-5 + 3*nu)*(-4 + 3*nu)*
    (-5 + 4*nu)), 0, 0, (-3*(-2 + nu)^2*(-1 + 2*nu)^2*(-2 + 3*nu)*
    (-1 + 3*nu))/((-1 + nu)^4*(-3 + 2*nu)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, (-3*(-1 + 2*nu)^2*(-4 + 3*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (300 - 425*nu + 149*nu^2))/(5*(-1 + nu)^2*(-3 + 2*nu)*(-5 + 4*nu)*
    (-3 + 4*nu)*(-8 + 5*nu)*(-6 + 5*nu)*(-4 + 5*nu)), 0, 0, 
  (-3*(-3 + 2*nu)*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-480 + 1096*nu - 831*nu^2 + 209*nu^3))/(5*(-1 + nu)^2*(-5 + 4*nu)*
    (-3 + 4*nu)*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)*(-4 + 5*nu)), 0, 0, 0, 
  (-27*(-2 + nu)*(-1 + 2*nu)^2*(-5 + 3*nu)^2*(-4 + 3*nu)^2*(-2 + 3*nu)*
    (-1 + 3*nu))/(10*(-1 + nu)^2*(-3 + 2*nu)*(-5 + 4*nu)*(-3 + 4*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)*(-4 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, -((-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
     (-1506000 + 7509100*nu - 16006371*nu^2 + 18907442*nu^3 - 13366561*nu^4 + 
      5655119*nu^5 - 1325755*nu^6 + 132852*nu^7))/
   (10*(-1 + nu)^3*(-3 + 2*nu)^2*(-5 + 3*nu)*(-5 + 4*nu)*(-8 + 5*nu)*
    (-6 + 5*nu)*(-7 + 6*nu)*(-5 + 6*nu)), 0, 0, 
  (-2*(-3 + 2*nu)*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (175200 - 778255*nu + 1435262*nu^2 - 1406332*nu^3 + 772030*nu^4 - 
     225097*nu^5 + 27228*nu^6))/(5*(-1 + nu)^3*(-5 + 3*nu)*(-4 + 3*nu)*
    (-5 + 4*nu)*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)*(-7 + 6*nu)*(-5 + 6*nu)), 
  0, 0, 0, -((-2 + nu)*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
     (174750 - 752690*nu + 1346751*nu^2 - 1281136*nu^3 + 683314*nu^4 - 
      193731*nu^5 + 22808*nu^6))/(10*(-1 + nu)^3*(-3 + 2*nu)^2*(-5 + 4*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)*(-7 + 6*nu)*(-5 + 6*nu)), 
  ((-2 + nu)^2*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu))/
   (4*(-1 + nu)^2*(-3 + 2*nu)^2*(-7 + 6*nu)*(-5 + 6*nu)), 0, 0, 0, 0, 0, 0, 
  0}, {((-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(40320 - 118152*nu + 
     129473*nu^2 - 62859*nu^3 + 11404*nu^4))/(15*(-1 + nu)^3*(-3 + 2*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)*(-4 + 5*nu)), 0, 0, 0, 0, 0, 
  (-24*(-1 + 2*nu)^2*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-9 + 7*nu))/
   (5*(-1 + nu)^3*(-3 + 2*nu)*(-6 + 5*nu)*(-4 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 
  0, (-18*(-2 + nu)^2*(-1 + 2*nu)^2*(-5 + 3*nu)*(-4 + 3*nu)*(-2 + 3*nu)*
    (-1 + 3*nu))/(5*(-1 + nu)^3*(-3 + 2*nu)*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)*(-4 + 5*nu)), 0, 0, 0, 0, 0, 0}, 
 {((-1 + 2*nu)^2*(-4 + 3*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (3976631820 - 22964194980*nu + 59142213630*nu^2 - 89541090135*nu^3 + 
     88322666597*nu^4 - 59345444402*nu^5 + 27521922108*nu^6 - 
     8702226843*nu^7 + 1796047041*nu^8 - 218551800*nu^9 + 11909844*nu^10))/
   (20*(-2 + nu)^3*(-1 + nu)^2*(-3 + 2*nu)^3*(-7 + 3*nu)*(-9 + 4*nu)^2*
    (-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 
  -((-1 + 2*nu)^2*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
     (-341649 + 918628*nu - 980215*nu^2 + 518790*nu^3 - 136182*nu^4 + 
      14184*nu^5))/(4*(-2 + nu)^2*(-1 + nu)^2*(-3 + 2*nu)*(-7 + 3*nu)*
    (-9 + 4*nu)*(-7 + 4*nu)^2*(-7 + 5*nu)), 0, 
  ((-1 + 2*nu)^2*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (1234479181320 - 7985663491365*nu + 23639241282390*nu^2 - 
     42338028713615*nu^3 + 51089761317020*nu^4 - 43754233176623*nu^5 + 
     27265976015238*nu^6 - 12455415357137*nu^7 + 4138977822288*nu^8 - 
     975611133868*nu^9 + 154815693744*nu^10 - 14847678112*nu^11 + 
     650743680*nu^12))/(80*(-2 + nu)^3*(-1 + nu)^2*(-3 + 2*nu)^3*(-7 + 3*nu)*
    (-5 + 3*nu)*(-9 + 4*nu)^2*(-7 + 4*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*
    (-8 + 5*nu)), (-9*(-2 + nu)*(-1 + 2*nu)^2*(-7 + 3*nu)*(-5 + 3*nu)*
    (-2 + 3*nu)*(-1 + 3*nu)*(-2211 + 3595*nu - 1934*nu^2 + 344*nu^3))/
   (8*(-1 + nu)^2*(-3 + 2*nu)^2*(-9 + 4*nu)*(-7 + 4*nu)^2*(-9 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)), 0, (-2*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-316980 + 1217010*nu - 1963135*nu^2 + 1738804*nu^3 - 919656*nu^4 + 
     292204*nu^5 - 51901*nu^6 + 3990*nu^7))/(5*(-2 + nu)^2*(-1 + nu)^2*
    (-7 + 3*nu)*(-5 + 3*nu)*(-9 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), 0, (3*(-2 + nu)*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-1692 + 2887*nu - 1614*nu^2 + 295*nu^3))/(2*(-1 + nu)^2*(-3 + 2*nu)*
    (-9 + 4*nu)*(-7 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  ((-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(-1378170 + 3740185*nu - 
     4040176*nu^2 + 2170671*nu^3 - 579902*nu^4 + 61616*nu^5))/
   (10*(-1 + nu)^2*(-3 + 2*nu)^3*(-9 + 4*nu)*(-11 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), (-2*(-2 + nu)*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (1176120 - 3839625*nu + 5203607*nu^2 - 3746314*nu^3 + 1510806*nu^4 - 
     323516*nu^5 + 28732*nu^6))/(5*(-1 + nu)^2*(-3 + 2*nu)^3*(-9 + 4*nu)*
    (-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  -((-2 + nu)*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
     (-37520091 + 139498119*nu - 221324823*nu^2 + 194224757*nu^3 - 
      101806502*nu^4 + 31872276*nu^5 - 5517912*nu^6 + 407520*nu^7))/
   (8*(-1 + nu)^2*(-3 + 2*nu)^3*(-7 + 3*nu)*(-9 + 4*nu)^2*(-7 + 4*nu)^2*
    (-8 + 5*nu)*(-7 + 5*nu)), (27*(-2 + nu)^2*(-1 + 2*nu)^2*(-7 + 3*nu)^2*
    (-5 + 3*nu)^2*(-2 + 3*nu)*(-1 + 3*nu))/(20*(-1 + nu)^2*(-3 + 2*nu)^2*
    (-9 + 4*nu)*(-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), 0, 0, 0, 0, 0}, 
 {(3*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(-116094720 + 846514144*nu - 
     2805010544*nu^2 + 5576425494*nu^3 - 7391329827*nu^4 + 6859415541*nu^5 - 
     4548644418*nu^6 + 2155558464*nu^7 - 715471203*nu^8 + 158426289*nu^9 - 
     21063784*nu^10 + 1273988*nu^11))/(4*(-2 + nu)^3*(-1 + nu)^3*
    (-3 + 2*nu)^2*(-7 + 4*nu)^2*(-5 + 4*nu)^2*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), 0, 0, 0, 0, 0, (-3*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (160366080 - 1032513536*nu + 2990342584*nu^2 - 5131536998*nu^3 + 
     5779638495*nu^4 - 4465406024*nu^5 + 2397292486*nu^6 - 883231910*nu^7 + 
     213758951*nu^8 - 30691564*nu^9 + 1985468*nu^10))/
   (16*(-2 + nu)^3*(-1 + nu)^3*(-3 + 2*nu)^2*(-7 + 4*nu)^2*(-5 + 4*nu)^2*
    (-8 + 5*nu)*(-6 + 5*nu)), 0, 0, (-6*(-3 + 2*nu)*(-1 + 2*nu)^2*(-2 + 3*nu)*
    (-1 + 3*nu)*(-45248 + 216280*nu - 442854*nu^2 + 503757*nu^3 - 
     343955*nu^4 + 141015*nu^5 - 32153*nu^6 + 3146*nu^7))/
   ((-2 + nu)^2*(-1 + nu)^3*(-4 + 3*nu)*(-7 + 4*nu)*(-5 + 4*nu)^2*(-8 + 5*nu)*
    (-7 + 5*nu)*(-6 + 5*nu)), 0, 0, 0, 
  (3*(-1 + 2*nu)^2*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (36288 - 143086*nu + 234331*nu^2 - 204041*nu^3 + 99643*nu^4 - 
     25881*nu^5 + 2794*nu^6))/(2*(-1 + nu)^3*(-3 + 2*nu)^2*(-7 + 4*nu)*
    (-5 + 4*nu)^2*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 0, 
  (-9*(-2 + nu)*(-1 + 2*nu)^2*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (109648 - 413326*nu + 643431*nu^2 - 529193*nu^3 + 242367*nu^4 - 
     58561*nu^5 + 5826*nu^6))/(8*(-1 + nu)^3*(-3 + 2*nu)^2*(-7 + 4*nu)^2*
    (-5 + 4*nu)^2*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 0, 
  (-9*(-2 + nu)*(-1 + 2*nu)^2*(-7 + 3*nu)*(-5 + 3*nu)*(-2 + 3*nu)*
    (-1 + 3*nu))/(8*(-1 + nu)^2*(-3 + 2*nu)*(-7 + 4*nu)^2*(-5 + 4*nu)^2), 0, 
  0, 0, 0}, {(3*(-1 + 2*nu)^2*(-4 + 3*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (1704831030 - 9849360105*nu + 25516029620*nu^2 - 39038489595*nu^3 + 
     39066513058*nu^4 - 26721317983*nu^5 + 12652489316*nu^6 - 
     4095315369*nu^7 + 867231616*nu^8 - 108497044*nu^9 + 6089744*nu^10))/
   (20*(-2 + nu)^3*(-1 + nu)^2*(-3 + 2*nu)^3*(-5 + 3*nu)*(-9 + 4*nu)*
    (-7 + 4*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (3*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(1266165 - 4282790*nu + 
     6001895*nu^2 - 4460510*nu^3 + 1854116*nu^4 - 408716*nu^5 + 37328*nu^6))/
   (5*(-2 + nu)^2*(-1 + nu)^2*(-3 + 2*nu)*(-5 + 3*nu)*(-9 + 4*nu)*(-7 + 4*nu)*
    (-11 + 5*nu)*(-7 + 5*nu)), (-3*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-11415 - 105415*nu + 324325*nu^2 - 355673*nu^3 + 189374*nu^4 - 
     49700*nu^5 + 5168*nu^6))/(5*(-2 + nu)^2*(-1 + nu)^2*(-5 + 3*nu)*
    (-9 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 
  -((-1 + 2*nu)^2*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
     (4442137200 - 26734598190*nu + 71632364581*nu^2 - 112650382279*nu^3 + 
      115240907206*nu^4 - 80176799832*nu^5 + 38433733873*nu^6 - 
      12536995383*nu^7 + 2663457188*nu^8 - 332757276*nu^9 + 18561392*nu^10))/
   (80*(-2 + nu)^3*(-1 + nu)^2*(-3 + 2*nu)^3*(-5 + 3*nu)*(-9 + 4*nu)*
    (-7 + 4*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)), 0, 
  (3*(-2 + nu)*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-2211 + 3595*nu - 1934*nu^2 + 344*nu^3))/((-1 + nu)^2*(-3 + 2*nu)*
    (-9 + 4*nu)*(-7 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (2*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(560400 - 2047895*nu + 
     3089080*nu^2 - 2464034*nu^3 + 1096922*nu^4 - 258535*nu^5 + 25214*nu^6))/
   (5*(-2 + nu)^2*(-1 + nu)^2*(-5 + 3*nu)*(-7 + 4*nu)*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (3*(-2 + nu)*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-2211 + 3595*nu - 1934*nu^2 + 344*nu^3))/((-1 + nu)^2*(-3 + 2*nu)*
    (-9 + 4*nu)*(-7 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  (3*(-2 + nu)^2*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-610065 + 1629210*nu - 1731865*nu^2 + 915852*nu^3 - 240912*nu^4 + 
     25216*nu^5))/(5*(-1 + nu)^2*(-3 + 2*nu)^3*(-9 + 4*nu)*(-7 + 4*nu)*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  -((-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(15244155 - 50663603*nu + 
      69863978*nu^2 - 51162031*nu^3 + 20982995*nu^4 - 4569374*nu^5 + 
      412744*nu^6))/(10*(-1 + nu)^2*(-3 + 2*nu)^3*(-9 + 4*nu)*(-7 + 4*nu)*
    (-11 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  ((-2 + nu)*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (5273235 - 17370846*nu + 23756000*nu^2 - 17263228*nu^3 + 7030251*nu^4 - 
     1521176*nu^5 + 136624*nu^6))/(5*(-1 + nu)^2*(-3 + 2*nu)^3*(-9 + 4*nu)*
    (-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (3*(-2 + nu)*(-1 + 2*nu)^2*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (124490 - 280321*nu + 235442*nu^2 - 87397*nu^3 + 12094*nu^4))/
   (8*(-1 + nu)^2*(-3 + 2*nu)^3*(-7 + 4*nu)^2*(-11 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), 0, (-9*(-2 + nu)*(-1 + 2*nu)^2*(-7 + 3*nu)*(-5 + 3*nu)*
    (-2 + 3*nu)*(-1 + 3*nu)*(-9078 + 14639*nu - 7820*nu^2 + 1383*nu^3))/
   (40*(-1 + nu)^2*(-3 + 2*nu)^2*(-7 + 4*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)), (9*(-2 + nu)^2*(-1 + 2*nu)^2*(-7 + 3*nu)*
    (-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu))/(5*(-1 + nu)^2*(-3 + 2*nu)^2*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0}, 
 {(-3*(-1 + 2*nu)^2*(-4 + 3*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-106857720 + 532528500*nu - 1179418182*nu^2 + 1523566953*nu^3 - 
     1265012015*nu^4 + 700044845*nu^5 - 258173335*nu^6 + 61179422*nu^7 - 
     8451844*nu^8 + 518544*nu^9))/(5*(-2 + nu)^3*(-1 + nu)^2*(-3 + 2*nu)^3*
    (-5 + 3*nu)*(-9 + 4*nu)*(-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), (-3*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (325230 - 923245*nu + 1073528*nu^2 - 652171*nu^3 + 217190*nu^4 - 
     37292*nu^5 + 2544*nu^6))/(5*(-2 + nu)^2*(-1 + nu)^2*(-3 + 2*nu)*
    (-5 + 3*nu)*(-9 + 4*nu)*(-7 + 4*nu)*(-11 + 5*nu)*(-7 + 5*nu)), 
  (3*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(-4448745 + 17709105*nu - 
     30084647*nu^2 + 28277207*nu^3 - 15882800*nu^4 + 5331308*nu^5 - 
     990236*nu^6 + 78512*nu^7))/(5*(-2 + nu)^2*(-1 + nu)^2*(-3 + 2*nu)*
    (-5 + 3*nu)*(-9 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), 0, (3*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (121 - 140*nu + 37*nu^2 + 2*nu^3))/(2*(-2 + nu)^2*(-1 + nu)^2*
    (-3 + 2*nu)^2*(-7 + 5*nu)), (-6*(-1 + 2*nu)^2*(-5 + 3*nu)*(-2 + 3*nu)*
    (-1 + 3*nu)*(-7 + 4*nu))/((-2 + nu)^2*(-1 + nu)^2*(-3 + 2*nu)^2*
    (-7 + 5*nu)), ((-1 + 2*nu)^2*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-2162231280 + 11559579885*nu - 27313052056*nu^2 + 37450342064*nu^3 - 
     32849769090*nu^4 + 19120661859*nu^5 - 7386768462*nu^6 + 
     1826677024*nu^7 - 262410664*nu^8 + 16686176*nu^9))/
   (10*(-2 + nu)^3*(-1 + nu)^2*(-3 + 2*nu)^3*(-5 + 3*nu)*(-9 + 4*nu)*
    (-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)), 0, 
  (3*(-2 + nu)*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-2211 + 3595*nu - 1934*nu^2 + 344*nu^3))/((-1 + nu)^2*(-3 + 2*nu)*
    (-9 + 4*nu)*(-7 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (-4*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(1560915 - 5112165*nu + 
     6967285*nu^2 - 5055740*nu^3 + 2059264*nu^4 - 446219*nu^5 + 40172*nu^6))/
   (5*(-2 + nu)^2*(-1 + nu)^2*(-5 + 3*nu)*(-9 + 4*nu)*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  (-6*(-2 + nu)*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(-17 + 11*nu))/
   ((-1 + nu)^2*(-3 + 2*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (3*(-2 + nu)^2*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-1270575 + 3360654*nu - 3540743*nu^2 + 1857260*nu^3 - 484976*nu^4 + 
     50432*nu^5))/(5*(-1 + nu)^2*(-3 + 2*nu)^3*(-9 + 4*nu)*(-7 + 4*nu)*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  -((-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(-361215 + 1050404*nu - 
      1205771*nu^2 + 683656*nu^3 - 191618*nu^4 + 21256*nu^5))/
   (10*(-1 + nu)^2*(-3 + 2*nu)^3*(-9 + 4*nu)*(-11 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), ((-2 + nu)*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (5273235 - 17370846*nu + 23756000*nu^2 - 17263228*nu^3 + 7030251*nu^4 - 
     1521176*nu^5 + 136624*nu^6))/(5*(-1 + nu)^2*(-3 + 2*nu)^3*(-9 + 4*nu)*
    (-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (3*(-2 + nu)*(-1 + 2*nu)^2*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-17 + 10*nu))/((-1 + nu)^2*(-3 + 2*nu)^3*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 
  0, (9*(-2 + nu)^2*(-1 + 2*nu)^2*(-7 + 3*nu)*(-5 + 3*nu)*(-2 + 3*nu)*
    (-1 + 3*nu))/(5*(-1 + nu)^2*(-3 + 2*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)), 0, 0}, 
 {((-1 + 2*nu)^2*(-4 + 3*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-640280340 + 3276633765*nu - 7442738705*nu^2 + 9847649564*nu^3 - 
     8363191194*nu^4 + 4727058933*nu^5 - 1778009385*nu^6 + 429091998*nu^7 - 
     60281688*nu^8 + 3755628*nu^9))/(5*(-2 + nu)^4*(-1 + nu)^2*(-3 + 2*nu)^3*
    (-7 + 3*nu)*(-5 + 3*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), (3*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-225410 + 649565*nu - 747375*nu^2 + 429001*nu^3 - 122795*nu^4 + 
     14014*nu^5))/(5*(-2 + nu)^3*(-1 + nu)^2*(-3 + 2*nu)*(-5 + 3*nu)*
    (-11 + 5*nu)*(-7 + 5*nu)), (-6*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-4939335 + 20430310*nu - 36145560*nu^2 + 35454434*nu^3 - 20820635*nu^4 + 
     7319198*nu^5 - 1425878*nu^6 + 118730*nu^7))/(5*(-2 + nu)^3*(-1 + nu)^2*
    (-3 + 2*nu)*(-5 + 3*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), 0, ((-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (-206127 + 596006*nu - 687066*nu^2 + 394536*nu^3 - 112791*nu^4 + 
     12834*nu^5))/(2*(-2 + nu)^3*(-1 + nu)^2*(-3 + 2*nu)^2*(-7 + 3*nu)*
    (-7 + 5*nu)), (6*(-1 + 2*nu)^2*(-5 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (-193 + 387*nu - 256*nu^2 + 56*nu^3))/((-2 + nu)^3*(-1 + nu)^2*
    (-3 + 2*nu)^2*(-7 + 5*nu)), 
  -((-1 + 2*nu)^2*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
     (-4049735760 + 21155501895*nu - 48989362600*nu^2 + 65999979119*nu^3 - 
      57006683092*nu^4 + 32735367105*nu^5 - 12496549344*nu^6 + 
      3057871365*nu^7 - 435184404*nu^8 + 27442116*nu^9))/
   (10*(-2 + nu)^4*(-1 + nu)^2*(-3 + 2*nu)^3*(-7 + 3*nu)*(-5 + 3*nu)*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)), 0, 0, 
  (-4*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*(-5518065 + 22275845*nu - 
     38321560*nu^2 + 36428078*nu^3 - 20669535*nu^4 + 7001655*nu^5 - 
     1311240*nu^6 + 104742*nu^7))/(5*(-2 + nu)^3*(-1 + nu)^2*(-7 + 3*nu)*
    (-5 + 3*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 
  (-24*(-2 + nu)*(-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (7410 - 15910*nu + 12756*nu^2 - 4525*nu^3 + 599*nu^4))/
   (5*(-1 + nu)^2*(-3 + 2*nu)^3*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), (-9*(-1 + 2*nu)^2*(-5 + 3*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (29 - 34*nu + 10*nu^2))/((-2 + nu)*(-1 + nu)^2*(-3 + 2*nu)^3*(-8 + 5*nu)*
    (-7 + 5*nu)), 0, ((-1 + 2*nu)^2*(-2 + 3*nu)*(-1 + 3*nu)*
    (2637 - 6895*nu + 6573*nu^2 - 2721*nu^3 + 414*nu^4))/
   ((-1 + nu)^2*(-3 + 2*nu)^3*(-7 + 3*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 
  0, (-27*(-1 + 2*nu)^2*(-7 + 3*nu)^2*(-5 + 3*nu)^2*(-2 + 3*nu)*(-1 + 3*nu))/
   (5*(-1 + nu)^2*(-3 + 2*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), 0}, {0, 0, (-6*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*
    (19 - 28*nu + 10*nu^2))/((-2 + nu)^2*(-1 + nu)^2*(-5 + 4*nu)), 
  (3*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(588 - 1765*nu + 1963*nu^2 - 
     956*nu^3 + 172*nu^4))/(4*(-2 + nu)^2*(-1 + nu)^2*(-3 + 2*nu)*(-7 + 4*nu)*
    (-5 + 4*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*(-2 + nu)*(-1 + 2*nu)*(-2 + 3*nu)*(-1 + 3*nu))/
   (2*(-1 + nu)^2*(-7 + 4*nu)*(-5 + 4*nu))}}


==> anc/VVRR.st <==
{{{-((2^(-3 + 2*nu)*3^(7/2 - 3*nu)*Cot[((-5 + 2*nu)*Pi)/2]*Gamma[-1 + nu]*
      Gamma[-1/2 + nu])/(Sqrt[Pi]*Gamma[-2/3 + nu]*Gamma[-1/3 + nu])), {}}}, 
 {{(2^(-4 + 4*nu - 2*(-1 - k15 + nu))*3^(3/2 + 3*nu - 6*(-1 - k15 + nu))*
     5^(-5*nu + 5*(-1 - k15 + nu))*(648 - 2346*(-1 - k15 + nu) + 
      3147*(-1 - k15 + nu)^2 - 1871*(-1 - k15 + nu)^3 + 
      418*(-1 - k15 + nu)^4)*(1 + (Sqrt[5/8 - Sqrt[5]/8]*
        Cot[((-28/5 + 2*nu)*Pi)/2])/5 - (Sqrt[(5 + Sqrt[5])/2]*
        Cot[((-26/5 + 2*nu)*Pi)/2])/10 + 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*nu)*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*nu)*Pi)/2])/5)*
     Cot[((-5 + 2*(-1 - k15 + nu))*Pi)/2]*Gamma[-3/2 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/3 + nu]*Gamma[-12/5 - k15 + nu]*Gamma[-11/5 - k15 + nu]*
     Gamma[-2 - k15 + nu]*Gamma[-9/5 - k15 + nu]*Gamma[-8/5 - k15 + nu]*
     Gamma[-3/2 - k15 + nu])/((3 - 2*(-1 - k15 + nu))^2*
     (-2 + 3*(-1 - k15 + nu))^2*Sqrt[Pi]*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(-1 - k15 + nu))*Pi)/2])/5 - 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(-1 - k15 + nu))*Pi)/2])/10 + 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(-1 - k15 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(-1 - k15 + nu))*Pi)/2])/5)*
     Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-4/5 + nu]*Gamma[-3/5 + nu]*
     Gamma[-5/2 - k15 + nu]^2*Gamma[-5/3 - k15 + nu]^2*
     Gamma[-4/3 - k15 + nu]^2), {-k15}}, 
  {(2^(-7 + 4*nu)*3^(-7/2 + 3*nu)*5^(15/2 - 5*nu)*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*nu)*Pi)/2])/5 - 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*nu)*Pi)/2])/10 + 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*nu)*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*nu)*Pi)/2])/5)*
     Gamma[-3/2 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/3 + nu])/
    (Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-4/5 + nu]*Gamma[-3/5 + nu]), 
   {}}}, {{(2^(15/2 - 6*nu)*3^(-7/2 + 3*nu)*Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/3 + nu])/(Gamma[-5/4 + nu]*Gamma[-3/4 + nu]*Gamma[-1/2 + nu]), 
   {}}}, {{1, {}}}, 
 {{(3^(-9/2 + 3*nu)*5^(15/2 - 5*nu)*16^(-2 + nu)*
     (1 + Cot[((-5 + 2*nu)*Pi)/2]^2)*Csc[nu*Pi]*Gamma[-5/3 + nu]*
     Gamma[-3/2 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Sin[(-4 + 2*nu)*Pi])/
    (Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-4/5 + nu]*Gamma[-3/5 + nu]), 
   {}}}, {{(5^(15/2 - 5*nu)*27^(-3 + 2*nu)*Gamma[-5/3 + nu]*Gamma[-4/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/3 + nu])/(Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*
     Gamma[-4/5 + nu]*Gamma[-3/5 + nu]), {}}}, 
 {{-((2^(-3 + 2*nu)*3^(-9/2 + 3*nu)*5^(13/2 - 5*nu)*Cot[((-5 + 2*nu)*Pi)/2]*
      Gamma[-4/3 + nu]*Gamma[-1 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu])/
     (Sqrt[Pi]*Gamma[-6/5 + nu]*Gamma[-4/5 + nu]*Gamma[-3/5 + nu]*
      Gamma[-2/5 + nu])), {}}}, 
 {{(2^(-8 - 4*(1 + k16) + 2*nu + 2*(-1 - k16 + nu))*
     3^(-11/2 + 6*nu - 3*(-1 - k16 + nu))*5^(15/2 - 5*nu)*
     (-9 + 5*(-1 - k16 + nu))*(-8 + 5*(-1 - k16 + nu))*
     (-188 + 429*(-1 - k16 + nu) - 313*(-1 - k16 + nu)^2 + 
      74*(-1 - k16 + nu)^3)*(1 - (3*Cot[((-11/2 + 2*nu)*Pi)/2])/
       (2*(1 + Sqrt[3])) - (3*Sqrt[3]*Cot[((-5 + 2*nu)*Pi)/2])/8 + 
      (3*Cot[((-5 + 2*nu)*Pi)/2]^2)/8 + (2*Cot[((-14/3 + 2*nu)*Pi)/2])/
       Sqrt[3] + (3*Cot[((-9/2 + 2*nu)*Pi)/2])/(2*(1 - Sqrt[3])) + 
      (11*Cot[((-4 + 2*nu)*Pi)/2])/(2*Sqrt[3]) + 
      (5*Cot[((-4 + 2*nu)*Pi)/2]^2)/8 + (5*Sqrt[3]*Cot[((-4 + 2*nu)*Pi)/2]^3)/
       8)*(1 + Cot[((-5 + 2*(-1 - k16 + nu))*Pi)/2]^2)*
     Csc[(-1 - k16 + nu)*Pi]*Gamma[4 + k16 - nu]^2*Gamma[13/3 + k16 - nu]*
     Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-14/5 - k16 + nu]*Gamma[-11/4 - k16 + nu]*Gamma[-13/5 - k16 + nu]*
     Gamma[-5/2 - k16 + nu]*Gamma[-9/4 - k16 + nu]*Gamma[-2 - k16 + nu]^2*
     Sin[(-4 + 2*(-1 - k16 + nu))*Pi])/((-3 - k16 + nu)^3*
     (-7 + 3*(-1 - k16 + nu))*(-4 + 3*(-1 - k16 + nu))*
     (1 - (3*Cot[((-11/2 + 2*(-1 - k16 + nu))*Pi)/2])/(2*(1 + Sqrt[3])) - 
      (3*Sqrt[3]*Cot[((-5 + 2*(-1 - k16 + nu))*Pi)/2])/8 + 
      (3*Cot[((-5 + 2*(-1 - k16 + nu))*Pi)/2]^2)/8 + 
      (2*Cot[((-14/3 + 2*(-1 - k16 + nu))*Pi)/2])/Sqrt[3] + 
      (3*Cot[((-9/2 + 2*(-1 - k16 + nu))*Pi)/2])/(2*(1 - Sqrt[3])) + 
      (11*Cot[((-4 + 2*(-1 - k16 + nu))*Pi)/2])/(2*Sqrt[3]) + 
      (5*Cot[((-4 + 2*(-1 - k16 + nu))*Pi)/2]^2)/8 + 
      (5*Sqrt[3]*Cot[((-4 + 2*(-1 - k16 + nu))*Pi)/2]^3)/8)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
     Gamma[-7/5 + nu]*Gamma[-5/4 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-9/5 - k16 + nu]*Gamma[-5/3 - k16 + nu]*Gamma[-8/5 - k16 + nu]*
     Gamma[-3/2 - k16 + nu]), {-k16}}, 
  {-((2^(-3 - 2*nu + 4*(k17 + nu))*3^(-11/2 + 6*nu - 3*(k17 + nu))*
      5^(13/2 - 5*nu)*(-9 + 5*(k17 + nu))*(-8 + 5*(k17 + nu))*
      (-7 + 5*(k17 + nu))*(588 - 1765*(k17 + nu) + 1963*(k17 + nu)^2 - 
       956*(k17 + nu)^3 + 172*(k17 + nu)^4)*
      (1 - (3*Cot[((-11/2 + 2*nu)*Pi)/2])/(2*(1 + Sqrt[3])) - 
       (3*Sqrt[3]*Cot[((-5 + 2*nu)*Pi)/2])/8 + (3*Cot[((-5 + 2*nu)*Pi)/2]^2)/
        8 + (2*Cot[((-14/3 + 2*nu)*Pi)/2])/Sqrt[3] + 
       (3*Cot[((-9/2 + 2*nu)*Pi)/2])/(2*(1 - Sqrt[3])) + 
       (11*Cot[((-4 + 2*nu)*Pi)/2])/(2*Sqrt[3]) + 
       (5*Cot[((-4 + 2*nu)*Pi)/2]^2)/8 + 
       (5*Sqrt[3]*Cot[((-4 + 2*nu)*Pi)/2]^3)/8)*
      Cot[((-5 + 2*(k17 + nu))*Pi)/2]*Gamma[3 - k17 - nu]^2*
      Gamma[10/3 - k17 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-9/5 + k17 + nu]*
      Gamma[-7/4 + k17 + nu]*Gamma[-8/5 + k17 + nu]*Gamma[-7/5 + k17 + nu]*
      Gamma[-4/3 + k17 + nu]*Gamma[-5/4 + k17 + nu]*Gamma[-1 + k17 + nu]^3)/
     ((-2 + k17 + nu)^4*(-3 + 2*(k17 + nu))*(-7 + 3*(k17 + nu))*
      (-5 + 3*(k17 + nu))*Sqrt[Pi]*
      (1 - (3*Cot[((-11/2 + 2*(k17 + nu))*Pi)/2])/(2*(1 + Sqrt[3])) - 
       (3*Sqrt[3]*Cot[((-5 + 2*(k17 + nu))*Pi)/2])/8 + 
       (3*Cot[((-5 + 2*(k17 + nu))*Pi)/2]^2)/8 + 
       (2*Cot[((-14/3 + 2*(k17 + nu))*Pi)/2])/Sqrt[3] + 
       (3*Cot[((-9/2 + 2*(k17 + nu))*Pi)/2])/(2*(1 - Sqrt[3])) + 
       (11*Cot[((-4 + 2*(k17 + nu))*Pi)/2])/(2*Sqrt[3]) + 
       (5*Cot[((-4 + 2*(k17 + nu))*Pi)/2]^2)/8 + 
       (5*Sqrt[3]*Cot[((-4 + 2*(k17 + nu))*Pi)/2]^3)/8)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*
      Gamma[-7/5 + nu]*Gamma[-5/4 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-5/3 + k17 + nu]*Gamma[-4/5 + k17 + nu]*Gamma[-3/5 + k17 + nu]*
      Gamma[-1/2 + k17 + nu]*Gamma[-2/5 + k17 + nu]*Gamma[-1/3 + k17 + nu])), 
   {k17}}, {(2^(19/2 - 2*nu)*5^(19/2 - 5*nu)*27^(-4 + 2*nu)*Pi^4*
     (1 - (3*Cot[((-11/2 + 2*nu)*Pi)/2])/(2*(1 + Sqrt[3])) - 
      (3*Sqrt[3]*Cot[((-5 + 2*nu)*Pi)/2])/8 + (3*Cot[((-5 + 2*nu)*Pi)/2]^2)/
       8 + (2*Cot[((-14/3 + 2*nu)*Pi)/2])/Sqrt[3] + 
      (3*Cot[((-9/2 + 2*nu)*Pi)/2])/(2*(1 - Sqrt[3])) + 
      (11*Cot[((-4 + 2*nu)*Pi)/2])/(2*Sqrt[3]) + 
      (5*Cot[((-4 + 2*nu)*Pi)/2]^2)/8 + (5*Sqrt[3]*Cot[((-4 + 2*nu)*Pi)/2]^3)/
       8)*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*
     Gamma[-1/3 + nu])/(Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-5/4 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^2), {}}}, 
 {{-((2^(-5 + 4*nu - 2*(-1 - k18 + nu))*3^(5/2 + 3*nu - 6*(-1 - k18 + nu))*
      5^(-5*nu + 5*(-1 - k18 + nu))*(279504 - 1439016*(-1 - k18 + nu) + 
       3224045*(-1 - k18 + nu)^2 - 4104368*(-1 - k18 + nu)^3 + 
       3246280*(-1 - k18 + nu)^4 - 1632972*(-1 - k18 + nu)^5 + 
       509997*(-1 - k18 + nu)^6 - 90376*(-1 - k18 + nu)^7 + 
       6954*(-1 - k18 + nu)^8)*((2734375*Sqrt[5/3]*Pi^3)/6912 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*Cot[((-28/5 + 2*nu)*Pi)/2])/
        3456 - (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-26/5 + 2*nu)*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*nu)*Pi)/2]^2)/13824 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*Cot[((-24/5 + 2*nu)*Pi)/2])/
        (1728*(1 + Sqrt[5])) - (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-22/5 + 2*nu)*Pi)/2])/3456 + 
       (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^2)/13824)*
      Cot[((-5 + 2*(-1 - k18 + nu))*Pi)/2]*Csc[nu*Pi]*Gamma[4 + k18 - nu]^2*
      Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
      Gamma[-14/5 - k18 + nu]*Gamma[-13/5 - k18 + nu]*Gamma[-12/5 - k18 + nu]*
      Gamma[-11/5 - k18 + nu]*Gamma[-2 - k18 + nu]^3*Sin[(-1 - k18 + nu)*Pi])/
     ((-3 - k18 + nu)^4*(-2 - k18 + nu)*(-3 + 2*(-1 - k18 + nu))^2*
      (-5 + 3*(-1 - k18 + nu))*Sqrt[Pi]*((2734375*Sqrt[5/3]*Pi^3)/6912 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-28/5 + 2*(-1 - k18 + nu))*Pi)/2])/3456 - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-26/5 + 2*(-1 - k18 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 - k18 + nu))*Pi)/2]^2)/
        13824 + (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-24/5 + 2*(-1 - k18 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-22/5 + 2*(-1 - k18 + nu))*Pi)/2])/3456 + 
       (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k18 + nu))*Pi)/2]^2)/13824)*
      Gamma[3 - nu]^2*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
      Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*Gamma[-5/2 - k18 + nu]*
      Gamma[-5/3 - k18 + nu]^2*Gamma[-4/3 - k18 + nu]^2)), {-k18}}, 
  {(2^(-4 + 4*nu - 2*(-2 - k20 + nu))*3^(1/2 + 3*nu - 6*(-2 - k20 + nu))*
     5^(-5*nu + 5*(-2 - k20 + nu))*(3 - 2*(-1 - k19 + nu))^2*
     (-9 + 5*(-1 - k19 + nu))*(-8 + 5*(-1 - k19 + nu))*
     (-47 + 103*(-1 - k19 + nu) - 75*(-1 - k19 + nu)^2 + 
      18*(-1 - k19 + nu)^3)*(648 - 2346*(-2 - k20 + nu) + 
      3147*(-2 - k20 + nu)^2 - 1871*(-2 - k20 + nu)^3 + 
      418*(-2 - k20 + nu)^4)*((2734375*Sqrt[5/3]*Pi^3)/6912 + 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*Cot[((-28/5 + 2*nu)*Pi)/2])/
       3456 - (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-26/5 + 2*nu)*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*nu)*Pi)/2]^2)/13824 + 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*Cot[((-24/5 + 2*nu)*Pi)/2])/
       (1728*(1 + Sqrt[5])) - (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-22/5 + 2*nu)*Pi)/2])/3456 + 
      (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^2)/13824)*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(-1 - k19 + nu))*Pi)/2])/5 - 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(-1 - k19 + nu))*Pi)/2])/10 + 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(-1 - k19 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(-1 - k19 + nu))*Pi)/2])/5)*
     Cot[((-5 + 2*(-2 - k20 + nu))*Pi)/2]*Csc[nu*Pi]*Gamma[4 + k19 - nu]^2*
     Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-14/5 - k19 + nu]*Gamma[-13/5 - k19 + nu]*Gamma[-5/2 - k19 + nu]*
     Gamma[-2 - k19 + nu]^2*Gamma[-17/5 - k20 + nu]*Gamma[-16/5 - k20 + nu]*
     Gamma[-3 - k20 + nu]*Gamma[-14/5 - k20 + nu]*Gamma[-13/5 - k20 + nu]*
     Gamma[-5/2 - k20 + nu]*Sin[(-1 - k19 + nu)*Pi])/
    ((-3 - k19 + nu)^3*(-2 - k19 + nu)*(-3 + 2*(-1 - k19 + nu))*
     (-5 + 3*(-1 - k19 + nu))*(-4 + 3*(-1 - k19 + nu))*
     (3 - 2*(-2 - k20 + nu))^2*(-2 + 3*(-2 - k20 + nu))^2*Sqrt[Pi]*
     ((2734375*Sqrt[5/3]*Pi^3)/6912 + (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*
        Pi^3*Cot[((-28/5 + 2*(-1 - k19 + nu))*Pi)/2])/3456 - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-26/5 + 2*(-1 - k19 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 - k19 + nu))*Pi)/2]^2)/13824 + 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-24/5 + 2*(-1 - k19 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-22/5 + 2*(-1 - k19 + nu))*Pi)/2])/3456 + 
      (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k19 + nu))*Pi)/2]^2)/13824)*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(-2 - k20 + nu))*Pi)/2])/5 - 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(-2 - k20 + nu))*Pi)/2])/10 + 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(-2 - k20 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(-2 - k20 + nu))*Pi)/2])/5)*
     Gamma[3 - nu]^2*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*Gamma[-9/5 - k19 + nu]*
     Gamma[-8/5 - k19 + nu]*Gamma[-3/2 - k19 + nu]*Gamma[-7/2 - k20 + nu]^2*
     Gamma[-8/3 - k20 + nu]^2*Gamma[-7/3 - k20 + nu]^2), {-k19, -k20}}, 
  {-((2^(-7 + 4*nu)*3^(-9/2 + 3*nu)*5^(15/2 - 5*nu)*(3 - 2*(k21 + nu))^2*
      (-9 + 5*(k21 + nu))*(-8 + 5*(k21 + nu))*(-47 + 103*(k21 + nu) - 
       75*(k21 + nu)^2 + 18*(k21 + nu)^3)*((2734375*Sqrt[5/3]*Pi^3)/6912 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*Cot[((-28/5 + 2*nu)*Pi)/2])/
        3456 - (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-26/5 + 2*nu)*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*nu)*Pi)/2]^2)/13824 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*Cot[((-24/5 + 2*nu)*Pi)/2])/
        (1728*(1 + Sqrt[5])) - (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-22/5 + 2*nu)*Pi)/2])/3456 + 
       (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^2)/13824)*
      (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(k21 + nu))*Pi)/2])/5 - 
       (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(k21 + nu))*Pi)/2])/10 + 
       (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(k21 + nu))*Pi)/2])/10 - 
       (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(k21 + nu))*Pi)/2])/5)*
      Csc[nu*Pi]*Gamma[3 - k21 - nu]^2*Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-9/5 + k21 + nu]*
      Gamma[-8/5 + k21 + nu]*Gamma[-3/2 + k21 + nu]*Gamma[-1 + k21 + nu]^2*
      Sin[(k21 + nu)*Pi])/((-2 + k21 + nu)^3*(-1 + k21 + nu)*
      (-3 + 2*(k21 + nu))*(-5 + 3*(k21 + nu))*(-4 + 3*(k21 + nu))*
      ((2734375*Sqrt[5/3]*Pi^3)/6912 + (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*
         Pi^3*Cot[((-28/5 + 2*(k21 + nu))*Pi)/2])/3456 - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-26/5 + 2*(k21 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k21 + nu))*Pi)/2]^2)/13824 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-24/5 + 2*(k21 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-22/5 + 2*(k21 + nu))*Pi)/2])/3456 + 
       (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k21 + nu))*Pi)/2]^2)/13824)*
      Gamma[3 - nu]^2*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
      Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*Gamma[-4/5 + k21 + nu]*
      Gamma[-3/5 + k21 + nu]*Gamma[-1/2 + k21 + nu])), {k21}}, 
  {(2^(-5 + 4*nu - 2*(k22 + nu))*3^(-9/2 + 3*nu)*5^(13/2 - 5*nu)*
     (-4 + 3*(k22 + nu))*(-9 + 5*(k22 + nu))*(-8 + 5*(k22 + nu))*
     (-7 + 5*(k22 + nu))*(19 - 28*(k22 + nu) + 10*(k22 + nu)^2)*
     ((2734375*Sqrt[5/3]*Pi^3)/6912 + (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*
        Pi^3*Cot[((-28/5 + 2*nu)*Pi)/2])/3456 - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*Cot[((-26/5 + 2*nu)*Pi)/2])/
       (1728*(1 + Sqrt[5])) - (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*nu)*Pi)/2]^
         2)/13824 + (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-24/5 + 2*nu)*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*Cot[((-22/5 + 2*nu)*Pi)/2])/
       3456 + (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^2)/13824)*
     Cot[((-5 + 2*(k22 + nu))*Pi)/2]*Csc[nu*Pi]*Gamma[3 - k22 - nu]^2*
     Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-9/5 + k22 + nu]*Gamma[-8/5 + k22 + nu]*Gamma[-7/5 + k22 + nu]*
     Gamma[-4/3 + k22 + nu]*Gamma[-1 + k22 + nu]^3*Sin[(k22 + nu)*Pi])/
    ((-2 + k22 + nu)^4*(-3 + 2*(k22 + nu))^2*Sqrt[Pi]*
     ((2734375*Sqrt[5/3]*Pi^3)/6912 + (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*
        Pi^3*Cot[((-28/5 + 2*(k22 + nu))*Pi)/2])/3456 - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-26/5 + 2*(k22 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k22 + nu))*Pi)/2]^2)/13824 + 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-24/5 + 2*(k22 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-22/5 + 2*(k22 + nu))*Pi)/2])/3456 + 
      (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k22 + nu))*Pi)/2]^2)/13824)*
     Gamma[3 - nu]^2*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*Gamma[-3/2 + k22 + nu]*
     Gamma[-4/5 + k22 + nu]*Gamma[-3/5 + k22 + nu]*Gamma[-2/5 + k22 + nu]*
     Gamma[-1/3 + k22 + nu]), {k22}}, 
  {(3^(3*nu)*4^(2*nu)*((2734375*Sqrt[5/3]*Pi^3)/6912 + 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*Cot[((-28/5 + 2*nu)*Pi)/2])/
       3456 - (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-26/5 + 2*nu)*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*nu)*Pi)/2]^2)/13824 + 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*Cot[((-24/5 + 2*nu)*Pi)/2])/
       (1728*(1 + Sqrt[5])) - (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-22/5 + 2*nu)*Pi)/2])/3456 + 
      (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^2)/13824)*Csc[nu*Pi]*
     Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu])/
    (5^(5*nu)*Gamma[3 - nu]^2*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^2), {}}}, 
 {{-((2^(-3 - 6*nu + 8*(k23 + nu))*3^(-9/2 + 3*nu)*5^(11/2 - 5*(k23 + nu))*
      (-4 + 3*(k23 + nu))*(-540 + 2051*(k23 + nu) - 2491*(k23 + nu)^2 + 
       966*(k23 + nu)^3)*(1 + Cot[((-5 + 2*nu)*Pi)/2]^2)*
      Cot[((-5 + 2*(k23 + nu))*Pi)/2]*Csc[nu*Pi]*Csc[(-4 + 2*(k23 + nu))*Pi]*
      Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*Gamma[-1/3 + nu]*
      Gamma[-4/3 + k23 + nu]*Gamma[-5/4 + k23 + nu]*Gamma[-1 + k23 + nu]*
      Gamma[-3/4 + k23 + nu]*Gamma[-1/2 + k23 + nu]^2*Sin[(k23 + nu)*Pi]*
      Sin[(-4 + 2*nu)*Pi])/((-3 + 2*(k23 + nu))*(-6 + 5*(k23 + nu))*
      (-4 + 5*(k23 + nu))*(-3 + 5*(k23 + nu))*Sqrt[Pi]*
      (1 + Cot[((-5 + 2*(k23 + nu))*Pi)/2]^2)*Gamma[-5/4 + nu]*
      Gamma[-3/4 + nu]*Gamma[-1/2 + nu]*Gamma[-3/2 + k23 + nu]*
      Gamma[-6/5 + k23 + nu]*Gamma[-4/5 + k23 + nu]*Gamma[-3/5 + k23 + nu]*
      Gamma[-2/5 + k23 + nu]*Gamma[-1/3 + k23 + nu])), {k23}}, 
  {(2^(11/2 - 6*nu)*3^(-7/2 + 3*nu)*(1 + Cot[((-5 + 2*nu)*Pi)/2]^2)*
     Csc[nu*Pi]*Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*Gamma[-1/3 + nu]*
     Sin[(-4 + 2*nu)*Pi])/(Gamma[-5/4 + nu]*Gamma[-3/4 + nu]*
     Gamma[-1/2 + nu]), {}}}, 
 {{-((2^(-4 + 4*nu - 2*(-1 - k24 + nu))*3^(5/2 + 3*nu - 6*(-1 - k24 + nu))*
      5^(-5*nu + 5*(-1 - k24 + nu))*(279504 - 1439016*(-1 - k24 + nu) + 
       3224045*(-1 - k24 + nu)^2 - 4104368*(-1 - k24 + nu)^3 + 
       3246280*(-1 - k24 + nu)^4 - 1632972*(-1 - k24 + nu)^5 + 
       509997*(-1 - k24 + nu)^6 - 90376*(-1 - k24 + nu)^7 + 
       6954*(-1 - k24 + nu)^8)*((1953125*Sqrt[5/3]*Pi^3)/3456 + 
       (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*Cot[((-28/5 + 2*nu)*Pi)/2])/
        864 - (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-26/5 + 2*nu)*Pi)/2])/1728 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*nu)*Pi)/2]^2)/6912 + 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-24/5 + 2*nu)*Pi)/2])/
        1728 - (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-22/5 + 2*nu)*Pi)/2])/864 + (1953125*Sqrt[5/3]*Pi^3*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/2304)*Cot[((-5 + 2*(-1 - k24 + nu))*Pi)/
        2]*Csc[nu*Pi]*Gamma[4 + k24 - nu]^2*Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-14/5 - k24 + nu]*
      Gamma[-13/5 - k24 + nu]*Gamma[-12/5 - k24 + nu]*Gamma[-11/5 - k24 + nu]*
      Gamma[-2 - k24 + nu]^3*Sin[(-1 - k24 + nu)*Pi])/
     ((-3 - k24 + nu)^4*(-2 - k24 + nu)*(-3 + 2*(-1 - k24 + nu))^2*
      (-5 + 3*(-1 - k24 + nu))*Sqrt[Pi]*((1953125*Sqrt[5/3]*Pi^3)/3456 + 
       (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-28/5 + 2*(-1 - k24 + nu))*Pi)/2])/864 - 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-26/5 + 2*(-1 - k24 + nu))*Pi)/2])/1728 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 - k24 + nu))*Pi)/2]^2)/6912 + 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-24/5 + 2*(-1 - k24 + nu))*Pi)/2])/1728 - 
       (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-22/5 + 2*(-1 - k24 + nu))*Pi)/2])/864 + 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k24 + nu))*Pi)/2]^2)/2304)*
      Gamma[3 - nu]^2*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
      Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*Gamma[-5/2 - k24 + nu]*
      Gamma[-5/3 - k24 + nu]^2*Gamma[-4/3 - k24 + nu]^2)), {-k24}}, 
  {(2^(-3 + 4*nu - 2*(-2 - k26 + nu))*3^(1/2 + 3*nu - 6*(-2 - k26 + nu))*
     5^(-5*nu + 5*(-2 - k26 + nu))*(3 - 2*(-1 - k25 + nu))^2*
     (-9 + 5*(-1 - k25 + nu))*(-8 + 5*(-1 - k25 + nu))*
     (-47 + 103*(-1 - k25 + nu) - 75*(-1 - k25 + nu)^2 + 
      18*(-1 - k25 + nu)^3)*(648 - 2346*(-2 - k26 + nu) + 
      3147*(-2 - k26 + nu)^2 - 1871*(-2 - k26 + nu)^3 + 
      418*(-2 - k26 + nu)^4)*((1953125*Sqrt[5/3]*Pi^3)/3456 + 
      (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*Cot[((-28/5 + 2*nu)*Pi)/2])/
       864 - (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
        Cot[((-26/5 + 2*nu)*Pi)/2])/1728 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*nu)*Pi)/2]^2)/6912 + 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-24/5 + 2*nu)*Pi)/2])/
       1728 - (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-22/5 + 2*nu)*Pi)/2])/864 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^2)/2304)*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(-1 - k25 + nu))*Pi)/2])/5 - 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(-1 - k25 + nu))*Pi)/2])/10 + 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(-1 - k25 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(-1 - k25 + nu))*Pi)/2])/5)*
     Cot[((-5 + 2*(-2 - k26 + nu))*Pi)/2]*Csc[nu*Pi]*Gamma[4 + k25 - nu]^2*
     Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-14/5 - k25 + nu]*Gamma[-13/5 - k25 + nu]*Gamma[-5/2 - k25 + nu]*
     Gamma[-2 - k25 + nu]^2*Gamma[-17/5 - k26 + nu]*Gamma[-16/5 - k26 + nu]*
     Gamma[-3 - k26 + nu]*Gamma[-14/5 - k26 + nu]*Gamma[-13/5 - k26 + nu]*
     Gamma[-5/2 - k26 + nu]*Sin[(-1 - k25 + nu)*Pi])/
    ((-3 - k25 + nu)^3*(-2 - k25 + nu)*(-3 + 2*(-1 - k25 + nu))*
     (-5 + 3*(-1 - k25 + nu))*(-4 + 3*(-1 - k25 + nu))*
     (3 - 2*(-2 - k26 + nu))^2*(-2 + 3*(-2 - k26 + nu))^2*Sqrt[Pi]*
     ((1953125*Sqrt[5/3]*Pi^3)/3456 + (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*
        Pi^3*Cot[((-28/5 + 2*(-1 - k25 + nu))*Pi)/2])/864 - 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
        Cot[((-26/5 + 2*(-1 - k25 + nu))*Pi)/2])/1728 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 - k25 + nu))*Pi)/2]^2)/6912 + 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
        Cot[((-24/5 + 2*(-1 - k25 + nu))*Pi)/2])/1728 - 
      (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-22/5 + 2*(-1 - k25 + nu))*Pi)/2])/864 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k25 + nu))*Pi)/2]^2)/2304)*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(-2 - k26 + nu))*Pi)/2])/5 - 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(-2 - k26 + nu))*Pi)/2])/10 + 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(-2 - k26 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(-2 - k26 + nu))*Pi)/2])/5)*
     Gamma[3 - nu]^2*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*Gamma[-9/5 - k25 + nu]*
     Gamma[-8/5 - k25 + nu]*Gamma[-3/2 - k25 + nu]*Gamma[-7/2 - k26 + nu]^2*
     Gamma[-8/3 - k26 + nu]^2*Gamma[-7/3 - k26 + nu]^2), {-k25, -k26}}, 
  {-((2^(-6 + 4*nu)*3^(-9/2 + 3*nu)*5^(15/2 - 5*nu)*(3 - 2*(k27 + nu))^2*
      (-9 + 5*(k27 + nu))*(-8 + 5*(k27 + nu))*(-47 + 103*(k27 + nu) - 
       75*(k27 + nu)^2 + 18*(k27 + nu)^3)*((1953125*Sqrt[5/3]*Pi^3)/3456 + 
       (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*Cot[((-28/5 + 2*nu)*Pi)/2])/
        864 - (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-26/5 + 2*nu)*Pi)/2])/1728 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*nu)*Pi)/2]^2)/6912 + 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-24/5 + 2*nu)*Pi)/2])/
        1728 - (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-22/5 + 2*nu)*Pi)/2])/864 + (1953125*Sqrt[5/3]*Pi^3*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/2304)*
      (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(k27 + nu))*Pi)/2])/5 - 
       (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(k27 + nu))*Pi)/2])/10 + 
       (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(k27 + nu))*Pi)/2])/10 - 
       (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(k27 + nu))*Pi)/2])/5)*
      Csc[nu*Pi]*Gamma[3 - k27 - nu]^2*Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-9/5 + k27 + nu]*
      Gamma[-8/5 + k27 + nu]*Gamma[-3/2 + k27 + nu]*Gamma[-1 + k27 + nu]^2*
      Sin[(k27 + nu)*Pi])/((-2 + k27 + nu)^3*(-1 + k27 + nu)*
      (-3 + 2*(k27 + nu))*(-5 + 3*(k27 + nu))*(-4 + 3*(k27 + nu))*
      ((1953125*Sqrt[5/3]*Pi^3)/3456 + (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*
         Pi^3*Cot[((-28/5 + 2*(k27 + nu))*Pi)/2])/864 - 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-26/5 + 2*(k27 + nu))*Pi)/
           2])/1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k27 + nu))*Pi)/2]^
          2)/6912 + (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-24/5 + 2*(k27 + nu))*Pi)/2])/1728 - 
       (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-22/5 + 2*(k27 + nu))*Pi)/2])/864 + 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k27 + nu))*Pi)/2]^2)/2304)*
      Gamma[3 - nu]^2*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
      Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*Gamma[-4/5 + k27 + nu]*
      Gamma[-3/5 + k27 + nu]*Gamma[-1/2 + k27 + nu])), {k27}}, 
  {-((2^(11/2 + 4*nu - 10*(-1 - k28 + nu))*3^(-9/2 + 3*nu)*
      5^(-5*nu + 5*(-1 - k28 + nu))*(-179280 + 861300*(-1 - k28 + nu) - 
       1771376*(-1 - k28 + nu)^2 + 2021200*(-1 - k28 + nu)^3 - 
       1381519*(-1 - k28 + nu)^4 + 565493*(-1 - k28 + nu)^5 - 
       128313*(-1 - k28 + nu)^6 + 12447*(-1 - k28 + nu)^7)*
      ((1953125*Sqrt[5/3]*Pi^3)/3456 + (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*
         Pi^3*Cot[((-28/5 + 2*nu)*Pi)/2])/864 - 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-26/5 + 2*nu)*Pi)/2])/
        1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*nu)*Pi)/2]^2)/6912 + 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-24/5 + 2*nu)*Pi)/2])/
        1728 - (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-22/5 + 2*nu)*Pi)/2])/864 + (1953125*Sqrt[5/3]*Pi^3*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/2304)*Csc[nu*Pi]*Gamma[4 + k28 - nu]^2*
      Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
      Gamma[-14/5 - k28 + nu]*Gamma[-13/5 - k28 + nu]*Gamma[-12/5 - k28 + nu]*
      Gamma[-11/5 - k28 + nu]*Gamma[-2 - k28 + nu]^2*Sin[(-1 - k28 + nu)*Pi])/
     ((-3 - k28 + nu)^3*(-2 - k28 + nu)*(-5 + 3*(-1 - k28 + nu))*
      (-4 + 3*(-1 - k28 + nu))*(-5 + 4*(-1 - k28 + nu))*
      ((1953125*Sqrt[5/3]*Pi^3)/3456 + (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*
         Pi^3*Cot[((-28/5 + 2*(-1 - k28 + nu))*Pi)/2])/864 - 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-26/5 + 2*(-1 - k28 + nu))*Pi)/2])/1728 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 - k28 + nu))*Pi)/2]^2)/6912 + 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-24/5 + 2*(-1 - k28 + nu))*Pi)/2])/1728 - 
       (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-22/5 + 2*(-1 - k28 + nu))*Pi)/2])/864 + 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k28 + nu))*Pi)/2]^2)/2304)*
      Gamma[3 - nu]^2*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
      Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*Gamma[-9/4 - k28 + nu]*
      Gamma[-7/4 - k28 + nu]*Gamma[-3/2 - k28 + nu]^2)), {-k28}}, 
  {-((2^(-5 + 4*nu - 2*(k29 + nu))*3^(-11/2 + 3*nu)*5^(13/2 - 5*nu)*
      (-7 + 5*(k29 + nu))*(816480 - 4430256*(k29 + nu) + 
       10487378*(k29 + nu)^2 - 14146878*(k29 + nu)^3 + 
       11895023*(k29 + nu)^4 - 6384558*(k29 + nu)^5 + 2136551*(k29 + nu)^6 - 
       407616*(k29 + nu)^7 + 33948*(k29 + nu)^8)*
      ((1953125*Sqrt[5/3]*Pi^3)/3456 + (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*
         Pi^3*Cot[((-28/5 + 2*nu)*Pi)/2])/864 - 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-26/5 + 2*nu)*Pi)/2])/
        1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*nu)*Pi)/2]^2)/6912 + 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-24/5 + 2*nu)*Pi)/2])/
        1728 - (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-22/5 + 2*nu)*Pi)/2])/864 + (1953125*Sqrt[5/3]*Pi^3*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/2304)*Cot[((-5 + 2*(k29 + nu))*Pi)/2]*
      Csc[nu*Pi]*Gamma[3 - k29 - nu]^2*Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*Gamma[-9/5 + k29 + nu]*
      Gamma[-8/5 + k29 + nu]*Gamma[-7/5 + k29 + nu]*Gamma[-4/3 + k29 + nu]*
      Gamma[-1 + k29 + nu]^3*Sin[(k29 + nu)*Pi])/((-2 + k29 + nu)^4*
      (-1 + k29 + nu)*(-3 + 2*(k29 + nu))^2*(-5 + 3*(k29 + nu))*
      (-5 + 4*(k29 + nu))*Sqrt[Pi]*((1953125*Sqrt[5/3]*Pi^3)/3456 + 
       (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-28/5 + 2*(k29 + nu))*Pi)/2])/864 - 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-26/5 + 2*(k29 + nu))*Pi)/
           2])/1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k29 + nu))*Pi)/2]^
          2)/6912 + (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-24/5 + 2*(k29 + nu))*Pi)/2])/1728 - 
       (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-22/5 + 2*(k29 + nu))*Pi)/2])/864 + 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k29 + nu))*Pi)/2]^2)/2304)*
      Gamma[3 - nu]^2*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
      Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*Gamma[-3/2 + k29 + nu]*
      Gamma[-4/5 + k29 + nu]*Gamma[-3/5 + k29 + nu]*Gamma[-2/5 + k29 + nu]*
      Gamma[-1/3 + k29 + nu])), {k29}}, 
  {(2^(-5 + 4*nu - 10*(k30 + nu) + 8*(k31 + nu))*3^(-11/2 + 3*nu)*
     5^(11/2 - 5*nu + 5*(k30 + nu) - 5*(k31 + nu))*
     (-237600 + 1169472*(k30 + nu) - 2460344*(k30 + nu)^2 + 
      2866936*(k30 + nu)^3 - 1997869*(k30 + nu)^4 + 832451*(k30 + nu)^5 - 
      192003*(k30 + nu)^6 + 18909*(k30 + nu)^7)*(-4 + 3*(k31 + nu))*
     (-540 + 2051*(k31 + nu) - 2491*(k31 + nu)^2 + 966*(k31 + nu)^3)*
     ((1953125*Sqrt[5/3]*Pi^3)/3456 + (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*
        Pi^3*Cot[((-28/5 + 2*nu)*Pi)/2])/864 - 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-26/5 + 2*nu)*Pi)/2])/
       1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*nu)*Pi)/2]^2)/6912 + 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-24/5 + 2*nu)*Pi)/2])/
       1728 - (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-22/5 + 2*nu)*Pi)/2])/864 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^2)/2304)*
     (1 + Cot[((-5 + 2*(k30 + nu))*Pi)/2]^2)*Cot[((-5 + 2*(k31 + nu))*Pi)/2]*
     Csc[nu*Pi]*Csc[(-4 + 2*(k31 + nu))*Pi]*Gamma[3 - k30 - nu]^2*
     Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-9/5 + k30 + nu]*Gamma[-8/5 + k30 + nu]*Gamma[-7/5 + k30 + nu]*
     Gamma[-6/5 + k30 + nu]*Gamma[-1 + k30 + nu]^2*Gamma[-4/3 + k31 + nu]*
     Gamma[-5/4 + k31 + nu]*Gamma[-1 + k31 + nu]*Gamma[-3/4 + k31 + nu]*
     Gamma[-1/2 + k31 + nu]^2*Sin[(k31 + nu)*Pi]*Sin[(-4 + 2*(k30 + nu))*Pi])/
    ((-2 + k30 + nu)^3*(-1 + k30 + nu)*(-5 + 3*(k30 + nu))*
     (-4 + 3*(k30 + nu))*(-5 + 4*(k30 + nu))*(-3 + 2*(k31 + nu))*
     (-6 + 5*(k31 + nu))*(-4 + 5*(k31 + nu))*(-3 + 5*(k31 + nu))*Sqrt[Pi]*
     ((1953125*Sqrt[5/3]*Pi^3)/3456 + (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*
        Pi^3*Cot[((-28/5 + 2*(k30 + nu))*Pi)/2])/864 - 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-26/5 + 2*(k30 + nu))*Pi)/
          2])/1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k30 + nu))*Pi)/2]^
         2)/6912 + (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
        Cot[((-24/5 + 2*(k30 + nu))*Pi)/2])/1728 - 
      (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-22/5 + 2*(k30 + nu))*Pi)/2])/864 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k30 + nu))*Pi)/2]^2)/2304)*
     (1 + Cot[((-5 + 2*(k31 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/4 + k30 + nu]*Gamma[-3/4 + k30 + nu]*Gamma[-1/2 + k30 + nu]^2*
     Gamma[-3/2 + k31 + nu]*Gamma[-6/5 + k31 + nu]*Gamma[-4/5 + k31 + nu]*
     Gamma[-3/5 + k31 + nu]*Gamma[-2/5 + k31 + nu]*Gamma[-1/3 + k31 + nu]), 
   {k30, k31}}, {(2^(7/2 + 4*nu - 10*(-1 - k32 + nu))*3^(-9/2 + 3*nu)*
     5^(-5*nu + 5*(-1 - k32 + nu))*(-237600 + 1169472*(-1 - k32 + nu) - 
      2460344*(-1 - k32 + nu)^2 + 2866936*(-1 - k32 + nu)^3 - 
      1997869*(-1 - k32 + nu)^4 + 832451*(-1 - k32 + nu)^5 - 
      192003*(-1 - k32 + nu)^6 + 18909*(-1 - k32 + nu)^7)*
     ((1953125*Sqrt[5/3]*Pi^3)/3456 + (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*
        Pi^3*Cot[((-28/5 + 2*nu)*Pi)/2])/864 - 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-26/5 + 2*nu)*Pi)/2])/
       1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*nu)*Pi)/2]^2)/6912 + 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-24/5 + 2*nu)*Pi)/2])/
       1728 - (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-22/5 + 2*nu)*Pi)/2])/864 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^2)/2304)*
     (1 + Cot[((-5 + 2*(-1 - k32 + nu))*Pi)/2]^2)*Csc[nu*Pi]*
     Gamma[4 + k32 - nu]^2*Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-14/5 - k32 + nu]*Gamma[-13/5 - k32 + nu]*
     Gamma[-12/5 - k32 + nu]*Gamma[-11/5 - k32 + nu]*Gamma[-2 - k32 + nu]^2*
     Sin[(-4 + 2*(-1 - k32 + nu))*Pi])/((-3 - k32 + nu)^3*(-2 - k32 + nu)*
     (-5 + 3*(-1 - k32 + nu))*(-4 + 3*(-1 - k32 + nu))*
     (-5 + 4*(-1 - k32 + nu))*((1953125*Sqrt[5/3]*Pi^3)/3456 + 
      (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-28/5 + 2*(-1 - k32 + nu))*Pi)/2])/864 - 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
        Cot[((-26/5 + 2*(-1 - k32 + nu))*Pi)/2])/1728 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 - k32 + nu))*Pi)/2]^2)/6912 + 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
        Cot[((-24/5 + 2*(-1 - k32 + nu))*Pi)/2])/1728 - 
      (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-22/5 + 2*(-1 - k32 + nu))*Pi)/2])/864 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k32 + nu))*Pi)/2]^2)/2304)*
     Gamma[3 - nu]^2*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*Gamma[-9/4 - k32 + nu]*
     Gamma[-7/4 - k32 + nu]*Gamma[-3/2 - k32 + nu]^2), {-k32}}, 
  {(3^(3*nu)*4^(2*nu)*((1953125*Sqrt[5/3]*Pi^3)/3456 + 
      (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*Cot[((-28/5 + 2*nu)*Pi)/2])/
       864 - (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
        Cot[((-26/5 + 2*nu)*Pi)/2])/1728 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*nu)*Pi)/2]^2)/6912 + 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-24/5 + 2*nu)*Pi)/2])/
       1728 - (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-22/5 + 2*nu)*Pi)/2])/864 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^2)/2304)*Csc[nu*Pi]*
     Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu])/
    (5^(5*nu)*Gamma[3 - nu]^2*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^2), {}}}, 
 {{(3^(-11/2 + 3*nu)*4^(-4 + 2*k33 + 4*nu - 2*(k33 + nu))*5^(15/2 - 5*nu)*
     (-9 + 5*(k33 + nu))*(-8 + 5*(k33 + nu))*(-47 + 103*(k33 + nu) - 
      75*(k33 + nu)^2 + 18*(k33 + nu)^3)*
     ((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-28/5 + 2*nu)*Pi)/2])/
       1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2])/3888 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-26/5 + 2*nu)*Pi)/2])/20736 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*nu)*Pi)/2])/6912 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-24/5 + 2*nu)*Pi)/2])/20736 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2])/3888 - 
      (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-22/5 + 2*nu)*Pi)/2])/1728 - 
      (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*nu)*Pi)/2])/31104 - 
      (4296875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^3)/20736)*
     (1 + Cot[((-5 + 2*(k33 + nu))*Pi)/2]^2)*Csc[(k33 + nu)*Pi]*
     Gamma[3 - k33 - nu]^2*Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-9/5 + k33 + nu]*Gamma[-5/3 + k33 + nu]*
     Gamma[-8/5 + k33 + nu]*Gamma[-1 + k33 + nu]^2*
     Sin[(-4 + 2*(k33 + nu))*Pi])/((-2 + k33 + nu)^3*(-1 + k33 + nu)*
     (-4 + 3*(k33 + nu))*((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
        Cot[((-28/5 + 2*(k33 + nu))*Pi)/2])/1728 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(k33 + nu))*Pi)/2])/3888 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-26/5 + 2*(k33 + nu))*Pi)/2])/20736 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k33 + nu))*Pi)/2])/6912 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-24/5 + 2*(k33 + nu))*Pi)/2])/20736 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(k33 + nu))*Pi)/2])/3888 - 
      (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-22/5 + 2*(k33 + nu))*Pi)/
          2])/1728 - (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k33 + nu))*Pi)/
          2])/31104 - (4296875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k33 + nu))*Pi)/2]^
         3)/20736)*Gamma[3 - nu]^2*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-4/5 + k33 + nu]*Gamma[-2/3 + k33 + nu]*Gamma[-3/5 + k33 + nu]), 
   {k33}}, {-((2^(-5 + 4*nu - 2*(k34 + nu))*3^(-11/2 + 3*nu)*5^(13/2 - 5*nu)*
      (-7 + 5*(k34 + nu))*(29160 - 105014*(k34 + nu) + 156116*(k34 + nu)^2 - 
       122845*(k34 + nu)^3 + 54094*(k34 + nu)^4 - 12681*(k34 + nu)^5 + 
       1242*(k34 + nu)^6)*((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
         Cot[((-28/5 + 2*nu)*Pi)/2])/1728 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2])/3888 - 
       (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
         Cot[((-26/5 + 2*nu)*Pi)/2])/20736 + 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*nu)*Pi)/2])/6912 - 
       (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
         Cot[((-24/5 + 2*nu)*Pi)/2])/20736 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2])/3888 - 
       (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-22/5 + 2*nu)*Pi)/2])/
        1728 - (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*nu)*Pi)/2])/31104 - 
       (4296875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^3)/20736)*
      Cot[((-5 + 2*(k34 + nu))*Pi)/2]*Gamma[3 - k34 - nu]^2*Gamma[-3/2 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
      Gamma[-9/5 + k34 + nu]*Gamma[-8/5 + k34 + nu]*Gamma[-7/5 + k34 + nu]*
      Gamma[-4/3 + k34 + nu]*Gamma[-1 + k34 + nu]^3)/
     ((-2 + k34 + nu)^3*(-1 + k34 + nu)*(-3 + 2*(k34 + nu))*
      (-5 + 3*(k34 + nu))*(-5 + 4*(k34 + nu))*Sqrt[Pi]*
      ((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-28/5 + 2*(k34 + nu))*Pi)/
           2])/1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(k34 + nu))*Pi)/
           2])/3888 - (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
         Cot[((-26/5 + 2*(k34 + nu))*Pi)/2])/20736 + 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k34 + nu))*Pi)/2])/6912 - 
       (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
         Cot[((-24/5 + 2*(k34 + nu))*Pi)/2])/20736 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(k34 + nu))*Pi)/2])/3888 - 
       (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-22/5 + 2*(k34 + nu))*Pi)/
           2])/1728 - (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k34 + nu))*Pi)/
           2])/31104 - (4296875*Sqrt[5/3]*Pi^3*
         Cot[((-4 + 2*(k34 + nu))*Pi)/2]^3)/20736)*Gamma[3 - nu]^2*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-3/2 + k34 + nu]*Gamma[-4/5 + k34 + nu]*
      Gamma[-3/5 + k34 + nu]*Gamma[-2/5 + k34 + nu]*Gamma[-1/3 + k34 + nu])), 
   {k34}}, {(2^(-5 + 4*nu - 10*(k35 + nu) + 8*(k36 + nu))*3^(-11/2 + 3*nu)*
     5^(11/2 - 5*nu + 5*(k35 + nu) - 5*(k36 + nu))*
     (-179280 + 861300*(k35 + nu) - 1771376*(k35 + nu)^2 + 
      2021200*(k35 + nu)^3 - 1381519*(k35 + nu)^4 + 565493*(k35 + nu)^5 - 
      128313*(k35 + nu)^6 + 12447*(k35 + nu)^7)*(-4 + 3*(k36 + nu))*
     (-540 + 2051*(k36 + nu) - 2491*(k36 + nu)^2 + 966*(k36 + nu)^3)*
     ((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-28/5 + 2*nu)*Pi)/2])/
       1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2])/3888 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-26/5 + 2*nu)*Pi)/2])/20736 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*nu)*Pi)/2])/6912 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-24/5 + 2*nu)*Pi)/2])/20736 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2])/3888 - 
      (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-22/5 + 2*nu)*Pi)/2])/1728 - 
      (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*nu)*Pi)/2])/31104 - 
      (4296875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^3)/20736)*
     (1 + Cot[((-5 + 2*(k35 + nu))*Pi)/2]^2)*Cot[((-5 + 2*(k36 + nu))*Pi)/2]*
     Csc[(k35 + nu)*Pi]*Csc[(-4 + 2*(k36 + nu))*Pi]*Gamma[3 - k35 - nu]^2*
     Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-9/5 + k35 + nu]*Gamma[-8/5 + k35 + nu]*Gamma[-7/5 + k35 + nu]*
     Gamma[-6/5 + k35 + nu]*Gamma[-1 + k35 + nu]^2*Gamma[-4/3 + k36 + nu]*
     Gamma[-5/4 + k36 + nu]*Gamma[-1 + k36 + nu]*Gamma[-3/4 + k36 + nu]*
     Gamma[-1/2 + k36 + nu]^2*Sin[(k36 + nu)*Pi]*Sin[(-4 + 2*(k35 + nu))*Pi])/
    ((-2 + k35 + nu)^3*(-1 + k35 + nu)*(-5 + 3*(k35 + nu))*
     (-4 + 3*(k35 + nu))*(-5 + 4*(k35 + nu))*(-3 + 2*(k36 + nu))*
     (-6 + 5*(k36 + nu))*(-4 + 5*(k36 + nu))*(-3 + 5*(k36 + nu))*Sqrt[Pi]*
     ((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-28/5 + 2*(k35 + nu))*Pi)/
          2])/1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(k35 + nu))*Pi)/
          2])/3888 - (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-26/5 + 2*(k35 + nu))*Pi)/2])/20736 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k35 + nu))*Pi)/2])/6912 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-24/5 + 2*(k35 + nu))*Pi)/2])/20736 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(k35 + nu))*Pi)/2])/3888 - 
      (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-22/5 + 2*(k35 + nu))*Pi)/
          2])/1728 - (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k35 + nu))*Pi)/
          2])/31104 - (4296875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k35 + nu))*Pi)/2]^
         3)/20736)*(1 + Cot[((-5 + 2*(k36 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-5/4 + k35 + nu]*Gamma[-3/4 + k35 + nu]*
     Gamma[-1/2 + k35 + nu]^2*Gamma[-3/2 + k36 + nu]*Gamma[-6/5 + k36 + nu]*
     Gamma[-4/5 + k36 + nu]*Gamma[-3/5 + k36 + nu]*Gamma[-2/5 + k36 + nu]*
     Gamma[-1/3 + k36 + nu]), {k35, k36}}, 
  {(2^(7/2 + 4*nu - 10*(-1 - k37 + nu))*3^(-9/2 + 3*nu)*
     5^(-5*nu + 5*(-1 - k37 + nu))*(-179280 + 861300*(-1 - k37 + nu) - 
      1771376*(-1 - k37 + nu)^2 + 2021200*(-1 - k37 + nu)^3 - 
      1381519*(-1 - k37 + nu)^4 + 565493*(-1 - k37 + nu)^5 - 
      128313*(-1 - k37 + nu)^6 + 12447*(-1 - k37 + nu)^7)*
     ((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-28/5 + 2*nu)*Pi)/2])/
       1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2])/3888 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-26/5 + 2*nu)*Pi)/2])/20736 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*nu)*Pi)/2])/6912 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-24/5 + 2*nu)*Pi)/2])/20736 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2])/3888 - 
      (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-22/5 + 2*nu)*Pi)/2])/1728 - 
      (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*nu)*Pi)/2])/31104 - 
      (4296875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^3)/20736)*
     (1 + Cot[((-5 + 2*(-1 - k37 + nu))*Pi)/2]^2)*Csc[(-1 - k37 + nu)*Pi]*
     Gamma[4 + k37 - nu]^2*Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-14/5 - k37 + nu]*Gamma[-13/5 - k37 + nu]*
     Gamma[-12/5 - k37 + nu]*Gamma[-11/5 - k37 + nu]*Gamma[-2 - k37 + nu]^2*
     Sin[(-4 + 2*(-1 - k37 + nu))*Pi])/((-3 - k37 + nu)^3*(-2 - k37 + nu)*
     (-5 + 3*(-1 - k37 + nu))*(-4 + 3*(-1 - k37 + nu))*
     (-5 + 4*(-1 - k37 + nu))*((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
        Cot[((-28/5 + 2*(-1 - k37 + nu))*Pi)/2])/1728 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(-1 - k37 + nu))*Pi)/2])/3888 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-26/5 + 2*(-1 - k37 + nu))*Pi)/2])/20736 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 - k37 + nu))*Pi)/2])/6912 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-24/5 + 2*(-1 - k37 + nu))*Pi)/2])/20736 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(-1 - k37 + nu))*Pi)/2])/3888 - 
      (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
        Cot[((-22/5 + 2*(-1 - k37 + nu))*Pi)/2])/1728 - 
      (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k37 + nu))*Pi)/2])/31104 - 
      (4296875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k37 + nu))*Pi)/2]^3)/20736)*
     Gamma[3 - nu]^2*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-7/5 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*Gamma[-9/4 - k37 + nu]*
     Gamma[-7/4 - k37 + nu]*Gamma[-3/2 - k37 + nu]^2), {-k37}}, 
  {(3^(3*nu)*4^(2*nu)*((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
        Cot[((-28/5 + 2*nu)*Pi)/2])/1728 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2])/3888 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-26/5 + 2*nu)*Pi)/2])/20736 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*nu)*Pi)/2])/6912 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-24/5 + 2*nu)*Pi)/2])/20736 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2])/3888 - 
      (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-22/5 + 2*nu)*Pi)/2])/1728 - 
      (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*nu)*Pi)/2])/31104 - 
      (4296875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^3)/20736)*
     Gamma[-3/2 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu])/
    (5^(5*nu)*Gamma[3 - nu]^2*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^2), {}}}, 
 {{-(2^(-4 + 2*(k38 + nu))*3^(3/2 + 3*nu - 6*(k38 + nu))*
      (-591840 + 2189061*(k38 + nu) - 3232872*(k38 + nu)^2 + 
       2382809*(k38 + nu)^3 - 876472*(k38 + nu)^4 + 128706*(k38 + nu)^5)*
      Cot[((-5 + 2*(k38 + nu))*Pi)/2]*Gamma[-2 + nu]^2*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-3/2 + k38 + nu]^2*
      Gamma[-1 + k38 + nu]^5)/(5*(-1)^k38*(-2 + k38 + nu)^2*
     (-5 + 3*(k38 + nu))*(-7 + 5*(k38 + nu))*(-6 + 5*(k38 + nu))*Sqrt[Pi]*
     Gamma[-3/2 + nu]^2*Gamma[-1 + nu]^4*Gamma[-2 + k38 + nu]^2*
     Gamma[-2/3 + k38 + nu]^2*Gamma[-1/2 + k38 + nu]*
     Gamma[-1/3 + k38 + nu]^2), {k38}}, 
  {(2^(-4 + 4*(k39 + nu) - 2*(-1 - k40 + nu))*
     3^(1/2 + 3*nu - 6*(-1 - k40 + nu))*
     5^(-1 - 5*(k39 + nu) + 5*(-1 - k40 + nu))*(3 - 2*(k39 + nu))^2*
     (34560 - 100359*(k39 + nu) + 108940*(k39 + nu)^2 - 52398*(k39 + nu)^3 + 
      9423*(k39 + nu)^4)*(648 - 2346*(-1 - k40 + nu) + 
      3147*(-1 - k40 + nu)^2 - 1871*(-1 - k40 + nu)^3 + 
      418*(-1 - k40 + nu)^4)*(1 + (Sqrt[5/8 - Sqrt[5]/8]*
        Cot[((-28/5 + 2*(k39 + nu))*Pi)/2])/5 - 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(k39 + nu))*Pi)/2])/10 + 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(k39 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(k39 + nu))*Pi)/2])/5)*
     Cot[((-5 + 2*(-1 - k40 + nu))*Pi)/2]*Gamma[-2 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-3/2 + k39 + nu]^4*
     Gamma[-1 + k39 + nu]^4*Gamma[-12/5 - k40 + nu]*Gamma[-11/5 - k40 + nu]*
     Gamma[-2 - k40 + nu]*Gamma[-9/5 - k40 + nu]*Gamma[-8/5 - k40 + nu]*
     Gamma[-3/2 - k40 + nu])/((-1)^k39*(-2 + k39 + nu)^2*(-5 + 3*(k39 + nu))*
     (-4 + 3*(k39 + nu))*(-7 + 5*(k39 + nu))*(-6 + 5*(k39 + nu))*
     (3 - 2*(-1 - k40 + nu))^2*(-2 + 3*(-1 - k40 + nu))^2*Sqrt[Pi]*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(-1 - k40 + nu))*Pi)/2])/5 - 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(-1 - k40 + nu))*Pi)/2])/10 + 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(-1 - k40 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(-1 - k40 + nu))*Pi)/2])/5)*
     Gamma[-3/2 + nu]^2*Gamma[-1 + nu]^4*Gamma[-2 + k39 + nu]^2*
     Gamma[-7/5 + k39 + nu]*Gamma[-6/5 + k39 + nu]*Gamma[-4/5 + k39 + nu]*
     Gamma[-3/5 + k39 + nu]*Gamma[-1/2 + k39 + nu]^2*Gamma[-5/2 - k40 + nu]^2*
     Gamma[-5/3 - k40 + nu]^2*Gamma[-4/3 - k40 + nu]^2), {k39, -k40}}, 
  {(2^(-7 + 4*(k41 + nu))*3^(-9/2 + 3*nu)*5^(13/2 - 5*(k41 + nu))*
     (3 - 2*(k41 + nu))^2*(34560 - 100359*(k41 + nu) + 108940*(k41 + nu)^2 - 
      52398*(k41 + nu)^3 + 9423*(k41 + nu)^4)*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(k41 + nu))*Pi)/2])/5 - 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(k41 + nu))*Pi)/2])/10 + 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(k41 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(k41 + nu))*Pi)/2])/5)*
     Gamma[-2 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-3/2 + k41 + nu]^4*Gamma[-1 + k41 + nu]^4)/
    ((-1)^k41*(-2 + k41 + nu)^2*(-5 + 3*(k41 + nu))*(-4 + 3*(k41 + nu))*
     (-7 + 5*(k41 + nu))*(-6 + 5*(k41 + nu))*Gamma[-3/2 + nu]^2*
     Gamma[-1 + nu]^4*Gamma[-2 + k41 + nu]^2*Gamma[-7/5 + k41 + nu]*
     Gamma[-6/5 + k41 + nu]*Gamma[-4/5 + k41 + nu]*Gamma[-3/5 + k41 + nu]*
     Gamma[-1/2 + k41 + nu]^2), {k41}}, 
  {((-1)^(1 - k42)*2^(11/2 - 6*(k42 + nu))*3^(-9/2 + 3*nu)*
     (3 - 2*(k42 + nu))^2*(-3120 + 6785*(k42 + nu) - 4893*(k42 + nu)^2 + 
      1170*(k42 + nu)^3)*Gamma[-2 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*
     Gamma[-1/3 + nu]*Gamma[-3/2 + k42 + nu]^3*Gamma[-1 + k42 + nu]^4)/
    ((-2 + k42 + nu)^2*(-5 + 3*(k42 + nu))*(-4 + 3*(k42 + nu))*
     (-5 + 4*(k42 + nu))*Gamma[-3/2 + nu]^2*Gamma[-1 + nu]^4*
     Gamma[-2 + k42 + nu]^2*Gamma[-5/4 + k42 + nu]*Gamma[-3/4 + k42 + nu]*
     Gamma[-1/2 + k42 + nu]^3), {k42}}, 
  {((-1)^(1 - k43)*2^(-3 + 2*(k43 + nu))*3^(-11/2 + 3*nu)*
     5^(11/2 - 5*(k43 + nu))*(-155700 + 579570*(k43 + nu) - 
      860938*(k43 + nu)^2 + 637945*(k43 + nu)^3 - 235791*(k43 + nu)^4 + 
      34776*(k43 + nu)^5)*Cot[((-5 + 2*(k43 + nu))*Pi)/2]*Gamma[-2 + nu]^2*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-3/2 + k43 + nu]^2*Gamma[-4/3 + k43 + nu]*Gamma[-1 + k43 + nu]^5)/
    ((-2 + k43 + nu)^2*(-5 + 3*(k43 + nu))*(-5 + 4*(k43 + nu))*
     (-6 + 5*(k43 + nu))*Sqrt[Pi]*Gamma[-3/2 + nu]^2*Gamma[-1 + nu]^4*
     Gamma[-2 + k43 + nu]^2*Gamma[-6/5 + k43 + nu]*Gamma[-4/5 + k43 + nu]*
     Gamma[-3/5 + k43 + nu]*Gamma[-1/2 + k43 + nu]*Gamma[-2/5 + k43 + nu]*
     Gamma[-1/3 + k43 + nu]), {k43}}, 
  {((-1)^(1 - k44)*2^(-4 - 6*(k44 + nu) + 8*(k45 + nu))*3^(-11/2 + 3*nu)*
     5^(11/2 - 5*(k45 + nu))*(3 - 2*(k44 + nu))^2*(-3 + 2*(k44 + nu))*
     (280 - 459*(k44 + nu) + 189*(k44 + nu)^2)*(-4 + 3*(k45 + nu))*
     (-540 + 2051*(k45 + nu) - 2491*(k45 + nu)^2 + 966*(k45 + nu)^3)*
     (1 + Cot[((-5 + 2*(k44 + nu))*Pi)/2]^2)*Cot[((-5 + 2*(k45 + nu))*Pi)/2]*
     Csc[(k44 + nu)*Pi]*Csc[(-4 + 2*(k45 + nu))*Pi]*Gamma[-2 + nu]^2*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-3/2 + k44 + nu]^3*Gamma[-1 + k44 + nu]^4*Gamma[-4/3 + k45 + nu]*
     Gamma[-5/4 + k45 + nu]*Gamma[-1 + k45 + nu]*Gamma[-3/4 + k45 + nu]*
     Gamma[-1/2 + k45 + nu]^2*Sin[(k45 + nu)*Pi]*Sin[(-4 + 2*(k44 + nu))*Pi])/
    ((-2 + k44 + nu)^2*(-5 + 3*(k44 + nu))*(-4 + 3*(k44 + nu))*
     (-5 + 4*(k44 + nu))*(-3 + 2*(k45 + nu))*(-6 + 5*(k45 + nu))*
     (-4 + 5*(k45 + nu))*(-3 + 5*(k45 + nu))*Sqrt[Pi]*
     (1 + Cot[((-5 + 2*(k45 + nu))*Pi)/2]^2)*Gamma[-3/2 + nu]^2*
     Gamma[-1 + nu]^4*Gamma[-2 + k44 + nu]^2*Gamma[-5/4 + k44 + nu]*
     Gamma[-3/4 + k44 + nu]*Gamma[-1/2 + k44 + nu]^3*Gamma[-3/2 + k45 + nu]*
     Gamma[-6/5 + k45 + nu]*Gamma[-4/5 + k45 + nu]*Gamma[-3/5 + k45 + nu]*
     Gamma[-2/5 + k45 + nu]*Gamma[-1/3 + k45 + nu]), {k44, k45}}, 
  {(2^(9/2 - 6*(k46 + nu))*3^(-9/2 + 3*nu)*(3 - 2*(k46 + nu))^2*
     (-3 + 2*(k46 + nu))*(280 - 459*(k46 + nu) + 189*(k46 + nu)^2)*
     (1 + Cot[((-5 + 2*(k46 + nu))*Pi)/2]^2)*Csc[(k46 + nu)*Pi]*
     Gamma[-2 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-3/2 + k46 + nu]^3*Gamma[-1 + k46 + nu]^4*
     Sin[(-4 + 2*(k46 + nu))*Pi])/((-1)^k46*(-2 + k46 + nu)^2*
     (-5 + 3*(k46 + nu))*(-4 + 3*(k46 + nu))*(-5 + 4*(k46 + nu))*
     Gamma[-3/2 + nu]^2*Gamma[-1 + nu]^4*Gamma[-2 + k46 + nu]^2*
     Gamma[-5/4 + k46 + nu]*Gamma[-3/4 + k46 + nu]*Gamma[-1/2 + k46 + nu]^3), 
   {k46}}}, {{(2^(-2 - 4*nu + 6*(k47 + nu))*3^(-13/2 + 9*nu - 6*(k47 + nu))*
     5^(13/2 - 5*nu)*(-7 + 5*(k47 + nu))*(4 - 11*(k47 + nu) + 6*(k47 + nu)^2)^
      2*(300 - 425*(k47 + nu) + 149*(k47 + nu)^2)*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*nu)*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*nu)*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*nu)*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*nu)*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969)*
     Cot[((-5 + 2*(k47 + nu))*Pi)/2]*Gamma[3 - k47 - nu]*Gamma[-5/3 + nu]^2*
     Gamma[-4/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-8/5 + k47 + nu]*Gamma[-3/2 + k47 + nu]*Gamma[-7/5 + k47 + nu]*
     Gamma[-5/4 + k47 + nu]*Gamma[-1 + k47 + nu]^3*Gamma[-3/4 + k47 + nu])/
    ((-2 + k47 + nu)*(4 - 3*(k47 + nu))^2*(5 - 3*(k47 + nu))^2*
     (1 - 2*(k47 + nu))^2*Sqrt[Pi]*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k47 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k47 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k47 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k47 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k47 + nu))*Pi)/2]^2)/
       4782969)*Gamma[3 - nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]*
     Gamma[-7/5 + nu]*Gamma[-5/4 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-5/3 + k47 + nu]^2*
     Gamma[-4/3 + k47 + nu]*Gamma[-3/5 + k47 + nu]*Gamma[-1/2 + k47 + nu]*
     Gamma[-2/5 + k47 + nu]*Gamma[-1/3 + k47 + nu]), {k47}}, 
  {(2^(-2 - 4*nu - 2*(k48 + nu) + 8*(k49 + nu))*
     3^(-13/2 + 9*nu - 6*(k48 + nu))*5^(11/2 - 5*nu + 5*(k48 + nu) - 
       5*(k49 + nu))*(-3 + 2*(k48 + nu))^2*(-480 + 1096*(k48 + nu) - 
      831*(k48 + nu)^2 + 209*(k48 + nu)^3)*(-4 + 3*(k49 + nu))*
     (-540 + 2051*(k49 + nu) - 2491*(k49 + nu)^2 + 966*(k49 + nu)^3)*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*nu)*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*nu)*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*nu)*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*nu)*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969)*
     (1 + Cot[((-5 + 2*(k48 + nu))*Pi)/2]^2)*Cot[((-5 + 2*(k49 + nu))*Pi)/2]*
     Csc[(k48 + nu)*Pi]*Csc[(-4 + 2*(k49 + nu))*Pi]*Gamma[3 - k48 - nu]*
     Gamma[-5/3 + nu]^2*Gamma[-4/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-8/5 + k48 + nu]*
     Gamma[-3/2 + k48 + nu]^2*Gamma[-7/5 + k48 + nu]*Gamma[-6/5 + k48 + nu]*
     Gamma[-1 + k48 + nu]^2*Gamma[-4/5 + k48 + nu]*Gamma[-4/3 + k49 + nu]*
     Gamma[-5/4 + k49 + nu]*Gamma[-1 + k49 + nu]*Gamma[-3/4 + k49 + nu]*
     Gamma[-1/2 + k49 + nu]^2*Sin[(k49 + nu)*Pi]*Sin[(-4 + 2*(k48 + nu))*Pi])/
    ((-2 + k48 + nu)*(4 - 3*(k48 + nu))^2*(5 - 3*(k48 + nu))^2*
     (-3 + 2*(k49 + nu))*(-6 + 5*(k49 + nu))*(-4 + 5*(k49 + nu))*
     (-3 + 5*(k49 + nu))*Sqrt[Pi]*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k48 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k48 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k48 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k48 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k48 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(k49 + nu))*Pi)/2]^2)*Gamma[3 - nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]*Gamma[-7/5 + nu]*Gamma[-5/4 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*
     Gamma[-5/3 + k48 + nu]^2*Gamma[-4/3 + k48 + nu]^2*
     Gamma[-1/2 + k48 + nu]^3*Gamma[-3/2 + k49 + nu]*Gamma[-6/5 + k49 + nu]*
     Gamma[-4/5 + k49 + nu]*Gamma[-3/5 + k49 + nu]*Gamma[-2/5 + k49 + nu]*
     Gamma[-1/3 + k49 + nu]), {k48, k49}}, 
  {(2^(13/2 - 4*nu - 2*(-1 - k50 + nu))*3^(-11/2 + 9*nu - 6*(-1 - k50 + nu))*
     5^(-5*nu + 5*(-1 - k50 + nu))*(-3 + 2*(-1 - k50 + nu))^2*
     (-480 + 1096*(-1 - k50 + nu) - 831*(-1 - k50 + nu)^2 + 
      209*(-1 - k50 + nu)^3)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*nu)*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*nu)*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*nu)*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*nu)*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969)*
     (1 + Cot[((-5 + 2*(-1 - k50 + nu))*Pi)/2]^2)*Csc[(-1 - k50 + nu)*Pi]*
     Gamma[4 + k50 - nu]*Gamma[-5/3 + nu]^2*Gamma[-4/3 + nu]^2*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-13/5 - k50 + nu]*Gamma[-5/2 - k50 + nu]^2*Gamma[-12/5 - k50 + nu]*
     Gamma[-11/5 - k50 + nu]*Gamma[-2 - k50 + nu]^2*Gamma[-9/5 - k50 + nu]*
     Sin[(-4 + 2*(-1 - k50 + nu))*Pi])/((-3 - k50 + nu)*
     (4 - 3*(-1 - k50 + nu))^2*(5 - 3*(-1 - k50 + nu))^2*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(-1 - k50 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(-1 - k50 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(-1 - k50 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(-1 - k50 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-1 - k50 + nu))*Pi)/2]^2)/
       4782969)*Gamma[3 - nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]*
     Gamma[-7/5 + nu]*Gamma[-5/4 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-4/5 + nu]*Gamma[-3/4 + nu]*Gamma[-8/3 - k50 + nu]^2*
     Gamma[-7/3 - k50 + nu]^2*Gamma[-3/2 - k50 + nu]^3), {-k50}}, 
  {(3^(9*nu)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*nu)*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*nu)*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*nu)*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*nu)*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969)*
     Gamma[-5/3 + nu]^2*Gamma[-4/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu])/(4^(2*nu)*5^(5*nu)*Gamma[3 - nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]*Gamma[-7/5 + nu]*Gamma[-5/4 + nu]*
     Gamma[-6/5 + nu]*Gamma[-1 + nu]^2*Gamma[-4/5 + nu]*Gamma[-3/4 + nu]), 
   {}}}, {{-((2^(-2 - 4*nu + 6*(k51 + nu))*3^(-9/2 + 3*(k51 + nu))*
      5^(11/2 - 5*(k51 + nu))*(-1506000 + 7509100*(k51 + nu) - 
       16006371*(k51 + nu)^2 + 18907442*(k51 + nu)^3 - 
       13366561*(k51 + nu)^4 + 5655119*(k51 + nu)^5 - 1325755*(k51 + nu)^6 + 
       132852*(k51 + nu)^7)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*nu)*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2]^2)/3 + 2816*Sqrt[3]*Pi^3*
        Cot[((-5 + 2*nu)*Pi)/2] - (14848*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2])/
        (3*Sqrt[3]) - (512*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*nu)*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*nu)*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^3)/Sqrt[3])*
      Cot[((-5 + 2*(k51 + nu))*Pi)/2]*Gamma[3 - k51 - nu]^2*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-3/2 + k51 + nu]^2*
      Gamma[-4/3 + k51 + nu]*Gamma[-7/6 + k51 + nu]*Gamma[-1 + k51 + nu]^3*
      Gamma[-5/6 + k51 + nu])/((-2 + k51 + nu)^2*(-1 + k51 + nu)*
      (-5 + 3*(k51 + nu))*(-5 + 4*(k51 + nu))*(-8 + 5*(k51 + nu))*
      (-6 + 5*(k51 + nu))*Sqrt[Pi]*(512*Sqrt[3]*Pi^3*
        Cot[((-17/3 + 2*(k51 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(k51 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(k51 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k51 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(k51 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(k51 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k51 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(k51 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(k51 + nu))*Pi)/2]^3)/Sqrt[3])*Gamma[3 - nu]^2*
      Gamma[-3/2 + nu]^2*Gamma[-7/6 + nu]*Gamma[-1 + nu]^2*Gamma[-5/6 + nu]*
      Gamma[-6/5 + k51 + nu]*Gamma[-4/5 + k51 + nu]*Gamma[-3/5 + k51 + nu]*
      Gamma[-1/2 + k51 + nu]*Gamma[-2/5 + k51 + nu]*Gamma[-1/3 + k51 + nu])), 
   {k51}}, {-((2^(-4*nu - 2*(k52 + nu) + 8*(k53 + nu))*
      3^(-9/2 + 3*(k52 + nu))*5^(9/2 - 5*(k53 + nu))*(3 - 2*(k52 + nu))^2*
      (-3 + 2*(k52 + nu))*(175200 - 778255*(k52 + nu) + 
       1435262*(k52 + nu)^2 - 1406332*(k52 + nu)^3 + 772030*(k52 + nu)^4 - 
       225097*(k52 + nu)^5 + 27228*(k52 + nu)^6)*(-4 + 3*(k53 + nu))*
      (-540 + 2051*(k53 + nu) - 2491*(k53 + nu)^2 + 966*(k53 + nu)^3)*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*nu)*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2]^2)/3 + 2816*Sqrt[3]*Pi^3*
        Cot[((-5 + 2*nu)*Pi)/2] - (14848*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2])/
        (3*Sqrt[3]) - (512*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*nu)*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*nu)*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^3)/Sqrt[3])*
      (1 + Cot[((-5 + 2*(k52 + nu))*Pi)/2]^2)*Cot[((-5 + 2*(k53 + nu))*Pi)/2]*
      Csc[(k52 + nu)*Pi]*Csc[(-4 + 2*(k53 + nu))*Pi]*Gamma[3 - k52 - nu]^2*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-3/2 + k52 + nu]^3*Gamma[-7/6 + k52 + nu]*Gamma[-1 + k52 + nu]^2*
      Gamma[-5/6 + k52 + nu]*Gamma[-4/3 + k53 + nu]*Gamma[-5/4 + k53 + nu]*
      Gamma[-1 + k53 + nu]*Gamma[-3/4 + k53 + nu]*Gamma[-1/2 + k53 + nu]^2*
      Sin[(k53 + nu)*Pi]*Sin[(-4 + 2*(k52 + nu))*Pi])/
     ((-2 + k52 + nu)^2*(-1 + k52 + nu)*(-5 + 3*(k52 + nu))*
      (-4 + 3*(k52 + nu))*(-5 + 4*(k52 + nu))*(-8 + 5*(k52 + nu))*
      (-7 + 5*(k52 + nu))*(-6 + 5*(k52 + nu))*(-3 + 2*(k53 + nu))*
      (-6 + 5*(k53 + nu))*(-4 + 5*(k53 + nu))*(-3 + 5*(k53 + nu))*Sqrt[Pi]*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k52 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(k52 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(k52 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k52 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(k52 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(k52 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k52 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(k52 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(k52 + nu))*Pi)/2]^3)/Sqrt[3])*
      (1 + Cot[((-5 + 2*(k53 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
      Gamma[-3/2 + nu]^2*Gamma[-7/6 + nu]*Gamma[-1 + nu]^2*Gamma[-5/6 + nu]*
      Gamma[-5/4 + k52 + nu]*Gamma[-3/4 + k52 + nu]*Gamma[-1/2 + k52 + nu]^3*
      Gamma[-3/2 + k53 + nu]*Gamma[-6/5 + k53 + nu]*Gamma[-4/5 + k53 + nu]*
      Gamma[-3/5 + k53 + nu]*Gamma[-2/5 + k53 + nu]*Gamma[-1/3 + k53 + nu])), 
   {k52, k53}}, {-(2^(17/2 - 4*nu - 2*(-1 - k54 + nu))*
      3^(-7/2 + 3*(-1 - k54 + nu))*(3 - 2*(-1 - k54 + nu))^2*
      (-3 + 2*(-1 - k54 + nu))*(175200 - 778255*(-1 - k54 + nu) + 
       1435262*(-1 - k54 + nu)^2 - 1406332*(-1 - k54 + nu)^3 + 
       772030*(-1 - k54 + nu)^4 - 225097*(-1 - k54 + nu)^5 + 
       27228*(-1 - k54 + nu)^6)*(512*Sqrt[3]*Pi^3*
        Cot[((-17/3 + 2*nu)*Pi)/2] - (14848*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2])/
        (3*Sqrt[3]) + (512*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*nu)*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/3 + 512*Sqrt[3]*Pi^3*
        Cot[((-13/3 + 2*nu)*Pi)/2] - (8704*Pi^3*Cot[((-4 + 2*nu)*Pi)/2])/
        (3*Sqrt[3]) - (1280*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^3)/Sqrt[3])*
      (1 + Cot[((-5 + 2*(-1 - k54 + nu))*Pi)/2]^2)*Csc[(-1 - k54 + nu)*Pi]*
      Gamma[4 + k54 - nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*
      Gamma[-1/3 + nu]*Gamma[-5/2 - k54 + nu]^3*Gamma[-13/6 - k54 + nu]*
      Gamma[-2 - k54 + nu]^2*Gamma[-11/6 - k54 + nu]*
      Sin[(-4 + 2*(-1 - k54 + nu))*Pi])/(5*(-3 - k54 + nu)^2*(-2 - k54 + nu)*
     (-5 + 3*(-1 - k54 + nu))*(-4 + 3*(-1 - k54 + nu))*
     (-5 + 4*(-1 - k54 + nu))*(-8 + 5*(-1 - k54 + nu))*
     (-7 + 5*(-1 - k54 + nu))*(-6 + 5*(-1 - k54 + nu))*
     (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(-1 - k54 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*(-1 - k54 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(-1 - k54 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-1 - k54 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(-1 - k54 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(-1 - k54 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-1 - k54 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(-1 - k54 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(-1 - k54 + nu))*Pi)/2]^3)/Sqrt[3])*
     Gamma[3 - nu]^2*Gamma[-3/2 + nu]^2*Gamma[-7/6 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/6 + nu]*Gamma[-9/4 - k54 + nu]*Gamma[-7/4 - k54 + nu]*
     Gamma[-3/2 - k54 + nu]^3), {-k54}}, 
  {(2^(-1 - 4*nu + 6*(k56 + nu))*3^(-13/2 + 9*(k55 + nu) - 6*(k56 + nu))*
     5^(11/2 - 5*(k55 + nu))*(174750 - 752690*(k55 + nu) + 
      1346751*(k55 + nu)^2 - 1281136*(k55 + nu)^3 + 683314*(k55 + nu)^4 - 
      193731*(k55 + nu)^5 + 22808*(k55 + nu)^6)*(-7 + 5*(k56 + nu))*
     (4 - 11*(k56 + nu) + 6*(k56 + nu)^2)^2*(300 - 425*(k56 + nu) + 
      149*(k56 + nu)^2)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*nu)*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2]^2)/3 + 2816*Sqrt[3]*Pi^3*
       Cot[((-5 + 2*nu)*Pi)/2] - (14848*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2])/
       (3*Sqrt[3]) - (512*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*nu)*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*nu)*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^3)/Sqrt[3])*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k55 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k55 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k55 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k55 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k55 + nu))*Pi)/2]^2)/
       4782969)*Cot[((-5 + 2*(k56 + nu))*Pi)/2]*Gamma[3 - k55 - nu]*
     Gamma[3 - k56 - nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-5/3 + k55 + nu]^2*Gamma[-3/2 + k55 + nu]*Gamma[-4/3 + k55 + nu]^2*
     Gamma[-7/6 + k55 + nu]*Gamma[-5/6 + k55 + nu]*Gamma[-8/5 + k56 + nu]*
     Gamma[-3/2 + k56 + nu]*Gamma[-7/5 + k56 + nu]*Gamma[-5/4 + k56 + nu]*
     Gamma[-1 + k56 + nu]^3*Gamma[-3/4 + k56 + nu])/
    ((-2 + k55 + nu)*(-1 + k55 + nu)*(-2 + k56 + nu)*(-5 + 4*(k55 + nu))*
     (-8 + 5*(k55 + nu))*(-7 + 5*(k55 + nu))*(-6 + 5*(k55 + nu))*
     (4 - 3*(k56 + nu))^2*(5 - 3*(k56 + nu))^2*(1 - 2*(k56 + nu))^2*Sqrt[Pi]*
     (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k55 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*(k55 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(k55 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k55 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(k55 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(k55 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k55 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(k55 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(k55 + nu))*Pi)/2]^3)/Sqrt[3])*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k56 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k56 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k56 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k56 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k56 + nu))*Pi)/2]^2)/
       4782969)*Gamma[3 - nu]^2*Gamma[-3/2 + nu]^2*Gamma[-7/6 + nu]*
     Gamma[-1 + nu]^2*Gamma[-5/6 + nu]*Gamma[-8/5 + k55 + nu]*
     Gamma[-7/5 + k55 + nu]*Gamma[-5/4 + k55 + nu]*Gamma[-6/5 + k55 + nu]*
     Gamma[-4/5 + k55 + nu]*Gamma[-3/4 + k55 + nu]*Gamma[-5/3 + k56 + nu]^2*
     Gamma[-4/3 + k56 + nu]*Gamma[-3/5 + k56 + nu]*Gamma[-1/2 + k56 + nu]*
     Gamma[-2/5 + k56 + nu]*Gamma[-1/3 + k56 + nu]), {k55, k56}}, 
  {(2^(-1 - 4*nu - 2*(k58 + nu) + 8*(k59 + nu))*
     3^(-13/2 + 9*(k57 + nu) - 6*(k58 + nu))*
     5^(9/2 - 5*(k57 + nu) + 5*(k58 + nu) - 5*(k59 + nu))*
     (174750 - 752690*(k57 + nu) + 1346751*(k57 + nu)^2 - 
      1281136*(k57 + nu)^3 + 683314*(k57 + nu)^4 - 193731*(k57 + nu)^5 + 
      22808*(k57 + nu)^6)*(-3 + 2*(k58 + nu))^2*(-480 + 1096*(k58 + nu) - 
      831*(k58 + nu)^2 + 209*(k58 + nu)^3)*(-4 + 3*(k59 + nu))*
     (-540 + 2051*(k59 + nu) - 2491*(k59 + nu)^2 + 966*(k59 + nu)^3)*
     (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*nu)*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2]^2)/3 + 2816*Sqrt[3]*Pi^3*
       Cot[((-5 + 2*nu)*Pi)/2] - (14848*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2])/
       (3*Sqrt[3]) - (512*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*nu)*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*nu)*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^3)/Sqrt[3])*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k57 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k57 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k57 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k57 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k57 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(k58 + nu))*Pi)/2]^2)*
     Cot[((-5 + 2*(k59 + nu))*Pi)/2]*Csc[(k58 + nu)*Pi]*
     Csc[(-4 + 2*(k59 + nu))*Pi]*Gamma[3 - k57 - nu]*Gamma[3 - k58 - nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-5/3 + k57 + nu]^2*Gamma[-3/2 + k57 + nu]*Gamma[-4/3 + k57 + nu]^2*
     Gamma[-7/6 + k57 + nu]*Gamma[-5/6 + k57 + nu]*Gamma[-8/5 + k58 + nu]*
     Gamma[-3/2 + k58 + nu]^2*Gamma[-7/5 + k58 + nu]*Gamma[-6/5 + k58 + nu]*
     Gamma[-1 + k58 + nu]^2*Gamma[-4/5 + k58 + nu]*Gamma[-4/3 + k59 + nu]*
     Gamma[-5/4 + k59 + nu]*Gamma[-1 + k59 + nu]*Gamma[-3/4 + k59 + nu]*
     Gamma[-1/2 + k59 + nu]^2*Sin[(k59 + nu)*Pi]*Sin[(-4 + 2*(k58 + nu))*Pi])/
    ((-2 + k57 + nu)*(-1 + k57 + nu)*(-2 + k58 + nu)*(-5 + 4*(k57 + nu))*
     (-8 + 5*(k57 + nu))*(-7 + 5*(k57 + nu))*(-6 + 5*(k57 + nu))*
     (4 - 3*(k58 + nu))^2*(5 - 3*(k58 + nu))^2*(-3 + 2*(k59 + nu))*
     (-6 + 5*(k59 + nu))*(-4 + 5*(k59 + nu))*(-3 + 5*(k59 + nu))*Sqrt[Pi]*
     (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k57 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*(k57 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(k57 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k57 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(k57 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(k57 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k57 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(k57 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(k57 + nu))*Pi)/2]^3)/Sqrt[3])*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k58 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k58 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k58 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k58 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k58 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(k59 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
     Gamma[-3/2 + nu]^2*Gamma[-7/6 + nu]*Gamma[-1 + nu]^2*Gamma[-5/6 + nu]*
     Gamma[-8/5 + k57 + nu]*Gamma[-7/5 + k57 + nu]*Gamma[-5/4 + k57 + nu]*
     Gamma[-6/5 + k57 + nu]*Gamma[-4/5 + k57 + nu]*Gamma[-3/4 + k57 + nu]*
     Gamma[-5/3 + k58 + nu]^2*Gamma[-4/3 + k58 + nu]^2*
     Gamma[-1/2 + k58 + nu]^3*Gamma[-3/2 + k59 + nu]*Gamma[-6/5 + k59 + nu]*
     Gamma[-4/5 + k59 + nu]*Gamma[-3/5 + k59 + nu]*Gamma[-2/5 + k59 + nu]*
     Gamma[-1/3 + k59 + nu]), {k57, k58, k59}}, 
  {-((2^(15/2 - 4*nu - 2*(-2 - k61 + nu))*3^(-11/2 + 9*(-1 - k60 + nu) - 
        6*(-2 - k61 + nu))*5^(-1 - 5*(-1 - k60 + nu) + 5*(-2 - k61 + nu))*
      (174750 - 752690*(-1 - k60 + nu) + 1346751*(-1 - k60 + nu)^2 - 
       1281136*(-1 - k60 + nu)^3 + 683314*(-1 - k60 + nu)^4 - 
       193731*(-1 - k60 + nu)^5 + 22808*(-1 - k60 + nu)^6)*
      (-3 + 2*(-2 - k61 + nu))^2*(-480 + 1096*(-2 - k61 + nu) - 
       831*(-2 - k61 + nu)^2 + 209*(-2 - k61 + nu)^3)*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*nu)*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2]^2)/3 + 2816*Sqrt[3]*Pi^3*
        Cot[((-5 + 2*nu)*Pi)/2] - (14848*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2])/
        (3*Sqrt[3]) - (512*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*nu)*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*nu)*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^3)/Sqrt[3])*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(-1 - k60 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(-1 - k60 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(-1 - k60 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(-1 - k60 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-1 - k60 + nu))*Pi)/2]^2)/
        4782969)*(1 + Cot[((-5 + 2*(-2 - k61 + nu))*Pi)/2]^2)*
      Csc[(-2 - k61 + nu)*Pi]*Gamma[4 + k60 - nu]*Gamma[5 + k61 - nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-8/3 - k60 + nu]^2*Gamma[-5/2 - k60 + nu]*
      Gamma[-7/3 - k60 + nu]^2*Gamma[-13/6 - k60 + nu]*
      Gamma[-11/6 - k60 + nu]*Gamma[-18/5 - k61 + nu]*
      Gamma[-7/2 - k61 + nu]^2*Gamma[-17/5 - k61 + nu]*
      Gamma[-16/5 - k61 + nu]*Gamma[-3 - k61 + nu]^2*Gamma[-14/5 - k61 + nu]*
      Sin[(-4 + 2*(-2 - k61 + nu))*Pi])/((-3 - k60 + nu)*(-2 - k60 + nu)*
      (-4 - k61 + nu)*(-5 + 4*(-1 - k60 + nu))*(-8 + 5*(-1 - k60 + nu))*
      (-7 + 5*(-1 - k60 + nu))*(-6 + 5*(-1 - k60 + nu))*
      (4 - 3*(-2 - k61 + nu))^2*(5 - 3*(-2 - k61 + nu))^2*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(-1 - k60 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(-1 - k60 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(-1 - k60 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-1 - k60 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(-1 - k60 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(-1 - k60 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-1 - k60 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(-1 - k60 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(-1 - k60 + nu))*Pi)/2]^3)/Sqrt[3])*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(-2 - k61 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(-2 - k61 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(-2 - k61 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(-2 - k61 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-2 - k61 + nu))*Pi)/2]^2)/
        4782969)*Gamma[3 - nu]^2*Gamma[-3/2 + nu]^2*Gamma[-7/6 + nu]*
      Gamma[-1 + nu]^2*Gamma[-5/6 + nu]*Gamma[-13/5 - k60 + nu]*
      Gamma[-12/5 - k60 + nu]*Gamma[-9/4 - k60 + nu]*Gamma[-11/5 - k60 + nu]*
      Gamma[-9/5 - k60 + nu]*Gamma[-7/4 - k60 + nu]*Gamma[-11/3 - k61 + nu]^2*
      Gamma[-10/3 - k61 + nu]^2*Gamma[-5/2 - k61 + nu]^3)), {-k60, -k61}}, 
  {-((2^(1 - 4*nu)*3^(9*(-1 - k62 + nu))*5^(-1 - 5*(-1 - k62 + nu))*
      (174750 - 752690*(-1 - k62 + nu) + 1346751*(-1 - k62 + nu)^2 - 
       1281136*(-1 - k62 + nu)^3 + 683314*(-1 - k62 + nu)^4 - 
       193731*(-1 - k62 + nu)^5 + 22808*(-1 - k62 + nu)^6)*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*nu)*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2]^2)/3 + 2816*Sqrt[3]*Pi^3*
        Cot[((-5 + 2*nu)*Pi)/2] - (14848*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2])/
        (3*Sqrt[3]) - (512*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*nu)*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*nu)*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^3)/Sqrt[3])*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(-1 - k62 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(-1 - k62 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(-1 - k62 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(-1 - k62 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-1 - k62 + nu))*Pi)/2]^2)/
        4782969)*Gamma[4 + k62 - nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*
      Gamma[-1/3 + nu]*Gamma[-8/3 - k62 + nu]^2*Gamma[-5/2 - k62 + nu]*
      Gamma[-7/3 - k62 + nu]^2*Gamma[-13/6 - k62 + nu]*
      Gamma[-11/6 - k62 + nu])/((-3 - k62 + nu)*(-2 - k62 + nu)*
      (-5 + 4*(-1 - k62 + nu))*(-8 + 5*(-1 - k62 + nu))*
      (-7 + 5*(-1 - k62 + nu))*(-6 + 5*(-1 - k62 + nu))*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(-1 - k62 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(-1 - k62 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(-1 - k62 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-1 - k62 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(-1 - k62 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(-1 - k62 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-1 - k62 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(-1 - k62 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(-1 - k62 + nu))*Pi)/2]^3)/Sqrt[3])*
      Gamma[3 - nu]^2*Gamma[-3/2 + nu]^2*Gamma[-7/6 + nu]*Gamma[-1 + nu]^2*
      Gamma[-5/6 + nu]*Gamma[-13/5 - k62 + nu]*Gamma[-12/5 - k62 + nu]*
      Gamma[-9/4 - k62 + nu]*Gamma[-11/5 - k62 + nu]*Gamma[-9/5 - k62 + nu]*
      Gamma[-7/4 - k62 + nu])), {-k62}}, 
  {((512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*nu)*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*nu)*Pi)/2]^2)/3 + 2816*Sqrt[3]*Pi^3*
       Cot[((-5 + 2*nu)*Pi)/2] - (14848*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2])/
       (3*Sqrt[3]) - (512*Pi^3*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*nu)*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*nu)*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*nu)*Pi)/2]^3)/Sqrt[3])*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu])/(4^(2*nu)*Gamma[3 - nu]^2*
     Gamma[-3/2 + nu]^2*Gamma[-7/6 + nu]*Gamma[-1 + nu]^2*Gamma[-5/6 + nu]), 
   {}}}, {{((-1)^(1 - k63)*2^(-4 - 2*k63 + 2*(k63 + nu))*
     3^(1/2 + 6*nu - 9*(k63 + nu))*5^(-5*nu + 5*(k63 + nu))*
     (40320 - 118152*(k63 + nu) + 129473*(k63 + nu)^2 - 62859*(k63 + nu)^3 + 
      11404*(k63 + nu)^4)*Cot[((-5 + 2*(k63 + nu))*Pi)/2]*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]*Gamma[-4/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*
     Gamma[-1/3 + nu]*Gamma[-8/5 + k63 + nu]*Gamma[-3/2 + k63 + nu]*
     Gamma[-7/5 + k63 + nu]*Gamma[-6/5 + k63 + nu]*Gamma[-1 + k63 + nu]^4*
     Gamma[-4/5 + k63 + nu])/((-2 + k63 + nu)^2*(-5 + 3*(k63 + nu))*
     (-4 + 3*(k63 + nu))*Sqrt[Pi]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]*
     Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*Gamma[-4/5 + nu]*
     Gamma[-2 + k63 + nu]^2*Gamma[-5/3 + k63 + nu]*Gamma[-4/3 + k63 + nu]*
     Gamma[-2/3 + k63 + nu]^2*Gamma[-1/2 + k63 + nu]*
     Gamma[-1/3 + k63 + nu]^2), {k63}}, 
  {(2^(-1 - 2*k64 + 2*(k64 + nu))*3^(-11/2 + 6*nu - 3*(k64 + nu))*
     5^(13/2 - 5*nu)*(-8 + 5*(k64 + nu))*(-7 + 5*(k64 + nu))*
     (-9 + 7*(k64 + nu))*Cot[((-5 + 2*(k64 + nu))*Pi)/2]*Gamma[-2 + nu]^2*
     Gamma[-5/3 + nu]*Gamma[-4/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*
     Gamma[-1/3 + nu]*Gamma[-8/5 + k64 + nu]*Gamma[-3/2 + k64 + nu]*
     Gamma[-7/5 + k64 + nu]*Gamma[-1 + k64 + nu]^4)/
    ((-1)^k64*(-2 + k64 + nu)^2*(-5 + 3*(k64 + nu))*Sqrt[Pi]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]*Gamma[-7/5 + nu]*Gamma[-6/5 + nu]*Gamma[-1 + nu]^3*
     Gamma[-4/5 + nu]*Gamma[-2 + k64 + nu]^2*Gamma[-5/3 + k64 + nu]*
     Gamma[-3/5 + k64 + nu]*Gamma[-1/2 + k64 + nu]*Gamma[-2/5 + k64 + nu]*
     Gamma[-1/3 + k64 + nu]), {k64}}}, 
 {{-((2^(-3 - 6*nu + 8*(-1 - k65 + nu))*3^(1/2 + 9*nu - 12*(-1 - k65 + nu))*
      5^(-5*nu + 5*(-1 - k65 + nu))*(3 - 2*(-1 - k65 + nu))^2*
      (-9 + 4*(-1 - k65 + nu))*(4 - 11*(-1 - k65 + nu) + 6*(-1 - k65 + nu)^2)^
       2*(3976631820 - 22964194980*(-1 - k65 + nu) + 
       59142213630*(-1 - k65 + nu)^2 - 89541090135*(-1 - k65 + nu)^3 + 
       88322666597*(-1 - k65 + nu)^4 - 59345444402*(-1 - k65 + nu)^5 + 
       27521922108*(-1 - k65 + nu)^6 - 8702226843*(-1 - k65 + nu)^7 + 
       1796047041*(-1 - k65 + nu)^8 - 218551800*(-1 - k65 + nu)^9 + 
       11909844*(-1 - k65 + nu)^10)*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
        3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
          7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
          22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
        (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/
        1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/
        3486784401 - (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^3)/
        10460353203 + (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/
        1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
        31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
           Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
       (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^4)/3486784401)*
      Cot[((-5 + 2*(-1 - k65 + nu))*Pi)/2]*Gamma[16/5 - nu]*Gamma[13/4 - nu]*
      Gamma[4 + k65 - nu]^2*Gamma[13/3 + k65 - nu]^2*Gamma[-5/3 + nu]^2*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-14/5 - k65 + nu]*Gamma[-11/4 - k65 + nu]*Gamma[-13/5 - k65 + nu]*
      Gamma[-5/2 - k65 + nu]^2*Gamma[-12/5 - k65 + nu]*
      Gamma[-2 - k65 + nu]^3)/((-3 - k65 + nu)^5*(9 - 4*(-1 - k65 + nu))^2*
      (5 - 3*(-1 - k65 + nu))^2*(7 - 3*(-1 - k65 + nu))^2*
      (1 - 2*(-1 - k65 + nu))^2*(-3 + 2*(-1 - k65 + nu))^3*
      (-7 + 3*(-1 - k65 + nu))*Sqrt[Pi]*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-17/3 + 2*(-1 - k65 + nu))*Pi)/2])/3486784401 + 
       (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 7*Sqrt[5] - 
          11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
          22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*
         Cot[((-28/5 + 2*(-1 - k65 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
       (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*(-1 - k65 + nu))*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*(-1 - k65 + nu))*Pi)/
            2]^2)/1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(-1 - k65 + nu))*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*(-1 - k65 + nu))*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(-1 - k65 + nu))*Pi)/2])/3486784401 - 
       (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(-1 - k65 + nu))*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*(-1 - k65 + nu))*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(-1 - k65 + nu))*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*(-1 - k65 + nu))*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(-1 - k65 + nu))*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*(-1 - k65 + nu))*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(-1 - k65 + nu))*Pi)/2]^3)/10460353203 + 
       (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*(-1 - k65 + nu))*Pi)/
           2])/1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*(-1 - k65 + nu))*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k65 + nu))*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k65 + nu))*Pi)/2]^2)/31381059609 + 
       (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
          3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(-1 - k65 + nu))*Pi)/2]^3)/
        (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
         Pi^4*Cot[((-4 + 2*(-1 - k65 + nu))*Pi)/2]^4)/3486784401)*
      Gamma[3 - nu]^2*Gamma[10/3 - nu]^2*Gamma[21/5 + k65 - nu]*
      Gamma[17/4 + k65 - nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-8/3 - k65 + nu]^2*Gamma[-5/3 - k65 + nu]^2*
      Gamma[-3/2 - k65 + nu]*Gamma[-4/3 - k65 + nu]^2)), {-k65}}, 
  {-((2^(-8 - 4*(1 + k66) - 2*nu + 6*(-1 - k66 + nu))*
      3^(-15/2 + 9*nu - 6*(-1 - k66 + nu))*5^(17/2 - 5*nu)*
      (3 - 2*(-1 - k66 + nu))^2*(-5 + 3*(-1 - k66 + nu))*
      (-7 + 4*(-1 - k66 + nu))*(-11 + 5*(-1 - k66 + nu))*
      (-9 + 5*(-1 - k66 + nu))*(-8 + 5*(-1 - k66 + nu))*
      (-341649 + 918628*(-1 - k66 + nu) - 980215*(-1 - k66 + nu)^2 + 
       518790*(-1 - k66 + nu)^3 - 136182*(-1 - k66 + nu)^4 + 
       14184*(-1 - k66 + nu)^5)*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
        3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
          7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
          22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
        (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/
        1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/
        3486784401 - (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^3)/
        10460353203 + (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/
        1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
        31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
           Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
       (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^4)/3486784401)*
      (1 + Cot[((-5 + 2*(-1 - k66 + nu))*Pi)/2]^2)*Csc[(-1 - k66 + nu)*Pi]*
      Gamma[16/5 - nu]*Gamma[13/4 - nu]*Gamma[4 + k66 - nu]^2*
      Gamma[13/3 + k66 - nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-14/5 - k66 + nu]*
      Gamma[-11/4 - k66 + nu]*Gamma[-13/5 - k66 + nu]*
      Gamma[-5/2 - k66 + nu]^3*Gamma[-2 - k66 + nu]^2*
      Sin[(-4 + 2*(-1 - k66 + nu))*Pi])/((-3 - k66 + nu)^4*
      (7 - 4*(-1 - k66 + nu))^2*(5 - 3*(-1 - k66 + nu))^2*
      (7 - 3*(-1 - k66 + nu))^2*(-3 + 2*(-1 - k66 + nu))*
      (-7 + 3*(-1 - k66 + nu))*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-17/3 + 2*(-1 - k66 + nu))*Pi)/2])/3486784401 + 
       (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 7*Sqrt[5] - 
          11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
          22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*
         Cot[((-28/5 + 2*(-1 - k66 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
       (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*(-1 - k66 + nu))*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*(-1 - k66 + nu))*Pi)/
            2]^2)/1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(-1 - k66 + nu))*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*(-1 - k66 + nu))*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(-1 - k66 + nu))*Pi)/2])/3486784401 - 
       (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(-1 - k66 + nu))*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*(-1 - k66 + nu))*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(-1 - k66 + nu))*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*(-1 - k66 + nu))*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(-1 - k66 + nu))*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*(-1 - k66 + nu))*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(-1 - k66 + nu))*Pi)/2]^3)/10460353203 + 
       (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*(-1 - k66 + nu))*Pi)/
           2])/1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*(-1 - k66 + nu))*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k66 + nu))*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k66 + nu))*Pi)/2]^2)/31381059609 + 
       (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
          3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(-1 - k66 + nu))*Pi)/2]^3)/
        (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
         Pi^4*Cot[((-4 + 2*(-1 - k66 + nu))*Pi)/2]^4)/3486784401)*
      Gamma[3 - nu]^2*Gamma[10/3 - nu]^2*Gamma[21/5 + k66 - nu]*
      Gamma[17/4 + k66 - nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-8/3 - k66 + nu]*Gamma[-11/5 - k66 + nu]*Gamma[-9/5 - k66 + nu]*
      Gamma[-5/3 - k66 + nu]*Gamma[-8/5 - k66 + nu]*Gamma[-3/2 - k66 + nu])), 
   {-k66}}, {(2^(-5 - 6*nu + 8*(k67 + nu))*3^(-15/2 + 9*nu - 6*(k67 + nu))*
     5^(13/2 - 5*nu)*(3 - 2*(k67 + nu))^2*(-4 + 3*(k67 + nu))*
     (-9 + 4*(k67 + nu))*(-7 + 4*(k67 + nu))*(-7 + 5*(k67 + nu))*
     (1234479181320 - 7985663491365*(k67 + nu) + 23639241282390*
       (k67 + nu)^2 - 42338028713615*(k67 + nu)^3 + 
      51089761317020*(k67 + nu)^4 - 43754233176623*(k67 + nu)^5 + 
      27265976015238*(k67 + nu)^6 - 12455415357137*(k67 + nu)^7 + 
      4138977822288*(k67 + nu)^8 - 975611133868*(k67 + nu)^9 + 
      154815693744*(k67 + nu)^10 - 14847678112*(k67 + nu)^11 + 
      650743680*(k67 + nu)^12)*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
       3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
         7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
       (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/
       31381059609 + (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 
         21*Sqrt[5] + 5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + 
         Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/
       1162261467 - (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/
       3486784401 - (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + 
         Sqrt[15 - 6*Sqrt[5]])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/
       31381059609 - (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - 
         Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/
       10460353203 + (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*nu)*Pi)/2])/
       3486784401 - (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
       31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
          Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
      (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^
         4)/3486784401)*Cot[((-5 + 2*(k67 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[13/4 - nu]*Gamma[3 - k67 - nu]^2*Gamma[10/3 - k67 - nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-9/5 + k67 + nu]*Gamma[-7/4 + k67 + nu]*Gamma[-8/5 + k67 + nu]*
     Gamma[-3/2 + k67 + nu]^2*Gamma[-7/5 + k67 + nu]*Gamma[-4/3 + k67 + nu]*
     Gamma[-1 + k67 + nu]^3)/((-2 + k67 + nu)^5*(7 - 4*(k67 + nu))^2*
     (9 - 4*(k67 + nu))^2*(5 - 3*(k67 + nu))^2*(7 - 3*(k67 + nu))^2*
     (-3 + 2*(k67 + nu))^3*(-7 + 3*(k67 + nu))*(-5 + 3*(k67 + nu))*Sqrt[Pi]*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*(k67 + nu))*Pi)/
          2])/3486784401 + (2560000000000*(1 + Sqrt[5])*
        (-17 + 25*Sqrt[3] + 7*Sqrt[5] - 11*Sqrt[15] + 
         2*Sqrt[30/(65 + 29*Sqrt[5])] - 22*Sqrt[10/(2525 + 1129*Sqrt[5])])*
        Pi^4*Cot[((-28/5 + 2*(k67 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
      (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*(k67 + nu))*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*(k67 + nu))*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*(k67 + nu))*Pi)/
          2])/31381059609 + (2560000000000*(1 + Sqrt[5])*
        (-45 + 9*Sqrt[3] - 21*Sqrt[5] + 5*Sqrt[15] - 
         3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*
        Cot[((-26/5 + 2*(k67 + nu))*Pi)/2])/1162261467 - 
      (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(k67 + nu))*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(k67 + nu))*Pi)/2]^2)/3486784401 - 
      (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
        Cot[((-5 + 2*(k67 + nu))*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(k67 + nu))*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*(k67 + nu))*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k67 + nu))*Pi)/2])/31381059609 - 
      (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-14/3 + 2*(k67 + nu))*Pi)/2]^2)/10460353203 + 
      (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k67 + nu))*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*(k67 + nu))*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*(k67 + nu))*Pi)/
          2])/3486784401 - (160000000000*((-402 + 799*Sqrt[3])*
          (5 + Sqrt[5]) + (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*
          (-5 + 3*Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k67 + nu))*Pi)/2])/
       31381059609 + (160000000000*(10*(-402 + 799*Sqrt[3])*
          Sqrt[2/(5 + Sqrt[5])] + 201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k67 + nu))*Pi)/2]^2)/31381059609 + 
      (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
         3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k67 + nu))*Pi)/2]^3)/
       (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
        Pi^4*Cot[((-4 + 2*(k67 + nu))*Pi)/2]^4)/3486784401)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]^2*Gamma[16/5 - k67 - nu]*Gamma[13/4 - k67 - nu]*
     Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-5/3 + k67 + nu]^2*
     Gamma[-6/5 + k67 + nu]*Gamma[-4/5 + k67 + nu]*Gamma[-3/5 + k67 + nu]*
     Gamma[-1/2 + k67 + nu]*Gamma[-2/5 + k67 + nu]*Gamma[-1/3 + k67 + nu]), 
   {k67}}, 
  {-((2^(-9 - 4*(2 + k69) - 2*nu + 4*(-1 - k68 + nu) + 2*(-2 - k69 + nu))*
      3^(-13/2 + 9*nu - 3*(-1 - k68 + nu) - 3*(-2 - k69 + nu))*
      5^(17/2 - 5*nu)*(-7 + 3*(-1 - k68 + nu))*(-5 + 3*(-1 - k68 + nu))*
      (-7 + 4*(-1 - k68 + nu))*(-11 + 5*(-1 - k68 + nu))*
      (-2211 + 3595*(-1 - k68 + nu) - 1934*(-1 - k68 + nu)^2 + 
       344*(-1 - k68 + nu)^3)*(-9 + 5*(-2 - k69 + nu))*
      (-8 + 5*(-2 - k69 + nu))*(-188 + 429*(-2 - k69 + nu) - 
       313*(-2 - k69 + nu)^2 + 74*(-2 - k69 + nu)^3)*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
        3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
          7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
          22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
        (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/
        1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/
        3486784401 - (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^3)/
        10460353203 + (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/
        1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
        31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
           Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
       (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^4)/3486784401)*
      (1 - (3*Cot[((-11/2 + 2*(-1 - k68 + nu))*Pi)/2])/(2*(1 + Sqrt[3])) - 
       (3*Sqrt[3]*Cot[((-5 + 2*(-1 - k68 + nu))*Pi)/2])/8 + 
       (3*Cot[((-5 + 2*(-1 - k68 + nu))*Pi)/2]^2)/8 + 
       (2*Cot[((-14/3 + 2*(-1 - k68 + nu))*Pi)/2])/Sqrt[3] + 
       (3*Cot[((-9/2 + 2*(-1 - k68 + nu))*Pi)/2])/(2*(1 - Sqrt[3])) + 
       (11*Cot[((-4 + 2*(-1 - k68 + nu))*Pi)/2])/(2*Sqrt[3]) + 
       (5*Cot[((-4 + 2*(-1 - k68 + nu))*Pi)/2]^2)/8 + 
       (5*Sqrt[3]*Cot[((-4 + 2*(-1 - k68 + nu))*Pi)/2]^3)/8)*
      (1 + Cot[((-5 + 2*(-2 - k69 + nu))*Pi)/2]^2)*Csc[(-2 - k69 + nu)*Pi]*
      Gamma[16/5 - nu]*Gamma[13/4 - nu]*Gamma[13/3 + k68 - nu]*
      Gamma[5 + k69 - nu]^2*Gamma[16/3 + k69 - nu]*Gamma[-5/3 + nu]^2*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-5/2 - k68 + nu]^2*Gamma[-19/5 - k69 + nu]*
      Gamma[-15/4 - k69 + nu]*Gamma[-18/5 - k69 + nu]*Gamma[-7/2 - k69 + nu]*
      Gamma[-13/4 - k69 + nu]*Gamma[-3 - k69 + nu]^2*
      Sin[(-4 + 2*(-2 - k69 + nu))*Pi])/((-3 - k68 + nu)*(-4 - k69 + nu)^3*
      (7 - 4*(-1 - k68 + nu))^2*(5 - 3*(-1 - k68 + nu))^2*
      (7 - 3*(-1 - k68 + nu))^2*(-7 + 3*(-2 - k69 + nu))*
      (-4 + 3*(-2 - k69 + nu))*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-17/3 + 2*(-1 - k68 + nu))*Pi)/2])/3486784401 + 
       (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 7*Sqrt[5] - 
          11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
          22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*
         Cot[((-28/5 + 2*(-1 - k68 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
       (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*(-1 - k68 + nu))*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*(-1 - k68 + nu))*Pi)/
            2]^2)/1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(-1 - k68 + nu))*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*(-1 - k68 + nu))*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(-1 - k68 + nu))*Pi)/2])/3486784401 - 
       (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(-1 - k68 + nu))*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*(-1 - k68 + nu))*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(-1 - k68 + nu))*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*(-1 - k68 + nu))*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(-1 - k68 + nu))*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*(-1 - k68 + nu))*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(-1 - k68 + nu))*Pi)/2]^3)/10460353203 + 
       (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*(-1 - k68 + nu))*Pi)/
           2])/1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*(-1 - k68 + nu))*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k68 + nu))*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k68 + nu))*Pi)/2]^2)/31381059609 + 
       (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
          3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(-1 - k68 + nu))*Pi)/2]^3)/
        (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
         Pi^4*Cot[((-4 + 2*(-1 - k68 + nu))*Pi)/2]^4)/3486784401)*
      (1 - (3*Cot[((-11/2 + 2*(-2 - k69 + nu))*Pi)/2])/(2*(1 + Sqrt[3])) - 
       (3*Sqrt[3]*Cot[((-5 + 2*(-2 - k69 + nu))*Pi)/2])/8 + 
       (3*Cot[((-5 + 2*(-2 - k69 + nu))*Pi)/2]^2)/8 + 
       (2*Cot[((-14/3 + 2*(-2 - k69 + nu))*Pi)/2])/Sqrt[3] + 
       (3*Cot[((-9/2 + 2*(-2 - k69 + nu))*Pi)/2])/(2*(1 - Sqrt[3])) + 
       (11*Cot[((-4 + 2*(-2 - k69 + nu))*Pi)/2])/(2*Sqrt[3]) + 
       (5*Cot[((-4 + 2*(-2 - k69 + nu))*Pi)/2]^2)/8 + 
       (5*Sqrt[3]*Cot[((-4 + 2*(-2 - k69 + nu))*Pi)/2]^3)/8)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]^2*Gamma[21/5 + k68 - nu]*Gamma[17/4 + k68 - nu]*
      Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
      Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-8/3 - k68 + nu]*
      Gamma[-9/4 - k68 + nu]*Gamma[-11/5 - k68 + nu]*Gamma[-14/5 - k69 + nu]*
      Gamma[-8/3 - k69 + nu]*Gamma[-13/5 - k69 + nu]*
      Gamma[-5/2 - k69 + nu])), {-k68, -k69}}, 
  {-((2^(-4 - 6*nu + 4*(k70 + nu) + 4*(k71 + nu))*
      3^(-13/2 + 9*nu - 3*(k70 + nu) - 3*(k71 + nu))*5^(15/2 - 5*nu)*
      (-7 + 3*(k70 + nu))*(-5 + 3*(k70 + nu))*(-7 + 4*(k70 + nu))*
      (-11 + 5*(k70 + nu))*(-2211 + 3595*(k70 + nu) - 1934*(k70 + nu)^2 + 
       344*(k70 + nu)^3)*(-9 + 5*(k71 + nu))*(-8 + 5*(k71 + nu))*
      (-7 + 5*(k71 + nu))*(588 - 1765*(k71 + nu) + 1963*(k71 + nu)^2 - 
       956*(k71 + nu)^3 + 172*(k71 + nu)^4)*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
        3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
          7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
          22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
        (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/
        1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/
        3486784401 - (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^3)/
        10460353203 + (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/
        1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
        31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
           Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
       (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^4)/3486784401)*
      (1 - (3*Cot[((-11/2 + 2*(k70 + nu))*Pi)/2])/(2*(1 + Sqrt[3])) - 
       (3*Sqrt[3]*Cot[((-5 + 2*(k70 + nu))*Pi)/2])/8 + 
       (3*Cot[((-5 + 2*(k70 + nu))*Pi)/2]^2)/8 + 
       (2*Cot[((-14/3 + 2*(k70 + nu))*Pi)/2])/Sqrt[3] + 
       (3*Cot[((-9/2 + 2*(k70 + nu))*Pi)/2])/(2*(1 - Sqrt[3])) + 
       (11*Cot[((-4 + 2*(k70 + nu))*Pi)/2])/(2*Sqrt[3]) + 
       (5*Cot[((-4 + 2*(k70 + nu))*Pi)/2]^2)/8 + 
       (5*Sqrt[3]*Cot[((-4 + 2*(k70 + nu))*Pi)/2]^3)/8)*
      Cot[((-5 + 2*(k71 + nu))*Pi)/2]*Gamma[16/5 - nu]*Gamma[13/4 - nu]*
      Gamma[10/3 - k70 - nu]*Gamma[3 - k71 - nu]^2*Gamma[10/3 - k71 - nu]*
      Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-3/2 + k70 + nu]^2*Gamma[-9/5 + k71 + nu]*Gamma[-7/4 + k71 + nu]*
      Gamma[-8/5 + k71 + nu]*Gamma[-7/5 + k71 + nu]*Gamma[-4/3 + k71 + nu]*
      Gamma[-5/4 + k71 + nu]*Gamma[-1 + k71 + nu]^3)/
     ((-2 + k70 + nu)*(-2 + k71 + nu)^4*(7 - 4*(k70 + nu))^2*
      (5 - 3*(k70 + nu))^2*(7 - 3*(k70 + nu))^2*(-3 + 2*(k71 + nu))*
      (-7 + 3*(k71 + nu))*(-5 + 3*(k71 + nu))*Sqrt[Pi]*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*(k70 + nu))*Pi)/
           2])/3486784401 + (2560000000000*(1 + Sqrt[5])*
         (-17 + 25*Sqrt[3] + 7*Sqrt[5] - 11*Sqrt[15] + 
          2*Sqrt[30/(65 + 29*Sqrt[5])] - 22*Sqrt[10/(2525 + 1129*Sqrt[5])])*
         Pi^4*Cot[((-28/5 + 2*(k70 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
       (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*(k70 + nu))*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*(k70 + nu))*Pi)/2]^2)/
        1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(k70 + nu))*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*(k70 + nu))*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(k70 + nu))*Pi)/2])/3486784401 - 
       (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(k70 + nu))*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*(k70 + nu))*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(k70 + nu))*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*(k70 + nu))*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k70 + nu))*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*(k70 + nu))*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k70 + nu))*Pi)/2]^3)/10460353203 + 
       (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*(k70 + nu))*Pi)/2])/
        1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*(k70 + nu))*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k70 + nu))*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k70 + nu))*Pi)/2]^2)/31381059609 + 
       (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
          3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k70 + nu))*Pi)/2]^3)/
        (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
         Pi^4*Cot[((-4 + 2*(k70 + nu))*Pi)/2]^4)/3486784401)*
      (1 - (3*Cot[((-11/2 + 2*(k71 + nu))*Pi)/2])/(2*(1 + Sqrt[3])) - 
       (3*Sqrt[3]*Cot[((-5 + 2*(k71 + nu))*Pi)/2])/8 + 
       (3*Cot[((-5 + 2*(k71 + nu))*Pi)/2]^2)/8 + 
       (2*Cot[((-14/3 + 2*(k71 + nu))*Pi)/2])/Sqrt[3] + 
       (3*Cot[((-9/2 + 2*(k71 + nu))*Pi)/2])/(2*(1 - Sqrt[3])) + 
       (11*Cot[((-4 + 2*(k71 + nu))*Pi)/2])/(2*Sqrt[3]) + 
       (5*Cot[((-4 + 2*(k71 + nu))*Pi)/2]^2)/8 + 
       (5*Sqrt[3]*Cot[((-4 + 2*(k71 + nu))*Pi)/2]^3)/8)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]^2*Gamma[16/5 - k70 - nu]*Gamma[13/4 - k70 - nu]*
      Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
      Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-5/3 + k70 + nu]*
      Gamma[-5/4 + k70 + nu]*Gamma[-6/5 + k70 + nu]*Gamma[-5/3 + k71 + nu]*
      Gamma[-4/5 + k71 + nu]*Gamma[-3/5 + k71 + nu]*Gamma[-1/2 + k71 + nu]*
      Gamma[-2/5 + k71 + nu]*Gamma[-1/3 + k71 + nu])), {k70, k71}}, 
  {(2^(17/2 - 6*nu + 4*(k72 + nu))*3^(-13 + 9*nu - 3*(k72 + nu))*
     5^(21/2 - 5*nu)*(-7 + 3*(k72 + nu))*(-5 + 3*(k72 + nu))*
     (-7 + 4*(k72 + nu))*(-11 + 5*(k72 + nu))*(-2211 + 3595*(k72 + nu) - 
      1934*(k72 + nu)^2 + 344*(k72 + nu)^3)*Pi^4*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
       3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
         7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
       (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/
       31381059609 + (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 
         21*Sqrt[5] + 5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + 
         Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/
       1162261467 - (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/
       3486784401 - (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + 
         Sqrt[15 - 6*Sqrt[5]])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/
       31381059609 - (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - 
         Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/
       10460353203 + (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*nu)*Pi)/2])/
       3486784401 - (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
       31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
          Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
      (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^
         4)/3486784401)*(1 - (3*Cot[((-11/2 + 2*(k72 + nu))*Pi)/2])/
       (2*(1 + Sqrt[3])) - (3*Sqrt[3]*Cot[((-5 + 2*(k72 + nu))*Pi)/2])/8 + 
      (3*Cot[((-5 + 2*(k72 + nu))*Pi)/2]^2)/8 + 
      (2*Cot[((-14/3 + 2*(k72 + nu))*Pi)/2])/Sqrt[3] + 
      (3*Cot[((-9/2 + 2*(k72 + nu))*Pi)/2])/(2*(1 - Sqrt[3])) + 
      (11*Cot[((-4 + 2*(k72 + nu))*Pi)/2])/(2*Sqrt[3]) + 
      (5*Cot[((-4 + 2*(k72 + nu))*Pi)/2]^2)/8 + 
      (5*Sqrt[3]*Cot[((-4 + 2*(k72 + nu))*Pi)/2]^3)/8)*Gamma[16/5 - nu]*
     Gamma[13/4 - nu]*Gamma[10/3 - k72 - nu]*Gamma[-5/3 + nu]^2*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-3/2 + k72 + nu]^2)/((-2 + k72 + nu)*(7 - 4*(k72 + nu))^2*
     (5 - 3*(k72 + nu))^2*(7 - 3*(k72 + nu))^2*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*(k72 + nu))*Pi)/
          2])/3486784401 + (2560000000000*(1 + Sqrt[5])*
        (-17 + 25*Sqrt[3] + 7*Sqrt[5] - 11*Sqrt[15] + 
         2*Sqrt[30/(65 + 29*Sqrt[5])] - 22*Sqrt[10/(2525 + 1129*Sqrt[5])])*
        Pi^4*Cot[((-28/5 + 2*(k72 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
      (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*(k72 + nu))*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*(k72 + nu))*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*(k72 + nu))*Pi)/
          2])/31381059609 + (2560000000000*(1 + Sqrt[5])*
        (-45 + 9*Sqrt[3] - 21*Sqrt[5] + 5*Sqrt[15] - 
         3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*
        Cot[((-26/5 + 2*(k72 + nu))*Pi)/2])/1162261467 - 
      (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(k72 + nu))*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(k72 + nu))*Pi)/2]^2)/3486784401 - 
      (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
        Cot[((-5 + 2*(k72 + nu))*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(k72 + nu))*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*(k72 + nu))*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k72 + nu))*Pi)/2])/31381059609 - 
      (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-14/3 + 2*(k72 + nu))*Pi)/2]^2)/10460353203 + 
      (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k72 + nu))*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*(k72 + nu))*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*(k72 + nu))*Pi)/
          2])/3486784401 - (160000000000*((-402 + 799*Sqrt[3])*
          (5 + Sqrt[5]) + (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*
          (-5 + 3*Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k72 + nu))*Pi)/2])/
       31381059609 + (160000000000*(10*(-402 + 799*Sqrt[3])*
          Sqrt[2/(5 + Sqrt[5])] + 201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k72 + nu))*Pi)/2]^2)/31381059609 + 
      (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
         3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k72 + nu))*Pi)/2]^3)/
       (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
        Pi^4*Cot[((-4 + 2*(k72 + nu))*Pi)/2]^4)/3486784401)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]^2*Gamma[16/5 - k72 - nu]*Gamma[13/4 - k72 - nu]*
     Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-5/3 + k72 + nu]*
     Gamma[-5/4 + k72 + nu]*Gamma[-6/5 + k72 + nu]), {k72}}, 
  {-((2^(-6*nu + 8*(k74 + nu))*3^(-15/2 + 9*nu - 6*(k73 + nu))*
      5^(11/2 - 5*nu + 5*(k73 + nu) - 5*(k74 + nu))*(3 - 2*(k73 + nu))^2*
      (-7 + 4*(k73 + nu))*(-316980 + 1217010*(k73 + nu) - 
       1963135*(k73 + nu)^2 + 1738804*(k73 + nu)^3 - 919656*(k73 + nu)^4 + 
       292204*(k73 + nu)^5 - 51901*(k73 + nu)^6 + 3990*(k73 + nu)^7)*
      (-4 + 3*(k74 + nu))*(-540 + 2051*(k74 + nu) - 2491*(k74 + nu)^2 + 
       966*(k74 + nu)^3)*((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + 9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*
         Pi^4)/31381059609 + (3200000000000*(5^(3/4)*(3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-17/3 + 2*nu)*Pi)/2])/3486784401 + 
       (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 7*Sqrt[5] - 
          11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
          22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
        (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/
        1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/
        3486784401 - (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^3)/
        10460353203 + (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/
        1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
        31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
           Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
       (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^4)/3486784401)*
      (1 + Cot[((-5 + 2*(k73 + nu))*Pi)/2]^2)*Cot[((-5 + 2*(k74 + nu))*Pi)/2]*
      Csc[(k73 + nu)*Pi]*Csc[(-4 + 2*(k74 + nu))*Pi]*Gamma[16/5 - nu]*
      Gamma[13/4 - nu]*Gamma[3 - k73 - nu]^2*Gamma[10/3 - k73 - nu]^2*
      Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-9/5 + k73 + nu]*Gamma[-7/4 + k73 + nu]*Gamma[-8/5 + k73 + nu]*
      Gamma[-3/2 + k73 + nu]^3*Gamma[-7/5 + k73 + nu]*Gamma[-1 + k73 + nu]^2*
      Gamma[-4/3 + k74 + nu]*Gamma[-5/4 + k74 + nu]*Gamma[-1 + k74 + nu]*
      Gamma[-3/4 + k74 + nu]*Gamma[-1/2 + k74 + nu]^2*Sin[(k74 + nu)*Pi]*
      Sin[(-4 + 2*(k73 + nu))*Pi])/((-2 + k73 + nu)^4*(5 - 3*(k73 + nu))^2*
      (7 - 3*(k73 + nu))^2*(-7 + 3*(k73 + nu))*(-5 + 3*(k73 + nu))*
      (-3 + 2*(k74 + nu))*(-6 + 5*(k74 + nu))*(-4 + 5*(k74 + nu))*
      (-3 + 5*(k74 + nu))*Sqrt[Pi]*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*(k73 + nu))*Pi)/
           2])/3486784401 + (2560000000000*(1 + Sqrt[5])*
         (-17 + 25*Sqrt[3] + 7*Sqrt[5] - 11*Sqrt[15] + 
          2*Sqrt[30/(65 + 29*Sqrt[5])] - 22*Sqrt[10/(2525 + 1129*Sqrt[5])])*
         Pi^4*Cot[((-28/5 + 2*(k73 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
       (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*(k73 + nu))*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*(k73 + nu))*Pi)/2]^2)/
        1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(k73 + nu))*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*(k73 + nu))*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(k73 + nu))*Pi)/2])/3486784401 - 
       (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(k73 + nu))*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*(k73 + nu))*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(k73 + nu))*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*(k73 + nu))*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k73 + nu))*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*(k73 + nu))*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k73 + nu))*Pi)/2]^3)/10460353203 + 
       (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*(k73 + nu))*Pi)/2])/
        1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*(k73 + nu))*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k73 + nu))*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k73 + nu))*Pi)/2]^2)/31381059609 + 
       (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
          3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k73 + nu))*Pi)/2]^3)/
        (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
         Pi^4*Cot[((-4 + 2*(k73 + nu))*Pi)/2]^4)/3486784401)*
      (1 + Cot[((-5 + 2*(k74 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]^2*Gamma[16/5 - k73 - nu]*Gamma[13/4 - k73 - nu]*
      Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
      Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-5/3 + k73 + nu]^2*
      Gamma[-5/4 + k73 + nu]*Gamma[-3/4 + k73 + nu]*Gamma[-1/2 + k73 + nu]^3*
      Gamma[-3/2 + k74 + nu]*Gamma[-6/5 + k74 + nu]*Gamma[-4/5 + k74 + nu]*
      Gamma[-3/5 + k74 + nu]*Gamma[-2/5 + k74 + nu]*Gamma[-1/3 + k74 + nu])), 
   {k73, k74}}, {-((2^(17/2 - 6*nu)*3^(-13/2 + 9*nu - 6*(-1 - k75 + nu))*
      5^(-5*nu + 5*(-1 - k75 + nu))*(3 - 2*(-1 - k75 + nu))^2*
      (-7 + 4*(-1 - k75 + nu))*(-316980 + 1217010*(-1 - k75 + nu) - 
       1963135*(-1 - k75 + nu)^2 + 1738804*(-1 - k75 + nu)^3 - 
       919656*(-1 - k75 + nu)^4 + 292204*(-1 - k75 + nu)^5 - 
       51901*(-1 - k75 + nu)^6 + 3990*(-1 - k75 + nu)^7)*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
        3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
          7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
          22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
        (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/
        1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/
        3486784401 - (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^3)/
        10460353203 + (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/
        1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
        31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
           Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
       (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^4)/3486784401)*
      (1 + Cot[((-5 + 2*(-1 - k75 + nu))*Pi)/2]^2)*Csc[(-1 - k75 + nu)*Pi]*
      Gamma[16/5 - nu]*Gamma[13/4 - nu]*Gamma[4 + k75 - nu]^2*
      Gamma[13/3 + k75 - nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-14/5 - k75 + nu]*
      Gamma[-11/4 - k75 + nu]*Gamma[-13/5 - k75 + nu]*
      Gamma[-5/2 - k75 + nu]^3*Gamma[-12/5 - k75 + nu]*Gamma[-2 - k75 + nu]^2*
      Sin[(-4 + 2*(-1 - k75 + nu))*Pi])/((-3 - k75 + nu)^4*
      (5 - 3*(-1 - k75 + nu))^2*(7 - 3*(-1 - k75 + nu))^2*
      (-7 + 3*(-1 - k75 + nu))*(-5 + 3*(-1 - k75 + nu))*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-17/3 + 2*(-1 - k75 + nu))*Pi)/2])/3486784401 + 
       (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 7*Sqrt[5] - 
          11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
          22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*
         Cot[((-28/5 + 2*(-1 - k75 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
       (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*(-1 - k75 + nu))*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*(-1 - k75 + nu))*Pi)/
            2]^2)/1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(-1 - k75 + nu))*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*(-1 - k75 + nu))*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(-1 - k75 + nu))*Pi)/2])/3486784401 - 
       (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(-1 - k75 + nu))*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*(-1 - k75 + nu))*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(-1 - k75 + nu))*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*(-1 - k75 + nu))*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(-1 - k75 + nu))*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*(-1 - k75 + nu))*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(-1 - k75 + nu))*Pi)/2]^3)/10460353203 + 
       (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*(-1 - k75 + nu))*Pi)/
           2])/1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*(-1 - k75 + nu))*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k75 + nu))*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k75 + nu))*Pi)/2]^2)/31381059609 + 
       (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
          3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(-1 - k75 + nu))*Pi)/2]^3)/
        (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
         Pi^4*Cot[((-4 + 2*(-1 - k75 + nu))*Pi)/2]^4)/3486784401)*
      Gamma[3 - nu]^2*Gamma[10/3 - nu]^2*Gamma[21/5 + k75 - nu]*
      Gamma[17/4 + k75 - nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-8/3 - k75 + nu]^2*Gamma[-9/4 - k75 + nu]*Gamma[-7/4 - k75 + nu]*
      Gamma[-3/2 - k75 + nu]^3)), {-k75}}, 
  {(2^(-7 + 4*(-1 + k77) - 2*nu + 10*(-1 - k76 + nu) - 4*(-1 + k77 + nu))*
     3^(-15/2 + 9*nu - 6*(-1 - k76 + nu))*5^(17/2 - 5*nu)*
     (3 - 2*(-1 - k76 + nu))^2*(-11 + 5*(-1 - k76 + nu))*
     (-1692 + 2887*(-1 - k76 + nu) - 1614*(-1 - k76 + nu)^2 + 
      295*(-1 - k76 + nu)^3)*(-9 + 5*(-1 + k77 + nu))*
     (-8 + 5*(-1 + k77 + nu))*(-47 + 103*(-1 + k77 + nu) - 
      75*(-1 + k77 + nu)^2 + 18*(-1 + k77 + nu)^3)*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
       3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
         7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
       (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/
       31381059609 + (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 
         21*Sqrt[5] + 5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + 
         Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/
       1162261467 - (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/
       3486784401 - (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + 
         Sqrt[15 - 6*Sqrt[5]])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/
       31381059609 - (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - 
         Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/
       10460353203 + (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*nu)*Pi)/2])/
       3486784401 - (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
       31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
          Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
      (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^
         4)/3486784401)*((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
        Cot[((-28/5 + 2*(-1 - k76 + nu))*Pi)/2])/1728 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(-1 - k76 + nu))*Pi)/2])/3888 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-26/5 + 2*(-1 - k76 + nu))*Pi)/2])/20736 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 - k76 + nu))*Pi)/2])/6912 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-24/5 + 2*(-1 - k76 + nu))*Pi)/2])/20736 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(-1 - k76 + nu))*Pi)/2])/3888 - 
      (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
        Cot[((-22/5 + 2*(-1 - k76 + nu))*Pi)/2])/1728 - 
      (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k76 + nu))*Pi)/2])/31104 - 
      (4296875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k76 + nu))*Pi)/2]^3)/20736)*
     (1 + Cot[((-5 + 2*(-1 + k77 + nu))*Pi)/2]^2)*Csc[(-1 + k77 + nu)*Pi]*
     Gamma[16/5 - nu]*Gamma[13/4 - nu]*Gamma[13/3 + k76 - nu]^2*
     Gamma[4 - k77 - nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/4 - k76 + nu]*
     Gamma[-5/2 - k76 + nu]^3*Gamma[-14/5 + k77 + nu]*Gamma[-8/3 + k77 + nu]*
     Gamma[-13/5 + k77 + nu]*Gamma[-2 + k77 + nu]^2*
     Sin[(-4 + 2*(-1 + k77 + nu))*Pi])/((-3 - k76 + nu)*(-3 + k77 + nu)^3*
     (-2 + k77 + nu)*(5 - 3*(-1 - k76 + nu))^2*(7 - 3*(-1 - k76 + nu))^2*
     (-3 + 2*(-1 - k76 + nu))*(-4 + 3*(-1 + k77 + nu))*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-17/3 + 2*(-1 - k76 + nu))*Pi)/2])/3486784401 + 
      (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 7*Sqrt[5] - 
         11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*
        Cot[((-28/5 + 2*(-1 - k76 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
      (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*(-1 - k76 + nu))*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*(-1 - k76 + nu))*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(-1 - k76 + nu))*Pi)/2])/31381059609 + 
      (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
         5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
        Pi^4*Cot[((-26/5 + 2*(-1 - k76 + nu))*Pi)/2])/1162261467 - 
      (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(-1 - k76 + nu))*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(-1 - k76 + nu))*Pi)/2]^2)/3486784401 - 
      (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
        Cot[((-5 + 2*(-1 - k76 + nu))*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(-1 - k76 + nu))*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*(-1 - k76 + nu))*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k76 + nu))*Pi)/2])/31381059609 - 
      (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-14/3 + 2*(-1 - k76 + nu))*Pi)/2]^2)/10460353203 + 
      (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k76 + nu))*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*(-1 - k76 + nu))*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-13/3 + 2*(-1 - k76 + nu))*Pi)/2])/3486784401 - 
      (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k76 + nu))*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k76 + nu))*Pi)/2]^2)/31381059609 + 
      (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
         3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(-1 - k76 + nu))*Pi)/2]^3)/
       (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
        Pi^4*Cot[((-4 + 2*(-1 - k76 + nu))*Pi)/2]^4)/3486784401)*
     ((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
        Cot[((-28/5 + 2*(-1 + k77 + nu))*Pi)/2])/1728 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(-1 + k77 + nu))*Pi)/2])/3888 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-26/5 + 2*(-1 + k77 + nu))*Pi)/2])/20736 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 + k77 + nu))*Pi)/2])/6912 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-24/5 + 2*(-1 + k77 + nu))*Pi)/2])/20736 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(-1 + k77 + nu))*Pi)/2])/3888 - 
      (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
        Cot[((-22/5 + 2*(-1 + k77 + nu))*Pi)/2])/1728 - 
      (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 + k77 + nu))*Pi)/2])/31104 - 
      (4296875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 + k77 + nu))*Pi)/2]^3)/20736)*
     Gamma[3 - nu]^2*Gamma[10/3 - nu]^2*Gamma[21/5 + k76 - nu]*
     Gamma[17/4 + k76 - nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-8/3 - k76 + nu]^2*Gamma[-11/5 - k76 + nu]*Gamma[-3/2 - k76 + nu]*
     Gamma[-9/5 + k77 + nu]*Gamma[-5/3 + k77 + nu]*Gamma[-8/5 + k77 + nu]), 
   {-k76, k77}}, {(2^(-4 - 6*nu + 10*(k78 + nu) - 2*(k79 + nu))*
     3^(-15/2 + 9*nu - 6*(k78 + nu))*5^(15/2 - 5*nu)*(3 - 2*(k78 + nu))^2*
     (-11 + 5*(k78 + nu))*(-1692 + 2887*(k78 + nu) - 1614*(k78 + nu)^2 + 
      295*(k78 + nu)^3)*(-7 + 5*(k79 + nu))*(29160 - 105014*(k79 + nu) + 
      156116*(k79 + nu)^2 - 122845*(k79 + nu)^3 + 54094*(k79 + nu)^4 - 
      12681*(k79 + nu)^5 + 1242*(k79 + nu)^6)*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
       3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
         7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
       (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/
       31381059609 + (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 
         21*Sqrt[5] + 5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + 
         Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/
       1162261467 - (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/
       3486784401 - (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + 
         Sqrt[15 - 6*Sqrt[5]])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/
       31381059609 - (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - 
         Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/
       10460353203 + (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*nu)*Pi)/2])/
       3486784401 - (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
       31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
          Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
      (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^
         4)/3486784401)*((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
        Cot[((-28/5 + 2*(k78 + nu))*Pi)/2])/1728 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(k78 + nu))*Pi)/2])/3888 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-26/5 + 2*(k78 + nu))*Pi)/2])/20736 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k78 + nu))*Pi)/2])/6912 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-24/5 + 2*(k78 + nu))*Pi)/2])/20736 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(k78 + nu))*Pi)/2])/3888 - 
      (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-22/5 + 2*(k78 + nu))*Pi)/
          2])/1728 - (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k78 + nu))*Pi)/
          2])/31104 - (4296875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k78 + nu))*Pi)/2]^
         3)/20736)*Cot[((-5 + 2*(k79 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[13/4 - nu]*Gamma[10/3 - k78 - nu]^2*Gamma[3 - k79 - nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-7/4 + k78 + nu]*Gamma[-3/2 + k78 + nu]^3*Gamma[-9/5 + k79 + nu]*
     Gamma[-8/5 + k79 + nu]*Gamma[-7/5 + k79 + nu]*Gamma[-4/3 + k79 + nu]*
     Gamma[-1 + k79 + nu]^3)/((-2 + k78 + nu)*(-2 + k79 + nu)^3*
     (-1 + k79 + nu)*(5 - 3*(k78 + nu))^2*(7 - 3*(k78 + nu))^2*
     (-3 + 2*(k78 + nu))*(-3 + 2*(k79 + nu))*(-5 + 3*(k79 + nu))*
     (-5 + 4*(k79 + nu))*Sqrt[Pi]*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*(k78 + nu))*Pi)/
          2])/3486784401 + (2560000000000*(1 + Sqrt[5])*
        (-17 + 25*Sqrt[3] + 7*Sqrt[5] - 11*Sqrt[15] + 
         2*Sqrt[30/(65 + 29*Sqrt[5])] - 22*Sqrt[10/(2525 + 1129*Sqrt[5])])*
        Pi^4*Cot[((-28/5 + 2*(k78 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
      (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*(k78 + nu))*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*(k78 + nu))*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*(k78 + nu))*Pi)/
          2])/31381059609 + (2560000000000*(1 + Sqrt[5])*
        (-45 + 9*Sqrt[3] - 21*Sqrt[5] + 5*Sqrt[15] - 
         3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*
        Cot[((-26/5 + 2*(k78 + nu))*Pi)/2])/1162261467 - 
      (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(k78 + nu))*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(k78 + nu))*Pi)/2]^2)/3486784401 - 
      (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
        Cot[((-5 + 2*(k78 + nu))*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(k78 + nu))*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*(k78 + nu))*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k78 + nu))*Pi)/2])/31381059609 - 
      (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-14/3 + 2*(k78 + nu))*Pi)/2]^2)/10460353203 + 
      (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k78 + nu))*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*(k78 + nu))*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*(k78 + nu))*Pi)/
          2])/3486784401 - (160000000000*((-402 + 799*Sqrt[3])*
          (5 + Sqrt[5]) + (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*
          (-5 + 3*Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k78 + nu))*Pi)/2])/
       31381059609 + (160000000000*(10*(-402 + 799*Sqrt[3])*
          Sqrt[2/(5 + Sqrt[5])] + 201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k78 + nu))*Pi)/2]^2)/31381059609 + 
      (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
         3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k78 + nu))*Pi)/2]^3)/
       (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
        Pi^4*Cot[((-4 + 2*(k78 + nu))*Pi)/2]^4)/3486784401)*
     ((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-28/5 + 2*(k79 + nu))*Pi)/
          2])/1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(k79 + nu))*Pi)/
          2])/3888 - (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-26/5 + 2*(k79 + nu))*Pi)/2])/20736 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k79 + nu))*Pi)/2])/6912 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-24/5 + 2*(k79 + nu))*Pi)/2])/20736 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(k79 + nu))*Pi)/2])/3888 - 
      (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-22/5 + 2*(k79 + nu))*Pi)/
          2])/1728 - (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k79 + nu))*Pi)/
          2])/31104 - (4296875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k79 + nu))*Pi)/2]^
         3)/20736)*Gamma[3 - nu]^2*Gamma[10/3 - nu]^2*Gamma[16/5 - k78 - nu]*
     Gamma[13/4 - k78 - nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k78 + nu]^2*Gamma[-6/5 + k78 + nu]*Gamma[-1/2 + k78 + nu]*
     Gamma[-3/2 + k79 + nu]*Gamma[-4/5 + k79 + nu]*Gamma[-3/5 + k79 + nu]*
     Gamma[-2/5 + k79 + nu]*Gamma[-1/3 + k79 + nu]), {k78, k79}}, 
  {-((2^(-4 - 6*nu + 10*(k80 + nu) - 10*(k81 + nu) + 8*(k82 + nu))*
      3^(-15/2 + 9*nu - 6*(k80 + nu))*5^(13/2 - 5*nu + 5*(k81 + nu) - 
        5*(k82 + nu))*(3 - 2*(k80 + nu))^2*(-11 + 5*(k80 + nu))*
      (-1692 + 2887*(k80 + nu) - 1614*(k80 + nu)^2 + 295*(k80 + nu)^3)*
      (-179280 + 861300*(k81 + nu) - 1771376*(k81 + nu)^2 + 
       2021200*(k81 + nu)^3 - 1381519*(k81 + nu)^4 + 565493*(k81 + nu)^5 - 
       128313*(k81 + nu)^6 + 12447*(k81 + nu)^7)*(-4 + 3*(k82 + nu))*
      (-540 + 2051*(k82 + nu) - 2491*(k82 + nu)^2 + 966*(k82 + nu)^3)*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
        3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
          7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
          22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
        (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/
        1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/
        3486784401 - (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^3)/
        10460353203 + (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/
        1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
        31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
           Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
       (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^4)/3486784401)*
      ((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-28/5 + 2*(k80 + nu))*Pi)/
           2])/1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(k80 + nu))*Pi)/
           2])/3888 - (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
         Cot[((-26/5 + 2*(k80 + nu))*Pi)/2])/20736 + 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k80 + nu))*Pi)/2])/6912 - 
       (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
         Cot[((-24/5 + 2*(k80 + nu))*Pi)/2])/20736 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(k80 + nu))*Pi)/2])/3888 - 
       (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-22/5 + 2*(k80 + nu))*Pi)/
           2])/1728 - (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k80 + nu))*Pi)/
           2])/31104 - (4296875*Sqrt[5/3]*Pi^3*
         Cot[((-4 + 2*(k80 + nu))*Pi)/2]^3)/20736)*
      (1 + Cot[((-5 + 2*(k81 + nu))*Pi)/2]^2)*Cot[((-5 + 2*(k82 + nu))*Pi)/2]*
      Csc[(k81 + nu)*Pi]*Csc[(-4 + 2*(k82 + nu))*Pi]*Gamma[16/5 - nu]*
      Gamma[13/4 - nu]*Gamma[10/3 - k80 - nu]^2*Gamma[3 - k81 - nu]^2*
      Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-7/4 + k80 + nu]*Gamma[-3/2 + k80 + nu]^3*Gamma[-9/5 + k81 + nu]*
      Gamma[-8/5 + k81 + nu]*Gamma[-7/5 + k81 + nu]*Gamma[-6/5 + k81 + nu]*
      Gamma[-1 + k81 + nu]^2*Gamma[-4/3 + k82 + nu]*Gamma[-5/4 + k82 + nu]*
      Gamma[-1 + k82 + nu]*Gamma[-3/4 + k82 + nu]*Gamma[-1/2 + k82 + nu]^2*
      Sin[(k82 + nu)*Pi]*Sin[(-4 + 2*(k81 + nu))*Pi])/
     ((-2 + k80 + nu)*(-2 + k81 + nu)^3*(-1 + k81 + nu)*(5 - 3*(k80 + nu))^2*
      (7 - 3*(k80 + nu))^2*(-3 + 2*(k80 + nu))*(-5 + 3*(k81 + nu))*
      (-4 + 3*(k81 + nu))*(-5 + 4*(k81 + nu))*(-3 + 2*(k82 + nu))*
      (-6 + 5*(k82 + nu))*(-4 + 5*(k82 + nu))*(-3 + 5*(k82 + nu))*Sqrt[Pi]*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*(k80 + nu))*Pi)/
           2])/3486784401 + (2560000000000*(1 + Sqrt[5])*
         (-17 + 25*Sqrt[3] + 7*Sqrt[5] - 11*Sqrt[15] + 
          2*Sqrt[30/(65 + 29*Sqrt[5])] - 22*Sqrt[10/(2525 + 1129*Sqrt[5])])*
         Pi^4*Cot[((-28/5 + 2*(k80 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
       (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*(k80 + nu))*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*(k80 + nu))*Pi)/2]^2)/
        1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(k80 + nu))*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*(k80 + nu))*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(k80 + nu))*Pi)/2])/3486784401 - 
       (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(k80 + nu))*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*(k80 + nu))*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(k80 + nu))*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*(k80 + nu))*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k80 + nu))*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*(k80 + nu))*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k80 + nu))*Pi)/2]^3)/10460353203 + 
       (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*(k80 + nu))*Pi)/2])/
        1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*(k80 + nu))*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k80 + nu))*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k80 + nu))*Pi)/2]^2)/31381059609 + 
       (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
          3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k80 + nu))*Pi)/2]^3)/
        (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
         Pi^4*Cot[((-4 + 2*(k80 + nu))*Pi)/2]^4)/3486784401)*
      ((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-28/5 + 2*(k81 + nu))*Pi)/
           2])/1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(k81 + nu))*Pi)/
           2])/3888 - (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
         Cot[((-26/5 + 2*(k81 + nu))*Pi)/2])/20736 + 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k81 + nu))*Pi)/2])/6912 - 
       (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
         Cot[((-24/5 + 2*(k81 + nu))*Pi)/2])/20736 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(k81 + nu))*Pi)/2])/3888 - 
       (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-22/5 + 2*(k81 + nu))*Pi)/
           2])/1728 - (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k81 + nu))*Pi)/
           2])/31104 - (4296875*Sqrt[5/3]*Pi^3*
         Cot[((-4 + 2*(k81 + nu))*Pi)/2]^3)/20736)*
      (1 + Cot[((-5 + 2*(k82 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]^2*Gamma[16/5 - k80 - nu]*Gamma[13/4 - k80 - nu]*
      Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
      Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-5/3 + k80 + nu]^2*
      Gamma[-6/5 + k80 + nu]*Gamma[-1/2 + k80 + nu]*Gamma[-5/4 + k81 + nu]*
      Gamma[-3/4 + k81 + nu]*Gamma[-1/2 + k81 + nu]^2*Gamma[-3/2 + k82 + nu]*
      Gamma[-6/5 + k82 + nu]*Gamma[-4/5 + k82 + nu]*Gamma[-3/5 + k82 + nu]*
      Gamma[-2/5 + k82 + nu]*Gamma[-1/3 + k82 + nu])), {k80, k81, k82}}, 
  {(2^(9/2 - 6*nu + 10*(-1 - k83 + nu) - 10*(-2 - k84 + nu))*
     3^(-13/2 + 9*nu - 6*(-1 - k83 + nu))*5^(1 - 5*nu + 5*(-2 - k84 + nu))*
     (3 - 2*(-1 - k83 + nu))^2*(-11 + 5*(-1 - k83 + nu))*
     (-1692 + 2887*(-1 - k83 + nu) - 1614*(-1 - k83 + nu)^2 + 
      295*(-1 - k83 + nu)^3)*(-179280 + 861300*(-2 - k84 + nu) - 
      1771376*(-2 - k84 + nu)^2 + 2021200*(-2 - k84 + nu)^3 - 
      1381519*(-2 - k84 + nu)^4 + 565493*(-2 - k84 + nu)^5 - 
      128313*(-2 - k84 + nu)^6 + 12447*(-2 - k84 + nu)^7)*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
       3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
         7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
       (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/
       31381059609 + (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 
         21*Sqrt[5] + 5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + 
         Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/
       1162261467 - (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/
       3486784401 - (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + 
         Sqrt[15 - 6*Sqrt[5]])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/
       31381059609 - (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - 
         Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/
       10460353203 + (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*nu)*Pi)/2])/
       3486784401 - (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
       31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
          Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
      (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^
         4)/3486784401)*((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
        Cot[((-28/5 + 2*(-1 - k83 + nu))*Pi)/2])/1728 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(-1 - k83 + nu))*Pi)/2])/3888 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-26/5 + 2*(-1 - k83 + nu))*Pi)/2])/20736 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 - k83 + nu))*Pi)/2])/6912 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-24/5 + 2*(-1 - k83 + nu))*Pi)/2])/20736 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(-1 - k83 + nu))*Pi)/2])/3888 - 
      (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
        Cot[((-22/5 + 2*(-1 - k83 + nu))*Pi)/2])/1728 - 
      (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k83 + nu))*Pi)/2])/31104 - 
      (4296875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k83 + nu))*Pi)/2]^3)/20736)*
     (1 + Cot[((-5 + 2*(-2 - k84 + nu))*Pi)/2]^2)*Csc[(-2 - k84 + nu)*Pi]*
     Gamma[16/5 - nu]*Gamma[13/4 - nu]*Gamma[13/3 + k83 - nu]^2*
     Gamma[5 + k84 - nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/4 - k83 + nu]*
     Gamma[-5/2 - k83 + nu]^3*Gamma[-19/5 - k84 + nu]*Gamma[-18/5 - k84 + nu]*
     Gamma[-17/5 - k84 + nu]*Gamma[-16/5 - k84 + nu]*Gamma[-3 - k84 + nu]^2*
     Sin[(-4 + 2*(-2 - k84 + nu))*Pi])/((-3 - k83 + nu)*(-4 - k84 + nu)^3*
     (-3 - k84 + nu)*(5 - 3*(-1 - k83 + nu))^2*(7 - 3*(-1 - k83 + nu))^2*
     (-3 + 2*(-1 - k83 + nu))*(-5 + 3*(-2 - k84 + nu))*
     (-4 + 3*(-2 - k84 + nu))*(-5 + 4*(-2 - k84 + nu))*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-17/3 + 2*(-1 - k83 + nu))*Pi)/2])/3486784401 + 
      (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 7*Sqrt[5] - 
         11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*
        Cot[((-28/5 + 2*(-1 - k83 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
      (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*(-1 - k83 + nu))*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*(-1 - k83 + nu))*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(-1 - k83 + nu))*Pi)/2])/31381059609 + 
      (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
         5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
        Pi^4*Cot[((-26/5 + 2*(-1 - k83 + nu))*Pi)/2])/1162261467 - 
      (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(-1 - k83 + nu))*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(-1 - k83 + nu))*Pi)/2]^2)/3486784401 - 
      (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
        Cot[((-5 + 2*(-1 - k83 + nu))*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(-1 - k83 + nu))*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*(-1 - k83 + nu))*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k83 + nu))*Pi)/2])/31381059609 - 
      (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-14/3 + 2*(-1 - k83 + nu))*Pi)/2]^2)/10460353203 + 
      (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k83 + nu))*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*(-1 - k83 + nu))*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-13/3 + 2*(-1 - k83 + nu))*Pi)/2])/3486784401 - 
      (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k83 + nu))*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k83 + nu))*Pi)/2]^2)/31381059609 + 
      (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
         3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(-1 - k83 + nu))*Pi)/2]^3)/
       (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
        Pi^4*Cot[((-4 + 2*(-1 - k83 + nu))*Pi)/2]^4)/3486784401)*
     ((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
        Cot[((-28/5 + 2*(-2 - k84 + nu))*Pi)/2])/1728 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(-2 - k84 + nu))*Pi)/2])/3888 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-26/5 + 2*(-2 - k84 + nu))*Pi)/2])/20736 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-2 - k84 + nu))*Pi)/2])/6912 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-24/5 + 2*(-2 - k84 + nu))*Pi)/2])/20736 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(-2 - k84 + nu))*Pi)/2])/3888 - 
      (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
        Cot[((-22/5 + 2*(-2 - k84 + nu))*Pi)/2])/1728 - 
      (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-2 - k84 + nu))*Pi)/2])/31104 - 
      (4296875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-2 - k84 + nu))*Pi)/2]^3)/20736)*
     Gamma[3 - nu]^2*Gamma[10/3 - nu]^2*Gamma[21/5 + k83 - nu]*
     Gamma[17/4 + k83 - nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-8/3 - k83 + nu]^2*Gamma[-11/5 - k83 + nu]*Gamma[-3/2 - k83 + nu]*
     Gamma[-13/4 - k84 + nu]*Gamma[-11/4 - k84 + nu]*
     Gamma[-5/2 - k84 + nu]^2), {-k83, -k84}}, 
  {(2^(1 - 6*nu + 10*(-1 - k85 + nu))*3^(-2 + 9*nu - 6*(-1 - k85 + nu))*
     5^(1 - 5*nu)*(3 - 2*(-1 - k85 + nu))^2*(-11 + 5*(-1 - k85 + nu))*
     (-1692 + 2887*(-1 - k85 + nu) - 1614*(-1 - k85 + nu)^2 + 
      295*(-1 - k85 + nu)^3)*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
       3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
         7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
       (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/
       31381059609 + (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 
         21*Sqrt[5] + 5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + 
         Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/
       1162261467 - (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/
       3486784401 - (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + 
         Sqrt[15 - 6*Sqrt[5]])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/
       31381059609 - (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - 
         Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/
       10460353203 + (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*nu)*Pi)/2])/
       3486784401 - (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
       31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
          Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
      (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^
         4)/3486784401)*((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
        Cot[((-28/5 + 2*(-1 - k85 + nu))*Pi)/2])/1728 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(-1 - k85 + nu))*Pi)/2])/3888 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-26/5 + 2*(-1 - k85 + nu))*Pi)/2])/20736 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 - k85 + nu))*Pi)/2])/6912 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-24/5 + 2*(-1 - k85 + nu))*Pi)/2])/20736 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(-1 - k85 + nu))*Pi)/2])/3888 - 
      (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
        Cot[((-22/5 + 2*(-1 - k85 + nu))*Pi)/2])/1728 - 
      (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k85 + nu))*Pi)/2])/31104 - 
      (4296875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k85 + nu))*Pi)/2]^3)/20736)*
     Gamma[16/5 - nu]*Gamma[13/4 - nu]*Gamma[13/3 + k85 - nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-11/4 - k85 + nu]*Gamma[-5/2 - k85 + nu]^3)/
    ((-3 - k85 + nu)*(5 - 3*(-1 - k85 + nu))^2*(7 - 3*(-1 - k85 + nu))^2*
     (-3 + 2*(-1 - k85 + nu))*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-17/3 + 2*(-1 - k85 + nu))*Pi)/2])/3486784401 + 
      (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 7*Sqrt[5] - 
         11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*
        Cot[((-28/5 + 2*(-1 - k85 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
      (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*(-1 - k85 + nu))*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*(-1 - k85 + nu))*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(-1 - k85 + nu))*Pi)/2])/31381059609 + 
      (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
         5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
        Pi^4*Cot[((-26/5 + 2*(-1 - k85 + nu))*Pi)/2])/1162261467 - 
      (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(-1 - k85 + nu))*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(-1 - k85 + nu))*Pi)/2]^2)/3486784401 - 
      (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
        Cot[((-5 + 2*(-1 - k85 + nu))*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(-1 - k85 + nu))*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*(-1 - k85 + nu))*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k85 + nu))*Pi)/2])/31381059609 - 
      (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-14/3 + 2*(-1 - k85 + nu))*Pi)/2]^2)/10460353203 + 
      (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k85 + nu))*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*(-1 - k85 + nu))*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-13/3 + 2*(-1 - k85 + nu))*Pi)/2])/3486784401 - 
      (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k85 + nu))*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k85 + nu))*Pi)/2]^2)/31381059609 + 
      (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
         3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(-1 - k85 + nu))*Pi)/2]^3)/
       (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
        Pi^4*Cot[((-4 + 2*(-1 - k85 + nu))*Pi)/2]^4)/3486784401)*
     Gamma[3 - nu]^2*Gamma[10/3 - nu]^2*Gamma[21/5 + k85 - nu]*
     Gamma[17/4 + k85 - nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-8/3 - k85 + nu]^2*Gamma[-11/5 - k85 + nu]*
     Gamma[-3/2 - k85 + nu]), {-k85}}, 
  {-((2^(-1 - 6*nu + 2*(k86 + nu) + 6*(k87 + nu))*
      3^(-19/2 + 9*nu - 6*(k87 + nu))*5^(13/2 - 5*nu)*(3 - 2*(k86 + nu))^2*
      (-7 + 4*(k86 + nu))*(-9 + 5*(k86 + nu))*
      (-1378170 + 3740185*(k86 + nu) - 4040176*(k86 + nu)^2 + 
       2170671*(k86 + nu)^3 - 579902*(k86 + nu)^4 + 61616*(k86 + nu)^5)*
      (-7 + 5*(k87 + nu))*(4 - 11*(k87 + nu) + 6*(k87 + nu)^2)^2*
      (300 - 425*(k87 + nu) + 149*(k87 + nu)^2)*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
        3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
          7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
          22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
        (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/
        1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/
        3486784401 - (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^3)/
        10460353203 + (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/
        1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
        31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
           Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
       (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^4)/3486784401)*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(k86 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(k86 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(k86 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(k86 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k86 + nu))*Pi)/2]^2)/
        4782969)*Cot[((-5 + 2*(k87 + nu))*Pi)/2]*Gamma[16/5 - nu]*
      Gamma[13/4 - nu]*Gamma[3 - k86 - nu]*Gamma[10/3 - k86 - nu]^2*
      Gamma[3 - k87 - nu]*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-9/5 + k86 + nu]*
      Gamma[-7/4 + k86 + nu]*Gamma[-3/2 + k86 + nu]*Gamma[-4/3 + k86 + nu]^2*
      Gamma[-8/5 + k87 + nu]*Gamma[-3/2 + k87 + nu]*Gamma[-7/5 + k87 + nu]*
      Gamma[-5/4 + k87 + nu]*Gamma[-1 + k87 + nu]^3*Gamma[-3/4 + k87 + nu])/
     ((-2 + k86 + nu)^2*(-2 + k87 + nu)*(5 - 3*(k86 + nu))^2*
      (7 - 3*(k86 + nu))^2*(-3 + 2*(k86 + nu))^3*(4 - 3*(k87 + nu))^2*
      (5 - 3*(k87 + nu))^2*(1 - 2*(k87 + nu))^2*Sqrt[Pi]*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*(k86 + nu))*Pi)/
           2])/3486784401 + (2560000000000*(1 + Sqrt[5])*
         (-17 + 25*Sqrt[3] + 7*Sqrt[5] - 11*Sqrt[15] + 
          2*Sqrt[30/(65 + 29*Sqrt[5])] - 22*Sqrt[10/(2525 + 1129*Sqrt[5])])*
         Pi^4*Cot[((-28/5 + 2*(k86 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
       (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*(k86 + nu))*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*(k86 + nu))*Pi)/2]^2)/
        1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(k86 + nu))*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*(k86 + nu))*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(k86 + nu))*Pi)/2])/3486784401 - 
       (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(k86 + nu))*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*(k86 + nu))*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(k86 + nu))*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*(k86 + nu))*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k86 + nu))*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*(k86 + nu))*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k86 + nu))*Pi)/2]^3)/10460353203 + 
       (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*(k86 + nu))*Pi)/2])/
        1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*(k86 + nu))*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k86 + nu))*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k86 + nu))*Pi)/2]^2)/31381059609 + 
       (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
          3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k86 + nu))*Pi)/2]^3)/
        (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
         Pi^4*Cot[((-4 + 2*(k86 + nu))*Pi)/2]^4)/3486784401)*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(k87 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(k87 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(k87 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(k87 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k87 + nu))*Pi)/2]^2)/
        4782969)*Gamma[3 - nu]^2*Gamma[10/3 - nu]^2*Gamma[16/5 - k86 - nu]*
      Gamma[13/4 - k86 - nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-5/4 + k86 + nu]*Gamma[-6/5 + k86 + nu]*Gamma[-4/5 + k86 + nu]*
      Gamma[-3/4 + k86 + nu]*Gamma[-5/3 + k87 + nu]^2*Gamma[-4/3 + k87 + nu]*
      Gamma[-3/5 + k87 + nu]*Gamma[-1/2 + k87 + nu]*Gamma[-2/5 + k87 + nu]*
      Gamma[-1/3 + k87 + nu])), {k86, k87}}, 
  {-((2^(-1 - 6*nu + 2*(k88 + nu) - 2*(k89 + nu) + 8*(k90 + nu))*
      3^(-19/2 + 9*nu - 6*(k89 + nu))*5^(11/2 - 5*nu + 5*(k89 + nu) - 
        5*(k90 + nu))*(3 - 2*(k88 + nu))^2*(-7 + 4*(k88 + nu))*
      (-9 + 5*(k88 + nu))*(-1378170 + 3740185*(k88 + nu) - 
       4040176*(k88 + nu)^2 + 2170671*(k88 + nu)^3 - 579902*(k88 + nu)^4 + 
       61616*(k88 + nu)^5)*(-3 + 2*(k89 + nu))^2*(-480 + 1096*(k89 + nu) - 
       831*(k89 + nu)^2 + 209*(k89 + nu)^3)*(-4 + 3*(k90 + nu))*
      (-540 + 2051*(k90 + nu) - 2491*(k90 + nu)^2 + 966*(k90 + nu)^3)*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
        3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
          7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
          22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
        (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/
        1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/
        3486784401 - (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^3)/
        10460353203 + (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/
        1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
        31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
           Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
       (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^4)/3486784401)*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(k88 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(k88 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(k88 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(k88 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k88 + nu))*Pi)/2]^2)/
        4782969)*(1 + Cot[((-5 + 2*(k89 + nu))*Pi)/2]^2)*
      Cot[((-5 + 2*(k90 + nu))*Pi)/2]*Csc[(k89 + nu)*Pi]*
      Csc[(-4 + 2*(k90 + nu))*Pi]*Gamma[16/5 - nu]*Gamma[13/4 - nu]*
      Gamma[3 - k88 - nu]*Gamma[10/3 - k88 - nu]^2*Gamma[3 - k89 - nu]*
      Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-9/5 + k88 + nu]*Gamma[-7/4 + k88 + nu]*Gamma[-3/2 + k88 + nu]*
      Gamma[-4/3 + k88 + nu]^2*Gamma[-8/5 + k89 + nu]*
      Gamma[-3/2 + k89 + nu]^2*Gamma[-7/5 + k89 + nu]*Gamma[-6/5 + k89 + nu]*
      Gamma[-1 + k89 + nu]^2*Gamma[-4/5 + k89 + nu]*Gamma[-4/3 + k90 + nu]*
      Gamma[-5/4 + k90 + nu]*Gamma[-1 + k90 + nu]*Gamma[-3/4 + k90 + nu]*
      Gamma[-1/2 + k90 + nu]^2*Sin[(k90 + nu)*Pi]*
      Sin[(-4 + 2*(k89 + nu))*Pi])/((-2 + k88 + nu)^2*(-2 + k89 + nu)*
      (5 - 3*(k88 + nu))^2*(7 - 3*(k88 + nu))^2*(-3 + 2*(k88 + nu))^3*
      (4 - 3*(k89 + nu))^2*(5 - 3*(k89 + nu))^2*(-3 + 2*(k90 + nu))*
      (-6 + 5*(k90 + nu))*(-4 + 5*(k90 + nu))*(-3 + 5*(k90 + nu))*Sqrt[Pi]*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*(k88 + nu))*Pi)/
           2])/3486784401 + (2560000000000*(1 + Sqrt[5])*
         (-17 + 25*Sqrt[3] + 7*Sqrt[5] - 11*Sqrt[15] + 
          2*Sqrt[30/(65 + 29*Sqrt[5])] - 22*Sqrt[10/(2525 + 1129*Sqrt[5])])*
         Pi^4*Cot[((-28/5 + 2*(k88 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
       (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*(k88 + nu))*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*(k88 + nu))*Pi)/2]^2)/
        1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(k88 + nu))*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*(k88 + nu))*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(k88 + nu))*Pi)/2])/3486784401 - 
       (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(k88 + nu))*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*(k88 + nu))*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(k88 + nu))*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*(k88 + nu))*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k88 + nu))*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*(k88 + nu))*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k88 + nu))*Pi)/2]^3)/10460353203 + 
       (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*(k88 + nu))*Pi)/2])/
        1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*(k88 + nu))*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k88 + nu))*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k88 + nu))*Pi)/2]^2)/31381059609 + 
       (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
          3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k88 + nu))*Pi)/2]^3)/
        (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
         Pi^4*Cot[((-4 + 2*(k88 + nu))*Pi)/2]^4)/3486784401)*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(k89 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(k89 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(k89 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(k89 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k89 + nu))*Pi)/2]^2)/
        4782969)*(1 + Cot[((-5 + 2*(k90 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]^2*Gamma[16/5 - k88 - nu]*Gamma[13/4 - k88 - nu]*
      Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
      Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-5/4 + k88 + nu]*
      Gamma[-6/5 + k88 + nu]*Gamma[-4/5 + k88 + nu]*Gamma[-3/4 + k88 + nu]*
      Gamma[-5/3 + k89 + nu]^2*Gamma[-4/3 + k89 + nu]^2*
      Gamma[-1/2 + k89 + nu]^3*Gamma[-3/2 + k90 + nu]*Gamma[-6/5 + k90 + nu]*
      Gamma[-4/5 + k90 + nu]*Gamma[-3/5 + k90 + nu]*Gamma[-2/5 + k90 + nu]*
      Gamma[-1/3 + k90 + nu])), {k88, k89, k90}}, 
  {(2^(15/2 - 6*nu + 2*(-1 - k91 + nu) - 2*(-2 - k92 + nu))*
     3^(-17/2 + 9*nu - 6*(-2 - k92 + nu))*5^(-5*nu + 5*(-2 - k92 + nu))*
     (3 - 2*(-1 - k91 + nu))^2*(-7 + 4*(-1 - k91 + nu))*
     (-9 + 5*(-1 - k91 + nu))*(-1378170 + 3740185*(-1 - k91 + nu) - 
      4040176*(-1 - k91 + nu)^2 + 2170671*(-1 - k91 + nu)^3 - 
      579902*(-1 - k91 + nu)^4 + 61616*(-1 - k91 + nu)^5)*
     (-3 + 2*(-2 - k92 + nu))^2*(-480 + 1096*(-2 - k92 + nu) - 
      831*(-2 - k92 + nu)^2 + 209*(-2 - k92 + nu)^3)*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
       3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
         7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
       (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/
       31381059609 + (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 
         21*Sqrt[5] + 5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + 
         Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/
       1162261467 - (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/
       3486784401 - (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + 
         Sqrt[15 - 6*Sqrt[5]])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/
       31381059609 - (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - 
         Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/
       10460353203 + (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*nu)*Pi)/2])/
       3486784401 - (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
       31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
          Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
      (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^
         4)/3486784401)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(-1 - k91 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(-1 - k91 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(-1 - k91 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(-1 - k91 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-1 - k91 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(-2 - k92 + nu))*Pi)/2]^2)*
     Csc[(-2 - k92 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[13/4 - nu]*
     Gamma[4 + k91 - nu]*Gamma[13/3 + k91 - nu]^2*Gamma[5 + k92 - nu]*
     Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-14/5 - k91 + nu]*Gamma[-11/4 - k91 + nu]*Gamma[-5/2 - k91 + nu]*
     Gamma[-7/3 - k91 + nu]^2*Gamma[-18/5 - k92 + nu]*
     Gamma[-7/2 - k92 + nu]^2*Gamma[-17/5 - k92 + nu]*Gamma[-16/5 - k92 + nu]*
     Gamma[-3 - k92 + nu]^2*Gamma[-14/5 - k92 + nu]*
     Sin[(-4 + 2*(-2 - k92 + nu))*Pi])/((-3 - k91 + nu)^2*(-4 - k92 + nu)*
     (5 - 3*(-1 - k91 + nu))^2*(7 - 3*(-1 - k91 + nu))^2*
     (-3 + 2*(-1 - k91 + nu))^3*(4 - 3*(-2 - k92 + nu))^2*
     (5 - 3*(-2 - k92 + nu))^2*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-17/3 + 2*(-1 - k91 + nu))*Pi)/2])/3486784401 + 
      (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 7*Sqrt[5] - 
         11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*
        Cot[((-28/5 + 2*(-1 - k91 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
      (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*(-1 - k91 + nu))*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*(-1 - k91 + nu))*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(-1 - k91 + nu))*Pi)/2])/31381059609 + 
      (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
         5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
        Pi^4*Cot[((-26/5 + 2*(-1 - k91 + nu))*Pi)/2])/1162261467 - 
      (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(-1 - k91 + nu))*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(-1 - k91 + nu))*Pi)/2]^2)/3486784401 - 
      (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
        Cot[((-5 + 2*(-1 - k91 + nu))*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(-1 - k91 + nu))*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*(-1 - k91 + nu))*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k91 + nu))*Pi)/2])/31381059609 - 
      (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-14/3 + 2*(-1 - k91 + nu))*Pi)/2]^2)/10460353203 + 
      (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k91 + nu))*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*(-1 - k91 + nu))*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-13/3 + 2*(-1 - k91 + nu))*Pi)/2])/3486784401 - 
      (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k91 + nu))*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k91 + nu))*Pi)/2]^2)/31381059609 + 
      (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
         3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(-1 - k91 + nu))*Pi)/2]^3)/
       (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
        Pi^4*Cot[((-4 + 2*(-1 - k91 + nu))*Pi)/2]^4)/3486784401)*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(-2 - k92 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(-2 - k92 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(-2 - k92 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(-2 - k92 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-2 - k92 + nu))*Pi)/2]^2)/
       4782969)*Gamma[3 - nu]^2*Gamma[10/3 - nu]^2*Gamma[21/5 + k91 - nu]*
     Gamma[17/4 + k91 - nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-9/4 - k91 + nu]*Gamma[-11/5 - k91 + nu]*Gamma[-9/5 - k91 + nu]*
     Gamma[-7/4 - k91 + nu]*Gamma[-11/3 - k92 + nu]^2*
     Gamma[-10/3 - k92 + nu]^2*Gamma[-5/2 - k92 + nu]^3), {-k91, -k92}}, 
  {(2^(1 - 6*nu + 2*(-1 - k93 + nu))*3^(-3 + 9*nu)*(3 - 2*(-1 - k93 + nu))^2*
     (-7 + 4*(-1 - k93 + nu))*(-9 + 5*(-1 - k93 + nu))*
     (-1378170 + 3740185*(-1 - k93 + nu) - 4040176*(-1 - k93 + nu)^2 + 
      2170671*(-1 - k93 + nu)^3 - 579902*(-1 - k93 + nu)^4 + 
      61616*(-1 - k93 + nu)^5)*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
       3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
         7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
       (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/
       31381059609 + (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 
         21*Sqrt[5] + 5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + 
         Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/
       1162261467 - (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/
       3486784401 - (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + 
         Sqrt[15 - 6*Sqrt[5]])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/
       31381059609 - (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - 
         Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/
       10460353203 + (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*nu)*Pi)/2])/
       3486784401 - (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
       31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
          Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
      (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^
         4)/3486784401)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(-1 - k93 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(-1 - k93 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(-1 - k93 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(-1 - k93 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-1 - k93 + nu))*Pi)/2]^2)/
       4782969)*Gamma[16/5 - nu]*Gamma[13/4 - nu]*Gamma[4 + k93 - nu]*
     Gamma[13/3 + k93 - nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-14/5 - k93 + nu]*
     Gamma[-11/4 - k93 + nu]*Gamma[-5/2 - k93 + nu]*Gamma[-7/3 - k93 + nu]^2)/
    (5^(5*nu)*(-3 - k93 + nu)^2*(5 - 3*(-1 - k93 + nu))^2*
     (7 - 3*(-1 - k93 + nu))^2*(-3 + 2*(-1 - k93 + nu))^3*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-17/3 + 2*(-1 - k93 + nu))*Pi)/2])/3486784401 + 
      (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 7*Sqrt[5] - 
         11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*
        Cot[((-28/5 + 2*(-1 - k93 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
      (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*(-1 - k93 + nu))*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*(-1 - k93 + nu))*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(-1 - k93 + nu))*Pi)/2])/31381059609 + 
      (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
         5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
        Pi^4*Cot[((-26/5 + 2*(-1 - k93 + nu))*Pi)/2])/1162261467 - 
      (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(-1 - k93 + nu))*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(-1 - k93 + nu))*Pi)/2]^2)/3486784401 - 
      (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
        Cot[((-5 + 2*(-1 - k93 + nu))*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(-1 - k93 + nu))*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*(-1 - k93 + nu))*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k93 + nu))*Pi)/2])/31381059609 - 
      (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-14/3 + 2*(-1 - k93 + nu))*Pi)/2]^2)/10460353203 + 
      (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k93 + nu))*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*(-1 - k93 + nu))*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-13/3 + 2*(-1 - k93 + nu))*Pi)/2])/3486784401 - 
      (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k93 + nu))*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k93 + nu))*Pi)/2]^2)/31381059609 + 
      (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
         3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(-1 - k93 + nu))*Pi)/2]^3)/
       (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
        Pi^4*Cot[((-4 + 2*(-1 - k93 + nu))*Pi)/2]^4)/3486784401)*
     Gamma[3 - nu]^2*Gamma[10/3 - nu]^2*Gamma[21/5 + k93 - nu]*
     Gamma[17/4 + k93 - nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-9/4 - k93 + nu]*Gamma[-11/5 - k93 + nu]*Gamma[-9/5 - k93 + nu]*
     Gamma[-7/4 - k93 + nu]), {-k93}}, 
  {-((2^(1 - 6*nu + 2*(k94 + nu) + 6*(k95 + nu))*
      3^(-15/2 + 9*nu - 9*(k94 + nu) + 3*(k95 + nu))*
      5^(11/2 - 5*nu + 5*(k94 + nu) - 5*(k95 + nu))*(3 - 2*(k94 + nu))^2*
      (1176120 - 3839625*(k94 + nu) + 5203607*(k94 + nu)^2 - 
       3746314*(k94 + nu)^3 + 1510806*(k94 + nu)^4 - 323516*(k94 + nu)^5 + 
       28732*(k94 + nu)^6)*(-1506000 + 7509100*(k95 + nu) - 
       16006371*(k95 + nu)^2 + 18907442*(k95 + nu)^3 - 
       13366561*(k95 + nu)^4 + 5655119*(k95 + nu)^5 - 1325755*(k95 + nu)^6 + 
       132852*(k95 + nu)^7)*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
        3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
          7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
          22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
        (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/
        1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/
        3486784401 - (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^3)/
        10460353203 + (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/
        1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
        31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
           Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
       (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^4)/3486784401)*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k94 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(k94 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(k94 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k94 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(k94 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(k94 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k94 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(k94 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(k94 + nu))*Pi)/2]^3)/Sqrt[3])*
      Cot[((-5 + 2*(k95 + nu))*Pi)/2]*Gamma[16/5 - nu]*Gamma[13/4 - nu]*
      Gamma[10/3 - k94 - nu]^2*Gamma[3 - k95 - nu]^2*Gamma[-5/3 + nu]^2*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-9/5 + k94 + nu]*Gamma[-7/4 + k94 + nu]*Gamma[-8/5 + k94 + nu]*
      Gamma[-7/5 + k94 + nu]*Gamma[-3/2 + k95 + nu]^2*Gamma[-4/3 + k95 + nu]*
      Gamma[-7/6 + k95 + nu]*Gamma[-1 + k95 + nu]^3*Gamma[-5/6 + k95 + nu])/
     ((-2 + k94 + nu)*(-2 + k95 + nu)^2*(-1 + k95 + nu)*(5 - 3*(k94 + nu))^2*
      (7 - 3*(k94 + nu))^2*(-3 + 2*(k94 + nu))^3*(-5 + 3*(k95 + nu))*
      (-5 + 4*(k95 + nu))*(-8 + 5*(k95 + nu))*(-6 + 5*(k95 + nu))*Sqrt[Pi]*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*(k94 + nu))*Pi)/
           2])/3486784401 + (2560000000000*(1 + Sqrt[5])*
         (-17 + 25*Sqrt[3] + 7*Sqrt[5] - 11*Sqrt[15] + 
          2*Sqrt[30/(65 + 29*Sqrt[5])] - 22*Sqrt[10/(2525 + 1129*Sqrt[5])])*
         Pi^4*Cot[((-28/5 + 2*(k94 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
       (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*(k94 + nu))*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*(k94 + nu))*Pi)/2]^2)/
        1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(k94 + nu))*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*(k94 + nu))*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(k94 + nu))*Pi)/2])/3486784401 - 
       (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(k94 + nu))*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*(k94 + nu))*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(k94 + nu))*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*(k94 + nu))*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k94 + nu))*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*(k94 + nu))*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k94 + nu))*Pi)/2]^3)/10460353203 + 
       (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*(k94 + nu))*Pi)/2])/
        1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*(k94 + nu))*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k94 + nu))*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k94 + nu))*Pi)/2]^2)/31381059609 + 
       (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
          3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k94 + nu))*Pi)/2]^3)/
        (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
         Pi^4*Cot[((-4 + 2*(k94 + nu))*Pi)/2]^4)/3486784401)*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k95 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(k95 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(k95 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k95 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(k95 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(k95 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k95 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(k95 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(k95 + nu))*Pi)/2]^3)/Sqrt[3])*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]^2*Gamma[16/5 - k94 - nu]*Gamma[13/4 - k94 - nu]*
      Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
      Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-5/3 + k94 + nu]^2*
      Gamma[-7/6 + k94 + nu]*Gamma[-5/6 + k94 + nu]*Gamma[-6/5 + k95 + nu]*
      Gamma[-4/5 + k95 + nu]*Gamma[-3/5 + k95 + nu]*Gamma[-1/2 + k95 + nu]*
      Gamma[-2/5 + k95 + nu]*Gamma[-1/3 + k95 + nu])), {k94, k95}}, 
  {-((2^(3 - 6*nu + 2*(k96 + nu) - 2*(k97 + nu) + 8*(k98 + nu))*
      3^(-15/2 + 9*nu - 9*(k96 + nu) + 3*(k97 + nu))*
      5^(9/2 - 5*nu + 5*(k96 + nu) - 5*(k98 + nu))*(3 - 2*(k96 + nu))^2*
      (1176120 - 3839625*(k96 + nu) + 5203607*(k96 + nu)^2 - 
       3746314*(k96 + nu)^3 + 1510806*(k96 + nu)^4 - 323516*(k96 + nu)^5 + 
       28732*(k96 + nu)^6)*(3 - 2*(k97 + nu))^2*(-3 + 2*(k97 + nu))*
      (175200 - 778255*(k97 + nu) + 1435262*(k97 + nu)^2 - 
       1406332*(k97 + nu)^3 + 772030*(k97 + nu)^4 - 225097*(k97 + nu)^5 + 
       27228*(k97 + nu)^6)*(-4 + 3*(k98 + nu))*(-540 + 2051*(k98 + nu) - 
       2491*(k98 + nu)^2 + 966*(k98 + nu)^3)*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
        3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
          7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
          22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
        (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/
        1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/
        3486784401 - (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^3)/
        10460353203 + (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/
        1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
        31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
           Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
       (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^4)/3486784401)*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k96 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(k96 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(k96 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k96 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(k96 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(k96 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k96 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(k96 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(k96 + nu))*Pi)/2]^3)/Sqrt[3])*
      (1 + Cot[((-5 + 2*(k97 + nu))*Pi)/2]^2)*Cot[((-5 + 2*(k98 + nu))*Pi)/2]*
      Csc[(k97 + nu)*Pi]*Csc[(-4 + 2*(k98 + nu))*Pi]*Gamma[16/5 - nu]*
      Gamma[13/4 - nu]*Gamma[10/3 - k96 - nu]^2*Gamma[3 - k97 - nu]^2*
      Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-9/5 + k96 + nu]*Gamma[-7/4 + k96 + nu]*Gamma[-8/5 + k96 + nu]*
      Gamma[-7/5 + k96 + nu]*Gamma[-3/2 + k97 + nu]^3*Gamma[-7/6 + k97 + nu]*
      Gamma[-1 + k97 + nu]^2*Gamma[-5/6 + k97 + nu]*Gamma[-4/3 + k98 + nu]*
      Gamma[-5/4 + k98 + nu]*Gamma[-1 + k98 + nu]*Gamma[-3/4 + k98 + nu]*
      Gamma[-1/2 + k98 + nu]^2*Sin[(k98 + nu)*Pi]*
      Sin[(-4 + 2*(k97 + nu))*Pi])/((-2 + k96 + nu)*(-2 + k97 + nu)^2*
      (-1 + k97 + nu)*(5 - 3*(k96 + nu))^2*(7 - 3*(k96 + nu))^2*
      (-3 + 2*(k96 + nu))^3*(-5 + 3*(k97 + nu))*(-4 + 3*(k97 + nu))*
      (-5 + 4*(k97 + nu))*(-8 + 5*(k97 + nu))*(-7 + 5*(k97 + nu))*
      (-6 + 5*(k97 + nu))*(-3 + 2*(k98 + nu))*(-6 + 5*(k98 + nu))*
      (-4 + 5*(k98 + nu))*(-3 + 5*(k98 + nu))*Sqrt[Pi]*
      ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
       (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*(k96 + nu))*Pi)/
           2])/3486784401 + (2560000000000*(1 + Sqrt[5])*
         (-17 + 25*Sqrt[3] + 7*Sqrt[5] - 11*Sqrt[15] + 
          2*Sqrt[30/(65 + 29*Sqrt[5])] - 22*Sqrt[10/(2525 + 1129*Sqrt[5])])*
         Pi^4*Cot[((-28/5 + 2*(k96 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
       (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-11/2 + 2*(k96 + nu))*Pi)/2])/1162261467 - 
       (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-11/2 + 2*(k96 + nu))*Pi)/2]^2)/
        1162261467 + (12800000000000*(5^(3/4)*(1 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(k96 + nu))*Pi)/2])/31381059609 + 
       (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
          5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
         Pi^4*Cot[((-26/5 + 2*(k96 + nu))*Pi)/2])/1162261467 - 
       (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(k96 + nu))*Pi)/2])/3486784401 - 
       (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-5 + 2*(k96 + nu))*Pi)/2]^2)/3486784401 - 
       (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
         Cot[((-5 + 2*(k96 + nu))*Pi)/2]^3)/1162261467 - 
       (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(k96 + nu))*Pi)/2]^4)/
        (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
         (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
          Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
         Cot[((-24/5 + 2*(k96 + nu))*Pi)/2])/1162261467 - 
       (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k96 + nu))*Pi)/2])/31381059609 - 
       (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
         Pi^4*Cot[((-14/3 + 2*(k96 + nu))*Pi)/2]^2)/10460353203 + 
       (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
          (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k96 + nu))*Pi)/2]^3)/10460353203 + 
       (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*
         (-1 + Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-9/2 + 2*(k96 + nu))*Pi)/2])/
        1162261467 + (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*
           Sqrt[2*(-1 + Sqrt[5])] + (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-13/3 + 2*(k96 + nu))*Pi)/2])/3486784401 - 
       (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
          (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k96 + nu))*Pi)/2])/31381059609 + 
       (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
          201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k96 + nu))*Pi)/2]^2)/31381059609 + 
       (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
          3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k96 + nu))*Pi)/2]^3)/
        (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
         Pi^4*Cot[((-4 + 2*(k96 + nu))*Pi)/2]^4)/3486784401)*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k97 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(k97 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(k97 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k97 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(k97 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(k97 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k97 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(k97 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(k97 + nu))*Pi)/2]^3)/Sqrt[3])*
      (1 + Cot[((-5 + 2*(k98 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]^2*Gamma[16/5 - k96 - nu]*Gamma[13/4 - k96 - nu]*
      Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
      Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-5/3 + k96 + nu]^2*
      Gamma[-7/6 + k96 + nu]*Gamma[-5/6 + k96 + nu]*Gamma[-5/4 + k97 + nu]*
      Gamma[-3/4 + k97 + nu]*Gamma[-1/2 + k97 + nu]^3*Gamma[-3/2 + k98 + nu]*
      Gamma[-6/5 + k98 + nu]*Gamma[-4/5 + k98 + nu]*Gamma[-3/5 + k98 + nu]*
      Gamma[-2/5 + k98 + nu]*Gamma[-1/3 + k98 + nu])), {k96, k97, k98}}, 
  {(2^(23/2 - 6*nu - 2*(-2 - k100 + nu) + 2*(-1 - k99 + nu))*
     3^(-13/2 + 9*nu + 3*(-2 - k100 + nu) - 9*(-1 - k99 + nu))*
     5^(-1 - 5*nu + 5*(-1 - k99 + nu))*(3 - 2*(-2 - k100 + nu))^2*
     (-3 + 2*(-2 - k100 + nu))*(175200 - 778255*(-2 - k100 + nu) + 
      1435262*(-2 - k100 + nu)^2 - 1406332*(-2 - k100 + nu)^3 + 
      772030*(-2 - k100 + nu)^4 - 225097*(-2 - k100 + nu)^5 + 
      27228*(-2 - k100 + nu)^6)*(3 - 2*(-1 - k99 + nu))^2*
     (1176120 - 3839625*(-1 - k99 + nu) + 5203607*(-1 - k99 + nu)^2 - 
      3746314*(-1 - k99 + nu)^3 + 1510806*(-1 - k99 + nu)^4 - 
      323516*(-1 - k99 + nu)^5 + 28732*(-1 - k99 + nu)^6)*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
       3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
         7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
       (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/
       31381059609 + (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 
         21*Sqrt[5] + 5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + 
         Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/
       1162261467 - (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/
       3486784401 - (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + 
         Sqrt[15 - 6*Sqrt[5]])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/
       31381059609 - (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - 
         Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/
       10460353203 + (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*nu)*Pi)/2])/
       3486784401 - (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
       31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
          Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
      (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^
         4)/3486784401)*(1 + Cot[((-5 + 2*(-2 - k100 + nu))*Pi)/2]^2)*
     (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(-1 - k99 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*(-1 - k99 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(-1 - k99 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-1 - k99 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(-1 - k99 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(-1 - k99 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-1 - k99 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(-1 - k99 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(-1 - k99 + nu))*Pi)/2]^3)/Sqrt[3])*
     Csc[(-2 - k100 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[13/4 - nu]*
     Gamma[5 + k100 - nu]^2*Gamma[13/3 + k99 - nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-7/2 - k100 + nu]^3*Gamma[-19/6 - k100 + nu]*
     Gamma[-3 - k100 + nu]^2*Gamma[-17/6 - k100 + nu]*Gamma[-14/5 - k99 + nu]*
     Gamma[-11/4 - k99 + nu]*Gamma[-13/5 - k99 + nu]*Gamma[-12/5 - k99 + nu]*
     Sin[(-4 + 2*(-2 - k100 + nu))*Pi])/((-4 - k100 + nu)^2*(-3 - k100 + nu)*
     (-3 - k99 + nu)*(-5 + 3*(-2 - k100 + nu))*(-4 + 3*(-2 - k100 + nu))*
     (-5 + 4*(-2 - k100 + nu))*(-8 + 5*(-2 - k100 + nu))*
     (-7 + 5*(-2 - k100 + nu))*(-6 + 5*(-2 - k100 + nu))*
     (5 - 3*(-1 - k99 + nu))^2*(7 - 3*(-1 - k99 + nu))^2*
     (-3 + 2*(-1 - k99 + nu))^3*(512*Sqrt[3]*Pi^3*
       Cot[((-17/3 + 2*(-2 - k100 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*(-2 - k100 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(-2 - k100 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-2 - k100 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(-2 - k100 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(-2 - k100 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-2 - k100 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(-2 - k100 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(-2 - k100 + nu))*Pi)/2]^3)/Sqrt[3])*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-17/3 + 2*(-1 - k99 + nu))*Pi)/2])/3486784401 + 
      (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 7*Sqrt[5] - 
         11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*
        Cot[((-28/5 + 2*(-1 - k99 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
      (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*(-1 - k99 + nu))*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*(-1 - k99 + nu))*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(-1 - k99 + nu))*Pi)/2])/31381059609 + 
      (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
         5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
        Pi^4*Cot[((-26/5 + 2*(-1 - k99 + nu))*Pi)/2])/1162261467 - 
      (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(-1 - k99 + nu))*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(-1 - k99 + nu))*Pi)/2]^2)/3486784401 - 
      (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
        Cot[((-5 + 2*(-1 - k99 + nu))*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(-1 - k99 + nu))*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*(-1 - k99 + nu))*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k99 + nu))*Pi)/2])/31381059609 - 
      (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-14/3 + 2*(-1 - k99 + nu))*Pi)/2]^2)/10460353203 + 
      (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k99 + nu))*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*(-1 - k99 + nu))*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-13/3 + 2*(-1 - k99 + nu))*Pi)/2])/3486784401 - 
      (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k99 + nu))*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k99 + nu))*Pi)/2]^2)/31381059609 + 
      (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
         3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(-1 - k99 + nu))*Pi)/2]^3)/
       (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
        Pi^4*Cot[((-4 + 2*(-1 - k99 + nu))*Pi)/2]^4)/3486784401)*
     Gamma[3 - nu]^2*Gamma[10/3 - nu]^2*Gamma[21/5 + k99 - nu]*
     Gamma[17/4 + k99 - nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-13/4 - k100 + nu]*Gamma[-11/4 - k100 + nu]*
     Gamma[-5/2 - k100 + nu]^3*Gamma[-8/3 - k99 + nu]^2*
     Gamma[-13/6 - k99 + nu]*Gamma[-11/6 - k99 + nu]), {-k99, -k100}}, 
  {(2^(2 - 6*nu + 2*(k101 + nu) + 6*(k103 + nu))*
     3^(-19/2 + 9*nu - 9*(k101 + nu) + 9*(k102 + nu) - 6*(k103 + nu))*
     5^(11/2 - 5*nu + 5*(k101 + nu) - 5*(k102 + nu))*(3 - 2*(k101 + nu))^2*
     (1176120 - 3839625*(k101 + nu) + 5203607*(k101 + nu)^2 - 
      3746314*(k101 + nu)^3 + 1510806*(k101 + nu)^4 - 323516*(k101 + nu)^5 + 
      28732*(k101 + nu)^6)*(174750 - 752690*(k102 + nu) + 
      1346751*(k102 + nu)^2 - 1281136*(k102 + nu)^3 + 683314*(k102 + nu)^4 - 
      193731*(k102 + nu)^5 + 22808*(k102 + nu)^6)*(-7 + 5*(k103 + nu))*
     (4 - 11*(k103 + nu) + 6*(k103 + nu)^2)^2*(300 - 425*(k103 + nu) + 
      149*(k103 + nu)^2)*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
       3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
         7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
       (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/
       31381059609 + (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 
         21*Sqrt[5] + 5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + 
         Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/
       1162261467 - (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/
       3486784401 - (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + 
         Sqrt[15 - 6*Sqrt[5]])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/
       31381059609 - (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - 
         Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/
       10460353203 + (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*nu)*Pi)/2])/
       3486784401 - (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
       31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
          Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
      (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^
         4)/3486784401)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k101 + nu))*Pi)/
         2] - (14848*Pi^3*Cot[((-16/3 + 2*(k101 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(k101 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k101 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(k101 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(k101 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k101 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(k101 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(k101 + nu))*Pi)/2]^3)/Sqrt[3])*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k102 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k102 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k102 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k102 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k102 + nu))*Pi)/2]^2)/
       4782969)*Cot[((-5 + 2*(k103 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[13/4 - nu]*Gamma[10/3 - k101 - nu]^2*Gamma[3 - k102 - nu]*
     Gamma[3 - k103 - nu]*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-9/5 + k101 + nu]*
     Gamma[-7/4 + k101 + nu]*Gamma[-8/5 + k101 + nu]*Gamma[-7/5 + k101 + nu]*
     Gamma[-5/3 + k102 + nu]^2*Gamma[-3/2 + k102 + nu]*
     Gamma[-4/3 + k102 + nu]^2*Gamma[-7/6 + k102 + nu]*
     Gamma[-5/6 + k102 + nu]*Gamma[-8/5 + k103 + nu]*Gamma[-3/2 + k103 + nu]*
     Gamma[-7/5 + k103 + nu]*Gamma[-5/4 + k103 + nu]*Gamma[-1 + k103 + nu]^3*
     Gamma[-3/4 + k103 + nu])/((-2 + k101 + nu)*(-2 + k102 + nu)*
     (-1 + k102 + nu)*(-2 + k103 + nu)*(5 - 3*(k101 + nu))^2*
     (7 - 3*(k101 + nu))^2*(-3 + 2*(k101 + nu))^3*(-5 + 4*(k102 + nu))*
     (-8 + 5*(k102 + nu))*(-7 + 5*(k102 + nu))*(-6 + 5*(k102 + nu))*
     (4 - 3*(k103 + nu))^2*(5 - 3*(k103 + nu))^2*(1 - 2*(k103 + nu))^2*
     Sqrt[Pi]*((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*
        Pi^4)/31381059609 + (3200000000000*(5^(3/4)*(3 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-17/3 + 2*(k101 + nu))*Pi)/2])/3486784401 + 
      (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 7*Sqrt[5] - 
         11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*
        Cot[((-28/5 + 2*(k101 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
      (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*(k101 + nu))*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*(k101 + nu))*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*(k101 + nu))*Pi)/
          2])/31381059609 + (2560000000000*(1 + Sqrt[5])*
        (-45 + 9*Sqrt[3] - 21*Sqrt[5] + 5*Sqrt[15] - 
         3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*
        Cot[((-26/5 + 2*(k101 + nu))*Pi)/2])/1162261467 - 
      (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(k101 + nu))*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(k101 + nu))*Pi)/2]^2)/3486784401 - 
      (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
        Cot[((-5 + 2*(k101 + nu))*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(k101 + nu))*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*(k101 + nu))*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k101 + nu))*Pi)/2])/31381059609 - 
      (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-14/3 + 2*(k101 + nu))*Pi)/2]^2)/10460353203 + 
      (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k101 + nu))*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*(k101 + nu))*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*(k101 + nu))*Pi)/
          2])/3486784401 - (160000000000*((-402 + 799*Sqrt[3])*
          (5 + Sqrt[5]) + (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*
          (-5 + 3*Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k101 + nu))*Pi)/2])/
       31381059609 + (160000000000*(10*(-402 + 799*Sqrt[3])*
          Sqrt[2/(5 + Sqrt[5])] + 201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k101 + nu))*Pi)/2]^2)/31381059609 + 
      (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
         3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k101 + nu))*Pi)/2]^3)/
       (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
        Pi^4*Cot[((-4 + 2*(k101 + nu))*Pi)/2]^4)/3486784401)*
     (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k102 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*(k102 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(k102 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k102 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(k102 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(k102 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k102 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(k102 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(k102 + nu))*Pi)/2]^3)/Sqrt[3])*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k103 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k103 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k103 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k103 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k103 + nu))*Pi)/2]^2)/
       4782969)*Gamma[3 - nu]^2*Gamma[10/3 - nu]^2*Gamma[16/5 - k101 - nu]*
     Gamma[13/4 - k101 - nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k101 + nu]^2*Gamma[-7/6 + k101 + nu]*
     Gamma[-5/6 + k101 + nu]*Gamma[-8/5 + k102 + nu]*Gamma[-7/5 + k102 + nu]*
     Gamma[-5/4 + k102 + nu]*Gamma[-6/5 + k102 + nu]*Gamma[-4/5 + k102 + nu]*
     Gamma[-3/4 + k102 + nu]*Gamma[-5/3 + k103 + nu]^2*
     Gamma[-4/3 + k103 + nu]*Gamma[-3/5 + k103 + nu]*Gamma[-1/2 + k103 + nu]*
     Gamma[-2/5 + k103 + nu]*Gamma[-1/3 + k103 + nu]), {k101, k102, k103}}, 
  {(2^(2 - 6*nu + 2*(k104 + nu) - 2*(k106 + nu) + 8*(k107 + nu))*
     3^(-19/2 + 9*nu - 9*(k104 + nu) + 9*(k105 + nu) - 6*(k106 + nu))*
     5^(9/2 - 5*nu + 5*(k104 + nu) - 5*(k105 + nu) + 5*(k106 + nu) - 
       5*(k107 + nu))*(3 - 2*(k104 + nu))^2*(1176120 - 3839625*(k104 + nu) + 
      5203607*(k104 + nu)^2 - 3746314*(k104 + nu)^3 + 1510806*(k104 + nu)^4 - 
      323516*(k104 + nu)^5 + 28732*(k104 + nu)^6)*
     (174750 - 752690*(k105 + nu) + 1346751*(k105 + nu)^2 - 
      1281136*(k105 + nu)^3 + 683314*(k105 + nu)^4 - 193731*(k105 + nu)^5 + 
      22808*(k105 + nu)^6)*(-3 + 2*(k106 + nu))^2*(-480 + 1096*(k106 + nu) - 
      831*(k106 + nu)^2 + 209*(k106 + nu)^3)*(-4 + 3*(k107 + nu))*
     (-540 + 2051*(k107 + nu) - 2491*(k107 + nu)^2 + 966*(k107 + nu)^3)*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
       3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
         7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
       (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/
       31381059609 + (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 
         21*Sqrt[5] + 5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + 
         Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/
       1162261467 - (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/
       3486784401 - (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + 
         Sqrt[15 - 6*Sqrt[5]])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/
       31381059609 - (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - 
         Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/
       10460353203 + (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*nu)*Pi)/2])/
       3486784401 - (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
       31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
          Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
      (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^
         4)/3486784401)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k104 + nu))*Pi)/
         2] - (14848*Pi^3*Cot[((-16/3 + 2*(k104 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(k104 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k104 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(k104 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(k104 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k104 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(k104 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(k104 + nu))*Pi)/2]^3)/Sqrt[3])*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k105 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k105 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k105 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k105 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k105 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(k106 + nu))*Pi)/2]^2)*
     Cot[((-5 + 2*(k107 + nu))*Pi)/2]*Csc[(k106 + nu)*Pi]*
     Csc[(-4 + 2*(k107 + nu))*Pi]*Gamma[16/5 - nu]*Gamma[13/4 - nu]*
     Gamma[10/3 - k104 - nu]^2*Gamma[3 - k105 - nu]*Gamma[3 - k106 - nu]*
     Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-9/5 + k104 + nu]*Gamma[-7/4 + k104 + nu]*Gamma[-8/5 + k104 + nu]*
     Gamma[-7/5 + k104 + nu]*Gamma[-5/3 + k105 + nu]^2*
     Gamma[-3/2 + k105 + nu]*Gamma[-4/3 + k105 + nu]^2*
     Gamma[-7/6 + k105 + nu]*Gamma[-5/6 + k105 + nu]*Gamma[-8/5 + k106 + nu]*
     Gamma[-3/2 + k106 + nu]^2*Gamma[-7/5 + k106 + nu]*
     Gamma[-6/5 + k106 + nu]*Gamma[-1 + k106 + nu]^2*Gamma[-4/5 + k106 + nu]*
     Gamma[-4/3 + k107 + nu]*Gamma[-5/4 + k107 + nu]*Gamma[-1 + k107 + nu]*
     Gamma[-3/4 + k107 + nu]*Gamma[-1/2 + k107 + nu]^2*Sin[(k107 + nu)*Pi]*
     Sin[(-4 + 2*(k106 + nu))*Pi])/((-2 + k104 + nu)*(-2 + k105 + nu)*
     (-1 + k105 + nu)*(-2 + k106 + nu)*(5 - 3*(k104 + nu))^2*
     (7 - 3*(k104 + nu))^2*(-3 + 2*(k104 + nu))^3*(-5 + 4*(k105 + nu))*
     (-8 + 5*(k105 + nu))*(-7 + 5*(k105 + nu))*(-6 + 5*(k105 + nu))*
     (4 - 3*(k106 + nu))^2*(5 - 3*(k106 + nu))^2*(-3 + 2*(k107 + nu))*
     (-6 + 5*(k107 + nu))*(-4 + 5*(k107 + nu))*(-3 + 5*(k107 + nu))*Sqrt[Pi]*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*(k104 + nu))*Pi)/
          2])/3486784401 + (2560000000000*(1 + Sqrt[5])*
        (-17 + 25*Sqrt[3] + 7*Sqrt[5] - 11*Sqrt[15] + 
         2*Sqrt[30/(65 + 29*Sqrt[5])] - 22*Sqrt[10/(2525 + 1129*Sqrt[5])])*
        Pi^4*Cot[((-28/5 + 2*(k104 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
      (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*(k104 + nu))*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*(k104 + nu))*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*(k104 + nu))*Pi)/
          2])/31381059609 + (2560000000000*(1 + Sqrt[5])*
        (-45 + 9*Sqrt[3] - 21*Sqrt[5] + 5*Sqrt[15] - 
         3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*
        Cot[((-26/5 + 2*(k104 + nu))*Pi)/2])/1162261467 - 
      (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(k104 + nu))*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(k104 + nu))*Pi)/2]^2)/3486784401 - 
      (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
        Cot[((-5 + 2*(k104 + nu))*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(k104 + nu))*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*(k104 + nu))*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k104 + nu))*Pi)/2])/31381059609 - 
      (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-14/3 + 2*(k104 + nu))*Pi)/2]^2)/10460353203 + 
      (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k104 + nu))*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*(k104 + nu))*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*(k104 + nu))*Pi)/
          2])/3486784401 - (160000000000*((-402 + 799*Sqrt[3])*
          (5 + Sqrt[5]) + (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*
          (-5 + 3*Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k104 + nu))*Pi)/2])/
       31381059609 + (160000000000*(10*(-402 + 799*Sqrt[3])*
          Sqrt[2/(5 + Sqrt[5])] + 201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k104 + nu))*Pi)/2]^2)/31381059609 + 
      (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
         3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k104 + nu))*Pi)/2]^3)/
       (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
        Pi^4*Cot[((-4 + 2*(k104 + nu))*Pi)/2]^4)/3486784401)*
     (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k105 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*(k105 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(k105 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k105 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(k105 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(k105 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k105 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(k105 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(k105 + nu))*Pi)/2]^3)/Sqrt[3])*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k106 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k106 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k106 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k106 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k106 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(k107 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]^2*Gamma[16/5 - k104 - nu]*Gamma[13/4 - k104 - nu]*
     Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-5/3 + k104 + nu]^2*
     Gamma[-7/6 + k104 + nu]*Gamma[-5/6 + k104 + nu]*Gamma[-8/5 + k105 + nu]*
     Gamma[-7/5 + k105 + nu]*Gamma[-5/4 + k105 + nu]*Gamma[-6/5 + k105 + nu]*
     Gamma[-4/5 + k105 + nu]*Gamma[-3/4 + k105 + nu]*
     Gamma[-5/3 + k106 + nu]^2*Gamma[-4/3 + k106 + nu]^2*
     Gamma[-1/2 + k106 + nu]^3*Gamma[-3/2 + k107 + nu]*
     Gamma[-6/5 + k107 + nu]*Gamma[-4/5 + k107 + nu]*Gamma[-3/5 + k107 + nu]*
     Gamma[-2/5 + k107 + nu]*Gamma[-1/3 + k107 + nu]), 
   {k104, k105, k106, k107}}, 
  {(2^(21/2 - 6*nu + 2*(-1 - k108 + nu) - 2*(-3 - k110 + nu))*
     3^(-17/2 + 9*nu - 9*(-1 - k108 + nu) + 9*(-2 - k109 + nu) - 
       6*(-3 - k110 + nu))*5^(-1 - 5*nu + 5*(-1 - k108 + nu) - 
       5*(-2 - k109 + nu) + 5*(-3 - k110 + nu))*(3 - 2*(-1 - k108 + nu))^2*
     (1176120 - 3839625*(-1 - k108 + nu) + 5203607*(-1 - k108 + nu)^2 - 
      3746314*(-1 - k108 + nu)^3 + 1510806*(-1 - k108 + nu)^4 - 
      323516*(-1 - k108 + nu)^5 + 28732*(-1 - k108 + nu)^6)*
     (174750 - 752690*(-2 - k109 + nu) + 1346751*(-2 - k109 + nu)^2 - 
      1281136*(-2 - k109 + nu)^3 + 683314*(-2 - k109 + nu)^4 - 
      193731*(-2 - k109 + nu)^5 + 22808*(-2 - k109 + nu)^6)*
     (-3 + 2*(-3 - k110 + nu))^2*(-480 + 1096*(-3 - k110 + nu) - 
      831*(-3 - k110 + nu)^2 + 209*(-3 - k110 + nu)^3)*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
       3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
         7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
       (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/
       31381059609 + (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 
         21*Sqrt[5] + 5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + 
         Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/
       1162261467 - (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/
       3486784401 - (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + 
         Sqrt[15 - 6*Sqrt[5]])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/
       31381059609 - (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - 
         Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/
       10460353203 + (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*nu)*Pi)/2])/
       3486784401 - (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
       31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
          Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
      (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^
         4)/3486784401)*(512*Sqrt[3]*Pi^3*
       Cot[((-17/3 + 2*(-1 - k108 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*(-1 - k108 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(-1 - k108 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-1 - k108 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(-1 - k108 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(-1 - k108 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-1 - k108 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(-1 - k108 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(-1 - k108 + nu))*Pi)/2]^3)/Sqrt[3])*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(-2 - k109 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(-2 - k109 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(-2 - k109 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(-2 - k109 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-2 - k109 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(-3 - k110 + nu))*Pi)/2]^2)*
     Csc[(-3 - k110 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[13/4 - nu]*
     Gamma[13/3 + k108 - nu]^2*Gamma[5 + k109 - nu]*Gamma[6 + k110 - nu]*
     Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-14/5 - k108 + nu]*Gamma[-11/4 - k108 + nu]*
     Gamma[-13/5 - k108 + nu]*Gamma[-12/5 - k108 + nu]*
     Gamma[-11/3 - k109 + nu]^2*Gamma[-7/2 - k109 + nu]*
     Gamma[-10/3 - k109 + nu]^2*Gamma[-19/6 - k109 + nu]*
     Gamma[-17/6 - k109 + nu]*Gamma[-23/5 - k110 + nu]*
     Gamma[-9/2 - k110 + nu]^2*Gamma[-22/5 - k110 + nu]*
     Gamma[-21/5 - k110 + nu]*Gamma[-4 - k110 + nu]^2*
     Gamma[-19/5 - k110 + nu]*Sin[(-4 + 2*(-3 - k110 + nu))*Pi])/
    ((-3 - k108 + nu)*(-4 - k109 + nu)*(-3 - k109 + nu)*(-5 - k110 + nu)*
     (5 - 3*(-1 - k108 + nu))^2*(7 - 3*(-1 - k108 + nu))^2*
     (-3 + 2*(-1 - k108 + nu))^3*(-5 + 4*(-2 - k109 + nu))*
     (-8 + 5*(-2 - k109 + nu))*(-7 + 5*(-2 - k109 + nu))*
     (-6 + 5*(-2 - k109 + nu))*(4 - 3*(-3 - k110 + nu))^2*
     (5 - 3*(-3 - k110 + nu))^2*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-17/3 + 2*(-1 - k108 + nu))*Pi)/2])/3486784401 + 
      (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 7*Sqrt[5] - 
         11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*
        Cot[((-28/5 + 2*(-1 - k108 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
      (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*(-1 - k108 + nu))*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*(-1 - k108 + nu))*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(-1 - k108 + nu))*Pi)/2])/31381059609 + 
      (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
         5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
        Pi^4*Cot[((-26/5 + 2*(-1 - k108 + nu))*Pi)/2])/1162261467 - 
      (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(-1 - k108 + nu))*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(-1 - k108 + nu))*Pi)/2]^2)/3486784401 - 
      (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
        Cot[((-5 + 2*(-1 - k108 + nu))*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(-1 - k108 + nu))*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*(-1 - k108 + nu))*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k108 + nu))*Pi)/2])/31381059609 - 
      (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-14/3 + 2*(-1 - k108 + nu))*Pi)/2]^2)/10460353203 + 
      (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k108 + nu))*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*(-1 - k108 + nu))*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-13/3 + 2*(-1 - k108 + nu))*Pi)/2])/3486784401 - 
      (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k108 + nu))*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k108 + nu))*Pi)/2]^2)/31381059609 + 
      (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
         3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(-1 - k108 + nu))*Pi)/2]^3)/
       (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
        Pi^4*Cot[((-4 + 2*(-1 - k108 + nu))*Pi)/2]^4)/3486784401)*
     (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(-2 - k109 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*(-2 - k109 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(-2 - k109 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-2 - k109 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(-2 - k109 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(-2 - k109 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-2 - k109 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(-2 - k109 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(-2 - k109 + nu))*Pi)/2]^3)/Sqrt[3])*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(-3 - k110 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(-3 - k110 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(-3 - k110 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(-3 - k110 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-3 - k110 + nu))*Pi)/2]^2)/
       4782969)*Gamma[3 - nu]^2*Gamma[10/3 - nu]^2*Gamma[21/5 + k108 - nu]*
     Gamma[17/4 + k108 - nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-8/3 - k108 + nu]^2*Gamma[-13/6 - k108 + nu]*
     Gamma[-11/6 - k108 + nu]*Gamma[-18/5 - k109 + nu]*
     Gamma[-17/5 - k109 + nu]*Gamma[-13/4 - k109 + nu]*
     Gamma[-16/5 - k109 + nu]*Gamma[-14/5 - k109 + nu]*
     Gamma[-11/4 - k109 + nu]*Gamma[-14/3 - k110 + nu]^2*
     Gamma[-13/3 - k110 + nu]^2*Gamma[-7/2 - k110 + nu]^3), 
   {-k108, -k109, -k110}}, 
  {(2^(4 - 6*nu + 2*(-1 - k111 + nu))*3^(-3 + 9*nu - 9*(-1 - k111 + nu) + 
       9*(-2 - k112 + nu))*5^(-1 - 5*nu + 5*(-1 - k111 + nu) - 
       5*(-2 - k112 + nu))*(3 - 2*(-1 - k111 + nu))^2*
     (1176120 - 3839625*(-1 - k111 + nu) + 5203607*(-1 - k111 + nu)^2 - 
      3746314*(-1 - k111 + nu)^3 + 1510806*(-1 - k111 + nu)^4 - 
      323516*(-1 - k111 + nu)^5 + 28732*(-1 - k111 + nu)^6)*
     (174750 - 752690*(-2 - k112 + nu) + 1346751*(-2 - k112 + nu)^2 - 
      1281136*(-2 - k112 + nu)^3 + 683314*(-2 - k112 + nu)^4 - 
      193731*(-2 - k112 + nu)^5 + 22808*(-2 - k112 + nu)^6)*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
       3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
         7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
       (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/
       31381059609 + (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 
         21*Sqrt[5] + 5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + 
         Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/
       1162261467 - (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/
       3486784401 - (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + 
         Sqrt[15 - 6*Sqrt[5]])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/
       31381059609 - (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - 
         Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/
       10460353203 + (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*nu)*Pi)/2])/
       3486784401 - (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
       31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
          Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
      (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^
         4)/3486784401)*(512*Sqrt[3]*Pi^3*
       Cot[((-17/3 + 2*(-1 - k111 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*(-1 - k111 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(-1 - k111 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-1 - k111 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(-1 - k111 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(-1 - k111 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-1 - k111 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(-1 - k111 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(-1 - k111 + nu))*Pi)/2]^3)/Sqrt[3])*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(-2 - k112 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(-2 - k112 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(-2 - k112 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(-2 - k112 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-2 - k112 + nu))*Pi)/2]^2)/
       4782969)*Gamma[16/5 - nu]*Gamma[13/4 - nu]*Gamma[13/3 + k111 - nu]^2*
     Gamma[5 + k112 - nu]*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-14/5 - k111 + nu]*
     Gamma[-11/4 - k111 + nu]*Gamma[-13/5 - k111 + nu]*
     Gamma[-12/5 - k111 + nu]*Gamma[-11/3 - k112 + nu]^2*
     Gamma[-7/2 - k112 + nu]*Gamma[-10/3 - k112 + nu]^2*
     Gamma[-19/6 - k112 + nu]*Gamma[-17/6 - k112 + nu])/
    ((-3 - k111 + nu)*(-4 - k112 + nu)*(-3 - k112 + nu)*
     (5 - 3*(-1 - k111 + nu))^2*(7 - 3*(-1 - k111 + nu))^2*
     (-3 + 2*(-1 - k111 + nu))^3*(-5 + 4*(-2 - k112 + nu))*
     (-8 + 5*(-2 - k112 + nu))*(-7 + 5*(-2 - k112 + nu))*
     (-6 + 5*(-2 - k112 + nu))*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-17/3 + 2*(-1 - k111 + nu))*Pi)/2])/3486784401 + 
      (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 7*Sqrt[5] - 
         11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*
        Cot[((-28/5 + 2*(-1 - k111 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
      (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*(-1 - k111 + nu))*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*(-1 - k111 + nu))*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(-1 - k111 + nu))*Pi)/2])/31381059609 + 
      (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
         5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
        Pi^4*Cot[((-26/5 + 2*(-1 - k111 + nu))*Pi)/2])/1162261467 - 
      (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(-1 - k111 + nu))*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(-1 - k111 + nu))*Pi)/2]^2)/3486784401 - 
      (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
        Cot[((-5 + 2*(-1 - k111 + nu))*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(-1 - k111 + nu))*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*(-1 - k111 + nu))*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k111 + nu))*Pi)/2])/31381059609 - 
      (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-14/3 + 2*(-1 - k111 + nu))*Pi)/2]^2)/10460353203 + 
      (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k111 + nu))*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*(-1 - k111 + nu))*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-13/3 + 2*(-1 - k111 + nu))*Pi)/2])/3486784401 - 
      (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k111 + nu))*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k111 + nu))*Pi)/2]^2)/31381059609 + 
      (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
         3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(-1 - k111 + nu))*Pi)/2]^3)/
       (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
        Pi^4*Cot[((-4 + 2*(-1 - k111 + nu))*Pi)/2]^4)/3486784401)*
     (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(-2 - k112 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*(-2 - k112 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(-2 - k112 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-2 - k112 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(-2 - k112 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(-2 - k112 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-2 - k112 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(-2 - k112 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(-2 - k112 + nu))*Pi)/2]^3)/Sqrt[3])*
     Gamma[3 - nu]^2*Gamma[10/3 - nu]^2*Gamma[21/5 + k111 - nu]*
     Gamma[17/4 + k111 - nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-8/3 - k111 + nu]^2*Gamma[-13/6 - k111 + nu]*
     Gamma[-11/6 - k111 + nu]*Gamma[-18/5 - k112 + nu]*
     Gamma[-17/5 - k112 + nu]*Gamma[-13/4 - k112 + nu]*
     Gamma[-16/5 - k112 + nu]*Gamma[-14/5 - k112 + nu]*
     Gamma[-11/4 - k112 + nu]), {-k111, -k112}}, 
  {(2^(3 - 6*nu + 2*(k113 + nu))*3^(-3 + 9*nu - 9*(k113 + nu))*
     5^(-5*nu + 5*(k113 + nu))*(3 - 2*(k113 + nu))^2*
     (1176120 - 3839625*(k113 + nu) + 5203607*(k113 + nu)^2 - 
      3746314*(k113 + nu)^3 + 1510806*(k113 + nu)^4 - 323516*(k113 + nu)^5 + 
      28732*(k113 + nu)^6)*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
       3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
         7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
       (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/
       31381059609 + (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 
         21*Sqrt[5] + 5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + 
         Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/
       1162261467 - (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/
       3486784401 - (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + 
         Sqrt[15 - 6*Sqrt[5]])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/
       31381059609 - (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - 
         Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/
       10460353203 + (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*nu)*Pi)/2])/
       3486784401 - (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
       31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
          Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
      (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^
         4)/3486784401)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k113 + nu))*Pi)/
         2] - (14848*Pi^3*Cot[((-16/3 + 2*(k113 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(k113 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k113 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(k113 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(k113 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k113 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(k113 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(k113 + nu))*Pi)/2]^3)/Sqrt[3])*
     Gamma[16/5 - nu]*Gamma[13/4 - nu]*Gamma[10/3 - k113 - nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-9/5 + k113 + nu]*Gamma[-7/4 + k113 + nu]*Gamma[-8/5 + k113 + nu]*
     Gamma[-7/5 + k113 + nu])/((-2 + k113 + nu)*(5 - 3*(k113 + nu))^2*
     (7 - 3*(k113 + nu))^2*(-3 + 2*(k113 + nu))^3*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*(k113 + nu))*Pi)/
          2])/3486784401 + (2560000000000*(1 + Sqrt[5])*
        (-17 + 25*Sqrt[3] + 7*Sqrt[5] - 11*Sqrt[15] + 
         2*Sqrt[30/(65 + 29*Sqrt[5])] - 22*Sqrt[10/(2525 + 1129*Sqrt[5])])*
        Pi^4*Cot[((-28/5 + 2*(k113 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
      (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*(k113 + nu))*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*(k113 + nu))*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*(k113 + nu))*Pi)/
          2])/31381059609 + (2560000000000*(1 + Sqrt[5])*
        (-45 + 9*Sqrt[3] - 21*Sqrt[5] + 5*Sqrt[15] - 
         3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*
        Cot[((-26/5 + 2*(k113 + nu))*Pi)/2])/1162261467 - 
      (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(k113 + nu))*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(k113 + nu))*Pi)/2]^2)/3486784401 - 
      (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
        Cot[((-5 + 2*(k113 + nu))*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(k113 + nu))*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*(k113 + nu))*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k113 + nu))*Pi)/2])/31381059609 - 
      (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-14/3 + 2*(k113 + nu))*Pi)/2]^2)/10460353203 + 
      (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k113 + nu))*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*(k113 + nu))*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*(k113 + nu))*Pi)/
          2])/3486784401 - (160000000000*((-402 + 799*Sqrt[3])*
          (5 + Sqrt[5]) + (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*
          (-5 + 3*Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k113 + nu))*Pi)/2])/
       31381059609 + (160000000000*(10*(-402 + 799*Sqrt[3])*
          Sqrt[2/(5 + Sqrt[5])] + 201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k113 + nu))*Pi)/2]^2)/31381059609 + 
      (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
         3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k113 + nu))*Pi)/2]^3)/
       (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
        Pi^4*Cot[((-4 + 2*(k113 + nu))*Pi)/2]^4)/3486784401)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]^2*Gamma[16/5 - k113 - nu]*Gamma[13/4 - k113 - nu]*
     Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-5/3 + k113 + nu]^2*
     Gamma[-7/6 + k113 + nu]*Gamma[-5/6 + k113 + nu]), {k113}}, 
  {((-1)^(2 - k114 - k115)*2^(-5 - 2*(1 + k114) - 2*(-1 + k115) - 6*nu + 
       6*(-1 - k114 + nu) + 2*(-1 + k115 + nu))*
     3^(-5/2 + 9*nu - 3*(-1 - k114 + nu) - 9*(-1 + k115 + nu))*
     5^(1 - 5*nu + 5*(-1 + k115 + nu))*(3 - 2*(-1 - k114 + nu))^2*
     (-9 + 4*(-1 - k114 + nu))*(-7 + 4*(-1 - k114 + nu))*
     (-11 + 5*(-1 - k114 + nu))*(-9 + 5*(-1 - k114 + nu))*
     (-37520091 + 139498119*(-1 - k114 + nu) - 221324823*(-1 - k114 + nu)^2 + 
      194224757*(-1 - k114 + nu)^3 - 101806502*(-1 - k114 + nu)^4 + 
      31872276*(-1 - k114 + nu)^5 - 5517912*(-1 - k114 + nu)^6 + 
      407520*(-1 - k114 + nu)^7)*(40320 - 118152*(-1 + k115 + nu) + 
      129473*(-1 + k115 + nu)^2 - 62859*(-1 + k115 + nu)^3 + 
      11404*(-1 + k115 + nu)^4)*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
       3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
         7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
       (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/
       31381059609 + (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 
         21*Sqrt[5] + 5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + 
         Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/
       1162261467 - (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/
       3486784401 - (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + 
         Sqrt[15 - 6*Sqrt[5]])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/
       31381059609 - (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - 
         Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/
       10460353203 + (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*nu)*Pi)/2])/
       3486784401 - (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
       31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
          Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
      (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^
         4)/3486784401)*Cot[((-5 + 2*(-1 + k115 + nu))*Pi)/2]*
     Gamma[16/5 - nu]*Gamma[13/4 - nu]*Gamma[4 + k114 - nu]^2*
     Gamma[13/3 + k114 - nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-3 - k114 + nu]^2*
     Gamma[-14/5 - k114 + nu]*Gamma[-11/4 - k114 + nu]*
     Gamma[-5/2 - k114 + nu]*Gamma[-7/3 - k114 + nu]*Gamma[-13/5 + k115 + nu]*
     Gamma[-5/2 + k115 + nu]*Gamma[-12/5 + k115 + nu]*
     Gamma[-11/5 + k115 + nu]*Gamma[-2 + k115 + nu]^4*
     Gamma[-9/5 + k115 + nu])/((-3 - k114 + nu)*(-3 + k115 + nu)^2*
     (7 - 4*(-1 - k114 + nu))^2*(9 - 4*(-1 - k114 + nu))^2*
     (5 - 3*(-1 - k114 + nu))^2*(7 - 3*(-1 - k114 + nu))^2*
     (-3 + 2*(-1 - k114 + nu))^3*(-7 + 3*(-1 - k114 + nu))*
     (-5 + 3*(-1 + k115 + nu))*(-4 + 3*(-1 + k115 + nu))*Sqrt[Pi]*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-17/3 + 2*(-1 - k114 + nu))*Pi)/2])/3486784401 + 
      (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 7*Sqrt[5] - 
         11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*
        Cot[((-28/5 + 2*(-1 - k114 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
      (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*(-1 - k114 + nu))*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*(-1 - k114 + nu))*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(-1 - k114 + nu))*Pi)/2])/31381059609 + 
      (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 21*Sqrt[5] + 
         5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*
        Pi^4*Cot[((-26/5 + 2*(-1 - k114 + nu))*Pi)/2])/1162261467 - 
      (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(-1 - k114 + nu))*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(-1 - k114 + nu))*Pi)/2]^2)/3486784401 - 
      (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
        Cot[((-5 + 2*(-1 - k114 + nu))*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(-1 - k114 + nu))*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*(-1 - k114 + nu))*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k114 + nu))*Pi)/2])/31381059609 - 
      (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-14/3 + 2*(-1 - k114 + nu))*Pi)/2]^2)/10460353203 + 
      (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k114 + nu))*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*(-1 - k114 + nu))*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-13/3 + 2*(-1 - k114 + nu))*Pi)/2])/3486784401 - 
      (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k114 + nu))*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k114 + nu))*Pi)/2]^2)/31381059609 + 
      (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
         3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(-1 - k114 + nu))*Pi)/2]^3)/
       (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
        Pi^4*Cot[((-4 + 2*(-1 - k114 + nu))*Pi)/2]^4)/3486784401)*
     Gamma[3 - nu]^2*Gamma[10/3 - nu]^2*Gamma[21/5 + k114 - nu]*
     Gamma[17/4 + k114 - nu]*Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-8/3 - k114 + nu]*Gamma[-11/5 - k114 + nu]*Gamma[-2 - k114 + nu]*
     Gamma[-9/5 - k114 + nu]*Gamma[-3 + k115 + nu]^2*Gamma[-8/3 + k115 + nu]*
     Gamma[-7/3 + k115 + nu]*Gamma[-5/3 + k115 + nu]^2*
     Gamma[-3/2 + k115 + nu]*Gamma[-4/3 + k115 + nu]^2), {-k114, k115}}, 
  {((-1)^(k116 - k117)*2^(-2 + 2*k116 - 2*k117 - 6*nu + 6*(k116 + nu) + 
       2*(k117 + nu))*3^(-17/2 + 9*nu - 3*(k116 + nu) - 3*(k117 + nu))*
     5^(15/2 - 5*nu)*(3 - 2*(k116 + nu))^2*(-9 + 4*(k116 + nu))*
     (-7 + 4*(k116 + nu))*(-11 + 5*(k116 + nu))*(-9 + 5*(k116 + nu))*
     (-37520091 + 139498119*(k116 + nu) - 221324823*(k116 + nu)^2 + 
      194224757*(k116 + nu)^3 - 101806502*(k116 + nu)^4 + 
      31872276*(k116 + nu)^5 - 5517912*(k116 + nu)^6 + 407520*(k116 + nu)^7)*
     (-8 + 5*(k117 + nu))*(-7 + 5*(k117 + nu))*(-9 + 7*(k117 + nu))*
     ((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*Pi^4)/31381059609 + 
      (3200000000000*(5^(3/4)*(3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/
       3486784401 + (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 
         7*Sqrt[5] - 11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
       (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/
       31381059609 + (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 
         21*Sqrt[5] + 5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + 
         Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/
       1162261467 - (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/
       3486784401 - (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + 
         Sqrt[15 - 6*Sqrt[5]])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/
       31381059609 - (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - 
         Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/
       10460353203 + (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*nu)*Pi)/2])/
       3486784401 - (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
       31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
          Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
      (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^
         4)/3486784401)*Cot[((-5 + 2*(k117 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[13/4 - nu]*Gamma[3 - k116 - nu]^2*Gamma[10/3 - k116 - nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-2 + k116 + nu]^2*Gamma[-9/5 + k116 + nu]*Gamma[-7/4 + k116 + nu]*
     Gamma[-3/2 + k116 + nu]*Gamma[-4/3 + k116 + nu]*Gamma[-8/5 + k117 + nu]*
     Gamma[-3/2 + k117 + nu]*Gamma[-7/5 + k117 + nu]*Gamma[-1 + k117 + nu]^4)/
    ((-2 + k116 + nu)*(-2 + k117 + nu)^2*(7 - 4*(k116 + nu))^2*
     (9 - 4*(k116 + nu))^2*(5 - 3*(k116 + nu))^2*(7 - 3*(k116 + nu))^2*
     (-3 + 2*(k116 + nu))^3*(-7 + 3*(k116 + nu))*(-5 + 3*(k117 + nu))*
     Sqrt[Pi]*((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*
        Pi^4)/31381059609 + (3200000000000*(5^(3/4)*(3 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-17/3 + 2*(k116 + nu))*Pi)/2])/3486784401 + 
      (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 7*Sqrt[5] - 
         11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*
        Cot[((-28/5 + 2*(k116 + nu))*Pi)/2])/(387420489*Sqrt[3]) + 
      (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*(k116 + nu))*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*(k116 + nu))*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*(k116 + nu))*Pi)/
          2])/31381059609 + (2560000000000*(1 + Sqrt[5])*
        (-45 + 9*Sqrt[3] - 21*Sqrt[5] + 5*Sqrt[15] - 
         3*Sqrt[50 + 22*Sqrt[5]] + Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*
        Cot[((-26/5 + 2*(k116 + nu))*Pi)/2])/1162261467 - 
      (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(k116 + nu))*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*(k116 + nu))*Pi)/2]^2)/3486784401 - 
      (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + Sqrt[15 - 6*Sqrt[5]])*Pi^4*
        Cot[((-5 + 2*(k116 + nu))*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*(k116 + nu))*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*(k116 + nu))*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k116 + nu))*Pi)/2])/31381059609 - 
      (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-14/3 + 2*(k116 + nu))*Pi)/2]^2)/10460353203 + 
      (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k116 + nu))*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*(k116 + nu))*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*(k116 + nu))*Pi)/
          2])/3486784401 - (160000000000*((-402 + 799*Sqrt[3])*
          (5 + Sqrt[5]) + (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*
          (-5 + 3*Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k116 + nu))*Pi)/2])/
       31381059609 + (160000000000*(10*(-402 + 799*Sqrt[3])*
          Sqrt[2/(5 + Sqrt[5])] + 201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k116 + nu))*Pi)/2]^2)/31381059609 + 
      (10720000000000*((-3 + 2*Sqrt[3])*Sqrt[50 - 10*Sqrt[5]] - 
         3*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*(k116 + nu))*Pi)/2]^3)/
       (10460353203*Sqrt[3]) + (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*
        Pi^4*Cot[((-4 + 2*(k116 + nu))*Pi)/2]^4)/3486784401)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]^2*Gamma[16/5 - k116 - nu]*Gamma[13/4 - k116 - nu]*
     Gamma[-9/5 + nu]*Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-5/3 + k116 + nu]*
     Gamma[-6/5 + k116 + nu]*Gamma[-1 + k116 + nu]*Gamma[-4/5 + k116 + nu]*
     Gamma[-2 + k117 + nu]^2*Gamma[-5/3 + k117 + nu]*Gamma[-3/5 + k117 + nu]*
     Gamma[-1/2 + k117 + nu]*Gamma[-2/5 + k117 + nu]*
     Gamma[-1/3 + k117 + nu]), {k116, k117}}, 
  {(3^(9*nu)*((-160000000000*(5^(3/4)*(-2268 + 617*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 9*(-252 + 521*Sqrt[3])*(5 + Sqrt[5]))*
        Pi^4)/31381059609 + (3200000000000*(5^(3/4)*(3 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-17/3 + 2*nu)*Pi)/2])/3486784401 + 
      (2560000000000*(1 + Sqrt[5])*(-17 + 25*Sqrt[3] + 7*Sqrt[5] - 
         11*Sqrt[15] + 2*Sqrt[30/(65 + 29*Sqrt[5])] - 
         22*Sqrt[10/(2525 + 1129*Sqrt[5])])*Pi^4*Cot[((-28/5 + 2*nu)*Pi)/2])/
       (387420489*Sqrt[3]) + (3200000000000*(5^(3/4)*(-15 + 8*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + 3*(-7 + 4*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-11/2 + 2*nu)*Pi)/2])/1162261467 - 
      (3200000000000*(-3 + 2*Sqrt[3])*(5 + Sqrt[5])*(1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-11/2 + 2*nu)*Pi)/2]^2)/1162261467 + 
      (12800000000000*(5^(3/4)*(1 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/
       31381059609 + (2560000000000*(1 + Sqrt[5])*(-45 + 9*Sqrt[3] - 
         21*Sqrt[5] + 5*Sqrt[15] - 3*Sqrt[50 + 22*Sqrt[5]] + 
         Sqrt[6*(965 + 431*Sqrt[5])])*Pi^4*Cot[((-26/5 + 2*nu)*Pi)/2])/
       1162261467 - (800000000000*(5^(3/4)*(-18 + 77*Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-408 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/3486784401 - 
      (800000000000*(3*5^(3/4)*(-6 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-18 + 77*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/
       3486784401 - (800000000000*(5 + Sqrt[5])*(-6 + Sqrt[3] + 
         Sqrt[15 - 6*Sqrt[5]])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^3)/1162261467 - 
      (3200000000000*Sqrt[5/3]*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^4)/
       (387420489*(-1 + Sqrt[5])) + (5120000000000*(1 + Sqrt[5])*
        (-15 + 4*Sqrt[3] - 6*Sqrt[5] + Sqrt[15] - 
         Sqrt[6*(100 - 30*Sqrt[3] + 44*Sqrt[5] - 13*Sqrt[15])])*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/1162261467 - 
      (6400000000000*(5^(3/4)*(-217 + 211*Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-591 + 211*Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/
       31381059609 - (12800000000000*(5 + Sqrt[5])*(-1 + 2*Sqrt[3] - 
         Sqrt[5 - 2*Sqrt[5]])*Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2]^2)/
       10460353203 + (3200000000000*(5^(3/4)*(-1 + Sqrt[3])*
          Sqrt[2*(-1 + Sqrt[5])] + (-3 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/10460353203 + 
      (3200000000000*(3 + 2*Sqrt[3])*(5 + Sqrt[5])*(-1 + Sqrt[5 - 2*Sqrt[5]])*
        Pi^4*Cot[((-9/2 + 2*nu)*Pi)/2])/1162261467 + 
      (12800000000000*(5^(3/4)*(-3 + Sqrt[3])*Sqrt[2*(-1 + Sqrt[5])] + 
         (-1 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-13/3 + 2*nu)*Pi)/2])/
       3486784401 - (160000000000*((-402 + 799*Sqrt[3])*(5 + Sqrt[5]) + 
         (-1464 + 799*Sqrt[3])*Sqrt[5 + 2*Sqrt[5]]*(-5 + 3*Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/31381059609 + 
      (160000000000*(10*(-402 + 799*Sqrt[3])*Sqrt[2/(5 + Sqrt[5])] + 
         201*(-2 + Sqrt[3])*(5 + Sqrt[5]))*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^2)/
       31381059609 + (10720000000000*((-3 + 2*Sqrt[3])*
          Sqrt[50 - 10*Sqrt[5]] - 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/(10460353203*Sqrt[3]) + 
      (10720000000000*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^
         4)/3486784401)*Gamma[16/5 - nu]*Gamma[13/4 - nu]*Gamma[-5/3 + nu]^2*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu])/
    (5^(5*nu)*8^(2*nu)*Gamma[3 - nu]^2*Gamma[10/3 - nu]^2*Gamma[-9/5 + nu]*
     Gamma[-7/4 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2), {}}}, 
 {{((-1)^(1 - k119)*2^(-2 - 10*nu + 12*(k119 + nu))*
     3^(5/2 + 6*nu - 9*(k119 + nu))*(-3 + 2*(k119 + nu))*
     (-116094720 + 846514144*(k119 + nu) - 2805010544*(k119 + nu)^2 + 
      5576425494*(k119 + nu)^3 - 7391329827*(k119 + nu)^4 + 
      6859415541*(k119 + nu)^5 - 4548644418*(k119 + nu)^6 + 
      2155558464*(k119 + nu)^7 - 715471203*(k119 + nu)^8 + 
      158426289*(k119 + nu)^9 - 21063784*(k119 + nu)^10 + 
      1273988*(k119 + nu)^11)*Cot[((-5 + 2*(k119 + nu))*Pi)/2]*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-7/4 + k119 + nu]^2*
     Gamma[-3/2 + k119 + nu]*Gamma[-5/4 + k119 + nu]^2*
     Gamma[-1 + k119 + nu]^3)/((-2 + k119 + nu)^4*(-1 + k119 + nu)*
     (3 - 2*(k119 + nu))^2*(-7 + 3*(k119 + nu))*(-5 + 3*(k119 + nu))*
     (-8 + 5*(k119 + nu))*(-7 + 5*(k119 + nu))*(-6 + 5*(k119 + nu))*Sqrt[Pi]*
     Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k119 + nu]*Gamma[-2 + k119 + nu]*Gamma[-5/3 + k119 + nu]*
     Gamma[-2/3 + k119 + nu]^2*Gamma[-1/2 + k119 + nu]*
     Gamma[-1/3 + k119 + nu]^2), {k119}}, 
  {(2^(-4 - 10*nu + 12*(k120 + nu))*3^(-11/2 + 6*nu - 3*(k120 + nu))*
     5^(13/2 - 5*(k120 + nu))*(-3 + 2*(k120 + nu))*
     (160366080 - 1032513536*(k120 + nu) + 2990342584*(k120 + nu)^2 - 
      5131536998*(k120 + nu)^3 + 5779638495*(k120 + nu)^4 - 
      4465406024*(k120 + nu)^5 + 2397292486*(k120 + nu)^6 - 
      883231910*(k120 + nu)^7 + 213758951*(k120 + nu)^8 - 
      30691564*(k120 + nu)^9 + 1985468*(k120 + nu)^10)*
     Cot[((-5 + 2*(k120 + nu))*Pi)/2]*Gamma[-7/3 + nu]*Gamma[-2 + nu]*
     Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-7/4 + k120 + nu]^2*Gamma[-3/2 + k120 + nu]*
     Gamma[-4/3 + k120 + nu]*Gamma[-5/4 + k120 + nu]^2*
     Gamma[-1 + k120 + nu]^3)/((-1)^k120*(-2 + k120 + nu)^4*(-1 + k120 + nu)*
     (3 - 2*(k120 + nu))^2*(-7 + 3*(k120 + nu))*(-5 + 3*(k120 + nu))*
     (-8 + 5*(k120 + nu))*(-6 + 5*(k120 + nu))*Sqrt[Pi]*Gamma[-7/4 + nu]^2*
     Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k120 + nu]*Gamma[-2 + k120 + nu]*Gamma[-5/3 + k120 + nu]*
     Gamma[-6/5 + k120 + nu]*Gamma[-4/5 + k120 + nu]*Gamma[-3/5 + k120 + nu]*
     Gamma[-1/2 + k120 + nu]*Gamma[-2/5 + k120 + nu]*
     Gamma[-1/3 + k120 + nu]), {k120}}, 
  {(2^(1 - 10*nu + 4*(k121 + nu) + 8*(k122 + nu))*
     3^(-11/2 + 6*nu - 3*(k121 + nu))*5^(11/2 - 5*(k122 + nu))*
     (7 - 4*(k121 + nu))^2*(-3 + 2*(k121 + nu))^2*
     (-45248 + 216280*(k121 + nu) - 442854*(k121 + nu)^2 + 
      503757*(k121 + nu)^3 - 343955*(k121 + nu)^4 + 141015*(k121 + nu)^5 - 
      32153*(k121 + nu)^6 + 3146*(k121 + nu)^7)*(-4 + 3*(k122 + nu))*
     (-540 + 2051*(k122 + nu) - 2491*(k122 + nu)^2 + 966*(k122 + nu)^3)*
     (1 + Cot[((-5 + 2*(k121 + nu))*Pi)/2]^2)*
     Cot[((-5 + 2*(k122 + nu))*Pi)/2]*Csc[(k121 + nu)*Pi]*
     Csc[(-4 + 2*(k122 + nu))*Pi]*Gamma[-7/3 + nu]*Gamma[-2 + nu]*
     Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-7/4 + k121 + nu]^2*Gamma[-3/2 + k121 + nu]^2*
     Gamma[-5/4 + k121 + nu]*Gamma[-1 + k121 + nu]^2*Gamma[-4/3 + k122 + nu]*
     Gamma[-5/4 + k122 + nu]*Gamma[-1 + k122 + nu]*Gamma[-3/4 + k122 + nu]*
     Gamma[-1/2 + k122 + nu]^2*Sin[(k122 + nu)*Pi]*
     Sin[(-4 + 2*(k121 + nu))*Pi])/((-1)^k121*(-2 + k121 + nu)^3*
     (-1 + k121 + nu)*(-7 + 3*(k121 + nu))*(-5 + 3*(k121 + nu))*
     (-4 + 3*(k121 + nu))*(-7 + 4*(k121 + nu))*(-8 + 5*(k121 + nu))*
     (-7 + 5*(k121 + nu))*(-6 + 5*(k121 + nu))*(-3 + 2*(k122 + nu))*
     (-6 + 5*(k122 + nu))*(-4 + 5*(k122 + nu))*(-3 + 5*(k122 + nu))*Sqrt[Pi]*
     (1 + Cot[((-5 + 2*(k122 + nu))*Pi)/2]^2)*Gamma[-7/4 + nu]^2*
     Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k121 + nu]*Gamma[-2 + k121 + nu]*Gamma[-5/3 + k121 + nu]*
     Gamma[-3/4 + k121 + nu]*Gamma[-1/2 + k121 + nu]^3*
     Gamma[-3/2 + k122 + nu]*Gamma[-6/5 + k122 + nu]*Gamma[-4/5 + k122 + nu]*
     Gamma[-3/5 + k122 + nu]*Gamma[-2/5 + k122 + nu]*
     Gamma[-1/3 + k122 + nu]), {k121, k122}}, 
  {((-1)^(1 - k123)*2^(19/2 - 10*nu + 4*(k123 + nu))*
     3^(-9/2 + 6*nu - 3*(k123 + nu))*(7 - 4*(k123 + nu))^2*
     (-3 + 2*(k123 + nu))^2*(-45248 + 216280*(k123 + nu) - 
      442854*(k123 + nu)^2 + 503757*(k123 + nu)^3 - 343955*(k123 + nu)^4 + 
      141015*(k123 + nu)^5 - 32153*(k123 + nu)^6 + 3146*(k123 + nu)^7)*
     (1 + Cot[((-5 + 2*(k123 + nu))*Pi)/2]^2)*Csc[(k123 + nu)*Pi]*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-7/4 + k123 + nu]^2*
     Gamma[-3/2 + k123 + nu]^2*Gamma[-5/4 + k123 + nu]*
     Gamma[-1 + k123 + nu]^2*Sin[(-4 + 2*(k123 + nu))*Pi])/
    ((-2 + k123 + nu)^3*(-1 + k123 + nu)*(-7 + 3*(k123 + nu))*
     (-5 + 3*(k123 + nu))*(-4 + 3*(k123 + nu))*(-7 + 4*(k123 + nu))*
     (-8 + 5*(k123 + nu))*(-7 + 5*(k123 + nu))*(-6 + 5*(k123 + nu))*
     Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k123 + nu]*Gamma[-2 + k123 + nu]*Gamma[-5/3 + k123 + nu]*
     Gamma[-3/4 + k123 + nu]*Gamma[-1/2 + k123 + nu]^3), {k123}}, 
  {(2^(-10*nu + 6*(k124 + nu) + 6*(k125 + nu))*
     3^(-15/2 + 6*nu + 3*(k124 + nu) - 6*(k125 + nu))*
     5^(13/2 - 5*(k124 + nu))*(7 - 4*(k124 + nu))^2*(-3 + 2*(k124 + nu))*
     (36288 - 143086*(k124 + nu) + 234331*(k124 + nu)^2 - 
      204041*(k124 + nu)^3 + 99643*(k124 + nu)^4 - 25881*(k124 + nu)^5 + 
      2794*(k124 + nu)^6)*(-7 + 5*(k125 + nu))*
     (4 - 11*(k125 + nu) + 6*(k125 + nu)^2)^2*(300 - 425*(k125 + nu) + 
      149*(k125 + nu)^2)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k124 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k124 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k124 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k124 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k124 + nu))*Pi)/2]^2)/
       4782969)*Cot[((-5 + 2*(k125 + nu))*Pi)/2]*Gamma[3 - k125 - nu]*
     Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-7/4 + k124 + nu]^2*
     Gamma[-5/3 + k124 + nu]*Gamma[-4/3 + k124 + nu]^2*
     Gamma[-5/4 + k124 + nu]*Gamma[-8/5 + k125 + nu]*Gamma[-3/2 + k125 + nu]*
     Gamma[-7/5 + k125 + nu]*Gamma[-5/4 + k125 + nu]*Gamma[-1 + k125 + nu]^3*
     Gamma[-3/4 + k125 + nu])/((-1)^k124*(-2 + k124 + nu)*(-1 + k124 + nu)*
     (-2 + k125 + nu)*(3 - 2*(k124 + nu))^2*(-7 + 3*(k124 + nu))*
     (-7 + 4*(k124 + nu))*(-8 + 5*(k124 + nu))*(-7 + 5*(k124 + nu))*
     (-6 + 5*(k124 + nu))*(4 - 3*(k125 + nu))^2*(5 - 3*(k125 + nu))^2*
     (1 - 2*(k125 + nu))^2*Sqrt[Pi]*((-70000000*Sqrt[10/3]*Pi^(3/2))/
       4782969 - (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k125 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k125 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k125 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k125 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k125 + nu))*Pi)/2]^2)/
       4782969)*Gamma[3 - k124 - nu]*Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*
     Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^2*Gamma[-7/3 + k124 + nu]*
     Gamma[-2 + k124 + nu]*Gamma[-8/5 + k124 + nu]*Gamma[-7/5 + k124 + nu]*
     Gamma[-6/5 + k124 + nu]*Gamma[-4/5 + k124 + nu]*Gamma[-3/4 + k124 + nu]*
     Gamma[-5/3 + k125 + nu]^2*Gamma[-4/3 + k125 + nu]*
     Gamma[-3/5 + k125 + nu]*Gamma[-1/2 + k125 + nu]*Gamma[-2/5 + k125 + nu]*
     Gamma[-1/3 + k125 + nu]), {k124, k125}}, 
  {(2^(-10*nu + 6*(k126 + nu) - 2*(k127 + nu) + 8*(k128 + nu))*
     3^(-15/2 + 6*nu + 3*(k126 + nu) - 6*(k127 + nu))*
     5^(11/2 - 5*(k126 + nu) + 5*(k127 + nu) - 5*(k128 + nu))*
     (7 - 4*(k126 + nu))^2*(-3 + 2*(k126 + nu))*(36288 - 143086*(k126 + nu) + 
      234331*(k126 + nu)^2 - 204041*(k126 + nu)^3 + 99643*(k126 + nu)^4 - 
      25881*(k126 + nu)^5 + 2794*(k126 + nu)^6)*(-3 + 2*(k127 + nu))^2*
     (-480 + 1096*(k127 + nu) - 831*(k127 + nu)^2 + 209*(k127 + nu)^3)*
     (-4 + 3*(k128 + nu))*(-540 + 2051*(k128 + nu) - 2491*(k128 + nu)^2 + 
      966*(k128 + nu)^3)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k126 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k126 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k126 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k126 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k126 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(k127 + nu))*Pi)/2]^2)*
     Cot[((-5 + 2*(k128 + nu))*Pi)/2]*Csc[(k127 + nu)*Pi]*
     Csc[(-4 + 2*(k128 + nu))*Pi]*Gamma[3 - k127 - nu]*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*
     Gamma[-1/3 + nu]*Gamma[-7/4 + k126 + nu]^2*Gamma[-5/3 + k126 + nu]*
     Gamma[-4/3 + k126 + nu]^2*Gamma[-5/4 + k126 + nu]*
     Gamma[-8/5 + k127 + nu]*Gamma[-3/2 + k127 + nu]^2*
     Gamma[-7/5 + k127 + nu]*Gamma[-6/5 + k127 + nu]*Gamma[-1 + k127 + nu]^2*
     Gamma[-4/5 + k127 + nu]*Gamma[-4/3 + k128 + nu]*Gamma[-5/4 + k128 + nu]*
     Gamma[-1 + k128 + nu]*Gamma[-3/4 + k128 + nu]*Gamma[-1/2 + k128 + nu]^2*
     Sin[(k128 + nu)*Pi]*Sin[(-4 + 2*(k127 + nu))*Pi])/
    ((-1)^k126*(-2 + k126 + nu)*(-1 + k126 + nu)*(-2 + k127 + nu)*
     (3 - 2*(k126 + nu))^2*(-7 + 3*(k126 + nu))*(-7 + 4*(k126 + nu))*
     (-8 + 5*(k126 + nu))*(-7 + 5*(k126 + nu))*(-6 + 5*(k126 + nu))*
     (4 - 3*(k127 + nu))^2*(5 - 3*(k127 + nu))^2*(-3 + 2*(k128 + nu))*
     (-6 + 5*(k128 + nu))*(-4 + 5*(k128 + nu))*(-3 + 5*(k128 + nu))*Sqrt[Pi]*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k127 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k127 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k127 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k127 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k127 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(k128 + nu))*Pi)/2]^2)*Gamma[3 - k126 - nu]*
     Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k126 + nu]*Gamma[-2 + k126 + nu]*Gamma[-8/5 + k126 + nu]*
     Gamma[-7/5 + k126 + nu]*Gamma[-6/5 + k126 + nu]*Gamma[-4/5 + k126 + nu]*
     Gamma[-3/4 + k126 + nu]*Gamma[-5/3 + k127 + nu]^2*
     Gamma[-4/3 + k127 + nu]^2*Gamma[-1/2 + k127 + nu]^3*
     Gamma[-3/2 + k128 + nu]*Gamma[-6/5 + k128 + nu]*Gamma[-4/5 + k128 + nu]*
     Gamma[-3/5 + k128 + nu]*Gamma[-2/5 + k128 + nu]*
     Gamma[-1/3 + k128 + nu]), {k126, k127, k128}}, 
  {(2^(17/2 - 10*nu + 6*(k129 + nu) - 2*(-1 - k130 + nu))*
     3^(-13/2 + 6*nu + 3*(k129 + nu) - 6*(-1 - k130 + nu))*
     5^(-5*(k129 + nu) + 5*(-1 - k130 + nu))*(7 - 4*(k129 + nu))^2*
     (-3 + 2*(k129 + nu))*(36288 - 143086*(k129 + nu) + 
      234331*(k129 + nu)^2 - 204041*(k129 + nu)^3 + 99643*(k129 + nu)^4 - 
      25881*(k129 + nu)^5 + 2794*(k129 + nu)^6)*(-3 + 2*(-1 - k130 + nu))^2*
     (-480 + 1096*(-1 - k130 + nu) - 831*(-1 - k130 + nu)^2 + 
      209*(-1 - k130 + nu)^3)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k129 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k129 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k129 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k129 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k129 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(-1 - k130 + nu))*Pi)/2]^2)*
     Csc[(-1 - k130 + nu)*Pi]*Gamma[4 + k130 - nu]*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*
     Gamma[-1/3 + nu]*Gamma[-7/4 + k129 + nu]^2*Gamma[-5/3 + k129 + nu]*
     Gamma[-4/3 + k129 + nu]^2*Gamma[-5/4 + k129 + nu]*
     Gamma[-13/5 - k130 + nu]*Gamma[-5/2 - k130 + nu]^2*
     Gamma[-12/5 - k130 + nu]*Gamma[-11/5 - k130 + nu]*
     Gamma[-2 - k130 + nu]^2*Gamma[-9/5 - k130 + nu]*
     Sin[(-4 + 2*(-1 - k130 + nu))*Pi])/((-1)^k129*(-2 + k129 + nu)*
     (-1 + k129 + nu)*(-3 - k130 + nu)*(3 - 2*(k129 + nu))^2*
     (-7 + 3*(k129 + nu))*(-7 + 4*(k129 + nu))*(-8 + 5*(k129 + nu))*
     (-7 + 5*(k129 + nu))*(-6 + 5*(k129 + nu))*(4 - 3*(-1 - k130 + nu))^2*
     (5 - 3*(-1 - k130 + nu))^2*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(-1 - k130 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(-1 - k130 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(-1 - k130 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(-1 - k130 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-1 - k130 + nu))*Pi)/2]^2)/
       4782969)*Gamma[3 - k129 - nu]*Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*
     Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^2*Gamma[-7/3 + k129 + nu]*
     Gamma[-2 + k129 + nu]*Gamma[-8/5 + k129 + nu]*Gamma[-7/5 + k129 + nu]*
     Gamma[-6/5 + k129 + nu]*Gamma[-4/5 + k129 + nu]*Gamma[-3/4 + k129 + nu]*
     Gamma[-8/3 - k130 + nu]^2*Gamma[-7/3 - k130 + nu]^2*
     Gamma[-3/2 - k130 + nu]^3), {k129, -k130}}, 
  {(3^(-1 + 6*nu + 3*(k131 + nu))*4^(1 - 5*nu + 3*(k131 + nu))*
     (7 - 4*(k131 + nu))^2*(-3 + 2*(k131 + nu))*(36288 - 143086*(k131 + nu) + 
      234331*(k131 + nu)^2 - 204041*(k131 + nu)^3 + 99643*(k131 + nu)^4 - 
      25881*(k131 + nu)^5 + 2794*(k131 + nu)^6)*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k131 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k131 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k131 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k131 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k131 + nu))*Pi)/2]^2)/
       4782969)*Gamma[-7/3 + nu]*Gamma[-2 + nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-7/4 + k131 + nu]^2*Gamma[-5/3 + k131 + nu]*
     Gamma[-4/3 + k131 + nu]^2*Gamma[-5/4 + k131 + nu])/
    ((-1)^k131*5^(5*(k131 + nu))*(-2 + k131 + nu)*(-1 + k131 + nu)*
     (3 - 2*(k131 + nu))^2*(-7 + 3*(k131 + nu))*(-7 + 4*(k131 + nu))*
     (-8 + 5*(k131 + nu))*(-7 + 5*(k131 + nu))*(-6 + 5*(k131 + nu))*
     Gamma[3 - k131 - nu]*Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*
     Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^2*Gamma[-7/3 + k131 + nu]*
     Gamma[-2 + k131 + nu]*Gamma[-8/5 + k131 + nu]*Gamma[-7/5 + k131 + nu]*
     Gamma[-6/5 + k131 + nu]*Gamma[-4/5 + k131 + nu]*
     Gamma[-3/4 + k131 + nu]), {k131}}, 
  {((-1)^(2 - k133)*2^(-4 + 2*k132 - 2*k133 - 10*nu + 10*(k132 + nu) + 
       2*(k133 + nu))*3^(1/2 + 6*nu - 9*(k133 + nu))*
     5^(-5*(k132 + nu) + 5*(k133 + nu))*(-3 + 2*(k132 + nu))*
     (109648 - 413326*(k132 + nu) + 643431*(k132 + nu)^2 - 
      529193*(k132 + nu)^3 + 242367*(k132 + nu)^4 - 58561*(k132 + nu)^5 + 
      5826*(k132 + nu)^6)*(40320 - 118152*(k133 + nu) + 
      129473*(k133 + nu)^2 - 62859*(k133 + nu)^3 + 11404*(k133 + nu)^4)*
     Cot[((-5 + 2*(k133 + nu))*Pi)/2]*Gamma[-7/3 + nu]*Gamma[-2 + nu]*
     Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-2 + k132 + nu]*Gamma[-7/4 + k132 + nu]^2*Gamma[-4/3 + k132 + nu]*
     Gamma[-5/4 + k132 + nu]^2*Gamma[-8/5 + k133 + nu]*
     Gamma[-3/2 + k133 + nu]*Gamma[-7/5 + k133 + nu]*Gamma[-6/5 + k133 + nu]*
     Gamma[-1 + k133 + nu]^4*Gamma[-4/5 + k133 + nu])/
    ((-1 + k132 + nu)*(-2 + k133 + nu)^2*(3 - 2*(k132 + nu))^2*
     (-7 + 3*(k132 + nu))*(-8 + 5*(k132 + nu))*(-7 + 5*(k132 + nu))*
     (-6 + 5*(k132 + nu))*(-5 + 3*(k133 + nu))*(-4 + 3*(k133 + nu))*Sqrt[Pi]*
     Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k132 + nu]*Gamma[-8/5 + k132 + nu]*Gamma[-7/5 + k132 + nu]*
     Gamma[-6/5 + k132 + nu]*Gamma[-1 + k132 + nu]*Gamma[-4/5 + k132 + nu]*
     Gamma[-2 + k133 + nu]^2*Gamma[-5/3 + k133 + nu]*Gamma[-4/3 + k133 + nu]*
     Gamma[-2/3 + k133 + nu]^2*Gamma[-1/2 + k133 + nu]*
     Gamma[-1/3 + k133 + nu]^2), {k132, k133}}, 
  {((-1)^(1 - k135)*2^(-1 + 2*k134 - 2*k135 - 10*nu + 10*(k134 + nu) + 
       2*(k135 + nu))*3^(-11/2 + 6*nu - 3*(k135 + nu))*
     5^(13/2 - 5*(k134 + nu))*(-3 + 2*(k134 + nu))*
     (109648 - 413326*(k134 + nu) + 643431*(k134 + nu)^2 - 
      529193*(k134 + nu)^3 + 242367*(k134 + nu)^4 - 58561*(k134 + nu)^5 + 
      5826*(k134 + nu)^6)*(-8 + 5*(k135 + nu))*(-7 + 5*(k135 + nu))*
     (-9 + 7*(k135 + nu))*Cot[((-5 + 2*(k135 + nu))*Pi)/2]*Gamma[-7/3 + nu]*
     Gamma[-2 + nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*
     Gamma[-1/3 + nu]*Gamma[-2 + k134 + nu]*Gamma[-7/4 + k134 + nu]^2*
     Gamma[-4/3 + k134 + nu]*Gamma[-5/4 + k134 + nu]^2*
     Gamma[-8/5 + k135 + nu]*Gamma[-3/2 + k135 + nu]*Gamma[-7/5 + k135 + nu]*
     Gamma[-1 + k135 + nu]^4)/((-1 + k134 + nu)*(-2 + k135 + nu)^2*
     (3 - 2*(k134 + nu))^2*(-7 + 3*(k134 + nu))*(-8 + 5*(k134 + nu))*
     (-7 + 5*(k134 + nu))*(-6 + 5*(k134 + nu))*(-5 + 3*(k135 + nu))*Sqrt[Pi]*
     Gamma[-7/4 + nu]^2*Gamma[-3/2 + nu]*Gamma[-5/4 + nu]^2*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k134 + nu]*Gamma[-8/5 + k134 + nu]*Gamma[-7/5 + k134 + nu]*
     Gamma[-6/5 + k134 + nu]*Gamma[-1 + k134 + nu]*Gamma[-4/5 + k134 + nu]*
     Gamma[-2 + k135 + nu]^2*Gamma[-5/3 + k135 + nu]*Gamma[-3/5 + k135 + nu]*
     Gamma[-1/2 + k135 + nu]*Gamma[-2/5 + k135 + nu]*
     Gamma[-1/3 + k135 + nu]), {k134, k135}}}, 
 {{(2^(-5 + 2*(k137 + nu))*3^(5/2 + 6*nu - 9*(k137 + nu))*
     5^(-5*nu + 5*(k137 + nu))*(3 - 2*(k137 + nu))^2*
     (4 - 11*(k137 + nu) + 6*(k137 + nu)^2)^2*(1704831030 - 
      9849360105*(k137 + nu) + 25516029620*(k137 + nu)^2 - 
      39038489595*(k137 + nu)^3 + 39066513058*(k137 + nu)^4 - 
      26721317983*(k137 + nu)^5 + 12652489316*(k137 + nu)^6 - 
      4095315369*(k137 + nu)^7 + 867231616*(k137 + nu)^8 - 
      108497044*(k137 + nu)^9 + 6089744*(k137 + nu)^10)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Cot[((-5 + 2*(k137 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k137 - nu]^2*Gamma[10/3 - k137 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-9/5 + k137 + nu]*Gamma[-8/5 + k137 + nu]*
     Gamma[-3/2 + k137 + nu]^2*Gamma[-7/5 + k137 + nu]*
     Gamma[-1 + k137 + nu]^3)/((-2 + k137 + nu)^5*(7 - 4*(k137 + nu))^2*
     (1 - 2*(k137 + nu))^2*(-3 + 2*(k137 + nu))^3*(-7 + 3*(k137 + nu))*
     (-5 + 3*(k137 + nu))^2*(-9 + 4*(k137 + nu))*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k137 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k137 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k137 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k137 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k137 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k137 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k137 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k137 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k137 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k137 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k137 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k137 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k137 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k137 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k137 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k137 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k137 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k137 + nu]*Gamma[-2/3 + k137 + nu]^2*
     Gamma[-1/2 + k137 + nu]*Gamma[-1/3 + k137 + nu]^2), {k137}}, 
  {-((2^(-4 + 4*(k138 + nu) - 2*(-1 - k139 + nu))*
      3^(1/2 + 6*nu - 3*(k138 + nu) - 6*(-1 - k139 + nu))*
      5^(-5*nu + 5*(-1 - k139 + nu))*(3 - 2*(k138 + nu))^2*
      (-9 + 5*(k138 + nu))*(-8 + 5*(k138 + nu))*
      (1266165 - 4282790*(k138 + nu) + 6001895*(k138 + nu)^2 - 
       4460510*(k138 + nu)^3 + 1854116*(k138 + nu)^4 - 408716*(k138 + nu)^5 + 
       37328*(k138 + nu)^6)*(648 - 2346*(-1 - k139 + nu) + 
       3147*(-1 - k139 + nu)^2 - 1871*(-1 - k139 + nu)^3 + 
       418*(-1 - k139 + nu)^4)*((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 
          918*(5 + Sqrt[5]))*Pi^4)/14348907 - 
       (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
       (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*(1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(k138 + nu))*Pi)/
           2])/5 - (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(k138 + nu))*Pi)/
           2])/10 + (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(k138 + nu))*Pi)/
           2])/10 - (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(k138 + nu))*Pi)/
           2])/5)*Cot[((-5 + 2*(-1 - k139 + nu))*Pi)/2]*Gamma[16/5 - nu]*
      Gamma[3 - k138 - nu]^2*Gamma[10/3 - k138 - nu]*Gamma[-5/3 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-9/5 + k138 + nu]*Gamma[-8/5 + k138 + nu]*
      Gamma[-3/2 + k138 + nu]^4*Gamma[-1 + k138 + nu]^2*
      Gamma[-12/5 - k139 + nu]*Gamma[-11/5 - k139 + nu]*Gamma[-2 - k139 + nu]*
      Gamma[-9/5 - k139 + nu]*Gamma[-8/5 - k139 + nu]*
      Gamma[-3/2 - k139 + nu])/((-2 + k138 + nu)^4*(-3 + 2*(k138 + nu))*
      (-7 + 3*(k138 + nu))*(-5 + 3*(k138 + nu))^2*(-9 + 4*(k138 + nu))*
      (-7 + 4*(k138 + nu))*(3 - 2*(-1 - k139 + nu))^2*
      (-2 + 3*(-1 - k139 + nu))^2*Sqrt[Pi]*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(k138 + nu))*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*(k138 + nu))*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*(k138 + nu))*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(k138 + nu))*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*(k138 + nu))*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*(k138 + nu))*Pi)/2])/531441 - 
       (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k138 + nu))*Pi)/2]^2)/
        531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*(k138 + nu))*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*(k138 + nu))*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k138 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(k138 + nu))*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*(k138 + nu))*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k138 + nu))*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k138 + nu))*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k138 + nu))*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k138 + nu))*Pi)/2]^4)/1594323)*
      (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(-1 - k139 + nu))*Pi)/2])/
        5 - (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(-1 - k139 + nu))*Pi)/2])/
        10 + (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(-1 - k139 + nu))*Pi)/2])/
        10 - (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(-1 - k139 + nu))*Pi)/2])/
        5)*Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k138 - nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-5/3 + k138 + nu]*Gamma[-6/5 + k138 + nu]*
      Gamma[-4/5 + k138 + nu]*Gamma[-3/5 + k138 + nu]*
      Gamma[-1/2 + k138 + nu]^2*Gamma[-5/2 - k139 + nu]^2*
      Gamma[-5/3 - k139 + nu]^2*Gamma[-4/3 - k139 + nu]^2)), {k138, -k139}}, 
  {-((2^(-7 + 4*(k140 + nu))*3^(-9/2 + 6*nu - 3*(k140 + nu))*5^(15/2 - 5*nu)*
      (3 - 2*(k140 + nu))^2*(-9 + 5*(k140 + nu))*(-8 + 5*(k140 + nu))*
      (1266165 - 4282790*(k140 + nu) + 6001895*(k140 + nu)^2 - 
       4460510*(k140 + nu)^3 + 1854116*(k140 + nu)^4 - 408716*(k140 + nu)^5 + 
       37328*(k140 + nu)^6)*((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 
          918*(5 + Sqrt[5]))*Pi^4)/14348907 - 
       (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
       (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*(1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(k140 + nu))*Pi)/
           2])/5 - (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(k140 + nu))*Pi)/
           2])/10 + (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(k140 + nu))*Pi)/
           2])/10 - (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(k140 + nu))*Pi)/
           2])/5)*Gamma[16/5 - nu]*Gamma[3 - k140 - nu]^2*
      Gamma[10/3 - k140 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-9/5 + k140 + nu]*
      Gamma[-8/5 + k140 + nu]*Gamma[-3/2 + k140 + nu]^4*
      Gamma[-1 + k140 + nu]^2)/((-2 + k140 + nu)^4*(-3 + 2*(k140 + nu))*
      (-7 + 3*(k140 + nu))*(-5 + 3*(k140 + nu))^2*(-9 + 4*(k140 + nu))*
      (-7 + 4*(k140 + nu))*((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 
          918*(5 + Sqrt[5]))*Pi^4)/14348907 - 
       (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-17/3 + 2*(k140 + nu))*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*(k140 + nu))*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*(k140 + nu))*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(k140 + nu))*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*(k140 + nu))*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*(k140 + nu))*Pi)/2])/531441 - 
       (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k140 + nu))*Pi)/2]^2)/
        531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*(k140 + nu))*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*(k140 + nu))*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k140 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(k140 + nu))*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*(k140 + nu))*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k140 + nu))*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k140 + nu))*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k140 + nu))*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k140 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]*Gamma[16/5 - k140 - nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-5/3 + k140 + nu]*Gamma[-6/5 + k140 + nu]*Gamma[-4/5 + k140 + nu]*
      Gamma[-3/5 + k140 + nu]*Gamma[-1/2 + k140 + nu]^2)), {k140}}, 
  {-((2^(15/2 - 6*(-1 - k141 + nu))*3^(-9/2 + 6*nu - 3*(-1 - k141 + nu))*
      5^(-5*nu + 5*(-1 - k141 + nu))*(3 - 2*(-1 - k141 + nu))^2*
      (-11415 - 105415*(-1 - k141 + nu) + 324325*(-1 - k141 + nu)^2 - 
       355673*(-1 - k141 + nu)^3 + 189374*(-1 - k141 + nu)^4 - 
       49700*(-1 - k141 + nu)^5 + 5168*(-1 - k141 + nu)^6)*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
       (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*Gamma[16/5 - nu]*Gamma[4 + k141 - nu]^2*
      Gamma[13/3 + k141 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-14/5 - k141 + nu]*
      Gamma[-13/5 - k141 + nu]*Gamma[-5/2 - k141 + nu]^3*
      Gamma[-12/5 - k141 + nu]*Gamma[-2 - k141 + nu]^2)/
     ((-3 - k141 + nu)^4*(-7 + 3*(-1 - k141 + nu))*(-5 + 3*(-1 - k141 + nu))^
       2*(-9 + 4*(-1 - k141 + nu))*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(-1 - k141 + nu))*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*(-1 - k141 + nu))*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*(-1 - k141 + nu))*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(-1 - k141 + nu))*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*(-1 - k141 + nu))*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*(-1 - k141 + nu))*Pi)/2])/531441 - 
       (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k141 + nu))*Pi)/2]^2)/
        531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*(-1 - k141 + nu))*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*(-1 - k141 + nu))*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(-1 - k141 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k141 + nu))*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*(-1 - k141 + nu))*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k141 + nu))*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k141 + nu))*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k141 + nu))*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(-1 - k141 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]*Gamma[21/5 + k141 - nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-8/3 - k141 + nu]*Gamma[-9/4 - k141 + nu]*Gamma[-7/4 - k141 + nu]*
      Gamma[-3/2 - k141 + nu]^3)), {-k141}}, 
  {-((2^(-7 + 2*(k142 + nu))*3^(-13/2 + 6*nu - 3*(k142 + nu))*5^(13/2 - 5*nu)*
      (3 - 2*(k142 + nu))^2*(-4 + 3*(k142 + nu))*(-7 + 5*(k142 + nu))*
      (4442137200 - 26734598190*(k142 + nu) + 71632364581*(k142 + nu)^2 - 
       112650382279*(k142 + nu)^3 + 115240907206*(k142 + nu)^4 - 
       80176799832*(k142 + nu)^5 + 38433733873*(k142 + nu)^6 - 
       12536995383*(k142 + nu)^7 + 2663457188*(k142 + nu)^8 - 
       332757276*(k142 + nu)^9 + 18561392*(k142 + nu)^10)*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
       (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*Cot[((-5 + 2*(k142 + nu))*Pi)/2]*Gamma[16/5 - nu]*
      Gamma[3 - k142 - nu]^2*Gamma[10/3 - k142 - nu]*Gamma[-5/3 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-9/5 + k142 + nu]*Gamma[-8/5 + k142 + nu]*
      Gamma[-3/2 + k142 + nu]^2*Gamma[-7/5 + k142 + nu]*
      Gamma[-4/3 + k142 + nu]*Gamma[-1 + k142 + nu]^3)/
     ((-2 + k142 + nu)^5*(7 - 4*(k142 + nu))^2*(-3 + 2*(k142 + nu))^3*
      (-7 + 3*(k142 + nu))*(-5 + 3*(k142 + nu))^2*(-9 + 4*(k142 + nu))*
      Sqrt[Pi]*((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*
         Pi^4)/14348907 - 
       (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-17/3 + 2*(k142 + nu))*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*(k142 + nu))*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*(k142 + nu))*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(k142 + nu))*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*(k142 + nu))*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*(k142 + nu))*Pi)/2])/531441 - 
       (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k142 + nu))*Pi)/2]^2)/
        531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*(k142 + nu))*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*(k142 + nu))*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k142 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(k142 + nu))*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*(k142 + nu))*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k142 + nu))*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k142 + nu))*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k142 + nu))*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k142 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]*Gamma[16/5 - k142 - nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-5/3 + k142 + nu]*Gamma[-6/5 + k142 + nu]*Gamma[-4/5 + k142 + nu]*
      Gamma[-3/5 + k142 + nu]*Gamma[-1/2 + k142 + nu]*Gamma[-2/5 + k142 + nu]*
      Gamma[-1/3 + k142 + nu])), {k142}}, 
  {(2^(-5 + 4*(k143 + nu) - 2*(-1 - k144 + nu))*
     3^(3/2 + 6*nu - 3*(k143 + nu) - 6*(-1 - k144 + nu))*
     5^(1 - 5*nu + 5*(-1 - k144 + nu))*(3 - 2*(k143 + nu))^2*
     (-11 + 5*(k143 + nu))*(-2211 + 3595*(k143 + nu) - 1934*(k143 + nu)^2 + 
      344*(k143 + nu)^3)*(279504 - 1439016*(-1 - k144 + nu) + 
      3224045*(-1 - k144 + nu)^2 - 4104368*(-1 - k144 + nu)^3 + 
      3246280*(-1 - k144 + nu)^4 - 1632972*(-1 - k144 + nu)^5 + 
      509997*(-1 - k144 + nu)^6 - 90376*(-1 - k144 + nu)^7 + 
      6954*(-1 - k144 + nu)^8)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*((2734375*Sqrt[5/3]*Pi^3)/6912 + 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-28/5 + 2*(k143 + nu))*Pi)/2])/3456 - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-26/5 + 2*(k143 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k143 + nu))*Pi)/2]^2)/13824 + 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-24/5 + 2*(k143 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-22/5 + 2*(k143 + nu))*Pi)/2])/3456 + 
      (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k143 + nu))*Pi)/2]^2)/13824)*
     Cot[((-5 + 2*(-1 - k144 + nu))*Pi)/2]*Csc[(k143 + nu)*Pi]*
     Gamma[16/5 - nu]*Gamma[10/3 - k143 - nu]*Gamma[4 + k144 - nu]^2*
     Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-3/2 + k143 + nu]^3*Gamma[-14/5 - k144 + nu]*
     Gamma[-13/5 - k144 + nu]*Gamma[-12/5 - k144 + nu]*
     Gamma[-11/5 - k144 + nu]*Gamma[-2 - k144 + nu]^3*
     Sin[(-1 - k144 + nu)*Pi])/((-2 + k143 + nu)*(-3 - k144 + nu)^4*
     (-2 - k144 + nu)*(-3 + 2*(k143 + nu))*(-7 + 3*(k143 + nu))*
     (-5 + 3*(k143 + nu))*(-9 + 4*(k143 + nu))*(-7 + 4*(k143 + nu))*
     (-3 + 2*(-1 - k144 + nu))^2*(-5 + 3*(-1 - k144 + nu))*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k143 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k143 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k143 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k143 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k143 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k143 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k143 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k143 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k143 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k143 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k143 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k143 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k143 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k143 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k143 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k143 + nu))*Pi)/2]^4)/1594323)*
     ((2734375*Sqrt[5/3]*Pi^3)/6912 + (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*
        Pi^3*Cot[((-28/5 + 2*(-1 - k144 + nu))*Pi)/2])/3456 - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-26/5 + 2*(-1 - k144 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 - k144 + nu))*Pi)/2]^2)/
       13824 + (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-24/5 + 2*(-1 - k144 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-22/5 + 2*(-1 - k144 + nu))*Pi)/2])/3456 + 
      (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k144 + nu))*Pi)/2]^2)/13824)*
     Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k143 - nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-5/3 + k143 + nu]*Gamma[-6/5 + k143 + nu]*
     Gamma[-1/2 + k143 + nu]*Gamma[-5/2 - k144 + nu]*
     Gamma[-5/3 - k144 + nu]^2*Gamma[-4/3 - k144 + nu]^2), {k143, -k144}}, 
  {-((2^(-4 + 4*(k145 + nu) - 2*(-2 - k147 + nu))*
      3^(-1/2 + 6*nu - 3*(k145 + nu) - 6*(-2 - k147 + nu))*
      5^(1 - 5*nu + 5*(-2 - k147 + nu))*(3 - 2*(k145 + nu))^2*
      (-11 + 5*(k145 + nu))*(-2211 + 3595*(k145 + nu) - 1934*(k145 + nu)^2 + 
       344*(k145 + nu)^3)*(3 - 2*(-1 - k146 + nu))^2*
      (-9 + 5*(-1 - k146 + nu))*(-8 + 5*(-1 - k146 + nu))*
      (-47 + 103*(-1 - k146 + nu) - 75*(-1 - k146 + nu)^2 + 
       18*(-1 - k146 + nu)^3)*(648 - 2346*(-2 - k147 + nu) + 
       3147*(-2 - k147 + nu)^2 - 1871*(-2 - k147 + nu)^3 + 
       418*(-2 - k147 + nu)^4)*((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 
          918*(5 + Sqrt[5]))*Pi^4)/14348907 - 
       (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
       (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*((2734375*Sqrt[5/3]*Pi^3)/6912 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-28/5 + 2*(k145 + nu))*Pi)/2])/3456 - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-26/5 + 2*(k145 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k145 + nu))*Pi)/2]^2)/13824 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-24/5 + 2*(k145 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-22/5 + 2*(k145 + nu))*Pi)/2])/3456 + 
       (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k145 + nu))*Pi)/2]^2)/13824)*
      (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(-1 - k146 + nu))*Pi)/2])/
        5 - (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(-1 - k146 + nu))*Pi)/2])/
        10 + (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(-1 - k146 + nu))*Pi)/2])/
        10 - (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(-1 - k146 + nu))*Pi)/2])/
        5)*Cot[((-5 + 2*(-2 - k147 + nu))*Pi)/2]*Csc[(k145 + nu)*Pi]*
      Gamma[16/5 - nu]*Gamma[10/3 - k145 - nu]*Gamma[4 + k146 - nu]^2*
      Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-3/2 + k145 + nu]^3*Gamma[-14/5 - k146 + nu]*
      Gamma[-13/5 - k146 + nu]*Gamma[-5/2 - k146 + nu]*
      Gamma[-2 - k146 + nu]^2*Gamma[-17/5 - k147 + nu]*
      Gamma[-16/5 - k147 + nu]*Gamma[-3 - k147 + nu]*Gamma[-14/5 - k147 + nu]*
      Gamma[-13/5 - k147 + nu]*Gamma[-5/2 - k147 + nu]*
      Sin[(-1 - k146 + nu)*Pi])/((-2 + k145 + nu)*(-3 - k146 + nu)^3*
      (-2 - k146 + nu)*(-3 + 2*(k145 + nu))*(-7 + 3*(k145 + nu))*
      (-5 + 3*(k145 + nu))*(-9 + 4*(k145 + nu))*(-7 + 4*(k145 + nu))*
      (-3 + 2*(-1 - k146 + nu))*(-5 + 3*(-1 - k146 + nu))*
      (-4 + 3*(-1 - k146 + nu))*(3 - 2*(-2 - k147 + nu))^2*
      (-2 + 3*(-2 - k147 + nu))^2*Sqrt[Pi]*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(k145 + nu))*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*(k145 + nu))*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*(k145 + nu))*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(k145 + nu))*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*(k145 + nu))*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*(k145 + nu))*Pi)/2])/531441 - 
       (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k145 + nu))*Pi)/2]^2)/
        531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*(k145 + nu))*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*(k145 + nu))*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k145 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(k145 + nu))*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*(k145 + nu))*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k145 + nu))*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k145 + nu))*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k145 + nu))*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k145 + nu))*Pi)/2]^4)/1594323)*
      ((2734375*Sqrt[5/3]*Pi^3)/6912 + (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*
         Pi^3*Cot[((-28/5 + 2*(-1 - k146 + nu))*Pi)/2])/3456 - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-26/5 + 2*(-1 - k146 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 - k146 + nu))*Pi)/2]^2)/
        13824 + (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-24/5 + 2*(-1 - k146 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-22/5 + 2*(-1 - k146 + nu))*Pi)/2])/3456 + 
       (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k146 + nu))*Pi)/2]^2)/
        13824)*(1 + (Sqrt[5/8 - Sqrt[5]/8]*
         Cot[((-28/5 + 2*(-2 - k147 + nu))*Pi)/2])/5 - 
       (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(-2 - k147 + nu))*Pi)/2])/10 + 
       (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(-2 - k147 + nu))*Pi)/2])/10 - 
       (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(-2 - k147 + nu))*Pi)/2])/5)*
      Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k145 - nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-5/3 + k145 + nu]*Gamma[-6/5 + k145 + nu]*
      Gamma[-1/2 + k145 + nu]*Gamma[-9/5 - k146 + nu]*Gamma[-8/5 - k146 + nu]*
      Gamma[-3/2 - k146 + nu]*Gamma[-7/2 - k147 + nu]^2*
      Gamma[-8/3 - k147 + nu]^2*Gamma[-7/3 - k147 + nu]^2)), 
   {k145, -k146, -k147}}, 
  {(2^(-7 + 4*(k148 + nu))*3^(-11/2 + 6*nu - 3*(k148 + nu))*5^(17/2 - 5*nu)*
     (3 - 2*(k148 + nu))^2*(-11 + 5*(k148 + nu))*(-2211 + 3595*(k148 + nu) - 
      1934*(k148 + nu)^2 + 344*(k148 + nu)^3)*(3 - 2*(k149 + nu))^2*
     (-9 + 5*(k149 + nu))*(-8 + 5*(k149 + nu))*(-47 + 103*(k149 + nu) - 
      75*(k149 + nu)^2 + 18*(k149 + nu)^3)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*((2734375*Sqrt[5/3]*Pi^3)/6912 + 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-28/5 + 2*(k148 + nu))*Pi)/2])/3456 - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-26/5 + 2*(k148 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k148 + nu))*Pi)/2]^2)/13824 + 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-24/5 + 2*(k148 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-22/5 + 2*(k148 + nu))*Pi)/2])/3456 + 
      (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k148 + nu))*Pi)/2]^2)/13824)*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(k149 + nu))*Pi)/2])/5 - 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(k149 + nu))*Pi)/2])/10 + 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(k149 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(k149 + nu))*Pi)/2])/5)*
     Csc[(k148 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[10/3 - k148 - nu]*
     Gamma[3 - k149 - nu]^2*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-3/2 + k148 + nu]^3*
     Gamma[-9/5 + k149 + nu]*Gamma[-8/5 + k149 + nu]*Gamma[-3/2 + k149 + nu]*
     Gamma[-1 + k149 + nu]^2*Sin[(k149 + nu)*Pi])/
    ((-2 + k148 + nu)*(-2 + k149 + nu)^3*(-1 + k149 + nu)*
     (-3 + 2*(k148 + nu))*(-7 + 3*(k148 + nu))*(-5 + 3*(k148 + nu))*
     (-9 + 4*(k148 + nu))*(-7 + 4*(k148 + nu))*(-3 + 2*(k149 + nu))*
     (-5 + 3*(k149 + nu))*(-4 + 3*(k149 + nu))*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k148 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k148 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k148 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k148 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k148 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k148 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k148 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k148 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k148 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k148 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k148 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k148 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k148 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k148 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k148 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k148 + nu))*Pi)/2]^4)/1594323)*
     ((2734375*Sqrt[5/3]*Pi^3)/6912 + (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*
        Pi^3*Cot[((-28/5 + 2*(k149 + nu))*Pi)/2])/3456 - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-26/5 + 2*(k149 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k149 + nu))*Pi)/2]^2)/13824 + 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-24/5 + 2*(k149 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-22/5 + 2*(k149 + nu))*Pi)/2])/3456 + 
      (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k149 + nu))*Pi)/2]^2)/13824)*
     Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k148 - nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-5/3 + k148 + nu]*Gamma[-6/5 + k148 + nu]*
     Gamma[-1/2 + k148 + nu]*Gamma[-4/5 + k149 + nu]*Gamma[-3/5 + k149 + nu]*
     Gamma[-1/2 + k149 + nu]), {k148, k149}}, 
  {-((2^(-5 + 4*(k150 + nu) - 2*(k151 + nu))*3^(-11/2 + 6*nu - 3*(k150 + nu))*
      5^(15/2 - 5*nu)*(3 - 2*(k150 + nu))^2*(-11 + 5*(k150 + nu))*
      (-2211 + 3595*(k150 + nu) - 1934*(k150 + nu)^2 + 344*(k150 + nu)^3)*
      (-4 + 3*(k151 + nu))*(-9 + 5*(k151 + nu))*(-8 + 5*(k151 + nu))*
      (-7 + 5*(k151 + nu))*(19 - 28*(k151 + nu) + 10*(k151 + nu)^2)*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
       (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*((2734375*Sqrt[5/3]*Pi^3)/6912 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-28/5 + 2*(k150 + nu))*Pi)/2])/3456 - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-26/5 + 2*(k150 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k150 + nu))*Pi)/2]^2)/13824 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-24/5 + 2*(k150 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-22/5 + 2*(k150 + nu))*Pi)/2])/3456 + 
       (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k150 + nu))*Pi)/2]^2)/13824)*
      Cot[((-5 + 2*(k151 + nu))*Pi)/2]*Csc[(k150 + nu)*Pi]*Gamma[16/5 - nu]*
      Gamma[10/3 - k150 - nu]*Gamma[3 - k151 - nu]^2*Gamma[-5/3 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-3/2 + k150 + nu]^3*Gamma[-9/5 + k151 + nu]*
      Gamma[-8/5 + k151 + nu]*Gamma[-7/5 + k151 + nu]*Gamma[-4/3 + k151 + nu]*
      Gamma[-1 + k151 + nu]^3*Sin[(k151 + nu)*Pi])/
     ((-2 + k150 + nu)*(-2 + k151 + nu)^4*(-3 + 2*(k150 + nu))*
      (-7 + 3*(k150 + nu))*(-5 + 3*(k150 + nu))*(-9 + 4*(k150 + nu))*
      (-7 + 4*(k150 + nu))*(-3 + 2*(k151 + nu))^2*Sqrt[Pi]*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(k150 + nu))*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*(k150 + nu))*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*(k150 + nu))*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(k150 + nu))*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*(k150 + nu))*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*(k150 + nu))*Pi)/2])/531441 - 
       (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k150 + nu))*Pi)/2]^2)/
        531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*(k150 + nu))*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*(k150 + nu))*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k150 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(k150 + nu))*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*(k150 + nu))*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k150 + nu))*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k150 + nu))*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k150 + nu))*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k150 + nu))*Pi)/2]^4)/1594323)*
      ((2734375*Sqrt[5/3]*Pi^3)/6912 + (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*
         Pi^3*Cot[((-28/5 + 2*(k151 + nu))*Pi)/2])/3456 - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-26/5 + 2*(k151 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k151 + nu))*Pi)/2]^2)/13824 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-24/5 + 2*(k151 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-22/5 + 2*(k151 + nu))*Pi)/2])/3456 + 
       (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k151 + nu))*Pi)/2]^2)/13824)*
      Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k150 - nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-5/3 + k150 + nu]*Gamma[-6/5 + k150 + nu]*
      Gamma[-1/2 + k150 + nu]*Gamma[-3/2 + k151 + nu]*Gamma[-4/5 + k151 + nu]*
      Gamma[-3/5 + k151 + nu]*Gamma[-2/5 + k151 + nu]*
      Gamma[-1/3 + k151 + nu])), {k150, k151}}, 
  {-((3^(-1 + 6*nu - 3*(k152 + nu))*4^(2*(k152 + nu))*5^(1 - 5*nu)*
      (3 - 2*(k152 + nu))^2*(-11 + 5*(k152 + nu))*(-2211 + 3595*(k152 + nu) - 
       1934*(k152 + nu)^2 + 344*(k152 + nu)^3)*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
       (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*((2734375*Sqrt[5/3]*Pi^3)/6912 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-28/5 + 2*(k152 + nu))*Pi)/2])/3456 - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-26/5 + 2*(k152 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k152 + nu))*Pi)/2]^2)/13824 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-24/5 + 2*(k152 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-22/5 + 2*(k152 + nu))*Pi)/2])/3456 + 
       (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k152 + nu))*Pi)/2]^2)/13824)*
      Csc[(k152 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[10/3 - k152 - nu]*
      Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-3/2 + k152 + nu]^3)/((-2 + k152 + nu)*(-3 + 2*(k152 + nu))*
      (-7 + 3*(k152 + nu))*(-5 + 3*(k152 + nu))*(-9 + 4*(k152 + nu))*
      (-7 + 4*(k152 + nu))*((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 
          918*(5 + Sqrt[5]))*Pi^4)/14348907 - 
       (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-17/3 + 2*(k152 + nu))*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*(k152 + nu))*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*(k152 + nu))*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(k152 + nu))*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*(k152 + nu))*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*(k152 + nu))*Pi)/2])/531441 - 
       (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k152 + nu))*Pi)/2]^2)/
        531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*(k152 + nu))*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*(k152 + nu))*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k152 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(k152 + nu))*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*(k152 + nu))*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k152 + nu))*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k152 + nu))*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k152 + nu))*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k152 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]*Gamma[16/5 - k152 - nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-5/3 + k152 + nu]*Gamma[-6/5 + k152 + nu]*
      Gamma[-1/2 + k152 + nu])), {k152}}, 
  {(2^(-2 - 6*(k153 + nu) + 8*(k154 + nu))*3^(-13/2 + 6*nu - 3*(k153 + nu))*
     5^(11/2 - 5*nu + 5*(k153 + nu) - 5*(k154 + nu))*(3 - 2*(k153 + nu))^2*
     (560400 - 2047895*(k153 + nu) + 3089080*(k153 + nu)^2 - 
      2464034*(k153 + nu)^3 + 1096922*(k153 + nu)^4 - 258535*(k153 + nu)^5 + 
      25214*(k153 + nu)^6)*(-4 + 3*(k154 + nu))*(-540 + 2051*(k154 + nu) - 
      2491*(k154 + nu)^2 + 966*(k154 + nu)^3)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*(1 + Cot[((-5 + 2*(k153 + nu))*Pi)/2]^2)*
     Cot[((-5 + 2*(k154 + nu))*Pi)/2]*Csc[(k153 + nu)*Pi]*
     Csc[(-4 + 2*(k154 + nu))*Pi]*Gamma[16/5 - nu]*Gamma[3 - k153 - nu]^2*
     Gamma[10/3 - k153 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-9/5 + k153 + nu]*
     Gamma[-8/5 + k153 + nu]*Gamma[-3/2 + k153 + nu]^3*
     Gamma[-7/5 + k153 + nu]*Gamma[-1 + k153 + nu]^2*Gamma[-4/3 + k154 + nu]*
     Gamma[-5/4 + k154 + nu]*Gamma[-1 + k154 + nu]*Gamma[-3/4 + k154 + nu]*
     Gamma[-1/2 + k154 + nu]^2*Sin[(k154 + nu)*Pi]*
     Sin[(-4 + 2*(k153 + nu))*Pi])/((-2 + k153 + nu)^4*(-7 + 3*(k153 + nu))*
     (-5 + 3*(k153 + nu))^2*(-7 + 4*(k153 + nu))*(-3 + 2*(k154 + nu))*
     (-6 + 5*(k154 + nu))*(-4 + 5*(k154 + nu))*(-3 + 5*(k154 + nu))*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k153 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k153 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k153 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k153 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k153 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k153 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k153 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k153 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k153 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k153 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k153 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k153 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k153 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k153 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k153 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k153 + nu))*Pi)/2]^4)/1594323)*
     (1 + Cot[((-5 + 2*(k154 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k153 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k153 + nu]*Gamma[-5/4 + k153 + nu]*Gamma[-3/4 + k153 + nu]*
     Gamma[-1/2 + k153 + nu]^3*Gamma[-3/2 + k154 + nu]*
     Gamma[-6/5 + k154 + nu]*Gamma[-4/5 + k154 + nu]*Gamma[-3/5 + k154 + nu]*
     Gamma[-2/5 + k154 + nu]*Gamma[-1/3 + k154 + nu]), {k153, k154}}, 
  {(2^(13/2 - 6*(-1 - k155 + nu))*3^(-11/2 + 6*nu - 3*(-1 - k155 + nu))*
     5^(-5*nu + 5*(-1 - k155 + nu))*(3 - 2*(-1 - k155 + nu))^2*
     (560400 - 2047895*(-1 - k155 + nu) + 3089080*(-1 - k155 + nu)^2 - 
      2464034*(-1 - k155 + nu)^3 + 1096922*(-1 - k155 + nu)^4 - 
      258535*(-1 - k155 + nu)^5 + 25214*(-1 - k155 + nu)^6)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*(1 + Cot[((-5 + 2*(-1 - k155 + nu))*Pi)/2]^2)*
     Csc[(-1 - k155 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[4 + k155 - nu]^2*
     Gamma[13/3 + k155 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-14/5 - k155 + nu]*
     Gamma[-13/5 - k155 + nu]*Gamma[-5/2 - k155 + nu]^3*
     Gamma[-12/5 - k155 + nu]*Gamma[-2 - k155 + nu]^2*
     Sin[(-4 + 2*(-1 - k155 + nu))*Pi])/((-3 - k155 + nu)^4*
     (-7 + 3*(-1 - k155 + nu))*(-5 + 3*(-1 - k155 + nu))^2*
     (-7 + 4*(-1 - k155 + nu))*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(-1 - k155 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(-1 - k155 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(-1 - k155 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(-1 - k155 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(-1 - k155 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(-1 - k155 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k155 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(-1 - k155 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(-1 - k155 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k155 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(-1 - k155 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(-1 - k155 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k155 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k155 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k155 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(-1 - k155 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[21/5 + k155 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-8/3 - k155 + nu]*Gamma[-9/4 - k155 + nu]*Gamma[-7/4 - k155 + nu]*
     Gamma[-3/2 - k155 + nu]^3), {-k155}}, 
  {(2^(-4 + 4*(k156 + nu) - 2*(-1 - k157 + nu))*
     3^(3/2 + 6*nu - 3*(k156 + nu) - 6*(-1 - k157 + nu))*
     5^(1 - 5*nu + 5*(-1 - k157 + nu))*(3 - 2*(k156 + nu))^2*
     (-11 + 5*(k156 + nu))*(-2211 + 3595*(k156 + nu) - 1934*(k156 + nu)^2 + 
      344*(k156 + nu)^3)*(279504 - 1439016*(-1 - k157 + nu) + 
      3224045*(-1 - k157 + nu)^2 - 4104368*(-1 - k157 + nu)^3 + 
      3246280*(-1 - k157 + nu)^4 - 1632972*(-1 - k157 + nu)^5 + 
      509997*(-1 - k157 + nu)^6 - 90376*(-1 - k157 + nu)^7 + 
      6954*(-1 - k157 + nu)^8)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*((1953125*Sqrt[5/3]*Pi^3)/3456 + 
      (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-28/5 + 2*(k156 + nu))*Pi)/2])/864 - 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-26/5 + 2*(k156 + nu))*Pi)/
          2])/1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k156 + nu))*Pi)/2]^
         2)/6912 + (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
        Cot[((-24/5 + 2*(k156 + nu))*Pi)/2])/1728 - 
      (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-22/5 + 2*(k156 + nu))*Pi)/2])/864 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k156 + nu))*Pi)/2]^2)/2304)*
     Cot[((-5 + 2*(-1 - k157 + nu))*Pi)/2]*Csc[(k156 + nu)*Pi]*
     Gamma[16/5 - nu]*Gamma[10/3 - k156 - nu]*Gamma[4 + k157 - nu]^2*
     Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-3/2 + k156 + nu]^3*Gamma[-14/5 - k157 + nu]*
     Gamma[-13/5 - k157 + nu]*Gamma[-12/5 - k157 + nu]*
     Gamma[-11/5 - k157 + nu]*Gamma[-2 - k157 + nu]^3*
     Sin[(-1 - k157 + nu)*Pi])/((-2 + k156 + nu)*(-3 - k157 + nu)^4*
     (-2 - k157 + nu)*(-3 + 2*(k156 + nu))*(-7 + 3*(k156 + nu))*
     (-5 + 3*(k156 + nu))*(-9 + 4*(k156 + nu))*(-7 + 4*(k156 + nu))*
     (-3 + 2*(-1 - k157 + nu))^2*(-5 + 3*(-1 - k157 + nu))*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k156 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k156 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k156 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k156 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k156 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k156 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k156 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k156 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k156 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k156 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k156 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k156 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k156 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k156 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k156 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k156 + nu))*Pi)/2]^4)/1594323)*
     ((1953125*Sqrt[5/3]*Pi^3)/3456 + (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*
        Pi^3*Cot[((-28/5 + 2*(-1 - k157 + nu))*Pi)/2])/864 - 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
        Cot[((-26/5 + 2*(-1 - k157 + nu))*Pi)/2])/1728 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 - k157 + nu))*Pi)/2]^2)/6912 + 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
        Cot[((-24/5 + 2*(-1 - k157 + nu))*Pi)/2])/1728 - 
      (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-22/5 + 2*(-1 - k157 + nu))*Pi)/2])/864 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k157 + nu))*Pi)/2]^2)/2304)*
     Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k156 - nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-5/3 + k156 + nu]*Gamma[-6/5 + k156 + nu]*
     Gamma[-1/2 + k156 + nu]*Gamma[-5/2 - k157 + nu]*
     Gamma[-5/3 - k157 + nu]^2*Gamma[-4/3 - k157 + nu]^2), {k156, -k157}}, 
  {-((2^(-3 + 4*(k158 + nu) - 2*(-2 - k160 + nu))*
      3^(-1/2 + 6*nu - 3*(k158 + nu) - 6*(-2 - k160 + nu))*
      5^(1 - 5*nu + 5*(-2 - k160 + nu))*(3 - 2*(k158 + nu))^2*
      (-11 + 5*(k158 + nu))*(-2211 + 3595*(k158 + nu) - 1934*(k158 + nu)^2 + 
       344*(k158 + nu)^3)*(3 - 2*(-1 - k159 + nu))^2*
      (-9 + 5*(-1 - k159 + nu))*(-8 + 5*(-1 - k159 + nu))*
      (-47 + 103*(-1 - k159 + nu) - 75*(-1 - k159 + nu)^2 + 
       18*(-1 - k159 + nu)^3)*(648 - 2346*(-2 - k160 + nu) + 
       3147*(-2 - k160 + nu)^2 - 1871*(-2 - k160 + nu)^3 + 
       418*(-2 - k160 + nu)^4)*((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 
          918*(5 + Sqrt[5]))*Pi^4)/14348907 - 
       (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
       (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*((1953125*Sqrt[5/3]*Pi^3)/3456 + 
       (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-28/5 + 2*(k158 + nu))*Pi)/2])/864 - 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-26/5 + 2*(k158 + nu))*Pi)/2])/1728 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k158 + nu))*Pi)/2]^2)/6912 + 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-24/5 + 2*(k158 + nu))*Pi)/2])/1728 - 
       (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-22/5 + 2*(k158 + nu))*Pi)/2])/864 + 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k158 + nu))*Pi)/2]^2)/2304)*
      (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(-1 - k159 + nu))*Pi)/2])/
        5 - (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(-1 - k159 + nu))*Pi)/2])/
        10 + (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(-1 - k159 + nu))*Pi)/2])/
        10 - (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(-1 - k159 + nu))*Pi)/2])/
        5)*Cot[((-5 + 2*(-2 - k160 + nu))*Pi)/2]*Csc[(k158 + nu)*Pi]*
      Gamma[16/5 - nu]*Gamma[10/3 - k158 - nu]*Gamma[4 + k159 - nu]^2*
      Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-3/2 + k158 + nu]^3*Gamma[-14/5 - k159 + nu]*
      Gamma[-13/5 - k159 + nu]*Gamma[-5/2 - k159 + nu]*
      Gamma[-2 - k159 + nu]^2*Gamma[-17/5 - k160 + nu]*
      Gamma[-16/5 - k160 + nu]*Gamma[-3 - k160 + nu]*Gamma[-14/5 - k160 + nu]*
      Gamma[-13/5 - k160 + nu]*Gamma[-5/2 - k160 + nu]*
      Sin[(-1 - k159 + nu)*Pi])/((-2 + k158 + nu)*(-3 - k159 + nu)^3*
      (-2 - k159 + nu)*(-3 + 2*(k158 + nu))*(-7 + 3*(k158 + nu))*
      (-5 + 3*(k158 + nu))*(-9 + 4*(k158 + nu))*(-7 + 4*(k158 + nu))*
      (-3 + 2*(-1 - k159 + nu))*(-5 + 3*(-1 - k159 + nu))*
      (-4 + 3*(-1 - k159 + nu))*(3 - 2*(-2 - k160 + nu))^2*
      (-2 + 3*(-2 - k160 + nu))^2*Sqrt[Pi]*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(k158 + nu))*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*(k158 + nu))*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*(k158 + nu))*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(k158 + nu))*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*(k158 + nu))*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*(k158 + nu))*Pi)/2])/531441 - 
       (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k158 + nu))*Pi)/2]^2)/
        531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*(k158 + nu))*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*(k158 + nu))*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k158 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(k158 + nu))*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*(k158 + nu))*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k158 + nu))*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k158 + nu))*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k158 + nu))*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k158 + nu))*Pi)/2]^4)/1594323)*
      ((1953125*Sqrt[5/3]*Pi^3)/3456 + (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*
         Pi^3*Cot[((-28/5 + 2*(-1 - k159 + nu))*Pi)/2])/864 - 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-26/5 + 2*(-1 - k159 + nu))*Pi)/2])/1728 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 - k159 + nu))*Pi)/2]^2)/
        6912 + (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-24/5 + 2*(-1 - k159 + nu))*Pi)/2])/1728 - 
       (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-22/5 + 2*(-1 - k159 + nu))*Pi)/2])/864 + 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k159 + nu))*Pi)/2]^2)/2304)*
      (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(-2 - k160 + nu))*Pi)/2])/
        5 - (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(-2 - k160 + nu))*Pi)/2])/
        10 + (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(-2 - k160 + nu))*Pi)/2])/
        10 - (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(-2 - k160 + nu))*Pi)/2])/
        5)*Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k158 - nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-5/3 + k158 + nu]*Gamma[-6/5 + k158 + nu]*
      Gamma[-1/2 + k158 + nu]*Gamma[-9/5 - k159 + nu]*Gamma[-8/5 - k159 + nu]*
      Gamma[-3/2 - k159 + nu]*Gamma[-7/2 - k160 + nu]^2*
      Gamma[-8/3 - k160 + nu]^2*Gamma[-7/3 - k160 + nu]^2)), 
   {k158, -k159, -k160}}, 
  {(2^(-6 + 4*(k161 + nu))*3^(-11/2 + 6*nu - 3*(k161 + nu))*5^(17/2 - 5*nu)*
     (3 - 2*(k161 + nu))^2*(-11 + 5*(k161 + nu))*(-2211 + 3595*(k161 + nu) - 
      1934*(k161 + nu)^2 + 344*(k161 + nu)^3)*(3 - 2*(k162 + nu))^2*
     (-9 + 5*(k162 + nu))*(-8 + 5*(k162 + nu))*(-47 + 103*(k162 + nu) - 
      75*(k162 + nu)^2 + 18*(k162 + nu)^3)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*((1953125*Sqrt[5/3]*Pi^3)/3456 + 
      (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-28/5 + 2*(k161 + nu))*Pi)/2])/864 - 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-26/5 + 2*(k161 + nu))*Pi)/
          2])/1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k161 + nu))*Pi)/2]^
         2)/6912 + (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
        Cot[((-24/5 + 2*(k161 + nu))*Pi)/2])/1728 - 
      (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-22/5 + 2*(k161 + nu))*Pi)/2])/864 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k161 + nu))*Pi)/2]^2)/2304)*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(k162 + nu))*Pi)/2])/5 - 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(k162 + nu))*Pi)/2])/10 + 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(k162 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(k162 + nu))*Pi)/2])/5)*
     Csc[(k161 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[10/3 - k161 - nu]*
     Gamma[3 - k162 - nu]^2*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-3/2 + k161 + nu]^3*
     Gamma[-9/5 + k162 + nu]*Gamma[-8/5 + k162 + nu]*Gamma[-3/2 + k162 + nu]*
     Gamma[-1 + k162 + nu]^2*Sin[(k162 + nu)*Pi])/
    ((-2 + k161 + nu)*(-2 + k162 + nu)^3*(-1 + k162 + nu)*
     (-3 + 2*(k161 + nu))*(-7 + 3*(k161 + nu))*(-5 + 3*(k161 + nu))*
     (-9 + 4*(k161 + nu))*(-7 + 4*(k161 + nu))*(-3 + 2*(k162 + nu))*
     (-5 + 3*(k162 + nu))*(-4 + 3*(k162 + nu))*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k161 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k161 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k161 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k161 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k161 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k161 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k161 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k161 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k161 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k161 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k161 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k161 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k161 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k161 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k161 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k161 + nu))*Pi)/2]^4)/1594323)*
     ((1953125*Sqrt[5/3]*Pi^3)/3456 + (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*
        Pi^3*Cot[((-28/5 + 2*(k162 + nu))*Pi)/2])/864 - 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-26/5 + 2*(k162 + nu))*Pi)/
          2])/1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k162 + nu))*Pi)/2]^
         2)/6912 + (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
        Cot[((-24/5 + 2*(k162 + nu))*Pi)/2])/1728 - 
      (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-22/5 + 2*(k162 + nu))*Pi)/2])/864 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k162 + nu))*Pi)/2]^2)/2304)*
     Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k161 - nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-5/3 + k161 + nu]*Gamma[-6/5 + k161 + nu]*
     Gamma[-1/2 + k161 + nu]*Gamma[-4/5 + k162 + nu]*Gamma[-3/5 + k162 + nu]*
     Gamma[-1/2 + k162 + nu]), {k161, k162}}, 
  {-((2^(11/2 + 4*(-1 - k163 + nu) - 10*(-2 - k164 + nu))*
      3^(-11/2 + 6*nu - 3*(-1 - k163 + nu))*5^(1 - 5*nu + 5*(-2 - k164 + nu))*
      (3 - 2*(-1 - k163 + nu))^2*(-11 + 5*(-1 - k163 + nu))*
      (-2211 + 3595*(-1 - k163 + nu) - 1934*(-1 - k163 + nu)^2 + 
       344*(-1 - k163 + nu)^3)*(-179280 + 861300*(-2 - k164 + nu) - 
       1771376*(-2 - k164 + nu)^2 + 2021200*(-2 - k164 + nu)^3 - 
       1381519*(-2 - k164 + nu)^4 + 565493*(-2 - k164 + nu)^5 - 
       128313*(-2 - k164 + nu)^6 + 12447*(-2 - k164 + nu)^7)*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
       (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*((1953125*Sqrt[5/3]*Pi^3)/3456 + 
       (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-28/5 + 2*(-1 - k163 + nu))*Pi)/2])/864 - 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-26/5 + 2*(-1 - k163 + nu))*Pi)/2])/1728 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 - k163 + nu))*Pi)/2]^2)/
        6912 + (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-24/5 + 2*(-1 - k163 + nu))*Pi)/2])/1728 - 
       (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-22/5 + 2*(-1 - k163 + nu))*Pi)/2])/864 + 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k163 + nu))*Pi)/2]^2)/2304)*
      Csc[(-1 - k163 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[13/3 + k163 - nu]*
      Gamma[5 + k164 - nu]^2*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-5/2 - k163 + nu]^3*
      Gamma[-19/5 - k164 + nu]*Gamma[-18/5 - k164 + nu]*
      Gamma[-17/5 - k164 + nu]*Gamma[-16/5 - k164 + nu]*
      Gamma[-3 - k164 + nu]^2*Sin[(-2 - k164 + nu)*Pi])/
     ((-3 - k163 + nu)*(-4 - k164 + nu)^3*(-3 - k164 + nu)*
      (-3 + 2*(-1 - k163 + nu))*(-7 + 3*(-1 - k163 + nu))*
      (-5 + 3*(-1 - k163 + nu))*(-9 + 4*(-1 - k163 + nu))*
      (-7 + 4*(-1 - k163 + nu))*(-5 + 3*(-2 - k164 + nu))*
      (-4 + 3*(-2 - k164 + nu))*(-5 + 4*(-2 - k164 + nu))*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(-1 - k163 + nu))*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*(-1 - k163 + nu))*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*(-1 - k163 + nu))*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(-1 - k163 + nu))*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*(-1 - k163 + nu))*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*(-1 - k163 + nu))*Pi)/2])/531441 - 
       (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k163 + nu))*Pi)/2]^2)/
        531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*(-1 - k163 + nu))*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*(-1 - k163 + nu))*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(-1 - k163 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k163 + nu))*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*(-1 - k163 + nu))*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k163 + nu))*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k163 + nu))*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k163 + nu))*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(-1 - k163 + nu))*Pi)/2]^4)/1594323)*
      ((1953125*Sqrt[5/3]*Pi^3)/3456 + (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*
         Pi^3*Cot[((-28/5 + 2*(-2 - k164 + nu))*Pi)/2])/864 - 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-26/5 + 2*(-2 - k164 + nu))*Pi)/2])/1728 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-2 - k164 + nu))*Pi)/2]^2)/
        6912 + (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-24/5 + 2*(-2 - k164 + nu))*Pi)/2])/1728 - 
       (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-22/5 + 2*(-2 - k164 + nu))*Pi)/2])/864 + 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-2 - k164 + nu))*Pi)/2]^2)/2304)*
      Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[21/5 + k163 - nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-8/3 - k163 + nu]*Gamma[-11/5 - k163 + nu]*
      Gamma[-3/2 - k163 + nu]*Gamma[-13/4 - k164 + nu]*
      Gamma[-11/4 - k164 + nu]*Gamma[-5/2 - k164 + nu]^2)), {-k163, -k164}}, 
  {(2^(-5 + 4*(k165 + nu) - 2*(k166 + nu))*3^(-13/2 + 6*nu - 3*(k165 + nu))*
     5^(15/2 - 5*nu)*(3 - 2*(k165 + nu))^2*(-11 + 5*(k165 + nu))*
     (-2211 + 3595*(k165 + nu) - 1934*(k165 + nu)^2 + 344*(k165 + nu)^3)*
     (-7 + 5*(k166 + nu))*(816480 - 4430256*(k166 + nu) + 
      10487378*(k166 + nu)^2 - 14146878*(k166 + nu)^3 + 
      11895023*(k166 + nu)^4 - 6384558*(k166 + nu)^5 + 
      2136551*(k166 + nu)^6 - 407616*(k166 + nu)^7 + 33948*(k166 + nu)^8)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*((1953125*Sqrt[5/3]*Pi^3)/3456 + 
      (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-28/5 + 2*(k165 + nu))*Pi)/2])/864 - 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-26/5 + 2*(k165 + nu))*Pi)/
          2])/1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k165 + nu))*Pi)/2]^
         2)/6912 + (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
        Cot[((-24/5 + 2*(k165 + nu))*Pi)/2])/1728 - 
      (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-22/5 + 2*(k165 + nu))*Pi)/2])/864 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k165 + nu))*Pi)/2]^2)/2304)*
     Cot[((-5 + 2*(k166 + nu))*Pi)/2]*Csc[(k165 + nu)*Pi]*Gamma[16/5 - nu]*
     Gamma[10/3 - k165 - nu]*Gamma[3 - k166 - nu]^2*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-3/2 + k165 + nu]^3*Gamma[-9/5 + k166 + nu]*
     Gamma[-8/5 + k166 + nu]*Gamma[-7/5 + k166 + nu]*Gamma[-4/3 + k166 + nu]*
     Gamma[-1 + k166 + nu]^3*Sin[(k166 + nu)*Pi])/
    ((-2 + k165 + nu)*(-2 + k166 + nu)^4*(-1 + k166 + nu)*
     (-3 + 2*(k165 + nu))*(-7 + 3*(k165 + nu))*(-5 + 3*(k165 + nu))*
     (-9 + 4*(k165 + nu))*(-7 + 4*(k165 + nu))*(-3 + 2*(k166 + nu))^2*
     (-5 + 3*(k166 + nu))*(-5 + 4*(k166 + nu))*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k165 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k165 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k165 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k165 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k165 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k165 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k165 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k165 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k165 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k165 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k165 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k165 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k165 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k165 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k165 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k165 + nu))*Pi)/2]^4)/1594323)*
     ((1953125*Sqrt[5/3]*Pi^3)/3456 + (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*
        Pi^3*Cot[((-28/5 + 2*(k166 + nu))*Pi)/2])/864 - 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*Cot[((-26/5 + 2*(k166 + nu))*Pi)/
          2])/1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k166 + nu))*Pi)/2]^
         2)/6912 + (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
        Cot[((-24/5 + 2*(k166 + nu))*Pi)/2])/1728 - 
      (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-22/5 + 2*(k166 + nu))*Pi)/2])/864 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k166 + nu))*Pi)/2]^2)/2304)*
     Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k165 - nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-5/3 + k165 + nu]*Gamma[-6/5 + k165 + nu]*
     Gamma[-1/2 + k165 + nu]*Gamma[-3/2 + k166 + nu]*Gamma[-4/5 + k166 + nu]*
     Gamma[-3/5 + k166 + nu]*Gamma[-2/5 + k166 + nu]*
     Gamma[-1/3 + k166 + nu]), {k165, k166}}, 
  {-((2^(-5 + 4*(k167 + nu) - 10*(k168 + nu) + 8*(k169 + nu))*
      3^(-13/2 + 6*nu - 3*(k167 + nu))*5^(13/2 - 5*nu + 5*(k168 + nu) - 
        5*(k169 + nu))*(3 - 2*(k167 + nu))^2*(-11 + 5*(k167 + nu))*
      (-2211 + 3595*(k167 + nu) - 1934*(k167 + nu)^2 + 344*(k167 + nu)^3)*
      (-237600 + 1169472*(k168 + nu) - 2460344*(k168 + nu)^2 + 
       2866936*(k168 + nu)^3 - 1997869*(k168 + nu)^4 + 832451*(k168 + nu)^5 - 
       192003*(k168 + nu)^6 + 18909*(k168 + nu)^7)*(-4 + 3*(k169 + nu))*
      (-540 + 2051*(k169 + nu) - 2491*(k169 + nu)^2 + 966*(k169 + nu)^3)*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
       (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*((1953125*Sqrt[5/3]*Pi^3)/3456 + 
       (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-28/5 + 2*(k167 + nu))*Pi)/2])/864 - 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-26/5 + 2*(k167 + nu))*Pi)/2])/1728 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k167 + nu))*Pi)/2]^2)/6912 + 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-24/5 + 2*(k167 + nu))*Pi)/2])/1728 - 
       (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-22/5 + 2*(k167 + nu))*Pi)/2])/864 + 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k167 + nu))*Pi)/2]^2)/2304)*
      (1 + Cot[((-5 + 2*(k168 + nu))*Pi)/2]^2)*
      Cot[((-5 + 2*(k169 + nu))*Pi)/2]*Csc[(k167 + nu)*Pi]*
      Csc[(-4 + 2*(k169 + nu))*Pi]*Gamma[16/5 - nu]*Gamma[10/3 - k167 - nu]*
      Gamma[3 - k168 - nu]^2*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-3/2 + k167 + nu]^3*
      Gamma[-9/5 + k168 + nu]*Gamma[-8/5 + k168 + nu]*Gamma[-7/5 + k168 + nu]*
      Gamma[-6/5 + k168 + nu]*Gamma[-1 + k168 + nu]^2*Gamma[-4/3 + k169 + nu]*
      Gamma[-5/4 + k169 + nu]*Gamma[-1 + k169 + nu]*Gamma[-3/4 + k169 + nu]*
      Gamma[-1/2 + k169 + nu]^2*Sin[(k169 + nu)*Pi]*
      Sin[(-4 + 2*(k168 + nu))*Pi])/((-2 + k167 + nu)*(-2 + k168 + nu)^3*
      (-1 + k168 + nu)*(-3 + 2*(k167 + nu))*(-7 + 3*(k167 + nu))*
      (-5 + 3*(k167 + nu))*(-9 + 4*(k167 + nu))*(-7 + 4*(k167 + nu))*
      (-5 + 3*(k168 + nu))*(-4 + 3*(k168 + nu))*(-5 + 4*(k168 + nu))*
      (-3 + 2*(k169 + nu))*(-6 + 5*(k169 + nu))*(-4 + 5*(k169 + nu))*
      (-3 + 5*(k169 + nu))*Sqrt[Pi]*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(k167 + nu))*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*(k167 + nu))*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*(k167 + nu))*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(k167 + nu))*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*(k167 + nu))*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*(k167 + nu))*Pi)/2])/531441 - 
       (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k167 + nu))*Pi)/2]^2)/
        531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*(k167 + nu))*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*(k167 + nu))*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k167 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(k167 + nu))*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*(k167 + nu))*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k167 + nu))*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k167 + nu))*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k167 + nu))*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k167 + nu))*Pi)/2]^4)/1594323)*
      ((1953125*Sqrt[5/3]*Pi^3)/3456 + (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*
         Pi^3*Cot[((-28/5 + 2*(k168 + nu))*Pi)/2])/864 - 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-26/5 + 2*(k168 + nu))*Pi)/2])/1728 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k168 + nu))*Pi)/2]^2)/6912 + 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-24/5 + 2*(k168 + nu))*Pi)/2])/1728 - 
       (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-22/5 + 2*(k168 + nu))*Pi)/2])/864 + 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k168 + nu))*Pi)/2]^2)/2304)*
      (1 + Cot[((-5 + 2*(k169 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]*Gamma[16/5 - k167 - nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-5/3 + k167 + nu]*Gamma[-6/5 + k167 + nu]*Gamma[-1/2 + k167 + nu]*
      Gamma[-5/4 + k168 + nu]*Gamma[-3/4 + k168 + nu]*
      Gamma[-1/2 + k168 + nu]^2*Gamma[-3/2 + k169 + nu]*
      Gamma[-6/5 + k169 + nu]*Gamma[-4/5 + k169 + nu]*Gamma[-3/5 + k169 + nu]*
      Gamma[-2/5 + k169 + nu]*Gamma[-1/3 + k169 + nu])), {k167, k168, k169}}, 
  {(2^(7/2 + 4*(-1 - k170 + nu) - 10*(-2 - k171 + nu))*
     3^(-11/2 + 6*nu - 3*(-1 - k170 + nu))*5^(1 - 5*nu + 5*(-2 - k171 + nu))*
     (3 - 2*(-1 - k170 + nu))^2*(-11 + 5*(-1 - k170 + nu))*
     (-2211 + 3595*(-1 - k170 + nu) - 1934*(-1 - k170 + nu)^2 + 
      344*(-1 - k170 + nu)^3)*(-237600 + 1169472*(-2 - k171 + nu) - 
      2460344*(-2 - k171 + nu)^2 + 2866936*(-2 - k171 + nu)^3 - 
      1997869*(-2 - k171 + nu)^4 + 832451*(-2 - k171 + nu)^5 - 
      192003*(-2 - k171 + nu)^6 + 18909*(-2 - k171 + nu)^7)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*((1953125*Sqrt[5/3]*Pi^3)/3456 + 
      (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-28/5 + 2*(-1 - k170 + nu))*Pi)/2])/864 - 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
        Cot[((-26/5 + 2*(-1 - k170 + nu))*Pi)/2])/1728 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 - k170 + nu))*Pi)/2]^2)/6912 + 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
        Cot[((-24/5 + 2*(-1 - k170 + nu))*Pi)/2])/1728 - 
      (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-22/5 + 2*(-1 - k170 + nu))*Pi)/2])/864 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k170 + nu))*Pi)/2]^2)/2304)*
     (1 + Cot[((-5 + 2*(-2 - k171 + nu))*Pi)/2]^2)*Csc[(-1 - k170 + nu)*Pi]*
     Gamma[16/5 - nu]*Gamma[13/3 + k170 - nu]*Gamma[5 + k171 - nu]^2*
     Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-5/2 - k170 + nu]^3*Gamma[-19/5 - k171 + nu]*
     Gamma[-18/5 - k171 + nu]*Gamma[-17/5 - k171 + nu]*
     Gamma[-16/5 - k171 + nu]*Gamma[-3 - k171 + nu]^2*
     Sin[(-4 + 2*(-2 - k171 + nu))*Pi])/((-3 - k170 + nu)*(-4 - k171 + nu)^3*
     (-3 - k171 + nu)*(-3 + 2*(-1 - k170 + nu))*(-7 + 3*(-1 - k170 + nu))*
     (-5 + 3*(-1 - k170 + nu))*(-9 + 4*(-1 - k170 + nu))*
     (-7 + 4*(-1 - k170 + nu))*(-5 + 3*(-2 - k171 + nu))*
     (-4 + 3*(-2 - k171 + nu))*(-5 + 4*(-2 - k171 + nu))*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(-1 - k170 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(-1 - k170 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(-1 - k170 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(-1 - k170 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(-1 - k170 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(-1 - k170 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k170 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(-1 - k170 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(-1 - k170 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k170 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(-1 - k170 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(-1 - k170 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k170 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k170 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k170 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(-1 - k170 + nu))*Pi)/2]^4)/1594323)*
     ((1953125*Sqrt[5/3]*Pi^3)/3456 + (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*
        Pi^3*Cot[((-28/5 + 2*(-2 - k171 + nu))*Pi)/2])/864 - 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
        Cot[((-26/5 + 2*(-2 - k171 + nu))*Pi)/2])/1728 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-2 - k171 + nu))*Pi)/2]^2)/6912 + 
      (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
        Cot[((-24/5 + 2*(-2 - k171 + nu))*Pi)/2])/1728 - 
      (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
        Cot[((-22/5 + 2*(-2 - k171 + nu))*Pi)/2])/864 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-2 - k171 + nu))*Pi)/2]^2)/2304)*
     Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[21/5 + k170 - nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-8/3 - k170 + nu]*Gamma[-11/5 - k170 + nu]*
     Gamma[-3/2 - k170 + nu]*Gamma[-13/4 - k171 + nu]*
     Gamma[-11/4 - k171 + nu]*Gamma[-5/2 - k171 + nu]^2), {-k170, -k171}}, 
  {-((3^(-1 + 6*nu - 3*(k172 + nu))*4^(2*(k172 + nu))*5^(1 - 5*nu)*
      (3 - 2*(k172 + nu))^2*(-11 + 5*(k172 + nu))*(-2211 + 3595*(k172 + nu) - 
       1934*(k172 + nu)^2 + 344*(k172 + nu)^3)*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
       (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*((1953125*Sqrt[5/3]*Pi^3)/3456 + 
       (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-28/5 + 2*(k172 + nu))*Pi)/2])/864 - 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-26/5 + 2*(k172 + nu))*Pi)/2])/1728 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k172 + nu))*Pi)/2]^2)/6912 + 
       (390625*Sqrt[(5*(5 + Sqrt[5]))/6]*Pi^3*
         Cot[((-24/5 + 2*(k172 + nu))*Pi)/2])/1728 - 
       (390625*Sqrt[(5*(5/8 - Sqrt[5]/8))/3]*Pi^3*
         Cot[((-22/5 + 2*(k172 + nu))*Pi)/2])/864 + 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k172 + nu))*Pi)/2]^2)/2304)*
      Csc[(k172 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[10/3 - k172 - nu]*
      Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-3/2 + k172 + nu]^3)/((-2 + k172 + nu)*(-3 + 2*(k172 + nu))*
      (-7 + 3*(k172 + nu))*(-5 + 3*(k172 + nu))*(-9 + 4*(k172 + nu))*
      (-7 + 4*(k172 + nu))*((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 
          918*(5 + Sqrt[5]))*Pi^4)/14348907 - 
       (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-17/3 + 2*(k172 + nu))*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*(k172 + nu))*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*(k172 + nu))*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(k172 + nu))*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*(k172 + nu))*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*(k172 + nu))*Pi)/2])/531441 - 
       (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k172 + nu))*Pi)/2]^2)/
        531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*(k172 + nu))*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*(k172 + nu))*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k172 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(k172 + nu))*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*(k172 + nu))*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k172 + nu))*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k172 + nu))*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k172 + nu))*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k172 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]*Gamma[16/5 - k172 - nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-5/3 + k172 + nu]*Gamma[-6/5 + k172 + nu]*
      Gamma[-1/2 + k172 + nu])), {k172}}, 
  {((-1)^(k173 - k174)*2^(-4 + 2*(k174 + nu))*
     3^(1/2 + 6*nu - 3*(k173 + nu) - 6*(k174 + nu))*
     5^(-1 - 5*nu + 5*(k173 + nu))*(3 - 2*(k173 + nu))^2*
     (-610065 + 1629210*(k173 + nu) - 1731865*(k173 + nu)^2 + 
      915852*(k173 + nu)^3 - 240912*(k173 + nu)^4 + 25216*(k173 + nu)^5)*
     (-591840 + 2189061*(k174 + nu) - 3232872*(k174 + nu)^2 + 
      2382809*(k174 + nu)^3 - 876472*(k174 + nu)^4 + 128706*(k174 + nu)^5)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Cot[((-5 + 2*(k174 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k173 - nu]^2*Gamma[10/3 - k173 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-2 + k173 + nu]^2*Gamma[-9/5 + k173 + nu]*Gamma[-8/5 + k173 + nu]*
     Gamma[-7/5 + k173 + nu]*Gamma[-3/2 + k174 + nu]^2*
     Gamma[-1 + k174 + nu]^5)/((-2 + k174 + nu)^2*(-3 + 2*(k173 + nu))^3*
     (-7 + 3*(k173 + nu))*(-5 + 3*(k173 + nu))*(-9 + 4*(k173 + nu))*
     (-7 + 4*(k173 + nu))*(-5 + 3*(k174 + nu))*(-7 + 5*(k174 + nu))*
     (-6 + 5*(k174 + nu))*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k173 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k173 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k173 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k173 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k173 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k173 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k173 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k173 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k173 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k173 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k173 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k173 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k173 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k173 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k173 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k173 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k173 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k173 + nu]*Gamma[-1 + k173 + nu]^2*Gamma[-2 + k174 + nu]^2*
     Gamma[-2/3 + k174 + nu]^2*Gamma[-1/2 + k174 + nu]*
     Gamma[-1/3 + k174 + nu]^2), {k173, k174}}, 
  {((-1)^(1 + k175 - k176)*2^(-4 + 4*(k176 + nu) - 2*(-1 - k177 + nu))*
     3^(-1/2 + 6*nu - 3*(k175 + nu) - 6*(-1 - k177 + nu))*
     5^(-1 - 5*nu + 5*(k175 + nu) - 5*(k176 + nu) + 5*(-1 - k177 + nu))*
     (3 - 2*(k175 + nu))^2*(-610065 + 1629210*(k175 + nu) - 
      1731865*(k175 + nu)^2 + 915852*(k175 + nu)^3 - 240912*(k175 + nu)^4 + 
      25216*(k175 + nu)^5)*(3 - 2*(k176 + nu))^2*
     (34560 - 100359*(k176 + nu) + 108940*(k176 + nu)^2 - 
      52398*(k176 + nu)^3 + 9423*(k176 + nu)^4)*
     (648 - 2346*(-1 - k177 + nu) + 3147*(-1 - k177 + nu)^2 - 
      1871*(-1 - k177 + nu)^3 + 418*(-1 - k177 + nu)^4)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*(1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(k176 + nu))*Pi)/
          2])/5 - (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(k176 + nu))*Pi)/2])/
       10 + (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(k176 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(k176 + nu))*Pi)/2])/5)*
     Cot[((-5 + 2*(-1 - k177 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k175 - nu]^2*Gamma[10/3 - k175 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-2 + k175 + nu]^2*Gamma[-9/5 + k175 + nu]*Gamma[-8/5 + k175 + nu]*
     Gamma[-7/5 + k175 + nu]*Gamma[-3/2 + k176 + nu]^4*
     Gamma[-1 + k176 + nu]^4*Gamma[-12/5 - k177 + nu]*
     Gamma[-11/5 - k177 + nu]*Gamma[-2 - k177 + nu]*Gamma[-9/5 - k177 + nu]*
     Gamma[-8/5 - k177 + nu]*Gamma[-3/2 - k177 + nu])/
    ((-2 + k176 + nu)^2*(-3 + 2*(k175 + nu))^3*(-7 + 3*(k175 + nu))*
     (-5 + 3*(k175 + nu))*(-9 + 4*(k175 + nu))*(-7 + 4*(k175 + nu))*
     (-5 + 3*(k176 + nu))*(-4 + 3*(k176 + nu))*(-7 + 5*(k176 + nu))*
     (-6 + 5*(k176 + nu))*(3 - 2*(-1 - k177 + nu))^2*
     (-2 + 3*(-1 - k177 + nu))^2*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k175 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k175 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k175 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k175 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k175 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k175 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k175 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k175 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k175 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k175 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k175 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k175 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k175 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k175 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k175 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k175 + nu))*Pi)/2]^4)/1594323)*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(-1 - k177 + nu))*Pi)/2])/
       5 - (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(-1 - k177 + nu))*Pi)/2])/
       10 + (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(-1 - k177 + nu))*Pi)/2])/
       10 - (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(-1 - k177 + nu))*Pi)/2])/
       5)*Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k175 - nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-5/3 + k175 + nu]*Gamma[-1 + k175 + nu]^2*
     Gamma[-2 + k176 + nu]^2*Gamma[-7/5 + k176 + nu]*Gamma[-6/5 + k176 + nu]*
     Gamma[-4/5 + k176 + nu]*Gamma[-3/5 + k176 + nu]*
     Gamma[-1/2 + k176 + nu]^2*Gamma[-5/2 - k177 + nu]^2*
     Gamma[-5/3 - k177 + nu]^2*Gamma[-4/3 - k177 + nu]^2), 
   {k175, k176, -k177}}, {((-1)^(1 + k178 - k179)*2^(-7 + 4*(k179 + nu))*
     3^(-11/2 + 6*nu - 3*(k178 + nu))*5^(13/2 - 5*nu + 5*(k178 + nu) - 
       5*(k179 + nu))*(3 - 2*(k178 + nu))^2*(-610065 + 1629210*(k178 + nu) - 
      1731865*(k178 + nu)^2 + 915852*(k178 + nu)^3 - 240912*(k178 + nu)^4 + 
      25216*(k178 + nu)^5)*(3 - 2*(k179 + nu))^2*
     (34560 - 100359*(k179 + nu) + 108940*(k179 + nu)^2 - 
      52398*(k179 + nu)^3 + 9423*(k179 + nu)^4)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*(1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(k179 + nu))*Pi)/
          2])/5 - (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(k179 + nu))*Pi)/2])/
       10 + (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(k179 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(k179 + nu))*Pi)/2])/5)*
     Gamma[16/5 - nu]*Gamma[3 - k178 - nu]^2*Gamma[10/3 - k178 - nu]*
     Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-2 + k178 + nu]^2*Gamma[-9/5 + k178 + nu]*Gamma[-8/5 + k178 + nu]*
     Gamma[-7/5 + k178 + nu]*Gamma[-3/2 + k179 + nu]^4*
     Gamma[-1 + k179 + nu]^4)/((-2 + k179 + nu)^2*(-3 + 2*(k178 + nu))^3*
     (-7 + 3*(k178 + nu))*(-5 + 3*(k178 + nu))*(-9 + 4*(k178 + nu))*
     (-7 + 4*(k178 + nu))*(-5 + 3*(k179 + nu))*(-4 + 3*(k179 + nu))*
     (-7 + 5*(k179 + nu))*(-6 + 5*(k179 + nu))*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k178 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k178 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k178 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k178 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k178 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k178 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k178 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k178 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k178 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k178 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k178 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k178 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k178 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k178 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k178 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k178 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k178 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k178 + nu]*Gamma[-1 + k178 + nu]^2*Gamma[-2 + k179 + nu]^2*
     Gamma[-7/5 + k179 + nu]*Gamma[-6/5 + k179 + nu]*Gamma[-4/5 + k179 + nu]*
     Gamma[-3/5 + k179 + nu]*Gamma[-1/2 + k179 + nu]^2), {k178, k179}}, 
  {((-1)^(1 - k180 - k181)*2^(11/2 - 6*(-1 + k181 + nu))*
     3^(-11/2 + 6*nu - 3*(-1 - k180 + nu))*5^(-5*nu + 5*(-1 - k180 + nu))*
     (3 - 2*(-1 - k180 + nu))^2*(-610065 + 1629210*(-1 - k180 + nu) - 
      1731865*(-1 - k180 + nu)^2 + 915852*(-1 - k180 + nu)^3 - 
      240912*(-1 - k180 + nu)^4 + 25216*(-1 - k180 + nu)^5)*
     (3 - 2*(-1 + k181 + nu))^2*(-3120 + 6785*(-1 + k181 + nu) - 
      4893*(-1 + k181 + nu)^2 + 1170*(-1 + k181 + nu)^3)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Gamma[16/5 - nu]*Gamma[4 + k180 - nu]^2*
     Gamma[13/3 + k180 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-3 - k180 + nu]^2*
     Gamma[-14/5 - k180 + nu]*Gamma[-13/5 - k180 + nu]*
     Gamma[-12/5 - k180 + nu]*Gamma[-5/2 + k181 + nu]^3*
     Gamma[-2 + k181 + nu]^4)/((-3 + k181 + nu)^2*(-3 + 2*(-1 - k180 + nu))^3*
     (-7 + 3*(-1 - k180 + nu))*(-5 + 3*(-1 - k180 + nu))*
     (-9 + 4*(-1 - k180 + nu))*(-7 + 4*(-1 - k180 + nu))*
     (-5 + 3*(-1 + k181 + nu))*(-4 + 3*(-1 + k181 + nu))*
     (-5 + 4*(-1 + k181 + nu))*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(-1 - k180 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(-1 - k180 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(-1 - k180 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(-1 - k180 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(-1 - k180 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(-1 - k180 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k180 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(-1 - k180 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(-1 - k180 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k180 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(-1 - k180 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(-1 - k180 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k180 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k180 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k180 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(-1 - k180 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[21/5 + k180 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-8/3 - k180 + nu]*Gamma[-2 - k180 + nu]^2*Gamma[-3 + k181 + nu]^2*
     Gamma[-9/4 + k181 + nu]*Gamma[-7/4 + k181 + nu]*
     Gamma[-3/2 + k181 + nu]^3), {-k180, k181}}, 
  {((-1)^(2 + k182 - k183)*2^(-3 + 2*(k183 + nu))*
     3^(-13/2 + 6*nu - 3*(k182 + nu))*5^(11/2 - 5*nu + 5*(k182 + nu) - 
       5*(k183 + nu))*(3 - 2*(k182 + nu))^2*(-610065 + 1629210*(k182 + nu) - 
      1731865*(k182 + nu)^2 + 915852*(k182 + nu)^3 - 240912*(k182 + nu)^4 + 
      25216*(k182 + nu)^5)*(-155700 + 579570*(k183 + nu) - 
      860938*(k183 + nu)^2 + 637945*(k183 + nu)^3 - 235791*(k183 + nu)^4 + 
      34776*(k183 + nu)^5)*((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 
         918*(5 + Sqrt[5]))*Pi^4)/14348907 - 
      (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Cot[((-5 + 2*(k183 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k182 - nu]^2*Gamma[10/3 - k182 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-2 + k182 + nu]^2*Gamma[-9/5 + k182 + nu]*Gamma[-8/5 + k182 + nu]*
     Gamma[-7/5 + k182 + nu]*Gamma[-3/2 + k183 + nu]^2*
     Gamma[-4/3 + k183 + nu]*Gamma[-1 + k183 + nu]^5)/
    ((-2 + k183 + nu)^2*(-3 + 2*(k182 + nu))^3*(-7 + 3*(k182 + nu))*
     (-5 + 3*(k182 + nu))*(-9 + 4*(k182 + nu))*(-7 + 4*(k182 + nu))*
     (-5 + 3*(k183 + nu))*(-5 + 4*(k183 + nu))*(-6 + 5*(k183 + nu))*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k182 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k182 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k182 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k182 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k182 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k182 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k182 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k182 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k182 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k182 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k182 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k182 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k182 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k182 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k182 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k182 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k182 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k182 + nu]*Gamma[-1 + k182 + nu]^2*Gamma[-2 + k183 + nu]^2*
     Gamma[-6/5 + k183 + nu]*Gamma[-4/5 + k183 + nu]*Gamma[-3/5 + k183 + nu]*
     Gamma[-1/2 + k183 + nu]*Gamma[-2/5 + k183 + nu]*
     Gamma[-1/3 + k183 + nu]), {k182, k183}}, 
  {((-1)^(2 + k184 - k185)*2^(-4 - 6*(k185 + nu) + 8*(k186 + nu))*
     3^(-13/2 + 6*nu - 3*(k184 + nu))*5^(11/2 - 5*nu + 5*(k184 + nu) - 
       5*(k186 + nu))*(3 - 2*(k184 + nu))^2*(-610065 + 1629210*(k184 + nu) - 
      1731865*(k184 + nu)^2 + 915852*(k184 + nu)^3 - 240912*(k184 + nu)^4 + 
      25216*(k184 + nu)^5)*(3 - 2*(k185 + nu))^2*(-3 + 2*(k185 + nu))*
     (280 - 459*(k185 + nu) + 189*(k185 + nu)^2)*(-4 + 3*(k186 + nu))*
     (-540 + 2051*(k186 + nu) - 2491*(k186 + nu)^2 + 966*(k186 + nu)^3)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*(1 + Cot[((-5 + 2*(k185 + nu))*Pi)/2]^2)*
     Cot[((-5 + 2*(k186 + nu))*Pi)/2]*Csc[(k185 + nu)*Pi]*
     Csc[(-4 + 2*(k186 + nu))*Pi]*Gamma[16/5 - nu]*Gamma[3 - k184 - nu]^2*
     Gamma[10/3 - k184 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-2 + k184 + nu]^2*
     Gamma[-9/5 + k184 + nu]*Gamma[-8/5 + k184 + nu]*Gamma[-7/5 + k184 + nu]*
     Gamma[-3/2 + k185 + nu]^3*Gamma[-1 + k185 + nu]^4*
     Gamma[-4/3 + k186 + nu]*Gamma[-5/4 + k186 + nu]*Gamma[-1 + k186 + nu]*
     Gamma[-3/4 + k186 + nu]*Gamma[-1/2 + k186 + nu]^2*Sin[(k186 + nu)*Pi]*
     Sin[(-4 + 2*(k185 + nu))*Pi])/((-2 + k185 + nu)^2*(-3 + 2*(k184 + nu))^3*
     (-7 + 3*(k184 + nu))*(-5 + 3*(k184 + nu))*(-9 + 4*(k184 + nu))*
     (-7 + 4*(k184 + nu))*(-5 + 3*(k185 + nu))*(-4 + 3*(k185 + nu))*
     (-5 + 4*(k185 + nu))*(-3 + 2*(k186 + nu))*(-6 + 5*(k186 + nu))*
     (-4 + 5*(k186 + nu))*(-3 + 5*(k186 + nu))*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k184 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k184 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k184 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k184 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k184 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k184 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k184 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k184 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k184 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k184 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k184 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k184 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k184 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k184 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k184 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k184 + nu))*Pi)/2]^4)/1594323)*
     (1 + Cot[((-5 + 2*(k186 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k184 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k184 + nu]*Gamma[-1 + k184 + nu]^2*Gamma[-2 + k185 + nu]^2*
     Gamma[-5/4 + k185 + nu]*Gamma[-3/4 + k185 + nu]*
     Gamma[-1/2 + k185 + nu]^3*Gamma[-3/2 + k186 + nu]*
     Gamma[-6/5 + k186 + nu]*Gamma[-4/5 + k186 + nu]*Gamma[-3/5 + k186 + nu]*
     Gamma[-2/5 + k186 + nu]*Gamma[-1/3 + k186 + nu]), {k184, k185, k186}}, 
  {((-1)^(-k187 - k188)*2^(9/2 - 6*(-1 + k188 + nu))*
     3^(-11/2 + 6*nu - 3*(-1 - k187 + nu))*5^(-5*nu + 5*(-1 - k187 + nu))*
     (3 - 2*(-1 - k187 + nu))^2*(-610065 + 1629210*(-1 - k187 + nu) - 
      1731865*(-1 - k187 + nu)^2 + 915852*(-1 - k187 + nu)^3 - 
      240912*(-1 - k187 + nu)^4 + 25216*(-1 - k187 + nu)^5)*
     (3 - 2*(-1 + k188 + nu))^2*(-3 + 2*(-1 + k188 + nu))*
     (280 - 459*(-1 + k188 + nu) + 189*(-1 + k188 + nu)^2)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*(1 + Cot[((-5 + 2*(-1 + k188 + nu))*Pi)/2]^2)*
     Csc[(-1 + k188 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[4 + k187 - nu]^2*
     Gamma[13/3 + k187 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-3 - k187 + nu]^2*
     Gamma[-14/5 - k187 + nu]*Gamma[-13/5 - k187 + nu]*
     Gamma[-12/5 - k187 + nu]*Gamma[-5/2 + k188 + nu]^3*
     Gamma[-2 + k188 + nu]^4*Sin[(-4 + 2*(-1 + k188 + nu))*Pi])/
    ((-3 + k188 + nu)^2*(-3 + 2*(-1 - k187 + nu))^3*(-7 + 3*(-1 - k187 + nu))*
     (-5 + 3*(-1 - k187 + nu))*(-9 + 4*(-1 - k187 + nu))*
     (-7 + 4*(-1 - k187 + nu))*(-5 + 3*(-1 + k188 + nu))*
     (-4 + 3*(-1 + k188 + nu))*(-5 + 4*(-1 + k188 + nu))*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(-1 - k187 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(-1 - k187 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(-1 - k187 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(-1 - k187 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(-1 - k187 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(-1 - k187 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k187 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(-1 - k187 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(-1 - k187 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k187 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(-1 - k187 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(-1 - k187 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k187 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k187 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k187 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(-1 - k187 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[21/5 + k187 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-8/3 - k187 + nu]*Gamma[-2 - k187 + nu]^2*Gamma[-3 + k188 + nu]^2*
     Gamma[-9/4 + k188 + nu]*Gamma[-7/4 + k188 + nu]*
     Gamma[-3/2 + k188 + nu]^3), {-k187, k188}}, 
  {(2^(-3 - 4*(k190 + nu) + 6*(k191 + nu))*
     3^(-17/2 + 6*nu + 3*(k190 + nu) - 6*(k191 + nu))*5^(13/2 - 5*nu)*
     (3 - 2*(k190 + nu))^2*(-9 + 5*(k190 + nu))*
     (15244155 - 50663603*(k190 + nu) + 69863978*(k190 + nu)^2 - 
      51162031*(k190 + nu)^3 + 20982995*(k190 + nu)^4 - 
      4569374*(k190 + nu)^5 + 412744*(k190 + nu)^6)*(-7 + 5*(k191 + nu))*
     (4 - 11*(k191 + nu) + 6*(k191 + nu)^2)^2*(300 - 425*(k191 + nu) + 
      149*(k191 + nu)^2)*((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 
         918*(5 + Sqrt[5]))*Pi^4)/14348907 - 
      (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k190 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k190 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k190 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k190 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k190 + nu))*Pi)/2]^2)/
       4782969)*Cot[((-5 + 2*(k191 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k190 - nu]*Gamma[10/3 - k190 - nu]*Gamma[3 - k191 - nu]*
     Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-9/5 + k190 + nu]*Gamma[-5/3 + k190 + nu]*Gamma[-3/2 + k190 + nu]*
     Gamma[-4/3 + k190 + nu]^2*Gamma[-8/5 + k191 + nu]*
     Gamma[-3/2 + k191 + nu]*Gamma[-7/5 + k191 + nu]*Gamma[-5/4 + k191 + nu]*
     Gamma[-1 + k191 + nu]^3*Gamma[-3/4 + k191 + nu])/
    ((-2 + k190 + nu)^2*(-2 + k191 + nu)*(-3 + 2*(k190 + nu))^3*
     (-7 + 3*(k190 + nu))*(-5 + 3*(k190 + nu))*(-9 + 4*(k190 + nu))*
     (-7 + 4*(k190 + nu))*(4 - 3*(k191 + nu))^2*(5 - 3*(k191 + nu))^2*
     (1 - 2*(k191 + nu))^2*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k190 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k190 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k190 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k190 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k190 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k190 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k190 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k190 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k190 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k190 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k190 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k190 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k190 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k190 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k190 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k190 + nu))*Pi)/2]^4)/1594323)*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k191 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k191 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k191 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k191 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k191 + nu))*Pi)/2]^2)/
       4782969)*Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k190 - nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-5/4 + k190 + nu]*Gamma[-6/5 + k190 + nu]*
     Gamma[-4/5 + k190 + nu]*Gamma[-3/4 + k190 + nu]*
     Gamma[-5/3 + k191 + nu]^2*Gamma[-4/3 + k191 + nu]*
     Gamma[-3/5 + k191 + nu]*Gamma[-1/2 + k191 + nu]*Gamma[-2/5 + k191 + nu]*
     Gamma[-1/3 + k191 + nu]), {k190, k191}}, 
  {(2^(-3 - 4*(k192 + nu) - 2*(k193 + nu) + 8*(k194 + nu))*
     3^(-17/2 + 6*nu + 3*(k192 + nu) - 6*(k193 + nu))*
     5^(11/2 - 5*nu + 5*(k193 + nu) - 5*(k194 + nu))*(3 - 2*(k192 + nu))^2*
     (-9 + 5*(k192 + nu))*(15244155 - 50663603*(k192 + nu) + 
      69863978*(k192 + nu)^2 - 51162031*(k192 + nu)^3 + 
      20982995*(k192 + nu)^4 - 4569374*(k192 + nu)^5 + 412744*(k192 + nu)^6)*
     (-3 + 2*(k193 + nu))^2*(-480 + 1096*(k193 + nu) - 831*(k193 + nu)^2 + 
      209*(k193 + nu)^3)*(-4 + 3*(k194 + nu))*(-540 + 2051*(k194 + nu) - 
      2491*(k194 + nu)^2 + 966*(k194 + nu)^3)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k192 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k192 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k192 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k192 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k192 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(k193 + nu))*Pi)/2]^2)*
     Cot[((-5 + 2*(k194 + nu))*Pi)/2]*Csc[(k193 + nu)*Pi]*
     Csc[(-4 + 2*(k194 + nu))*Pi]*Gamma[16/5 - nu]*Gamma[3 - k192 - nu]*
     Gamma[10/3 - k192 - nu]*Gamma[3 - k193 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-9/5 + k192 + nu]*Gamma[-5/3 + k192 + nu]*Gamma[-3/2 + k192 + nu]*
     Gamma[-4/3 + k192 + nu]^2*Gamma[-8/5 + k193 + nu]*
     Gamma[-3/2 + k193 + nu]^2*Gamma[-7/5 + k193 + nu]*
     Gamma[-6/5 + k193 + nu]*Gamma[-1 + k193 + nu]^2*Gamma[-4/5 + k193 + nu]*
     Gamma[-4/3 + k194 + nu]*Gamma[-5/4 + k194 + nu]*Gamma[-1 + k194 + nu]*
     Gamma[-3/4 + k194 + nu]*Gamma[-1/2 + k194 + nu]^2*Sin[(k194 + nu)*Pi]*
     Sin[(-4 + 2*(k193 + nu))*Pi])/((-2 + k192 + nu)^2*(-2 + k193 + nu)*
     (-3 + 2*(k192 + nu))^3*(-7 + 3*(k192 + nu))*(-5 + 3*(k192 + nu))*
     (-9 + 4*(k192 + nu))*(-7 + 4*(k192 + nu))*(4 - 3*(k193 + nu))^2*
     (5 - 3*(k193 + nu))^2*(-3 + 2*(k194 + nu))*(-6 + 5*(k194 + nu))*
     (-4 + 5*(k194 + nu))*(-3 + 5*(k194 + nu))*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k192 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k192 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k192 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k192 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k192 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k192 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k192 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k192 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k192 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k192 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k192 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k192 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k192 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k192 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k192 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k192 + nu))*Pi)/2]^4)/1594323)*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k193 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k193 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k193 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k193 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k193 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(k194 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k192 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/4 + k192 + nu]*Gamma[-6/5 + k192 + nu]*Gamma[-4/5 + k192 + nu]*
     Gamma[-3/4 + k192 + nu]*Gamma[-5/3 + k193 + nu]^2*
     Gamma[-4/3 + k193 + nu]^2*Gamma[-1/2 + k193 + nu]^3*
     Gamma[-3/2 + k194 + nu]*Gamma[-6/5 + k194 + nu]*Gamma[-4/5 + k194 + nu]*
     Gamma[-3/5 + k194 + nu]*Gamma[-2/5 + k194 + nu]*
     Gamma[-1/3 + k194 + nu]), {k192, k193, k194}}, 
  {-((2^(11/2 - 4*(-1 - k195 + nu) - 2*(-2 - k196 + nu))*
      3^(-15/2 + 6*nu + 3*(-1 - k195 + nu) - 6*(-2 - k196 + nu))*
      5^(-5*nu + 5*(-2 - k196 + nu))*(3 - 2*(-1 - k195 + nu))^2*
      (-9 + 5*(-1 - k195 + nu))*(15244155 - 50663603*(-1 - k195 + nu) + 
       69863978*(-1 - k195 + nu)^2 - 51162031*(-1 - k195 + nu)^3 + 
       20982995*(-1 - k195 + nu)^4 - 4569374*(-1 - k195 + nu)^5 + 
       412744*(-1 - k195 + nu)^6)*(-3 + 2*(-2 - k196 + nu))^2*
      (-480 + 1096*(-2 - k196 + nu) - 831*(-2 - k196 + nu)^2 + 
       209*(-2 - k196 + nu)^3)*((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 
          918*(5 + Sqrt[5]))*Pi^4)/14348907 - 
       (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
       (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(-1 - k195 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(-1 - k195 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(-1 - k195 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(-1 - k195 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-1 - k195 + nu))*Pi)/2]^2)/
        4782969)*(1 + Cot[((-5 + 2*(-2 - k196 + nu))*Pi)/2]^2)*
      Csc[(-2 - k196 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[4 + k195 - nu]*
      Gamma[13/3 + k195 - nu]*Gamma[5 + k196 - nu]*Gamma[-5/3 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-14/5 - k195 + nu]*Gamma[-8/3 - k195 + nu]*
      Gamma[-5/2 - k195 + nu]*Gamma[-7/3 - k195 + nu]^2*
      Gamma[-18/5 - k196 + nu]*Gamma[-7/2 - k196 + nu]^2*
      Gamma[-17/5 - k196 + nu]*Gamma[-16/5 - k196 + nu]*
      Gamma[-3 - k196 + nu]^2*Gamma[-14/5 - k196 + nu]*
      Sin[(-4 + 2*(-2 - k196 + nu))*Pi])/((-3 - k195 + nu)^2*(-4 - k196 + nu)*
      (-3 + 2*(-1 - k195 + nu))^3*(-7 + 3*(-1 - k195 + nu))*
      (-5 + 3*(-1 - k195 + nu))*(-9 + 4*(-1 - k195 + nu))*
      (-7 + 4*(-1 - k195 + nu))*(4 - 3*(-2 - k196 + nu))^2*
      (5 - 3*(-2 - k196 + nu))^2*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(-1 - k195 + nu))*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*(-1 - k195 + nu))*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*(-1 - k195 + nu))*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(-1 - k195 + nu))*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*(-1 - k195 + nu))*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*(-1 - k195 + nu))*Pi)/2])/531441 - 
       (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k195 + nu))*Pi)/2]^2)/
        531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*(-1 - k195 + nu))*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*(-1 - k195 + nu))*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(-1 - k195 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k195 + nu))*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*(-1 - k195 + nu))*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k195 + nu))*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k195 + nu))*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k195 + nu))*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(-1 - k195 + nu))*Pi)/2]^4)/1594323)*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(-2 - k196 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(-2 - k196 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(-2 - k196 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(-2 - k196 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-2 - k196 + nu))*Pi)/2]^2)/
        4782969)*Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[21/5 + k195 - nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-9/4 - k195 + nu]*Gamma[-11/5 - k195 + nu]*
      Gamma[-9/5 - k195 + nu]*Gamma[-7/4 - k195 + nu]*
      Gamma[-11/3 - k196 + nu]^2*Gamma[-10/3 - k196 + nu]^2*
      Gamma[-5/2 - k196 + nu]^3)), {-k195, -k196}}, 
  {-((2^(-1 - 4*(-1 - k197 + nu))*3^(-2 + 6*nu + 3*(-1 - k197 + nu))*
      (3 - 2*(-1 - k197 + nu))^2*(-9 + 5*(-1 - k197 + nu))*
      (15244155 - 50663603*(-1 - k197 + nu) + 69863978*(-1 - k197 + nu)^2 - 
       51162031*(-1 - k197 + nu)^3 + 20982995*(-1 - k197 + nu)^4 - 
       4569374*(-1 - k197 + nu)^5 + 412744*(-1 - k197 + nu)^6)*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
       (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(-1 - k197 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(-1 - k197 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(-1 - k197 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(-1 - k197 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-1 - k197 + nu))*Pi)/2]^2)/
        4782969)*Gamma[16/5 - nu]*Gamma[4 + k197 - nu]*
      Gamma[13/3 + k197 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-14/5 - k197 + nu]*
      Gamma[-8/3 - k197 + nu]*Gamma[-5/2 - k197 + nu]*
      Gamma[-7/3 - k197 + nu]^2)/(5^(5*nu)*(-3 - k197 + nu)^2*
      (-3 + 2*(-1 - k197 + nu))^3*(-7 + 3*(-1 - k197 + nu))*
      (-5 + 3*(-1 - k197 + nu))*(-9 + 4*(-1 - k197 + nu))*
      (-7 + 4*(-1 - k197 + nu))*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(-1 - k197 + nu))*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*(-1 - k197 + nu))*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*(-1 - k197 + nu))*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(-1 - k197 + nu))*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*(-1 - k197 + nu))*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*(-1 - k197 + nu))*Pi)/2])/531441 - 
       (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k197 + nu))*Pi)/2]^2)/
        531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*(-1 - k197 + nu))*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*(-1 - k197 + nu))*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(-1 - k197 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k197 + nu))*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*(-1 - k197 + nu))*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k197 + nu))*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k197 + nu))*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k197 + nu))*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(-1 - k197 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]*Gamma[21/5 + k197 - nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-9/4 - k197 + nu]*Gamma[-11/5 - k197 + nu]*
      Gamma[-9/5 - k197 + nu]*Gamma[-7/4 - k197 + nu])), {-k197}}, 
  {(2^(-2 - 4*(k198 + nu) + 6*(k199 + nu))*
     3^(-13/2 + 6*nu - 6*(k198 + nu) + 3*(k199 + nu))*
     5^(11/2 - 5*nu + 5*(k198 + nu) - 5*(k199 + nu))*(3 - 2*(k198 + nu))^2*
     (5273235 - 17370846*(k198 + nu) + 23756000*(k198 + nu)^2 - 
      17263228*(k198 + nu)^3 + 7030251*(k198 + nu)^4 - 
      1521176*(k198 + nu)^5 + 136624*(k198 + nu)^6)*
     (-1506000 + 7509100*(k199 + nu) - 16006371*(k199 + nu)^2 + 
      18907442*(k199 + nu)^3 - 13366561*(k199 + nu)^4 + 
      5655119*(k199 + nu)^5 - 1325755*(k199 + nu)^6 + 132852*(k199 + nu)^7)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k198 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*(k198 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(k198 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k198 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(k198 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(k198 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k198 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(k198 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(k198 + nu))*Pi)/2]^3)/Sqrt[3])*
     Cot[((-5 + 2*(k199 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[10/3 - k198 - nu]*Gamma[3 - k199 - nu]^2*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-9/5 + k198 + nu]*Gamma[-8/5 + k198 + nu]*Gamma[-7/5 + k198 + nu]*
     Gamma[-3/2 + k199 + nu]^2*Gamma[-4/3 + k199 + nu]*
     Gamma[-7/6 + k199 + nu]*Gamma[-1 + k199 + nu]^3*Gamma[-5/6 + k199 + nu])/
    ((-2 + k198 + nu)*(-2 + k199 + nu)^2*(-1 + k199 + nu)*
     (-3 + 2*(k198 + nu))^3*(-7 + 3*(k198 + nu))*(-5 + 3*(k198 + nu))*
     (-9 + 4*(k198 + nu))*(-7 + 4*(k198 + nu))*(-5 + 3*(k199 + nu))*
     (-5 + 4*(k199 + nu))*(-8 + 5*(k199 + nu))*(-6 + 5*(k199 + nu))*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k198 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k198 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k198 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k198 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k198 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k198 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k198 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k198 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k198 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k198 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k198 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k198 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k198 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k198 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k198 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k198 + nu))*Pi)/2]^4)/1594323)*
     (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k199 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*(k199 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(k199 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k199 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(k199 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(k199 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k199 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(k199 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(k199 + nu))*Pi)/2]^3)/Sqrt[3])*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k198 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k198 + nu]*Gamma[-7/6 + k198 + nu]*Gamma[-5/6 + k198 + nu]*
     Gamma[-6/5 + k199 + nu]*Gamma[-4/5 + k199 + nu]*Gamma[-3/5 + k199 + nu]*
     Gamma[-1/2 + k199 + nu]*Gamma[-2/5 + k199 + nu]*
     Gamma[-1/3 + k199 + nu]), {k198, k199}}, 
  {(2^(-4*(k200 + nu) - 2*(k201 + nu) + 8*(k202 + nu))*
     3^(-13/2 + 6*nu - 6*(k200 + nu) + 3*(k201 + nu))*
     5^(9/2 - 5*nu + 5*(k200 + nu) - 5*(k202 + nu))*(3 - 2*(k200 + nu))^2*
     (5273235 - 17370846*(k200 + nu) + 23756000*(k200 + nu)^2 - 
      17263228*(k200 + nu)^3 + 7030251*(k200 + nu)^4 - 
      1521176*(k200 + nu)^5 + 136624*(k200 + nu)^6)*(3 - 2*(k201 + nu))^2*
     (-3 + 2*(k201 + nu))*(175200 - 778255*(k201 + nu) + 
      1435262*(k201 + nu)^2 - 1406332*(k201 + nu)^3 + 772030*(k201 + nu)^4 - 
      225097*(k201 + nu)^5 + 27228*(k201 + nu)^6)*(-4 + 3*(k202 + nu))*
     (-540 + 2051*(k202 + nu) - 2491*(k202 + nu)^2 + 966*(k202 + nu)^3)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k200 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*(k200 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(k200 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k200 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(k200 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(k200 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k200 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(k200 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(k200 + nu))*Pi)/2]^3)/Sqrt[3])*
     (1 + Cot[((-5 + 2*(k201 + nu))*Pi)/2]^2)*
     Cot[((-5 + 2*(k202 + nu))*Pi)/2]*Csc[(k201 + nu)*Pi]*
     Csc[(-4 + 2*(k202 + nu))*Pi]*Gamma[16/5 - nu]*Gamma[10/3 - k200 - nu]*
     Gamma[3 - k201 - nu]^2*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-9/5 + k200 + nu]*
     Gamma[-8/5 + k200 + nu]*Gamma[-7/5 + k200 + nu]*
     Gamma[-3/2 + k201 + nu]^3*Gamma[-7/6 + k201 + nu]*
     Gamma[-1 + k201 + nu]^2*Gamma[-5/6 + k201 + nu]*Gamma[-4/3 + k202 + nu]*
     Gamma[-5/4 + k202 + nu]*Gamma[-1 + k202 + nu]*Gamma[-3/4 + k202 + nu]*
     Gamma[-1/2 + k202 + nu]^2*Sin[(k202 + nu)*Pi]*
     Sin[(-4 + 2*(k201 + nu))*Pi])/((-2 + k200 + nu)*(-2 + k201 + nu)^2*
     (-1 + k201 + nu)*(-3 + 2*(k200 + nu))^3*(-7 + 3*(k200 + nu))*
     (-5 + 3*(k200 + nu))*(-9 + 4*(k200 + nu))*(-7 + 4*(k200 + nu))*
     (-5 + 3*(k201 + nu))*(-4 + 3*(k201 + nu))*(-5 + 4*(k201 + nu))*
     (-8 + 5*(k201 + nu))*(-7 + 5*(k201 + nu))*(-6 + 5*(k201 + nu))*
     (-3 + 2*(k202 + nu))*(-6 + 5*(k202 + nu))*(-4 + 5*(k202 + nu))*
     (-3 + 5*(k202 + nu))*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k200 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k200 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k200 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k200 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k200 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k200 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k200 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k200 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k200 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k200 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k200 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k200 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k200 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k200 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k200 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k200 + nu))*Pi)/2]^4)/1594323)*
     (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k201 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*(k201 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(k201 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k201 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(k201 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(k201 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k201 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(k201 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(k201 + nu))*Pi)/2]^3)/Sqrt[3])*
     (1 + Cot[((-5 + 2*(k202 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k200 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k200 + nu]*Gamma[-7/6 + k200 + nu]*Gamma[-5/6 + k200 + nu]*
     Gamma[-5/4 + k201 + nu]*Gamma[-3/4 + k201 + nu]*
     Gamma[-1/2 + k201 + nu]^3*Gamma[-3/2 + k202 + nu]*
     Gamma[-6/5 + k202 + nu]*Gamma[-4/5 + k202 + nu]*Gamma[-3/5 + k202 + nu]*
     Gamma[-2/5 + k202 + nu]*Gamma[-1/3 + k202 + nu]), {k200, k201, k202}}, 
  {-((2^(17/2 - 4*(-1 - k203 + nu) - 2*(-2 - k204 + nu))*
      3^(-11/2 + 6*nu - 6*(-1 - k203 + nu) + 3*(-2 - k204 + nu))*
      5^(-1 - 5*nu + 5*(-1 - k203 + nu))*(3 - 2*(-1 - k203 + nu))^2*
      (5273235 - 17370846*(-1 - k203 + nu) + 23756000*(-1 - k203 + nu)^2 - 
       17263228*(-1 - k203 + nu)^3 + 7030251*(-1 - k203 + nu)^4 - 
       1521176*(-1 - k203 + nu)^5 + 136624*(-1 - k203 + nu)^6)*
      (3 - 2*(-2 - k204 + nu))^2*(-3 + 2*(-2 - k204 + nu))*
      (175200 - 778255*(-2 - k204 + nu) + 1435262*(-2 - k204 + nu)^2 - 
       1406332*(-2 - k204 + nu)^3 + 772030*(-2 - k204 + nu)^4 - 
       225097*(-2 - k204 + nu)^5 + 27228*(-2 - k204 + nu)^6)*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
       (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(-1 - k203 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(-1 - k203 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(-1 - k203 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-1 - k203 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(-1 - k203 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(-1 - k203 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-1 - k203 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(-1 - k203 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(-1 - k203 + nu))*Pi)/2]^3)/Sqrt[3])*
      (1 + Cot[((-5 + 2*(-2 - k204 + nu))*Pi)/2]^2)*Csc[(-2 - k204 + nu)*Pi]*
      Gamma[16/5 - nu]*Gamma[13/3 + k203 - nu]*Gamma[5 + k204 - nu]^2*
      Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-14/5 - k203 + nu]*Gamma[-13/5 - k203 + nu]*
      Gamma[-12/5 - k203 + nu]*Gamma[-7/2 - k204 + nu]^3*
      Gamma[-19/6 - k204 + nu]*Gamma[-3 - k204 + nu]^2*
      Gamma[-17/6 - k204 + nu]*Sin[(-4 + 2*(-2 - k204 + nu))*Pi])/
     ((-3 - k203 + nu)*(-4 - k204 + nu)^2*(-3 - k204 + nu)*
      (-3 + 2*(-1 - k203 + nu))^3*(-7 + 3*(-1 - k203 + nu))*
      (-5 + 3*(-1 - k203 + nu))*(-9 + 4*(-1 - k203 + nu))*
      (-7 + 4*(-1 - k203 + nu))*(-5 + 3*(-2 - k204 + nu))*
      (-4 + 3*(-2 - k204 + nu))*(-5 + 4*(-2 - k204 + nu))*
      (-8 + 5*(-2 - k204 + nu))*(-7 + 5*(-2 - k204 + nu))*
      (-6 + 5*(-2 - k204 + nu))*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(-1 - k203 + nu))*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*(-1 - k203 + nu))*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*(-1 - k203 + nu))*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(-1 - k203 + nu))*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*(-1 - k203 + nu))*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*(-1 - k203 + nu))*Pi)/2])/531441 - 
       (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k203 + nu))*Pi)/2]^2)/
        531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*(-1 - k203 + nu))*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*(-1 - k203 + nu))*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(-1 - k203 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k203 + nu))*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*(-1 - k203 + nu))*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k203 + nu))*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k203 + nu))*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k203 + nu))*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(-1 - k203 + nu))*Pi)/2]^4)/1594323)*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(-2 - k204 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(-2 - k204 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(-2 - k204 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-2 - k204 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(-2 - k204 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(-2 - k204 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-2 - k204 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(-2 - k204 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(-2 - k204 + nu))*Pi)/2]^3)/Sqrt[3])*
      Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[21/5 + k203 - nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-8/3 - k203 + nu]*Gamma[-13/6 - k203 + nu]*
      Gamma[-11/6 - k203 + nu]*Gamma[-13/4 - k204 + nu]*
      Gamma[-11/4 - k204 + nu]*Gamma[-5/2 - k204 + nu]^3)), {-k203, -k204}}, 
  {-((2^(-1 - 4*(k205 + nu) + 6*(k207 + nu))*
      3^(-17/2 + 6*nu - 6*(k205 + nu) + 9*(k206 + nu) - 6*(k207 + nu))*
      5^(11/2 - 5*nu + 5*(k205 + nu) - 5*(k206 + nu))*(3 - 2*(k205 + nu))^2*
      (5273235 - 17370846*(k205 + nu) + 23756000*(k205 + nu)^2 - 
       17263228*(k205 + nu)^3 + 7030251*(k205 + nu)^4 - 
       1521176*(k205 + nu)^5 + 136624*(k205 + nu)^6)*
      (174750 - 752690*(k206 + nu) + 1346751*(k206 + nu)^2 - 
       1281136*(k206 + nu)^3 + 683314*(k206 + nu)^4 - 193731*(k206 + nu)^5 + 
       22808*(k206 + nu)^6)*(-7 + 5*(k207 + nu))*
      (4 - 11*(k207 + nu) + 6*(k207 + nu)^2)^2*(300 - 425*(k207 + nu) + 
       149*(k207 + nu)^2)*((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 
          918*(5 + Sqrt[5]))*Pi^4)/14348907 - 
       (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
       (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k205 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(k205 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(k205 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k205 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(k205 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(k205 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k205 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(k205 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(k205 + nu))*Pi)/2]^3)/Sqrt[3])*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(k206 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(k206 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(k206 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(k206 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k206 + nu))*Pi)/2]^2)/
        4782969)*Cot[((-5 + 2*(k207 + nu))*Pi)/2]*Gamma[16/5 - nu]*
      Gamma[10/3 - k205 - nu]*Gamma[3 - k206 - nu]*Gamma[3 - k207 - nu]*
      Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-9/5 + k205 + nu]*Gamma[-8/5 + k205 + nu]*Gamma[-7/5 + k205 + nu]*
      Gamma[-5/3 + k206 + nu]^2*Gamma[-3/2 + k206 + nu]*
      Gamma[-4/3 + k206 + nu]^2*Gamma[-7/6 + k206 + nu]*
      Gamma[-5/6 + k206 + nu]*Gamma[-8/5 + k207 + nu]*Gamma[-3/2 + k207 + nu]*
      Gamma[-7/5 + k207 + nu]*Gamma[-5/4 + k207 + nu]*Gamma[-1 + k207 + nu]^3*
      Gamma[-3/4 + k207 + nu])/((-2 + k205 + nu)*(-2 + k206 + nu)*
      (-1 + k206 + nu)*(-2 + k207 + nu)*(-3 + 2*(k205 + nu))^3*
      (-7 + 3*(k205 + nu))*(-5 + 3*(k205 + nu))*(-9 + 4*(k205 + nu))*
      (-7 + 4*(k205 + nu))*(-5 + 4*(k206 + nu))*(-8 + 5*(k206 + nu))*
      (-7 + 5*(k206 + nu))*(-6 + 5*(k206 + nu))*(4 - 3*(k207 + nu))^2*
      (5 - 3*(k207 + nu))^2*(1 - 2*(k207 + nu))^2*Sqrt[Pi]*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(k205 + nu))*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*(k205 + nu))*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*(k205 + nu))*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(k205 + nu))*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*(k205 + nu))*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*(k205 + nu))*Pi)/2])/531441 - 
       (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k205 + nu))*Pi)/2]^2)/
        531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*(k205 + nu))*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*(k205 + nu))*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k205 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(k205 + nu))*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*(k205 + nu))*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k205 + nu))*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k205 + nu))*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k205 + nu))*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k205 + nu))*Pi)/2]^4)/1594323)*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k206 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(k206 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(k206 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k206 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(k206 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(k206 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k206 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(k206 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(k206 + nu))*Pi)/2]^3)/Sqrt[3])*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(k207 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(k207 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(k207 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(k207 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k207 + nu))*Pi)/2]^2)/
        4782969)*Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k205 - nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-5/3 + k205 + nu]*Gamma[-7/6 + k205 + nu]*
      Gamma[-5/6 + k205 + nu]*Gamma[-8/5 + k206 + nu]*Gamma[-7/5 + k206 + nu]*
      Gamma[-5/4 + k206 + nu]*Gamma[-6/5 + k206 + nu]*Gamma[-4/5 + k206 + nu]*
      Gamma[-3/4 + k206 + nu]*Gamma[-5/3 + k207 + nu]^2*
      Gamma[-4/3 + k207 + nu]*Gamma[-3/5 + k207 + nu]*Gamma[-1/2 + k207 + nu]*
      Gamma[-2/5 + k207 + nu]*Gamma[-1/3 + k207 + nu])), {k205, k206, k207}}, 
  {-((2^(-1 - 4*(k208 + nu) - 2*(k210 + nu) + 8*(k211 + nu))*
      3^(-17/2 + 6*nu - 6*(k208 + nu) + 9*(k209 + nu) - 6*(k210 + nu))*
      5^(9/2 - 5*nu + 5*(k208 + nu) - 5*(k209 + nu) + 5*(k210 + nu) - 
        5*(k211 + nu))*(3 - 2*(k208 + nu))^2*
      (5273235 - 17370846*(k208 + nu) + 23756000*(k208 + nu)^2 - 
       17263228*(k208 + nu)^3 + 7030251*(k208 + nu)^4 - 
       1521176*(k208 + nu)^5 + 136624*(k208 + nu)^6)*
      (174750 - 752690*(k209 + nu) + 1346751*(k209 + nu)^2 - 
       1281136*(k209 + nu)^3 + 683314*(k209 + nu)^4 - 193731*(k209 + nu)^5 + 
       22808*(k209 + nu)^6)*(-3 + 2*(k210 + nu))^2*(-480 + 1096*(k210 + nu) - 
       831*(k210 + nu)^2 + 209*(k210 + nu)^3)*(-4 + 3*(k211 + nu))*
      (-540 + 2051*(k211 + nu) - 2491*(k211 + nu)^2 + 966*(k211 + nu)^3)*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
       (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k208 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(k208 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(k208 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k208 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(k208 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(k208 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k208 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(k208 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(k208 + nu))*Pi)/2]^3)/Sqrt[3])*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(k209 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(k209 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(k209 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(k209 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k209 + nu))*Pi)/2]^2)/
        4782969)*(1 + Cot[((-5 + 2*(k210 + nu))*Pi)/2]^2)*
      Cot[((-5 + 2*(k211 + nu))*Pi)/2]*Csc[(k210 + nu)*Pi]*
      Csc[(-4 + 2*(k211 + nu))*Pi]*Gamma[16/5 - nu]*Gamma[10/3 - k208 - nu]*
      Gamma[3 - k209 - nu]*Gamma[3 - k210 - nu]*Gamma[-5/3 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-9/5 + k208 + nu]*Gamma[-8/5 + k208 + nu]*Gamma[-7/5 + k208 + nu]*
      Gamma[-5/3 + k209 + nu]^2*Gamma[-3/2 + k209 + nu]*
      Gamma[-4/3 + k209 + nu]^2*Gamma[-7/6 + k209 + nu]*
      Gamma[-5/6 + k209 + nu]*Gamma[-8/5 + k210 + nu]*
      Gamma[-3/2 + k210 + nu]^2*Gamma[-7/5 + k210 + nu]*
      Gamma[-6/5 + k210 + nu]*Gamma[-1 + k210 + nu]^2*Gamma[-4/5 + k210 + nu]*
      Gamma[-4/3 + k211 + nu]*Gamma[-5/4 + k211 + nu]*Gamma[-1 + k211 + nu]*
      Gamma[-3/4 + k211 + nu]*Gamma[-1/2 + k211 + nu]^2*Sin[(k211 + nu)*Pi]*
      Sin[(-4 + 2*(k210 + nu))*Pi])/((-2 + k208 + nu)*(-2 + k209 + nu)*
      (-1 + k209 + nu)*(-2 + k210 + nu)*(-3 + 2*(k208 + nu))^3*
      (-7 + 3*(k208 + nu))*(-5 + 3*(k208 + nu))*(-9 + 4*(k208 + nu))*
      (-7 + 4*(k208 + nu))*(-5 + 4*(k209 + nu))*(-8 + 5*(k209 + nu))*
      (-7 + 5*(k209 + nu))*(-6 + 5*(k209 + nu))*(4 - 3*(k210 + nu))^2*
      (5 - 3*(k210 + nu))^2*(-3 + 2*(k211 + nu))*(-6 + 5*(k211 + nu))*
      (-4 + 5*(k211 + nu))*(-3 + 5*(k211 + nu))*Sqrt[Pi]*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(k208 + nu))*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*(k208 + nu))*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*(k208 + nu))*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(k208 + nu))*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*(k208 + nu))*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*(k208 + nu))*Pi)/2])/531441 - 
       (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k208 + nu))*Pi)/2]^2)/
        531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*(k208 + nu))*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*(k208 + nu))*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k208 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(k208 + nu))*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*(k208 + nu))*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k208 + nu))*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k208 + nu))*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k208 + nu))*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k208 + nu))*Pi)/2]^4)/1594323)*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k209 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(k209 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(k209 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k209 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(k209 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(k209 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k209 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(k209 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(k209 + nu))*Pi)/2]^3)/Sqrt[3])*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(k210 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(k210 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(k210 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(k210 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k210 + nu))*Pi)/2]^2)/
        4782969)*(1 + Cot[((-5 + 2*(k211 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]*Gamma[16/5 - k208 - nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-5/3 + k208 + nu]*Gamma[-7/6 + k208 + nu]*Gamma[-5/6 + k208 + nu]*
      Gamma[-8/5 + k209 + nu]*Gamma[-7/5 + k209 + nu]*Gamma[-5/4 + k209 + nu]*
      Gamma[-6/5 + k209 + nu]*Gamma[-4/5 + k209 + nu]*Gamma[-3/4 + k209 + nu]*
      Gamma[-5/3 + k210 + nu]^2*Gamma[-4/3 + k210 + nu]^2*
      Gamma[-1/2 + k210 + nu]^3*Gamma[-3/2 + k211 + nu]*
      Gamma[-6/5 + k211 + nu]*Gamma[-4/5 + k211 + nu]*Gamma[-3/5 + k211 + nu]*
      Gamma[-2/5 + k211 + nu]*Gamma[-1/3 + k211 + nu])), 
   {k208, k209, k210, k211}}, 
  {-((2^(15/2 - 4*(-1 - k212 + nu) - 2*(-3 - k214 + nu))*
      3^(-15/2 + 6*nu - 6*(-1 - k212 + nu) + 9*(-2 - k213 + nu) - 
        6*(-3 - k214 + nu))*5^(-1 - 5*nu + 5*(-1 - k212 + nu) - 
        5*(-2 - k213 + nu) + 5*(-3 - k214 + nu))*(3 - 2*(-1 - k212 + nu))^2*
      (5273235 - 17370846*(-1 - k212 + nu) + 23756000*(-1 - k212 + nu)^2 - 
       17263228*(-1 - k212 + nu)^3 + 7030251*(-1 - k212 + nu)^4 - 
       1521176*(-1 - k212 + nu)^5 + 136624*(-1 - k212 + nu)^6)*
      (174750 - 752690*(-2 - k213 + nu) + 1346751*(-2 - k213 + nu)^2 - 
       1281136*(-2 - k213 + nu)^3 + 683314*(-2 - k213 + nu)^4 - 
       193731*(-2 - k213 + nu)^5 + 22808*(-2 - k213 + nu)^6)*
      (-3 + 2*(-3 - k214 + nu))^2*(-480 + 1096*(-3 - k214 + nu) - 
       831*(-3 - k214 + nu)^2 + 209*(-3 - k214 + nu)^3)*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
       (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(-1 - k212 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(-1 - k212 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(-1 - k212 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-1 - k212 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(-1 - k212 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(-1 - k212 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-1 - k212 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(-1 - k212 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(-1 - k212 + nu))*Pi)/2]^3)/Sqrt[3])*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(-2 - k213 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(-2 - k213 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(-2 - k213 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(-2 - k213 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-2 - k213 + nu))*Pi)/2]^2)/
        4782969)*(1 + Cot[((-5 + 2*(-3 - k214 + nu))*Pi)/2]^2)*
      Csc[(-3 - k214 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[13/3 + k212 - nu]*
      Gamma[5 + k213 - nu]*Gamma[6 + k214 - nu]*Gamma[-5/3 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-14/5 - k212 + nu]*Gamma[-13/5 - k212 + nu]*
      Gamma[-12/5 - k212 + nu]*Gamma[-11/3 - k213 + nu]^2*
      Gamma[-7/2 - k213 + nu]*Gamma[-10/3 - k213 + nu]^2*
      Gamma[-19/6 - k213 + nu]*Gamma[-17/6 - k213 + nu]*
      Gamma[-23/5 - k214 + nu]*Gamma[-9/2 - k214 + nu]^2*
      Gamma[-22/5 - k214 + nu]*Gamma[-21/5 - k214 + nu]*
      Gamma[-4 - k214 + nu]^2*Gamma[-19/5 - k214 + nu]*
      Sin[(-4 + 2*(-3 - k214 + nu))*Pi])/((-3 - k212 + nu)*(-4 - k213 + nu)*
      (-3 - k213 + nu)*(-5 - k214 + nu)*(-3 + 2*(-1 - k212 + nu))^3*
      (-7 + 3*(-1 - k212 + nu))*(-5 + 3*(-1 - k212 + nu))*
      (-9 + 4*(-1 - k212 + nu))*(-7 + 4*(-1 - k212 + nu))*
      (-5 + 4*(-2 - k213 + nu))*(-8 + 5*(-2 - k213 + nu))*
      (-7 + 5*(-2 - k213 + nu))*(-6 + 5*(-2 - k213 + nu))*
      (4 - 3*(-3 - k214 + nu))^2*(5 - 3*(-3 - k214 + nu))^2*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(-1 - k212 + nu))*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*(-1 - k212 + nu))*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*(-1 - k212 + nu))*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(-1 - k212 + nu))*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*(-1 - k212 + nu))*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*(-1 - k212 + nu))*Pi)/2])/531441 - 
       (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k212 + nu))*Pi)/2]^2)/
        531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*(-1 - k212 + nu))*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*(-1 - k212 + nu))*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(-1 - k212 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k212 + nu))*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*(-1 - k212 + nu))*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k212 + nu))*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k212 + nu))*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k212 + nu))*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(-1 - k212 + nu))*Pi)/2]^4)/1594323)*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(-2 - k213 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(-2 - k213 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(-2 - k213 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-2 - k213 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(-2 - k213 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(-2 - k213 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-2 - k213 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(-2 - k213 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(-2 - k213 + nu))*Pi)/2]^3)/Sqrt[3])*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(-3 - k214 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(-3 - k214 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(-3 - k214 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(-3 - k214 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-3 - k214 + nu))*Pi)/2]^2)/
        4782969)*Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[21/5 + k212 - nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-8/3 - k212 + nu]*Gamma[-13/6 - k212 + nu]*
      Gamma[-11/6 - k212 + nu]*Gamma[-18/5 - k213 + nu]*
      Gamma[-17/5 - k213 + nu]*Gamma[-13/4 - k213 + nu]*
      Gamma[-16/5 - k213 + nu]*Gamma[-14/5 - k213 + nu]*
      Gamma[-11/4 - k213 + nu]*Gamma[-14/3 - k214 + nu]^2*
      Gamma[-13/3 - k214 + nu]^2*Gamma[-7/2 - k214 + nu]^3)), 
   {-k212, -k213, -k214}}, 
  {-((2^(1 - 4*(-1 - k215 + nu))*3^(-2 + 6*nu - 6*(-1 - k215 + nu) + 
        9*(-2 - k216 + nu))*5^(-1 - 5*nu + 5*(-1 - k215 + nu) - 
        5*(-2 - k216 + nu))*(3 - 2*(-1 - k215 + nu))^2*
      (5273235 - 17370846*(-1 - k215 + nu) + 23756000*(-1 - k215 + nu)^2 - 
       17263228*(-1 - k215 + nu)^3 + 7030251*(-1 - k215 + nu)^4 - 
       1521176*(-1 - k215 + nu)^5 + 136624*(-1 - k215 + nu)^6)*
      (174750 - 752690*(-2 - k216 + nu) + 1346751*(-2 - k216 + nu)^2 - 
       1281136*(-2 - k216 + nu)^3 + 683314*(-2 - k216 + nu)^4 - 
       193731*(-2 - k216 + nu)^5 + 22808*(-2 - k216 + nu)^6)*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
       (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(-1 - k215 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(-1 - k215 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(-1 - k215 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-1 - k215 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(-1 - k215 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(-1 - k215 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-1 - k215 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(-1 - k215 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(-1 - k215 + nu))*Pi)/2]^3)/Sqrt[3])*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(-2 - k216 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(-2 - k216 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(-2 - k216 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(-2 - k216 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-2 - k216 + nu))*Pi)/2]^2)/
        4782969)*Gamma[16/5 - nu]*Gamma[13/3 + k215 - nu]*
      Gamma[5 + k216 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-14/5 - k215 + nu]*
      Gamma[-13/5 - k215 + nu]*Gamma[-12/5 - k215 + nu]*
      Gamma[-11/3 - k216 + nu]^2*Gamma[-7/2 - k216 + nu]*
      Gamma[-10/3 - k216 + nu]^2*Gamma[-19/6 - k216 + nu]*
      Gamma[-17/6 - k216 + nu])/((-3 - k215 + nu)*(-4 - k216 + nu)*
      (-3 - k216 + nu)*(-3 + 2*(-1 - k215 + nu))^3*(-7 + 3*(-1 - k215 + nu))*
      (-5 + 3*(-1 - k215 + nu))*(-9 + 4*(-1 - k215 + nu))*
      (-7 + 4*(-1 - k215 + nu))*(-5 + 4*(-2 - k216 + nu))*
      (-8 + 5*(-2 - k216 + nu))*(-7 + 5*(-2 - k216 + nu))*
      (-6 + 5*(-2 - k216 + nu))*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(-1 - k215 + nu))*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*(-1 - k215 + nu))*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*(-1 - k215 + nu))*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(-1 - k215 + nu))*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*(-1 - k215 + nu))*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*(-1 - k215 + nu))*Pi)/2])/531441 - 
       (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k215 + nu))*Pi)/2]^2)/
        531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*(-1 - k215 + nu))*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*(-1 - k215 + nu))*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(-1 - k215 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k215 + nu))*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*(-1 - k215 + nu))*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k215 + nu))*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k215 + nu))*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k215 + nu))*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(-1 - k215 + nu))*Pi)/2]^4)/1594323)*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(-2 - k216 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(-2 - k216 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(-2 - k216 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-2 - k216 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(-2 - k216 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(-2 - k216 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-2 - k216 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(-2 - k216 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(-2 - k216 + nu))*Pi)/2]^3)/Sqrt[3])*
      Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[21/5 + k215 - nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-8/3 - k215 + nu]*Gamma[-13/6 - k215 + nu]*
      Gamma[-11/6 - k215 + nu]*Gamma[-18/5 - k216 + nu]*
      Gamma[-17/5 - k216 + nu]*Gamma[-13/4 - k216 + nu]*
      Gamma[-16/5 - k216 + nu]*Gamma[-14/5 - k216 + nu]*
      Gamma[-11/4 - k216 + nu])), {-k215, -k216}}, 
  {-((3^(-2 + 6*nu - 6*(k217 + nu))*5^(-5*nu + 5*(k217 + nu))*
      (3 - 2*(k217 + nu))^2*(5273235 - 17370846*(k217 + nu) + 
       23756000*(k217 + nu)^2 - 17263228*(k217 + nu)^3 + 
       7030251*(k217 + nu)^4 - 1521176*(k217 + nu)^5 + 136624*(k217 + nu)^6)*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
         Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
       (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k217 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(k217 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(k217 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k217 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(k217 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(k217 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k217 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(k217 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(k217 + nu))*Pi)/2]^3)/Sqrt[3])*
      Gamma[16/5 - nu]*Gamma[10/3 - k217 - nu]*Gamma[-5/3 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-9/5 + k217 + nu]*Gamma[-8/5 + k217 + nu]*
      Gamma[-7/5 + k217 + nu])/(4^(2*(k217 + nu))*(-2 + k217 + nu)*
      (-3 + 2*(k217 + nu))^3*(-7 + 3*(k217 + nu))*(-5 + 3*(k217 + nu))*
      (-9 + 4*(k217 + nu))*(-7 + 4*(k217 + nu))*
      ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(k217 + nu))*Pi)/2])/531441 - 
       (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
         Cot[((-28/5 + 2*(k217 + nu))*Pi)/2])/177147 + 
       (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-16/3 + 2*(k217 + nu))*Pi)/2])/14348907 - 
       (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
         Cot[((-16/3 + 2*(k217 + nu))*Pi)/2]^2)/14348907 + 
       (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
         Cot[((-26/5 + 2*(k217 + nu))*Pi)/2])/177147 + 
       (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-5 + 2*(k217 + nu))*Pi)/2])/531441 - 
       (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k217 + nu))*Pi)/2]^2)/
        531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
         Cot[((-24/5 + 2*(k217 + nu))*Pi)/2])/177147 - 
       (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*(k217 + nu))*Pi)/2])/14348907 + 
       (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
         Cot[((-14/3 + 2*(k217 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(k217 + nu))*Pi)/2]^3)/4782969 + 
       (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-13/3 + 2*(k217 + nu))*Pi)/2])/531441 + 
       (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k217 + nu))*Pi)/2])/4782969 + 
       (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k217 + nu))*Pi)/2]^2)/4782969 + 
       (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k217 + nu))*Pi)/2]^3)/4782969 - 
       (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k217 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]*Gamma[16/5 - k217 - nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-5/3 + k217 + nu]*Gamma[-7/6 + k217 + nu]*
      Gamma[-5/6 + k217 + nu])), {k217}}, 
  {((-1)^(2 + k218 - k219)*2^(-7 + 2*k218 - 2*k219 + 2*(k219 + nu))*
     3^(-1/2 + 6*nu - 9*(k219 + nu))*5^(1 - 5*nu + 5*(k219 + nu))*
     (3 - 2*(k218 + nu))^2*(-9 + 5*(k218 + nu))*
     (124490 - 280321*(k218 + nu) + 235442*(k218 + nu)^2 - 
      87397*(k218 + nu)^3 + 12094*(k218 + nu)^4)*
     (40320 - 118152*(k219 + nu) + 129473*(k219 + nu)^2 - 
      62859*(k219 + nu)^3 + 11404*(k219 + nu)^4)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Cot[((-5 + 2*(k219 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k218 - nu]^2*Gamma[10/3 - k218 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-2 + k218 + nu]^2*Gamma[-9/5 + k218 + nu]*Gamma[-3/2 + k218 + nu]*
     Gamma[-4/3 + k218 + nu]*Gamma[-8/5 + k219 + nu]*Gamma[-3/2 + k219 + nu]*
     Gamma[-7/5 + k219 + nu]*Gamma[-6/5 + k219 + nu]*Gamma[-1 + k219 + nu]^4*
     Gamma[-4/5 + k219 + nu])/((-2 + k218 + nu)*(-2 + k219 + nu)^2*
     (7 - 4*(k218 + nu))^2*(-3 + 2*(k218 + nu))^3*(-7 + 3*(k218 + nu))*
     (-5 + 3*(k219 + nu))*(-4 + 3*(k219 + nu))*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k218 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k218 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k218 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k218 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k218 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k218 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k218 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k218 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k218 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k218 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k218 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k218 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k218 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k218 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k218 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k218 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k218 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-6/5 + k218 + nu]*Gamma[-1 + k218 + nu]*Gamma[-4/5 + k218 + nu]*
     Gamma[-2 + k219 + nu]^2*Gamma[-5/3 + k219 + nu]*Gamma[-4/3 + k219 + nu]*
     Gamma[-2/3 + k219 + nu]^2*Gamma[-1/2 + k219 + nu]*
     Gamma[-1/3 + k219 + nu]^2), {k218, k219}}, 
  {((-1)^(1 + k220 - k221)*2^(-4 + 2*k220 - 2*k221 + 2*(k221 + nu))*
     3^(-13/2 + 6*nu - 3*(k221 + nu))*5^(15/2 - 5*nu)*(3 - 2*(k220 + nu))^2*
     (-9 + 5*(k220 + nu))*(124490 - 280321*(k220 + nu) + 
      235442*(k220 + nu)^2 - 87397*(k220 + nu)^3 + 12094*(k220 + nu)^4)*
     (-8 + 5*(k221 + nu))*(-7 + 5*(k221 + nu))*(-9 + 7*(k221 + nu))*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Cot[((-5 + 2*(k221 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k220 - nu]^2*Gamma[10/3 - k220 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-2 + k220 + nu]^2*Gamma[-9/5 + k220 + nu]*Gamma[-3/2 + k220 + nu]*
     Gamma[-4/3 + k220 + nu]*Gamma[-8/5 + k221 + nu]*Gamma[-3/2 + k221 + nu]*
     Gamma[-7/5 + k221 + nu]*Gamma[-1 + k221 + nu]^4)/
    ((-2 + k220 + nu)*(-2 + k221 + nu)^2*(7 - 4*(k220 + nu))^2*
     (-3 + 2*(k220 + nu))^3*(-7 + 3*(k220 + nu))*(-5 + 3*(k221 + nu))*
     Sqrt[Pi]*((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*
        Pi^4)/14348907 - 
      (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-17/3 + 2*(k220 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k220 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k220 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k220 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k220 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k220 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k220 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k220 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k220 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k220 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k220 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k220 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k220 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k220 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k220 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k220 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k220 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-6/5 + k220 + nu]*Gamma[-1 + k220 + nu]*Gamma[-4/5 + k220 + nu]*
     Gamma[-2 + k221 + nu]^2*Gamma[-5/3 + k221 + nu]*Gamma[-3/5 + k221 + nu]*
     Gamma[-1/2 + k221 + nu]*Gamma[-2/5 + k221 + nu]*
     Gamma[-1/3 + k221 + nu]), {k220, k221}}, 
  {((-1)^(1 + k223 - k224)*2^(-5 - 10*(k223 + nu) + 12*(k224 + nu))*
     3^(5/2 + 6*nu - 9*(k224 + nu))*5^(-5*nu + 5*(k223 + nu))*
     (-9078 + 14639*(k223 + nu) - 7820*(k223 + nu)^2 + 1383*(k223 + nu)^3)*
     (-3 + 2*(k224 + nu))*(-116094720 + 846514144*(k224 + nu) - 
      2805010544*(k224 + nu)^2 + 5576425494*(k224 + nu)^3 - 
      7391329827*(k224 + nu)^4 + 6859415541*(k224 + nu)^5 - 
      4548644418*(k224 + nu)^6 + 2155558464*(k224 + nu)^7 - 
      715471203*(k224 + nu)^8 + 158426289*(k224 + nu)^9 - 
      21063784*(k224 + nu)^10 + 1273988*(k224 + nu)^11)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Cot[((-5 + 2*(k224 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k223 - nu]^2*Gamma[10/3 - k223 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-7/3 + k223 + nu]*Gamma[-2 + k223 + nu]*Gamma[-9/5 + k223 + nu]*
     Gamma[-8/5 + k223 + nu]*Gamma[-3/2 + k223 + nu]*Gamma[-7/5 + k223 + nu]*
     Gamma[-7/4 + k224 + nu]^2*Gamma[-3/2 + k224 + nu]*
     Gamma[-5/4 + k224 + nu]^2*Gamma[-1 + k224 + nu]^3)/
    ((-2 + k223 + nu)*(-2 + k224 + nu)^4*(-1 + k224 + nu)*
     (7 - 4*(k223 + nu))^2*(3 - 2*(k224 + nu))^2*(-7 + 3*(k224 + nu))*
     (-5 + 3*(k224 + nu))*(-8 + 5*(k224 + nu))*(-7 + 5*(k224 + nu))*
     (-6 + 5*(k224 + nu))*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k223 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k223 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k223 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k223 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k223 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k223 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k223 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k223 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k223 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k223 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k223 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k223 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k223 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k223 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k223 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k223 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k223 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-7/4 + k223 + nu]^2*Gamma[-5/4 + k223 + nu]^2*
     Gamma[-7/3 + k224 + nu]*Gamma[-2 + k224 + nu]*Gamma[-5/3 + k224 + nu]*
     Gamma[-2/3 + k224 + nu]^2*Gamma[-1/2 + k224 + nu]*
     Gamma[-1/3 + k224 + nu]^2), {k223, k224}}, 
  {((-1)^(k225 - k226)*2^(-7 - 10*(k225 + nu) + 12*(k226 + nu))*
     3^(-11/2 + 6*nu - 3*(k226 + nu))*5^(13/2 - 5*nu + 5*(k225 + nu) - 
       5*(k226 + nu))*(-9078 + 14639*(k225 + nu) - 7820*(k225 + nu)^2 + 
      1383*(k225 + nu)^3)*(-3 + 2*(k226 + nu))*
     (160366080 - 1032513536*(k226 + nu) + 2990342584*(k226 + nu)^2 - 
      5131536998*(k226 + nu)^3 + 5779638495*(k226 + nu)^4 - 
      4465406024*(k226 + nu)^5 + 2397292486*(k226 + nu)^6 - 
      883231910*(k226 + nu)^7 + 213758951*(k226 + nu)^8 - 
      30691564*(k226 + nu)^9 + 1985468*(k226 + nu)^10)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Cot[((-5 + 2*(k226 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k225 - nu]^2*Gamma[10/3 - k225 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-7/3 + k225 + nu]*Gamma[-2 + k225 + nu]*Gamma[-9/5 + k225 + nu]*
     Gamma[-8/5 + k225 + nu]*Gamma[-3/2 + k225 + nu]*Gamma[-7/5 + k225 + nu]*
     Gamma[-7/4 + k226 + nu]^2*Gamma[-3/2 + k226 + nu]*
     Gamma[-4/3 + k226 + nu]*Gamma[-5/4 + k226 + nu]^2*
     Gamma[-1 + k226 + nu]^3)/((-2 + k225 + nu)*(-2 + k226 + nu)^4*
     (-1 + k226 + nu)*(7 - 4*(k225 + nu))^2*(3 - 2*(k226 + nu))^2*
     (-7 + 3*(k226 + nu))*(-5 + 3*(k226 + nu))*(-8 + 5*(k226 + nu))*
     (-6 + 5*(k226 + nu))*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k225 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k225 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k225 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k225 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k225 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k225 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k225 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k225 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k225 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k225 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k225 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k225 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k225 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k225 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k225 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k225 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k225 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-7/4 + k225 + nu]^2*Gamma[-5/4 + k225 + nu]^2*
     Gamma[-7/3 + k226 + nu]*Gamma[-2 + k226 + nu]*Gamma[-5/3 + k226 + nu]*
     Gamma[-6/5 + k226 + nu]*Gamma[-4/5 + k226 + nu]*Gamma[-3/5 + k226 + nu]*
     Gamma[-1/2 + k226 + nu]*Gamma[-2/5 + k226 + nu]*
     Gamma[-1/3 + k226 + nu]), {k225, k226}}, 
  {((-1)^(k227 - k228)*2^(-2 - 10*(k227 + nu) + 4*(k228 + nu) + 
       8*(k229 + nu))*3^(-11/2 + 6*nu - 3*(k228 + nu))*
     5^(11/2 - 5*nu + 5*(k227 + nu) - 5*(k229 + nu))*
     (-9078 + 14639*(k227 + nu) - 7820*(k227 + nu)^2 + 1383*(k227 + nu)^3)*
     (7 - 4*(k228 + nu))^2*(-3 + 2*(k228 + nu))^2*
     (-45248 + 216280*(k228 + nu) - 442854*(k228 + nu)^2 + 
      503757*(k228 + nu)^3 - 343955*(k228 + nu)^4 + 141015*(k228 + nu)^5 - 
      32153*(k228 + nu)^6 + 3146*(k228 + nu)^7)*(-4 + 3*(k229 + nu))*
     (-540 + 2051*(k229 + nu) - 2491*(k229 + nu)^2 + 966*(k229 + nu)^3)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*(1 + Cot[((-5 + 2*(k228 + nu))*Pi)/2]^2)*
     Cot[((-5 + 2*(k229 + nu))*Pi)/2]*Csc[(k228 + nu)*Pi]*
     Csc[(-4 + 2*(k229 + nu))*Pi]*Gamma[16/5 - nu]*Gamma[3 - k227 - nu]^2*
     Gamma[10/3 - k227 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-7/3 + k227 + nu]*
     Gamma[-2 + k227 + nu]*Gamma[-9/5 + k227 + nu]*Gamma[-8/5 + k227 + nu]*
     Gamma[-3/2 + k227 + nu]*Gamma[-7/5 + k227 + nu]*
     Gamma[-7/4 + k228 + nu]^2*Gamma[-3/2 + k228 + nu]^2*
     Gamma[-5/4 + k228 + nu]*Gamma[-1 + k228 + nu]^2*Gamma[-4/3 + k229 + nu]*
     Gamma[-5/4 + k229 + nu]*Gamma[-1 + k229 + nu]*Gamma[-3/4 + k229 + nu]*
     Gamma[-1/2 + k229 + nu]^2*Sin[(k229 + nu)*Pi]*
     Sin[(-4 + 2*(k228 + nu))*Pi])/((-2 + k227 + nu)*(-2 + k228 + nu)^3*
     (-1 + k228 + nu)*(7 - 4*(k227 + nu))^2*(-7 + 3*(k228 + nu))*
     (-5 + 3*(k228 + nu))*(-4 + 3*(k228 + nu))*(-7 + 4*(k228 + nu))*
     (-8 + 5*(k228 + nu))*(-7 + 5*(k228 + nu))*(-6 + 5*(k228 + nu))*
     (-3 + 2*(k229 + nu))*(-6 + 5*(k229 + nu))*(-4 + 5*(k229 + nu))*
     (-3 + 5*(k229 + nu))*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k227 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k227 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k227 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k227 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k227 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k227 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k227 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k227 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k227 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k227 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k227 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k227 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k227 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k227 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k227 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k227 + nu))*Pi)/2]^4)/1594323)*
     (1 + Cot[((-5 + 2*(k229 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k227 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-7/4 + k227 + nu]^2*Gamma[-5/4 + k227 + nu]^2*
     Gamma[-7/3 + k228 + nu]*Gamma[-2 + k228 + nu]*Gamma[-5/3 + k228 + nu]*
     Gamma[-3/4 + k228 + nu]*Gamma[-1/2 + k228 + nu]^3*
     Gamma[-3/2 + k229 + nu]*Gamma[-6/5 + k229 + nu]*Gamma[-4/5 + k229 + nu]*
     Gamma[-3/5 + k229 + nu]*Gamma[-2/5 + k229 + nu]*
     Gamma[-1/3 + k229 + nu]), {k227, k228, k229}}, 
  {((-1)^(2 - k230 - k231)*2^(13/2 - 10*(-1 - k230 + nu) + 
       4*(-1 + k231 + nu))*3^(-9/2 + 6*nu - 3*(-1 + k231 + nu))*
     5^(-5*nu + 5*(-1 - k230 + nu))*(-9078 + 14639*(-1 - k230 + nu) - 
      7820*(-1 - k230 + nu)^2 + 1383*(-1 - k230 + nu)^3)*
     (7 - 4*(-1 + k231 + nu))^2*(-3 + 2*(-1 + k231 + nu))^2*
     (-45248 + 216280*(-1 + k231 + nu) - 442854*(-1 + k231 + nu)^2 + 
      503757*(-1 + k231 + nu)^3 - 343955*(-1 + k231 + nu)^4 + 
      141015*(-1 + k231 + nu)^5 - 32153*(-1 + k231 + nu)^6 + 
      3146*(-1 + k231 + nu)^7)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*(1 + Cot[((-5 + 2*(-1 + k231 + nu))*Pi)/2]^2)*
     Csc[(-1 + k231 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[4 + k230 - nu]^2*
     Gamma[13/3 + k230 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-10/3 - k230 + nu]*
     Gamma[-3 - k230 + nu]*Gamma[-14/5 - k230 + nu]*Gamma[-13/5 - k230 + nu]*
     Gamma[-5/2 - k230 + nu]*Gamma[-12/5 - k230 + nu]*
     Gamma[-11/4 + k231 + nu]^2*Gamma[-5/2 + k231 + nu]^2*
     Gamma[-9/4 + k231 + nu]*Gamma[-2 + k231 + nu]^2*
     Sin[(-4 + 2*(-1 + k231 + nu))*Pi])/((-3 - k230 + nu)*(-3 + k231 + nu)^3*
     (-2 + k231 + nu)*(7 - 4*(-1 - k230 + nu))^2*(-7 + 3*(-1 + k231 + nu))*
     (-5 + 3*(-1 + k231 + nu))*(-4 + 3*(-1 + k231 + nu))*
     (-7 + 4*(-1 + k231 + nu))*(-8 + 5*(-1 + k231 + nu))*
     (-7 + 5*(-1 + k231 + nu))*(-6 + 5*(-1 + k231 + nu))*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(-1 - k230 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(-1 - k230 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(-1 - k230 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(-1 - k230 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(-1 - k230 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(-1 - k230 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k230 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(-1 - k230 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(-1 - k230 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k230 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(-1 - k230 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(-1 - k230 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k230 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k230 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k230 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(-1 - k230 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[21/5 + k230 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-11/4 - k230 + nu]^2*Gamma[-9/4 - k230 + nu]^2*
     Gamma[-10/3 + k231 + nu]*Gamma[-3 + k231 + nu]*Gamma[-8/3 + k231 + nu]*
     Gamma[-7/4 + k231 + nu]*Gamma[-3/2 + k231 + nu]^3), {-k230, k231}}, 
  {((-1)^(k232 - k233)*2^(-3 - 10*(k232 + nu) + 6*(k233 + nu) + 
       6*(k234 + nu))*3^(-15/2 + 6*nu + 3*(k233 + nu) - 6*(k234 + nu))*
     5^(13/2 - 5*nu + 5*(k232 + nu) - 5*(k233 + nu))*
     (-9078 + 14639*(k232 + nu) - 7820*(k232 + nu)^2 + 1383*(k232 + nu)^3)*
     (7 - 4*(k233 + nu))^2*(-3 + 2*(k233 + nu))*(36288 - 143086*(k233 + nu) + 
      234331*(k233 + nu)^2 - 204041*(k233 + nu)^3 + 99643*(k233 + nu)^4 - 
      25881*(k233 + nu)^5 + 2794*(k233 + nu)^6)*(-7 + 5*(k234 + nu))*
     (4 - 11*(k234 + nu) + 6*(k234 + nu)^2)^2*(300 - 425*(k234 + nu) + 
      149*(k234 + nu)^2)*((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 
         918*(5 + Sqrt[5]))*Pi^4)/14348907 - 
      (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k233 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k233 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k233 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k233 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k233 + nu))*Pi)/2]^2)/
       4782969)*Cot[((-5 + 2*(k234 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k232 - nu]^2*Gamma[10/3 - k232 - nu]*Gamma[3 - k234 - nu]*
     Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-7/3 + k232 + nu]*Gamma[-2 + k232 + nu]*Gamma[-9/5 + k232 + nu]*
     Gamma[-8/5 + k232 + nu]*Gamma[-3/2 + k232 + nu]*Gamma[-7/5 + k232 + nu]*
     Gamma[-7/4 + k233 + nu]^2*Gamma[-5/3 + k233 + nu]*
     Gamma[-4/3 + k233 + nu]^2*Gamma[-5/4 + k233 + nu]*
     Gamma[-8/5 + k234 + nu]*Gamma[-3/2 + k234 + nu]*Gamma[-7/5 + k234 + nu]*
     Gamma[-5/4 + k234 + nu]*Gamma[-1 + k234 + nu]^3*Gamma[-3/4 + k234 + nu])/
    ((-2 + k232 + nu)*(-2 + k233 + nu)*(-1 + k233 + nu)*(-2 + k234 + nu)*
     (7 - 4*(k232 + nu))^2*(3 - 2*(k233 + nu))^2*(-7 + 3*(k233 + nu))*
     (-7 + 4*(k233 + nu))*(-8 + 5*(k233 + nu))*(-7 + 5*(k233 + nu))*
     (-6 + 5*(k233 + nu))*(4 - 3*(k234 + nu))^2*(5 - 3*(k234 + nu))^2*
     (1 - 2*(k234 + nu))^2*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k232 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k232 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k232 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k232 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k232 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k232 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k232 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k232 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k232 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k232 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k232 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k232 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k232 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k232 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k232 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k232 + nu))*Pi)/2]^4)/1594323)*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k234 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k234 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k234 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k234 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k234 + nu))*Pi)/2]^2)/
       4782969)*Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k232 - nu]*
     Gamma[3 - k233 - nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-7/4 + k232 + nu]^2*Gamma[-5/4 + k232 + nu]^2*
     Gamma[-7/3 + k233 + nu]*Gamma[-2 + k233 + nu]*Gamma[-8/5 + k233 + nu]*
     Gamma[-7/5 + k233 + nu]*Gamma[-6/5 + k233 + nu]*Gamma[-4/5 + k233 + nu]*
     Gamma[-3/4 + k233 + nu]*Gamma[-5/3 + k234 + nu]^2*
     Gamma[-4/3 + k234 + nu]*Gamma[-3/5 + k234 + nu]*Gamma[-1/2 + k234 + nu]*
     Gamma[-2/5 + k234 + nu]*Gamma[-1/3 + k234 + nu]), {k232, k233, k234}}, 
  {((-1)^(k235 - k236)*2^(-3 - 10*(k235 + nu) + 6*(k236 + nu) - 
       2*(k237 + nu) + 8*(k238 + nu))*3^(-15/2 + 6*nu + 3*(k236 + nu) - 
       6*(k237 + nu))*5^(11/2 - 5*nu + 5*(k235 + nu) - 5*(k236 + nu) + 
       5*(k237 + nu) - 5*(k238 + nu))*(-9078 + 14639*(k235 + nu) - 
      7820*(k235 + nu)^2 + 1383*(k235 + nu)^3)*(7 - 4*(k236 + nu))^2*
     (-3 + 2*(k236 + nu))*(36288 - 143086*(k236 + nu) + 
      234331*(k236 + nu)^2 - 204041*(k236 + nu)^3 + 99643*(k236 + nu)^4 - 
      25881*(k236 + nu)^5 + 2794*(k236 + nu)^6)*(-3 + 2*(k237 + nu))^2*
     (-480 + 1096*(k237 + nu) - 831*(k237 + nu)^2 + 209*(k237 + nu)^3)*
     (-4 + 3*(k238 + nu))*(-540 + 2051*(k238 + nu) - 2491*(k238 + nu)^2 + 
      966*(k238 + nu)^3)*((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 
         918*(5 + Sqrt[5]))*Pi^4)/14348907 - 
      (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k236 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k236 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k236 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k236 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k236 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(k237 + nu))*Pi)/2]^2)*
     Cot[((-5 + 2*(k238 + nu))*Pi)/2]*Csc[(k237 + nu)*Pi]*
     Csc[(-4 + 2*(k238 + nu))*Pi]*Gamma[16/5 - nu]*Gamma[3 - k235 - nu]^2*
     Gamma[10/3 - k235 - nu]*Gamma[3 - k237 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-7/3 + k235 + nu]*Gamma[-2 + k235 + nu]*Gamma[-9/5 + k235 + nu]*
     Gamma[-8/5 + k235 + nu]*Gamma[-3/2 + k235 + nu]*Gamma[-7/5 + k235 + nu]*
     Gamma[-7/4 + k236 + nu]^2*Gamma[-5/3 + k236 + nu]*
     Gamma[-4/3 + k236 + nu]^2*Gamma[-5/4 + k236 + nu]*
     Gamma[-8/5 + k237 + nu]*Gamma[-3/2 + k237 + nu]^2*
     Gamma[-7/5 + k237 + nu]*Gamma[-6/5 + k237 + nu]*Gamma[-1 + k237 + nu]^2*
     Gamma[-4/5 + k237 + nu]*Gamma[-4/3 + k238 + nu]*Gamma[-5/4 + k238 + nu]*
     Gamma[-1 + k238 + nu]*Gamma[-3/4 + k238 + nu]*Gamma[-1/2 + k238 + nu]^2*
     Sin[(k238 + nu)*Pi]*Sin[(-4 + 2*(k237 + nu))*Pi])/
    ((-2 + k235 + nu)*(-2 + k236 + nu)*(-1 + k236 + nu)*(-2 + k237 + nu)*
     (7 - 4*(k235 + nu))^2*(3 - 2*(k236 + nu))^2*(-7 + 3*(k236 + nu))*
     (-7 + 4*(k236 + nu))*(-8 + 5*(k236 + nu))*(-7 + 5*(k236 + nu))*
     (-6 + 5*(k236 + nu))*(4 - 3*(k237 + nu))^2*(5 - 3*(k237 + nu))^2*
     (-3 + 2*(k238 + nu))*(-6 + 5*(k238 + nu))*(-4 + 5*(k238 + nu))*
     (-3 + 5*(k238 + nu))*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k235 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k235 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k235 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k235 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k235 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k235 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k235 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k235 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k235 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k235 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k235 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k235 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k235 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k235 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k235 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k235 + nu))*Pi)/2]^4)/1594323)*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k237 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k237 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k237 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k237 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k237 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(k238 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k235 - nu]*Gamma[3 - k236 - nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-7/4 + k235 + nu]^2*Gamma[-5/4 + k235 + nu]^2*
     Gamma[-7/3 + k236 + nu]*Gamma[-2 + k236 + nu]*Gamma[-8/5 + k236 + nu]*
     Gamma[-7/5 + k236 + nu]*Gamma[-6/5 + k236 + nu]*Gamma[-4/5 + k236 + nu]*
     Gamma[-3/4 + k236 + nu]*Gamma[-5/3 + k237 + nu]^2*
     Gamma[-4/3 + k237 + nu]^2*Gamma[-1/2 + k237 + nu]^3*
     Gamma[-3/2 + k238 + nu]*Gamma[-6/5 + k238 + nu]*Gamma[-4/5 + k238 + nu]*
     Gamma[-3/5 + k238 + nu]*Gamma[-2/5 + k238 + nu]*
     Gamma[-1/3 + k238 + nu]), {k235, k236, k237, k238}}, 
  {((-1)^(1 - k239 - k240)*2^(11/2 - 10*(-1 - k239 + nu) + 
       6*(-1 + k240 + nu) - 2*(-2 - k241 + nu))*
     3^(-13/2 + 6*nu + 3*(-1 + k240 + nu) - 6*(-2 - k241 + nu))*
     5^(-5*nu + 5*(-1 - k239 + nu) - 5*(-1 + k240 + nu) + 5*(-2 - k241 + nu))*
     (-9078 + 14639*(-1 - k239 + nu) - 7820*(-1 - k239 + nu)^2 + 
      1383*(-1 - k239 + nu)^3)*(7 - 4*(-1 + k240 + nu))^2*
     (-3 + 2*(-1 + k240 + nu))*(36288 - 143086*(-1 + k240 + nu) + 
      234331*(-1 + k240 + nu)^2 - 204041*(-1 + k240 + nu)^3 + 
      99643*(-1 + k240 + nu)^4 - 25881*(-1 + k240 + nu)^5 + 
      2794*(-1 + k240 + nu)^6)*(-3 + 2*(-2 - k241 + nu))^2*
     (-480 + 1096*(-2 - k241 + nu) - 831*(-2 - k241 + nu)^2 + 
      209*(-2 - k241 + nu)^3)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(-1 + k240 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(-1 + k240 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(-1 + k240 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(-1 + k240 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-1 + k240 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(-2 - k241 + nu))*Pi)/2]^2)*
     Csc[(-2 - k241 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[4 + k239 - nu]^2*
     Gamma[13/3 + k239 - nu]*Gamma[5 + k241 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-10/3 - k239 + nu]*Gamma[-3 - k239 + nu]*Gamma[-14/5 - k239 + nu]*
     Gamma[-13/5 - k239 + nu]*Gamma[-5/2 - k239 + nu]*
     Gamma[-12/5 - k239 + nu]*Gamma[-11/4 + k240 + nu]^2*
     Gamma[-8/3 + k240 + nu]*Gamma[-7/3 + k240 + nu]^2*
     Gamma[-9/4 + k240 + nu]*Gamma[-18/5 - k241 + nu]*
     Gamma[-7/2 - k241 + nu]^2*Gamma[-17/5 - k241 + nu]*
     Gamma[-16/5 - k241 + nu]*Gamma[-3 - k241 + nu]^2*
     Gamma[-14/5 - k241 + nu]*Sin[(-4 + 2*(-2 - k241 + nu))*Pi])/
    ((-3 - k239 + nu)*(-3 + k240 + nu)*(-2 + k240 + nu)*(-4 - k241 + nu)*
     (7 - 4*(-1 - k239 + nu))^2*(3 - 2*(-1 + k240 + nu))^2*
     (-7 + 3*(-1 + k240 + nu))*(-7 + 4*(-1 + k240 + nu))*
     (-8 + 5*(-1 + k240 + nu))*(-7 + 5*(-1 + k240 + nu))*
     (-6 + 5*(-1 + k240 + nu))*(4 - 3*(-2 - k241 + nu))^2*
     (5 - 3*(-2 - k241 + nu))^2*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(-1 - k239 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(-1 - k239 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(-1 - k239 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(-1 - k239 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(-1 - k239 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(-1 - k239 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k239 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(-1 - k239 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(-1 - k239 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k239 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(-1 - k239 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(-1 - k239 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k239 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k239 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k239 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(-1 - k239 + nu))*Pi)/2]^4)/1594323)*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(-2 - k241 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(-2 - k241 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(-2 - k241 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(-2 - k241 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-2 - k241 + nu))*Pi)/2]^2)/
       4782969)*Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[21/5 + k239 - nu]*
     Gamma[4 - k240 - nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-11/4 - k239 + nu]^2*Gamma[-9/4 - k239 + nu]^2*
     Gamma[-10/3 + k240 + nu]*Gamma[-3 + k240 + nu]*Gamma[-13/5 + k240 + nu]*
     Gamma[-12/5 + k240 + nu]*Gamma[-11/5 + k240 + nu]*
     Gamma[-9/5 + k240 + nu]*Gamma[-7/4 + k240 + nu]*
     Gamma[-11/3 - k241 + nu]^2*Gamma[-10/3 - k241 + nu]^2*
     Gamma[-5/2 - k241 + nu]^3), {-k239, k240, -k241}}, 
  {((-1)^(1 - k242 - k243)*2^(-1 - 10*(-1 - k242 + nu) + 6*(-1 + k243 + nu))*
     3^(-1 + 6*nu + 3*(-1 + k243 + nu))*5^(-5*nu + 5*(-1 - k242 + nu) - 
       5*(-1 + k243 + nu))*(-9078 + 14639*(-1 - k242 + nu) - 
      7820*(-1 - k242 + nu)^2 + 1383*(-1 - k242 + nu)^3)*
     (7 - 4*(-1 + k243 + nu))^2*(-3 + 2*(-1 + k243 + nu))*
     (36288 - 143086*(-1 + k243 + nu) + 234331*(-1 + k243 + nu)^2 - 
      204041*(-1 + k243 + nu)^3 + 99643*(-1 + k243 + nu)^4 - 
      25881*(-1 + k243 + nu)^5 + 2794*(-1 + k243 + nu)^6)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(-1 + k243 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(-1 + k243 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(-1 + k243 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(-1 + k243 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-1 + k243 + nu))*Pi)/2]^2)/
       4782969)*Gamma[16/5 - nu]*Gamma[4 + k242 - nu]^2*
     Gamma[13/3 + k242 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-10/3 - k242 + nu]*
     Gamma[-3 - k242 + nu]*Gamma[-14/5 - k242 + nu]*Gamma[-13/5 - k242 + nu]*
     Gamma[-5/2 - k242 + nu]*Gamma[-12/5 - k242 + nu]*
     Gamma[-11/4 + k243 + nu]^2*Gamma[-8/3 + k243 + nu]*
     Gamma[-7/3 + k243 + nu]^2*Gamma[-9/4 + k243 + nu])/
    ((-3 - k242 + nu)*(-3 + k243 + nu)*(-2 + k243 + nu)*
     (7 - 4*(-1 - k242 + nu))^2*(3 - 2*(-1 + k243 + nu))^2*
     (-7 + 3*(-1 + k243 + nu))*(-7 + 4*(-1 + k243 + nu))*
     (-8 + 5*(-1 + k243 + nu))*(-7 + 5*(-1 + k243 + nu))*
     (-6 + 5*(-1 + k243 + nu))*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(-1 - k242 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(-1 - k242 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(-1 - k242 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(-1 - k242 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(-1 - k242 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(-1 - k242 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k242 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(-1 - k242 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(-1 - k242 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(-1 - k242 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(-1 - k242 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(-1 - k242 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k242 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k242 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k242 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(-1 - k242 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[21/5 + k242 - nu]*Gamma[4 - k243 - nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-11/4 - k242 + nu]^2*Gamma[-9/4 - k242 + nu]^2*
     Gamma[-10/3 + k243 + nu]*Gamma[-3 + k243 + nu]*Gamma[-13/5 + k243 + nu]*
     Gamma[-12/5 + k243 + nu]*Gamma[-11/5 + k243 + nu]*
     Gamma[-9/5 + k243 + nu]*Gamma[-7/4 + k243 + nu]), {-k242, k243}}, 
  {((-1)^(2 + k244 - k246)*2^(-7 + 2*k245 - 2*k246 - 10*(k244 + nu) + 
       10*(k245 + nu) + 2*(k246 + nu))*3^(1/2 + 6*nu - 9*(k246 + nu))*
     5^(-5*nu + 5*(k244 + nu) - 5*(k245 + nu) + 5*(k246 + nu))*
     (-9078 + 14639*(k244 + nu) - 7820*(k244 + nu)^2 + 1383*(k244 + nu)^3)*
     (-3 + 2*(k245 + nu))*(109648 - 413326*(k245 + nu) + 
      643431*(k245 + nu)^2 - 529193*(k245 + nu)^3 + 242367*(k245 + nu)^4 - 
      58561*(k245 + nu)^5 + 5826*(k245 + nu)^6)*(40320 - 118152*(k246 + nu) + 
      129473*(k246 + nu)^2 - 62859*(k246 + nu)^3 + 11404*(k246 + nu)^4)*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Cot[((-5 + 2*(k246 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k244 - nu]^2*Gamma[10/3 - k244 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-7/3 + k244 + nu]*Gamma[-2 + k244 + nu]*Gamma[-9/5 + k244 + nu]*
     Gamma[-8/5 + k244 + nu]*Gamma[-3/2 + k244 + nu]*Gamma[-7/5 + k244 + nu]*
     Gamma[-2 + k245 + nu]*Gamma[-7/4 + k245 + nu]^2*Gamma[-4/3 + k245 + nu]*
     Gamma[-5/4 + k245 + nu]^2*Gamma[-8/5 + k246 + nu]*
     Gamma[-3/2 + k246 + nu]*Gamma[-7/5 + k246 + nu]*Gamma[-6/5 + k246 + nu]*
     Gamma[-1 + k246 + nu]^4*Gamma[-4/5 + k246 + nu])/
    ((-2 + k244 + nu)*(-1 + k245 + nu)*(-2 + k246 + nu)^2*
     (7 - 4*(k244 + nu))^2*(3 - 2*(k245 + nu))^2*(-7 + 3*(k245 + nu))*
     (-8 + 5*(k245 + nu))*(-7 + 5*(k245 + nu))*(-6 + 5*(k245 + nu))*
     (-5 + 3*(k246 + nu))*(-4 + 3*(k246 + nu))*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k244 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k244 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k244 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k244 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k244 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k244 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k244 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k244 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k244 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k244 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k244 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k244 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k244 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k244 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k244 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k244 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k244 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-7/4 + k244 + nu]^2*Gamma[-5/4 + k244 + nu]^2*
     Gamma[-7/3 + k245 + nu]*Gamma[-8/5 + k245 + nu]*Gamma[-7/5 + k245 + nu]*
     Gamma[-6/5 + k245 + nu]*Gamma[-1 + k245 + nu]*Gamma[-4/5 + k245 + nu]*
     Gamma[-2 + k246 + nu]^2*Gamma[-5/3 + k246 + nu]*Gamma[-4/3 + k246 + nu]*
     Gamma[-2/3 + k246 + nu]^2*Gamma[-1/2 + k246 + nu]*
     Gamma[-1/3 + k246 + nu]^2), {k244, k245, k246}}, 
  {((-1)^(1 + k247 - k249)*2^(-4 + 2*k248 - 2*k249 - 10*(k247 + nu) + 
       10*(k248 + nu) + 2*(k249 + nu))*3^(-11/2 + 6*nu - 3*(k249 + nu))*
     5^(13/2 - 5*nu + 5*(k247 + nu) - 5*(k248 + nu))*
     (-9078 + 14639*(k247 + nu) - 7820*(k247 + nu)^2 + 1383*(k247 + nu)^3)*
     (-3 + 2*(k248 + nu))*(109648 - 413326*(k248 + nu) + 
      643431*(k248 + nu)^2 - 529193*(k248 + nu)^3 + 242367*(k248 + nu)^4 - 
      58561*(k248 + nu)^5 + 5826*(k248 + nu)^6)*(-8 + 5*(k249 + nu))*
     (-7 + 5*(k249 + nu))*(-9 + 7*(k249 + nu))*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Cot[((-5 + 2*(k249 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k247 - nu]^2*Gamma[10/3 - k247 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-7/3 + k247 + nu]*Gamma[-2 + k247 + nu]*Gamma[-9/5 + k247 + nu]*
     Gamma[-8/5 + k247 + nu]*Gamma[-3/2 + k247 + nu]*Gamma[-7/5 + k247 + nu]*
     Gamma[-2 + k248 + nu]*Gamma[-7/4 + k248 + nu]^2*Gamma[-4/3 + k248 + nu]*
     Gamma[-5/4 + k248 + nu]^2*Gamma[-8/5 + k249 + nu]*
     Gamma[-3/2 + k249 + nu]*Gamma[-7/5 + k249 + nu]*Gamma[-1 + k249 + nu]^4)/
    ((-2 + k247 + nu)*(-1 + k248 + nu)*(-2 + k249 + nu)^2*
     (7 - 4*(k247 + nu))^2*(3 - 2*(k248 + nu))^2*(-7 + 3*(k248 + nu))*
     (-8 + 5*(k248 + nu))*(-7 + 5*(k248 + nu))*(-6 + 5*(k248 + nu))*
     (-5 + 3*(k249 + nu))*Sqrt[Pi]*
     ((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k247 + nu))*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*(k247 + nu))*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*(k247 + nu))*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*(k247 + nu))*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*(k247 + nu))*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*(k247 + nu))*Pi)/2])/531441 - 
      (488281250*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k247 + nu))*Pi)/2]^2)/
       531441 - (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*(k247 + nu))*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*(k247 + nu))*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*(k247 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k247 + nu))*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*(k247 + nu))*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k247 + nu))*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k247 + nu))*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k247 + nu))*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k247 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k247 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-7/4 + k247 + nu]^2*Gamma[-5/4 + k247 + nu]^2*
     Gamma[-7/3 + k248 + nu]*Gamma[-8/5 + k248 + nu]*Gamma[-7/5 + k248 + nu]*
     Gamma[-6/5 + k248 + nu]*Gamma[-1 + k248 + nu]*Gamma[-4/5 + k248 + nu]*
     Gamma[-2 + k249 + nu]^2*Gamma[-5/3 + k249 + nu]*Gamma[-3/5 + k249 + nu]*
     Gamma[-1/2 + k249 + nu]*Gamma[-2/5 + k249 + nu]*
     Gamma[-1/3 + k249 + nu]), {k247, k248, k249}}, 
  {(27^(2*nu)*((-19531250*(481*Sqrt[30*(5 - Sqrt[5])] + 918*(5 + Sqrt[5]))*
        Pi^4)/14348907 - 
      (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (625000000*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*Pi^4*
        Cot[((-28/5 + 2*nu)*Pi)/2])/177147 + 
      (781250000*Sqrt[5*(2707 + 517*Sqrt[5] + 357*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(Sqrt[30*(5 - Sqrt[5])] + 3*(5 + Sqrt[5]))*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 + 
      (625000000*Sqrt[17 + 7*Sqrt[5] - Sqrt[6*(65 + 29*Sqrt[5])]]*Pi^4*
        Cot[((-26/5 + 2*nu)*Pi)/2])/177147 + 
      (976562500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2])/531441 - (488281250*(5 + Sqrt[5])*Pi^4*
        Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 - 
      (625000000*Sqrt[2*(4 + Sqrt[5] + Sqrt[15 + 6*Sqrt[5]])]*Pi^4*
        Cot[((-24/5 + 2*nu)*Pi)/2])/177147 - 
      (781250000*Sqrt[5*(2467 - 299*Sqrt[5] + 261*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 + 
      (781250000*(4*Sqrt[30*(5 - Sqrt[5])] - 15*(5 + Sqrt[5]))*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (781250000*Sqrt[(5*(9 - Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (13515625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/4782969 + 
      (19531250*(-346*Sqrt[30*(5 - Sqrt[5])] + 139*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (5429687500*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (2714843750*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Gamma[16/5 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu])/(5^(5*nu)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^2), {}}}, 
 {{-((2^(-3 + 2*(k253 + nu))*3^(5/2 + 6*nu - 9*(k253 + nu))*
      5^(-5*nu + 5*(k253 + nu))*(3 - 2*(k253 + nu))^2*
      (4 - 11*(k253 + nu) + 6*(k253 + nu)^2)^2*(-106857720 + 
       532528500*(k253 + nu) - 1179418182*(k253 + nu)^2 + 
       1523566953*(k253 + nu)^3 - 1265012015*(k253 + nu)^4 + 
       700044845*(k253 + nu)^5 - 258173335*(k253 + nu)^6 + 
       61179422*(k253 + nu)^7 - 8451844*(k253 + nu)^8 + 518544*(k253 + nu)^9)*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
       (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*Cot[((-5 + 2*(k253 + nu))*Pi)/2]*Gamma[16/5 - nu]*
      Gamma[3 - k253 - nu]^2*Gamma[10/3 - k253 - nu]*Gamma[-5/3 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-9/5 + k253 + nu]*Gamma[-8/5 + k253 + nu]*
      Gamma[-3/2 + k253 + nu]^2*Gamma[-7/5 + k253 + nu]*
      Gamma[-1 + k253 + nu]^3)/((-2 + k253 + nu)^5*(1 - 2*(k253 + nu))^2*
      (-3 + 2*(k253 + nu))^3*(-7 + 3*(k253 + nu))*(-5 + 3*(k253 + nu))^2*
      (-9 + 4*(k253 + nu))*(-7 + 4*(k253 + nu))*Sqrt[Pi]*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(k253 + nu))*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*(k253 + nu))*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*(k253 + nu))*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*(k253 + nu))*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k253 + nu))*Pi)/2]^2)/
        531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
            195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k253 + nu))*Pi)/
           2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
          2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k253 + nu))*Pi)/2]^
          2)/14348907 - (390625000*Sqrt[5*(7 + Sqrt[5] - 
            Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k253 + nu))*Pi)/2]^
          3)/4782969 + (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + 
          Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[((-13/3 + 2*(k253 + nu))*Pi)/2])/
        531441 + (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-4 + 2*(k253 + nu))*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k253 + nu))*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k253 + nu))*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k253 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]*Gamma[16/5 - k253 - nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-5/3 + k253 + nu]*Gamma[-2/3 + k253 + nu]^2*
      Gamma[-1/2 + k253 + nu]*Gamma[-1/3 + k253 + nu]^2)), {k253}}, 
  {(2^(-4 + 4*(k254 + nu) - 2*(-1 - k255 + nu))*
     3^(1/2 + 6*nu - 3*(k254 + nu) - 6*(-1 - k255 + nu))*
     5^(-5*nu + 5*(-1 - k255 + nu))*(3 - 2*(k254 + nu))^2*
     (-9 + 5*(k254 + nu))*(-8 + 5*(k254 + nu))*(325230 - 923245*(k254 + nu) + 
      1073528*(k254 + nu)^2 - 652171*(k254 + nu)^3 + 217190*(k254 + nu)^4 - 
      37292*(k254 + nu)^5 + 2544*(k254 + nu)^6)*
     (648 - 2346*(-1 - k255 + nu) + 3147*(-1 - k255 + nu)^2 - 
      1871*(-1 - k255 + nu)^3 + 418*(-1 - k255 + nu)^4)*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*(1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(k254 + nu))*Pi)/
          2])/5 - (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(k254 + nu))*Pi)/2])/
       10 + (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(k254 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(k254 + nu))*Pi)/2])/5)*
     Cot[((-5 + 2*(-1 - k255 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k254 - nu]^2*Gamma[10/3 - k254 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-9/5 + k254 + nu]*Gamma[-8/5 + k254 + nu]*
     Gamma[-3/2 + k254 + nu]^4*Gamma[-1 + k254 + nu]^2*
     Gamma[-12/5 - k255 + nu]*Gamma[-11/5 - k255 + nu]*Gamma[-2 - k255 + nu]*
     Gamma[-9/5 - k255 + nu]*Gamma[-8/5 - k255 + nu]*Gamma[-3/2 - k255 + nu])/
    ((-2 + k254 + nu)^4*(-3 + 2*(k254 + nu))*(-7 + 3*(k254 + nu))*
     (-5 + 3*(k254 + nu))^2*(-9 + 4*(k254 + nu))*(-7 + 4*(k254 + nu))*
     (3 - 2*(-1 - k255 + nu))^2*(-2 + 3*(-1 - k255 + nu))^2*Sqrt[Pi]*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k254 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k254 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k254 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k254 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k254 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k254 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k254 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k254 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k254 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k254 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k254 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k254 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k254 + nu))*Pi)/2]^4)/1594323)*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(-1 - k255 + nu))*Pi)/2])/
       5 - (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(-1 - k255 + nu))*Pi)/2])/
       10 + (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(-1 - k255 + nu))*Pi)/2])/
       10 - (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(-1 - k255 + nu))*Pi)/2])/
       5)*Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k254 - nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-5/3 + k254 + nu]*Gamma[-6/5 + k254 + nu]*
     Gamma[-4/5 + k254 + nu]*Gamma[-3/5 + k254 + nu]*
     Gamma[-1/2 + k254 + nu]^2*Gamma[-5/2 - k255 + nu]^2*
     Gamma[-5/3 - k255 + nu]^2*Gamma[-4/3 - k255 + nu]^2), {k254, -k255}}, 
  {(2^(-7 + 4*(k256 + nu))*3^(-9/2 + 6*nu - 3*(k256 + nu))*5^(15/2 - 5*nu)*
     (3 - 2*(k256 + nu))^2*(-9 + 5*(k256 + nu))*(-8 + 5*(k256 + nu))*
     (325230 - 923245*(k256 + nu) + 1073528*(k256 + nu)^2 - 
      652171*(k256 + nu)^3 + 217190*(k256 + nu)^4 - 37292*(k256 + nu)^5 + 
      2544*(k256 + nu)^6)*((-195312500*(-810 - 162*Sqrt[5] + 
         25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/14348907 - 
      (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*(1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(k256 + nu))*Pi)/
          2])/5 - (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(k256 + nu))*Pi)/2])/
       10 + (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(k256 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(k256 + nu))*Pi)/2])/5)*
     Gamma[16/5 - nu]*Gamma[3 - k256 - nu]^2*Gamma[10/3 - k256 - nu]*
     Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-9/5 + k256 + nu]*Gamma[-8/5 + k256 + nu]*
     Gamma[-3/2 + k256 + nu]^4*Gamma[-1 + k256 + nu]^2)/
    ((-2 + k256 + nu)^4*(-3 + 2*(k256 + nu))*(-7 + 3*(k256 + nu))*
     (-5 + 3*(k256 + nu))^2*(-9 + 4*(k256 + nu))*(-7 + 4*(k256 + nu))*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k256 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k256 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k256 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k256 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k256 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k256 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k256 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k256 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k256 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k256 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k256 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k256 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k256 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k256 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k256 + nu]*Gamma[-6/5 + k256 + nu]*Gamma[-4/5 + k256 + nu]*
     Gamma[-3/5 + k256 + nu]*Gamma[-1/2 + k256 + nu]^2), {k256}}, 
  {(2^(15/2 - 6*(-1 - k257 + nu))*3^(-9/2 + 6*nu - 3*(-1 - k257 + nu))*
     5^(-5*nu + 5*(-1 - k257 + nu))*(3 - 2*(-1 - k257 + nu))^2*
     (-4448745 + 17709105*(-1 - k257 + nu) - 30084647*(-1 - k257 + nu)^2 + 
      28277207*(-1 - k257 + nu)^3 - 15882800*(-1 - k257 + nu)^4 + 
      5331308*(-1 - k257 + nu)^5 - 990236*(-1 - k257 + nu)^6 + 
      78512*(-1 - k257 + nu)^7)*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Gamma[16/5 - nu]*Gamma[4 + k257 - nu]^2*
     Gamma[13/3 + k257 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-14/5 - k257 + nu]*
     Gamma[-13/5 - k257 + nu]*Gamma[-5/2 - k257 + nu]^3*
     Gamma[-12/5 - k257 + nu]*Gamma[-2 - k257 + nu]^2)/
    ((-3 - k257 + nu)^4*(-3 + 2*(-1 - k257 + nu))*(-7 + 3*(-1 - k257 + nu))*
     (-5 + 3*(-1 - k257 + nu))^2*(-9 + 4*(-1 - k257 + nu))*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(-1 - k257 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(-1 - k257 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(-1 - k257 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(-1 - k257 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k257 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(-1 - k257 + nu))*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*(-1 - k257 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(-1 - k257 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(-1 - k257 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k257 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k257 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k257 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(-1 - k257 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[21/5 + k257 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-8/3 - k257 + nu]*Gamma[-9/4 - k257 + nu]*Gamma[-7/4 - k257 + nu]*
     Gamma[-3/2 - k257 + nu]^3), {-k257}}, 
  {-((2^(-9 + 4*k258 + 4*nu)*3^(-11/2 + 6*nu - 3*(k258 + nu))*5^(17/2 - 5*nu)*
      (-11 + 5*(k258 + nu))*(-9 + 5*(k258 + nu))*(-8 + 5*(k258 + nu))*
      (121 - 140*(k258 + nu) + 37*(k258 + nu)^2 + 2*(k258 + nu)^3)*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
       (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*(1 + Cot[((-5 + 2*(k258 + nu))*Pi)/2]^2)*Csc[(k258 + nu)*Pi]*
      Gamma[16/5 - nu]*Gamma[3 - k258 - nu]^2*Gamma[10/3 - k258 - nu]*
      Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-9/5 + k258 + nu]*Gamma[-8/5 + k258 + nu]*
      Gamma[-3/2 + k258 + nu]^3*Gamma[-1 + k258 + nu]^2*
      Sin[(-4 + 2*(k258 + nu))*Pi])/((-2 + k258 + nu)^4*(-7 + 3*(k258 + nu))*
      (-5 + 3*(k258 + nu))*((-195312500*(-810 - 162*Sqrt[5] + 
          25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/14348907 - 
       (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-17/3 + 2*(k258 + nu))*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*(k258 + nu))*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*(k258 + nu))*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*(k258 + nu))*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k258 + nu))*Pi)/2]^2)/
        531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
            195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k258 + nu))*Pi)/
           2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
          2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k258 + nu))*Pi)/2]^
          2)/14348907 - (390625000*Sqrt[5*(7 + Sqrt[5] - 
            Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k258 + nu))*Pi)/2]^
          3)/4782969 + (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + 
          Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[((-13/3 + 2*(k258 + nu))*Pi)/2])/
        531441 + (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-4 + 2*(k258 + nu))*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k258 + nu))*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k258 + nu))*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k258 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]*Gamma[16/5 - k258 - nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-6/5 + k258 + nu]*Gamma[-4/5 + k258 + nu]*Gamma[-2/3 + k258 + nu]*
      Gamma[-3/5 + k258 + nu]*Gamma[-1/2 + k258 + nu])), {k258}}, 
  {(2*3^(-10 + 6*nu)*5^(17/2 - 5*nu)*(-7 + 4*(k259 + nu))*
     (-11 + 5*(k259 + nu))*(-9 + 5*(k259 + nu))*(-8 + 5*(k259 + nu))*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Gamma[16/5 - nu]*Gamma[3 - k259 - nu]^2*
     Gamma[10/3 - k259 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-9/5 + k259 + nu]*
     Gamma[-8/5 + k259 + nu]*Gamma[-3/2 + k259 + nu]^2*
     Gamma[-4/3 + k259 + nu]*Gamma[-1 + k259 + nu]^2)/
    ((-2 + k259 + nu)^4*(-7 + 3*(k259 + nu))*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k259 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k259 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k259 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k259 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k259 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k259 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k259 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k259 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k259 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k259 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k259 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k259 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k259 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k259 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-6/5 + k259 + nu]*Gamma[-4/5 + k259 + nu]*Gamma[-3/5 + k259 + nu]*
     Gamma[-1/2 + k259 + nu]^2), {k259}}, 
  {(2^(-4 + 2*(k260 + nu))*3^(-13/2 + 6*nu - 3*(k260 + nu))*5^(13/2 - 5*nu)*
     (3 - 2*(k260 + nu))^2*(-4 + 3*(k260 + nu))*(-7 + 5*(k260 + nu))*
     (-2162231280 + 11559579885*(k260 + nu) - 27313052056*(k260 + nu)^2 + 
      37450342064*(k260 + nu)^3 - 32849769090*(k260 + nu)^4 + 
      19120661859*(k260 + nu)^5 - 7386768462*(k260 + nu)^6 + 
      1826677024*(k260 + nu)^7 - 262410664*(k260 + nu)^8 + 
      16686176*(k260 + nu)^9)*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Cot[((-5 + 2*(k260 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k260 - nu]^2*Gamma[10/3 - k260 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-9/5 + k260 + nu]*Gamma[-8/5 + k260 + nu]*
     Gamma[-3/2 + k260 + nu]^2*Gamma[-7/5 + k260 + nu]*
     Gamma[-4/3 + k260 + nu]*Gamma[-1 + k260 + nu]^3)/
    ((-2 + k260 + nu)^5*(-3 + 2*(k260 + nu))^3*(-7 + 3*(k260 + nu))*
     (-5 + 3*(k260 + nu))^2*(-9 + 4*(k260 + nu))*(-7 + 4*(k260 + nu))*
     Sqrt[Pi]*((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*
        Pi^4)/14348907 - 
      (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-17/3 + 2*(k260 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k260 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k260 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k260 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k260 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k260 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k260 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k260 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k260 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k260 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k260 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k260 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k260 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k260 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k260 + nu]*Gamma[-6/5 + k260 + nu]*Gamma[-4/5 + k260 + nu]*
     Gamma[-3/5 + k260 + nu]*Gamma[-1/2 + k260 + nu]*Gamma[-2/5 + k260 + nu]*
     Gamma[-1/3 + k260 + nu]), {k260}}, 
  {(2^(-5 + 4*(k261 + nu) - 2*(-1 - k262 + nu))*
     3^(3/2 + 6*nu - 3*(k261 + nu) - 6*(-1 - k262 + nu))*
     5^(1 - 5*nu + 5*(-1 - k262 + nu))*(3 - 2*(k261 + nu))^2*
     (-11 + 5*(k261 + nu))*(-2211 + 3595*(k261 + nu) - 1934*(k261 + nu)^2 + 
      344*(k261 + nu)^3)*(279504 - 1439016*(-1 - k262 + nu) + 
      3224045*(-1 - k262 + nu)^2 - 4104368*(-1 - k262 + nu)^3 + 
      3246280*(-1 - k262 + nu)^4 - 1632972*(-1 - k262 + nu)^5 + 
      509997*(-1 - k262 + nu)^6 - 90376*(-1 - k262 + nu)^7 + 
      6954*(-1 - k262 + nu)^8)*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*((2734375*Sqrt[5/3]*Pi^3)/6912 + 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-28/5 + 2*(k261 + nu))*Pi)/2])/3456 - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-26/5 + 2*(k261 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k261 + nu))*Pi)/2]^2)/13824 + 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-24/5 + 2*(k261 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-22/5 + 2*(k261 + nu))*Pi)/2])/3456 + 
      (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k261 + nu))*Pi)/2]^2)/13824)*
     Cot[((-5 + 2*(-1 - k262 + nu))*Pi)/2]*Csc[(k261 + nu)*Pi]*
     Gamma[16/5 - nu]*Gamma[10/3 - k261 - nu]*Gamma[4 + k262 - nu]^2*
     Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-3/2 + k261 + nu]^3*Gamma[-14/5 - k262 + nu]*
     Gamma[-13/5 - k262 + nu]*Gamma[-12/5 - k262 + nu]*
     Gamma[-11/5 - k262 + nu]*Gamma[-2 - k262 + nu]^3*
     Sin[(-1 - k262 + nu)*Pi])/((-2 + k261 + nu)*(-3 - k262 + nu)^4*
     (-2 - k262 + nu)*(-3 + 2*(k261 + nu))*(-7 + 3*(k261 + nu))*
     (-5 + 3*(k261 + nu))*(-9 + 4*(k261 + nu))*(-7 + 4*(k261 + nu))*
     (-3 + 2*(-1 - k262 + nu))^2*(-5 + 3*(-1 - k262 + nu))*Sqrt[Pi]*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k261 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k261 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k261 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k261 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k261 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k261 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k261 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k261 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k261 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k261 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k261 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k261 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k261 + nu))*Pi)/2]^4)/1594323)*
     ((2734375*Sqrt[5/3]*Pi^3)/6912 + (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*
        Pi^3*Cot[((-28/5 + 2*(-1 - k262 + nu))*Pi)/2])/3456 - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-26/5 + 2*(-1 - k262 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 - k262 + nu))*Pi)/2]^2)/
       13824 + (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-24/5 + 2*(-1 - k262 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-22/5 + 2*(-1 - k262 + nu))*Pi)/2])/3456 + 
      (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k262 + nu))*Pi)/2]^2)/13824)*
     Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k261 - nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-5/3 + k261 + nu]*Gamma[-6/5 + k261 + nu]*
     Gamma[-1/2 + k261 + nu]*Gamma[-5/2 - k262 + nu]*
     Gamma[-5/3 - k262 + nu]^2*Gamma[-4/3 - k262 + nu]^2), {k261, -k262}}, 
  {-((2^(-4 + 4*(k263 + nu) - 2*(-2 - k265 + nu))*
      3^(-1/2 + 6*nu - 3*(k263 + nu) - 6*(-2 - k265 + nu))*
      5^(1 - 5*nu + 5*(-2 - k265 + nu))*(3 - 2*(k263 + nu))^2*
      (-11 + 5*(k263 + nu))*(-2211 + 3595*(k263 + nu) - 1934*(k263 + nu)^2 + 
       344*(k263 + nu)^3)*(3 - 2*(-1 - k264 + nu))^2*
      (-9 + 5*(-1 - k264 + nu))*(-8 + 5*(-1 - k264 + nu))*
      (-47 + 103*(-1 - k264 + nu) - 75*(-1 - k264 + nu)^2 + 
       18*(-1 - k264 + nu)^3)*(648 - 2346*(-2 - k265 + nu) + 
       3147*(-2 - k265 + nu)^2 - 1871*(-2 - k265 + nu)^3 + 
       418*(-2 - k265 + nu)^4)*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
       (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*((2734375*Sqrt[5/3]*Pi^3)/6912 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-28/5 + 2*(k263 + nu))*Pi)/2])/3456 - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-26/5 + 2*(k263 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k263 + nu))*Pi)/2]^2)/13824 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-24/5 + 2*(k263 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-22/5 + 2*(k263 + nu))*Pi)/2])/3456 + 
       (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k263 + nu))*Pi)/2]^2)/13824)*
      (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(-1 - k264 + nu))*Pi)/2])/
        5 - (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(-1 - k264 + nu))*Pi)/2])/
        10 + (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(-1 - k264 + nu))*Pi)/2])/
        10 - (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(-1 - k264 + nu))*Pi)/2])/
        5)*Cot[((-5 + 2*(-2 - k265 + nu))*Pi)/2]*Csc[(k263 + nu)*Pi]*
      Gamma[16/5 - nu]*Gamma[10/3 - k263 - nu]*Gamma[4 + k264 - nu]^2*
      Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-3/2 + k263 + nu]^3*Gamma[-14/5 - k264 + nu]*
      Gamma[-13/5 - k264 + nu]*Gamma[-5/2 - k264 + nu]*
      Gamma[-2 - k264 + nu]^2*Gamma[-17/5 - k265 + nu]*
      Gamma[-16/5 - k265 + nu]*Gamma[-3 - k265 + nu]*Gamma[-14/5 - k265 + nu]*
      Gamma[-13/5 - k265 + nu]*Gamma[-5/2 - k265 + nu]*
      Sin[(-1 - k264 + nu)*Pi])/((-2 + k263 + nu)*(-3 - k264 + nu)^3*
      (-2 - k264 + nu)*(-3 + 2*(k263 + nu))*(-7 + 3*(k263 + nu))*
      (-5 + 3*(k263 + nu))*(-9 + 4*(k263 + nu))*(-7 + 4*(k263 + nu))*
      (-3 + 2*(-1 - k264 + nu))*(-5 + 3*(-1 - k264 + nu))*
      (-4 + 3*(-1 - k264 + nu))*(3 - 2*(-2 - k265 + nu))^2*
      (-2 + 3*(-2 - k265 + nu))^2*Sqrt[Pi]*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(k263 + nu))*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*(k263 + nu))*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*(k263 + nu))*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*(k263 + nu))*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k263 + nu))*Pi)/2]^2)/
        531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
            195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k263 + nu))*Pi)/
           2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
          2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k263 + nu))*Pi)/2]^
          2)/14348907 - (390625000*Sqrt[5*(7 + Sqrt[5] - 
            Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k263 + nu))*Pi)/2]^
          3)/4782969 + (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + 
          Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[((-13/3 + 2*(k263 + nu))*Pi)/2])/
        531441 + (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-4 + 2*(k263 + nu))*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k263 + nu))*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k263 + nu))*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k263 + nu))*Pi)/2]^4)/1594323)*
      ((2734375*Sqrt[5/3]*Pi^3)/6912 + (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*
         Pi^3*Cot[((-28/5 + 2*(-1 - k264 + nu))*Pi)/2])/3456 - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-26/5 + 2*(-1 - k264 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 - k264 + nu))*Pi)/2]^2)/
        13824 + (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-24/5 + 2*(-1 - k264 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-22/5 + 2*(-1 - k264 + nu))*Pi)/2])/3456 + 
       (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k264 + nu))*Pi)/2]^2)/
        13824)*(1 + (Sqrt[5/8 - Sqrt[5]/8]*
         Cot[((-28/5 + 2*(-2 - k265 + nu))*Pi)/2])/5 - 
       (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(-2 - k265 + nu))*Pi)/2])/10 + 
       (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(-2 - k265 + nu))*Pi)/2])/10 - 
       (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(-2 - k265 + nu))*Pi)/2])/5)*
      Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k263 - nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-5/3 + k263 + nu]*Gamma[-6/5 + k263 + nu]*
      Gamma[-1/2 + k263 + nu]*Gamma[-9/5 - k264 + nu]*Gamma[-8/5 - k264 + nu]*
      Gamma[-3/2 - k264 + nu]*Gamma[-7/2 - k265 + nu]^2*
      Gamma[-8/3 - k265 + nu]^2*Gamma[-7/3 - k265 + nu]^2)), 
   {k263, -k264, -k265}}, 
  {(2^(-7 + 4*(k266 + nu))*3^(-11/2 + 6*nu - 3*(k266 + nu))*5^(17/2 - 5*nu)*
     (3 - 2*(k266 + nu))^2*(-11 + 5*(k266 + nu))*(-2211 + 3595*(k266 + nu) - 
      1934*(k266 + nu)^2 + 344*(k266 + nu)^3)*(3 - 2*(k267 + nu))^2*
     (-9 + 5*(k267 + nu))*(-8 + 5*(k267 + nu))*(-47 + 103*(k267 + nu) - 
      75*(k267 + nu)^2 + 18*(k267 + nu)^3)*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*((2734375*Sqrt[5/3]*Pi^3)/6912 + 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-28/5 + 2*(k266 + nu))*Pi)/2])/3456 - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-26/5 + 2*(k266 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k266 + nu))*Pi)/2]^2)/13824 + 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-24/5 + 2*(k266 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-22/5 + 2*(k266 + nu))*Pi)/2])/3456 + 
      (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k266 + nu))*Pi)/2]^2)/13824)*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(k267 + nu))*Pi)/2])/5 - 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(k267 + nu))*Pi)/2])/10 + 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(k267 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(k267 + nu))*Pi)/2])/5)*
     Csc[(k266 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[10/3 - k266 - nu]*
     Gamma[3 - k267 - nu]^2*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-3/2 + k266 + nu]^3*
     Gamma[-9/5 + k267 + nu]*Gamma[-8/5 + k267 + nu]*Gamma[-3/2 + k267 + nu]*
     Gamma[-1 + k267 + nu]^2*Sin[(k267 + nu)*Pi])/
    ((-2 + k266 + nu)*(-2 + k267 + nu)^3*(-1 + k267 + nu)*
     (-3 + 2*(k266 + nu))*(-7 + 3*(k266 + nu))*(-5 + 3*(k266 + nu))*
     (-9 + 4*(k266 + nu))*(-7 + 4*(k266 + nu))*(-3 + 2*(k267 + nu))*
     (-5 + 3*(k267 + nu))*(-4 + 3*(k267 + nu))*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k266 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k266 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k266 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k266 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k266 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k266 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k266 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k266 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k266 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k266 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k266 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k266 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k266 + nu))*Pi)/2]^4)/1594323)*
     ((2734375*Sqrt[5/3]*Pi^3)/6912 + (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*
        Pi^3*Cot[((-28/5 + 2*(k267 + nu))*Pi)/2])/3456 - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-26/5 + 2*(k267 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k267 + nu))*Pi)/2]^2)/13824 + 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-24/5 + 2*(k267 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
      (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
        Cot[((-22/5 + 2*(k267 + nu))*Pi)/2])/3456 + 
      (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k267 + nu))*Pi)/2]^2)/13824)*
     Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k266 - nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-5/3 + k266 + nu]*Gamma[-6/5 + k266 + nu]*
     Gamma[-1/2 + k266 + nu]*Gamma[-4/5 + k267 + nu]*Gamma[-3/5 + k267 + nu]*
     Gamma[-1/2 + k267 + nu]), {k266, k267}}, 
  {-((2^(-5 + 4*(k268 + nu) - 2*(k269 + nu))*3^(-11/2 + 6*nu - 3*(k268 + nu))*
      5^(15/2 - 5*nu)*(3 - 2*(k268 + nu))^2*(-11 + 5*(k268 + nu))*
      (-2211 + 3595*(k268 + nu) - 1934*(k268 + nu)^2 + 344*(k268 + nu)^3)*
      (-4 + 3*(k269 + nu))*(-9 + 5*(k269 + nu))*(-8 + 5*(k269 + nu))*
      (-7 + 5*(k269 + nu))*(19 - 28*(k269 + nu) + 10*(k269 + nu)^2)*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
       (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*((2734375*Sqrt[5/3]*Pi^3)/6912 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-28/5 + 2*(k268 + nu))*Pi)/2])/3456 - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-26/5 + 2*(k268 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k268 + nu))*Pi)/2]^2)/13824 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-24/5 + 2*(k268 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-22/5 + 2*(k268 + nu))*Pi)/2])/3456 + 
       (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k268 + nu))*Pi)/2]^2)/13824)*
      Cot[((-5 + 2*(k269 + nu))*Pi)/2]*Csc[(k268 + nu)*Pi]*Gamma[16/5 - nu]*
      Gamma[10/3 - k268 - nu]*Gamma[3 - k269 - nu]^2*Gamma[-5/3 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-3/2 + k268 + nu]^3*Gamma[-9/5 + k269 + nu]*
      Gamma[-8/5 + k269 + nu]*Gamma[-7/5 + k269 + nu]*Gamma[-4/3 + k269 + nu]*
      Gamma[-1 + k269 + nu]^3*Sin[(k269 + nu)*Pi])/
     ((-2 + k268 + nu)*(-2 + k269 + nu)^4*(-3 + 2*(k268 + nu))*
      (-7 + 3*(k268 + nu))*(-5 + 3*(k268 + nu))*(-9 + 4*(k268 + nu))*
      (-7 + 4*(k268 + nu))*(-3 + 2*(k269 + nu))^2*Sqrt[Pi]*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(k268 + nu))*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*(k268 + nu))*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*(k268 + nu))*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*(k268 + nu))*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k268 + nu))*Pi)/2]^2)/
        531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
            195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k268 + nu))*Pi)/
           2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
          2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k268 + nu))*Pi)/2]^
          2)/14348907 - (390625000*Sqrt[5*(7 + Sqrt[5] - 
            Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k268 + nu))*Pi)/2]^
          3)/4782969 + (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + 
          Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[((-13/3 + 2*(k268 + nu))*Pi)/2])/
        531441 + (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-4 + 2*(k268 + nu))*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k268 + nu))*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k268 + nu))*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k268 + nu))*Pi)/2]^4)/1594323)*
      ((2734375*Sqrt[5/3]*Pi^3)/6912 + (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*
         Pi^3*Cot[((-28/5 + 2*(k269 + nu))*Pi)/2])/3456 - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-26/5 + 2*(k269 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k269 + nu))*Pi)/2]^2)/13824 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-24/5 + 2*(k269 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-22/5 + 2*(k269 + nu))*Pi)/2])/3456 + 
       (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k269 + nu))*Pi)/2]^2)/13824)*
      Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k268 - nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-5/3 + k268 + nu]*Gamma[-6/5 + k268 + nu]*
      Gamma[-1/2 + k268 + nu]*Gamma[-3/2 + k269 + nu]*Gamma[-4/5 + k269 + nu]*
      Gamma[-3/5 + k269 + nu]*Gamma[-2/5 + k269 + nu]*
      Gamma[-1/3 + k269 + nu])), {k268, k269}}, 
  {-((3^(-1 + 6*nu - 3*(k270 + nu))*4^(2*(k270 + nu))*5^(1 - 5*nu)*
      (3 - 2*(k270 + nu))^2*(-11 + 5*(k270 + nu))*(-2211 + 3595*(k270 + nu) - 
       1934*(k270 + nu)^2 + 344*(k270 + nu)^3)*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
       (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*((2734375*Sqrt[5/3]*Pi^3)/6912 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-28/5 + 2*(k270 + nu))*Pi)/2])/3456 - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-26/5 + 2*(k270 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k270 + nu))*Pi)/2]^2)/13824 + 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-24/5 + 2*(k270 + nu))*Pi)/2])/(1728*(1 + Sqrt[5])) - 
       (390625*Sqrt[5/(3*(5/8 - Sqrt[5]/8))]*Pi^3*
         Cot[((-22/5 + 2*(k270 + nu))*Pi)/2])/3456 + 
       (7421875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k270 + nu))*Pi)/2]^2)/13824)*
      Csc[(k270 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[10/3 - k270 - nu]*
      Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-3/2 + k270 + nu]^3)/((-2 + k270 + nu)*(-3 + 2*(k270 + nu))*
      (-7 + 3*(k270 + nu))*(-5 + 3*(k270 + nu))*(-9 + 4*(k270 + nu))*
      (-7 + 4*(k270 + nu))*((-195312500*(-810 - 162*Sqrt[5] + 
          25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/14348907 - 
       (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-17/3 + 2*(k270 + nu))*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*(k270 + nu))*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*(k270 + nu))*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*(k270 + nu))*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k270 + nu))*Pi)/2]^2)/
        531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
            195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k270 + nu))*Pi)/
           2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
          2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k270 + nu))*Pi)/2]^
          2)/14348907 - (390625000*Sqrt[5*(7 + Sqrt[5] - 
            Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k270 + nu))*Pi)/2]^
          3)/4782969 + (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + 
          Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[((-13/3 + 2*(k270 + nu))*Pi)/2])/
        531441 + (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-4 + 2*(k270 + nu))*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k270 + nu))*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k270 + nu))*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k270 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]*Gamma[16/5 - k270 - nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-5/3 + k270 + nu]*Gamma[-6/5 + k270 + nu]*
      Gamma[-1/2 + k270 + nu])), {k270}}, 
  {-((2^(-1 - 6*(k271 + nu) + 8*(k272 + nu))*3^(-13/2 + 6*nu - 3*(k271 + nu))*
      5^(11/2 - 5*nu + 5*(k271 + nu) - 5*(k272 + nu))*(3 - 2*(k271 + nu))^2*
      (1560915 - 5112165*(k271 + nu) + 6967285*(k271 + nu)^2 - 
       5055740*(k271 + nu)^3 + 2059264*(k271 + nu)^4 - 446219*(k271 + nu)^5 + 
       40172*(k271 + nu)^6)*(-4 + 3*(k272 + nu))*(-540 + 2051*(k272 + nu) - 
       2491*(k272 + nu)^2 + 966*(k272 + nu)^3)*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
       (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*(1 + Cot[((-5 + 2*(k271 + nu))*Pi)/2]^2)*
      Cot[((-5 + 2*(k272 + nu))*Pi)/2]*Csc[(k271 + nu)*Pi]*
      Csc[(-4 + 2*(k272 + nu))*Pi]*Gamma[16/5 - nu]*Gamma[3 - k271 - nu]^2*
      Gamma[10/3 - k271 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-9/5 + k271 + nu]*
      Gamma[-8/5 + k271 + nu]*Gamma[-3/2 + k271 + nu]^3*
      Gamma[-7/5 + k271 + nu]*Gamma[-1 + k271 + nu]^2*Gamma[-4/3 + k272 + nu]*
      Gamma[-5/4 + k272 + nu]*Gamma[-1 + k272 + nu]*Gamma[-3/4 + k272 + nu]*
      Gamma[-1/2 + k272 + nu]^2*Sin[(k272 + nu)*Pi]*
      Sin[(-4 + 2*(k271 + nu))*Pi])/((-2 + k271 + nu)^4*(-7 + 3*(k271 + nu))*
      (-5 + 3*(k271 + nu))^2*(-9 + 4*(k271 + nu))*(-3 + 2*(k272 + nu))*
      (-6 + 5*(k272 + nu))*(-4 + 5*(k272 + nu))*(-3 + 5*(k272 + nu))*Sqrt[Pi]*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(k271 + nu))*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*(k271 + nu))*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*(k271 + nu))*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*(k271 + nu))*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k271 + nu))*Pi)/2]^2)/
        531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
            195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k271 + nu))*Pi)/
           2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
          2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k271 + nu))*Pi)/2]^
          2)/14348907 - (390625000*Sqrt[5*(7 + Sqrt[5] - 
            Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k271 + nu))*Pi)/2]^
          3)/4782969 + (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + 
          Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[((-13/3 + 2*(k271 + nu))*Pi)/2])/
        531441 + (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-4 + 2*(k271 + nu))*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k271 + nu))*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k271 + nu))*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k271 + nu))*Pi)/2]^4)/1594323)*
      (1 + Cot[((-5 + 2*(k272 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]*Gamma[16/5 - k271 - nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-5/3 + k271 + nu]*Gamma[-5/4 + k271 + nu]*Gamma[-3/4 + k271 + nu]*
      Gamma[-1/2 + k271 + nu]^3*Gamma[-3/2 + k272 + nu]*
      Gamma[-6/5 + k272 + nu]*Gamma[-4/5 + k272 + nu]*Gamma[-3/5 + k272 + nu]*
      Gamma[-2/5 + k272 + nu]*Gamma[-1/3 + k272 + nu])), {k271, k272}}, 
  {-((2^(15/2 - 6*(-1 - k273 + nu))*3^(-11/2 + 6*nu - 3*(-1 - k273 + nu))*
      5^(-5*nu + 5*(-1 - k273 + nu))*(3 - 2*(-1 - k273 + nu))^2*
      (1560915 - 5112165*(-1 - k273 + nu) + 6967285*(-1 - k273 + nu)^2 - 
       5055740*(-1 - k273 + nu)^3 + 2059264*(-1 - k273 + nu)^4 - 
       446219*(-1 - k273 + nu)^5 + 40172*(-1 - k273 + nu)^6)*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
       (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*(1 + Cot[((-5 + 2*(-1 - k273 + nu))*Pi)/2]^2)*
      Csc[(-1 - k273 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[4 + k273 - nu]^2*
      Gamma[13/3 + k273 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-14/5 - k273 + nu]*
      Gamma[-13/5 - k273 + nu]*Gamma[-5/2 - k273 + nu]^3*
      Gamma[-12/5 - k273 + nu]*Gamma[-2 - k273 + nu]^2*
      Sin[(-4 + 2*(-1 - k273 + nu))*Pi])/((-3 - k273 + nu)^4*
      (-7 + 3*(-1 - k273 + nu))*(-5 + 3*(-1 - k273 + nu))^2*
      (-9 + 4*(-1 - k273 + nu))*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(-1 - k273 + nu))*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*(-1 - k273 + nu))*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*(-1 - k273 + nu))*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*(-1 - k273 + nu))*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k273 + nu))*Pi)/2]^2)/
        531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
            195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k273 + nu))*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*(-1 - k273 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k273 + nu))*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*(-1 - k273 + nu))*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k273 + nu))*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k273 + nu))*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k273 + nu))*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(-1 - k273 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]*Gamma[21/5 + k273 - nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-8/3 - k273 + nu]*Gamma[-9/4 - k273 + nu]*Gamma[-7/4 - k273 + nu]*
      Gamma[-3/2 - k273 + nu]^3)), {-k273}}, 
  {(2^(-7 + 4*k275 + 4*nu + 4*(k274 + nu) - 4*(k275 + nu))*
     3^(-13/2 + 6*nu - 3*(k274 + nu))*5^(17/2 - 5*nu)*(3 - 2*(k274 + nu))^2*
     (-11 + 5*(k274 + nu))*(-17 + 11*(k274 + nu))*(-9 + 5*(k275 + nu))*
     (-8 + 5*(k275 + nu))*(-47 + 103*(k275 + nu) - 75*(k275 + nu)^2 + 
      18*(k275 + nu)^3)*((-195312500*(-810 - 162*Sqrt[5] + 
         25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/14348907 - 
      (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
        Cot[((-28/5 + 2*(k274 + nu))*Pi)/2])/1728 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(k274 + nu))*Pi)/2])/3888 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-26/5 + 2*(k274 + nu))*Pi)/2])/20736 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k274 + nu))*Pi)/2])/6912 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-24/5 + 2*(k274 + nu))*Pi)/2])/20736 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(k274 + nu))*Pi)/2])/3888 - 
      (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-22/5 + 2*(k274 + nu))*Pi)/
          2])/1728 - (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k274 + nu))*Pi)/
          2])/31104 - (4296875*Sqrt[5/3]*Pi^3*
        Cot[((-4 + 2*(k274 + nu))*Pi)/2]^3)/20736)*
     (1 + Cot[((-5 + 2*(k275 + nu))*Pi)/2]^2)*Csc[(k275 + nu)*Pi]*
     Gamma[16/5 - nu]*Gamma[10/3 - k274 - nu]*Gamma[3 - k275 - nu]^2*
     Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-3/2 + k274 + nu]^3*Gamma[-9/5 + k275 + nu]*
     Gamma[-5/3 + k275 + nu]*Gamma[-8/5 + k275 + nu]*Gamma[-1 + k275 + nu]^2*
     Sin[(-4 + 2*(k275 + nu))*Pi])/((-2 + k274 + nu)*(-2 + k275 + nu)^3*
     (-1 + k275 + nu)*(-3 + 2*(k274 + nu))*(-7 + 3*(k274 + nu))*
     (-5 + 3*(k274 + nu))*(-4 + 3*(k275 + nu))*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k274 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k274 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k274 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k274 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k274 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k274 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k274 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k274 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k274 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k274 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k274 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k274 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k274 + nu))*Pi)/2]^4)/1594323)*
     ((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-28/5 + 2*(k275 + nu))*Pi)/
          2])/1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(k275 + nu))*Pi)/
          2])/3888 - (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-26/5 + 2*(k275 + nu))*Pi)/2])/20736 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k275 + nu))*Pi)/2])/6912 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-24/5 + 2*(k275 + nu))*Pi)/2])/20736 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(k275 + nu))*Pi)/2])/3888 - 
      (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-22/5 + 2*(k275 + nu))*Pi)/
          2])/1728 - (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k275 + nu))*Pi)/
          2])/31104 - (4296875*Sqrt[5/3]*Pi^3*
        Cot[((-4 + 2*(k275 + nu))*Pi)/2]^3)/20736)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k274 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k274 + nu]*Gamma[-6/5 + k274 + nu]*Gamma[-1/2 + k274 + nu]*
     Gamma[-4/5 + k275 + nu]*Gamma[-2/3 + k275 + nu]*
     Gamma[-3/5 + k275 + nu]), {k274, k275}}, 
  {-((2^(-4 + 4*(k276 + nu) - 2*(k277 + nu))*3^(-13/2 + 6*nu - 3*(k276 + nu))*
      5^(15/2 - 5*nu)*(3 - 2*(k276 + nu))^2*(-11 + 5*(k276 + nu))*
      (-17 + 11*(k276 + nu))*(-7 + 5*(k277 + nu))*
      (29160 - 105014*(k277 + nu) + 156116*(k277 + nu)^2 - 
       122845*(k277 + nu)^3 + 54094*(k277 + nu)^4 - 12681*(k277 + nu)^5 + 
       1242*(k277 + nu)^6)*((-195312500*(-810 - 162*Sqrt[5] + 
          25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/14348907 - 
       (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
       (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
         Cot[((-28/5 + 2*(k276 + nu))*Pi)/2])/1728 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(k276 + nu))*Pi)/2])/3888 - 
       (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
         Cot[((-26/5 + 2*(k276 + nu))*Pi)/2])/20736 + 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k276 + nu))*Pi)/2])/6912 - 
       (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
         Cot[((-24/5 + 2*(k276 + nu))*Pi)/2])/20736 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(k276 + nu))*Pi)/2])/3888 - 
       (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-22/5 + 2*(k276 + nu))*Pi)/
           2])/1728 - (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k276 + nu))*Pi)/
           2])/31104 - (4296875*Sqrt[5/3]*Pi^3*
         Cot[((-4 + 2*(k276 + nu))*Pi)/2]^3)/20736)*
      Cot[((-5 + 2*(k277 + nu))*Pi)/2]*Gamma[16/5 - nu]*
      Gamma[10/3 - k276 - nu]*Gamma[3 - k277 - nu]^2*Gamma[-5/3 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-3/2 + k276 + nu]^3*Gamma[-9/5 + k277 + nu]*
      Gamma[-8/5 + k277 + nu]*Gamma[-7/5 + k277 + nu]*Gamma[-4/3 + k277 + nu]*
      Gamma[-1 + k277 + nu]^3)/((-2 + k276 + nu)*(-2 + k277 + nu)^3*
      (-1 + k277 + nu)*(-3 + 2*(k276 + nu))*(-7 + 3*(k276 + nu))*
      (-5 + 3*(k276 + nu))*(-3 + 2*(k277 + nu))*(-5 + 3*(k277 + nu))*
      (-5 + 4*(k277 + nu))*Sqrt[Pi]*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(k276 + nu))*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*(k276 + nu))*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*(k276 + nu))*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*(k276 + nu))*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k276 + nu))*Pi)/2]^2)/
        531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
            195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k276 + nu))*Pi)/
           2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
          2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k276 + nu))*Pi)/2]^
          2)/14348907 - (390625000*Sqrt[5*(7 + Sqrt[5] - 
            Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k276 + nu))*Pi)/2]^
          3)/4782969 + (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + 
          Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[((-13/3 + 2*(k276 + nu))*Pi)/2])/
        531441 + (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-4 + 2*(k276 + nu))*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k276 + nu))*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k276 + nu))*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k276 + nu))*Pi)/2]^4)/1594323)*
      ((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-28/5 + 2*(k277 + nu))*Pi)/
           2])/1728 - (1953125*Sqrt[5/3]*Pi^3*
         Cot[((-16/3 + 2*(k277 + nu))*Pi)/2])/3888 - 
       (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
         Cot[((-26/5 + 2*(k277 + nu))*Pi)/2])/20736 + 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k277 + nu))*Pi)/2])/6912 - 
       (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
         Cot[((-24/5 + 2*(k277 + nu))*Pi)/2])/20736 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(k277 + nu))*Pi)/2])/3888 - 
       (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-22/5 + 2*(k277 + nu))*Pi)/
           2])/1728 - (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k277 + nu))*Pi)/
           2])/31104 - (4296875*Sqrt[5/3]*Pi^3*
         Cot[((-4 + 2*(k277 + nu))*Pi)/2]^3)/20736)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]*Gamma[16/5 - k276 - nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-5/3 + k276 + nu]*Gamma[-6/5 + k276 + nu]*Gamma[-1/2 + k276 + nu]*
      Gamma[-3/2 + k277 + nu]*Gamma[-4/5 + k277 + nu]*Gamma[-3/5 + k277 + nu]*
      Gamma[-2/5 + k277 + nu]*Gamma[-1/3 + k277 + nu])), {k276, k277}}, 
  {(2^(-4 + 4*(k278 + nu) - 10*(k279 + nu) + 8*(k280 + nu))*
     3^(-13/2 + 6*nu - 3*(k278 + nu))*5^(13/2 - 5*nu + 5*(k279 + nu) - 
       5*(k280 + nu))*(3 - 2*(k278 + nu))^2*(-11 + 5*(k278 + nu))*
     (-17 + 11*(k278 + nu))*(-179280 + 861300*(k279 + nu) - 
      1771376*(k279 + nu)^2 + 2021200*(k279 + nu)^3 - 1381519*(k279 + nu)^4 + 
      565493*(k279 + nu)^5 - 128313*(k279 + nu)^6 + 12447*(k279 + nu)^7)*
     (-4 + 3*(k280 + nu))*(-540 + 2051*(k280 + nu) - 2491*(k280 + nu)^2 + 
      966*(k280 + nu)^3)*((-195312500*(-810 - 162*Sqrt[5] + 
         25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/14348907 - 
      (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
        Cot[((-28/5 + 2*(k278 + nu))*Pi)/2])/1728 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(k278 + nu))*Pi)/2])/3888 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-26/5 + 2*(k278 + nu))*Pi)/2])/20736 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k278 + nu))*Pi)/2])/6912 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-24/5 + 2*(k278 + nu))*Pi)/2])/20736 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(k278 + nu))*Pi)/2])/3888 - 
      (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-22/5 + 2*(k278 + nu))*Pi)/
          2])/1728 - (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k278 + nu))*Pi)/
          2])/31104 - (4296875*Sqrt[5/3]*Pi^3*
        Cot[((-4 + 2*(k278 + nu))*Pi)/2]^3)/20736)*
     (1 + Cot[((-5 + 2*(k279 + nu))*Pi)/2]^2)*
     Cot[((-5 + 2*(k280 + nu))*Pi)/2]*Csc[(k279 + nu)*Pi]*
     Csc[(-4 + 2*(k280 + nu))*Pi]*Gamma[16/5 - nu]*Gamma[10/3 - k278 - nu]*
     Gamma[3 - k279 - nu]^2*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-3/2 + k278 + nu]^3*
     Gamma[-9/5 + k279 + nu]*Gamma[-8/5 + k279 + nu]*Gamma[-7/5 + k279 + nu]*
     Gamma[-6/5 + k279 + nu]*Gamma[-1 + k279 + nu]^2*Gamma[-4/3 + k280 + nu]*
     Gamma[-5/4 + k280 + nu]*Gamma[-1 + k280 + nu]*Gamma[-3/4 + k280 + nu]*
     Gamma[-1/2 + k280 + nu]^2*Sin[(k280 + nu)*Pi]*
     Sin[(-4 + 2*(k279 + nu))*Pi])/((-2 + k278 + nu)*(-2 + k279 + nu)^3*
     (-1 + k279 + nu)*(-3 + 2*(k278 + nu))*(-7 + 3*(k278 + nu))*
     (-5 + 3*(k278 + nu))*(-5 + 3*(k279 + nu))*(-4 + 3*(k279 + nu))*
     (-5 + 4*(k279 + nu))*(-3 + 2*(k280 + nu))*(-6 + 5*(k280 + nu))*
     (-4 + 5*(k280 + nu))*(-3 + 5*(k280 + nu))*Sqrt[Pi]*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k278 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k278 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k278 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k278 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k278 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k278 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k278 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k278 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k278 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k278 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k278 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k278 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k278 + nu))*Pi)/2]^4)/1594323)*
     ((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-28/5 + 2*(k279 + nu))*Pi)/
          2])/1728 - (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(k279 + nu))*Pi)/
          2])/3888 - (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-26/5 + 2*(k279 + nu))*Pi)/2])/20736 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k279 + nu))*Pi)/2])/6912 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-24/5 + 2*(k279 + nu))*Pi)/2])/20736 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(k279 + nu))*Pi)/2])/3888 - 
      (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-22/5 + 2*(k279 + nu))*Pi)/
          2])/1728 - (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k279 + nu))*Pi)/
          2])/31104 - (4296875*Sqrt[5/3]*Pi^3*
        Cot[((-4 + 2*(k279 + nu))*Pi)/2]^3)/20736)*
     (1 + Cot[((-5 + 2*(k280 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k278 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k278 + nu]*Gamma[-6/5 + k278 + nu]*Gamma[-1/2 + k278 + nu]*
     Gamma[-5/4 + k279 + nu]*Gamma[-3/4 + k279 + nu]*
     Gamma[-1/2 + k279 + nu]^2*Gamma[-3/2 + k280 + nu]*
     Gamma[-6/5 + k280 + nu]*Gamma[-4/5 + k280 + nu]*Gamma[-3/5 + k280 + nu]*
     Gamma[-2/5 + k280 + nu]*Gamma[-1/3 + k280 + nu]), {k278, k279, k280}}, 
  {-((2^(9/2 + 4*(-1 - k281 + nu) - 10*(-2 - k282 + nu))*
      3^(-11/2 + 6*nu - 3*(-1 - k281 + nu))*5^(1 - 5*nu + 5*(-2 - k282 + nu))*
      (3 - 2*(-1 - k281 + nu))^2*(-11 + 5*(-1 - k281 + nu))*
      (-17 + 11*(-1 - k281 + nu))*(-179280 + 861300*(-2 - k282 + nu) - 
       1771376*(-2 - k282 + nu)^2 + 2021200*(-2 - k282 + nu)^3 - 
       1381519*(-2 - k282 + nu)^4 + 565493*(-2 - k282 + nu)^5 - 
       128313*(-2 - k282 + nu)^6 + 12447*(-2 - k282 + nu)^7)*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
       (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
         Cot[((-28/5 + 2*(-1 - k281 + nu))*Pi)/2])/1728 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(-1 - k281 + nu))*Pi)/2])/
        3888 - (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
         Cot[((-26/5 + 2*(-1 - k281 + nu))*Pi)/2])/20736 + 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-1 - k281 + nu))*Pi)/2])/6912 - 
       (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
         Cot[((-24/5 + 2*(-1 - k281 + nu))*Pi)/2])/20736 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(-1 - k281 + nu))*Pi)/2])/
        3888 - (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
         Cot[((-22/5 + 2*(-1 - k281 + nu))*Pi)/2])/1728 - 
       (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k281 + nu))*Pi)/2])/
        31104 - (4296875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-1 - k281 + nu))*Pi)/2]^
          3)/20736)*(1 + Cot[((-5 + 2*(-2 - k282 + nu))*Pi)/2]^2)*
      Csc[(-2 - k282 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[13/3 + k281 - nu]*
      Gamma[5 + k282 - nu]^2*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-5/2 - k281 + nu]^3*
      Gamma[-19/5 - k282 + nu]*Gamma[-18/5 - k282 + nu]*
      Gamma[-17/5 - k282 + nu]*Gamma[-16/5 - k282 + nu]*
      Gamma[-3 - k282 + nu]^2*Sin[(-4 + 2*(-2 - k282 + nu))*Pi])/
     ((-3 - k281 + nu)*(-4 - k282 + nu)^3*(-3 - k282 + nu)*
      (-3 + 2*(-1 - k281 + nu))*(-7 + 3*(-1 - k281 + nu))*
      (-5 + 3*(-1 - k281 + nu))*(-5 + 3*(-2 - k282 + nu))*
      (-4 + 3*(-2 - k282 + nu))*(-5 + 4*(-2 - k282 + nu))*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(-1 - k281 + nu))*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*(-1 - k281 + nu))*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*(-1 - k281 + nu))*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*(-1 - k281 + nu))*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k281 + nu))*Pi)/2]^2)/
        531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
            195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k281 + nu))*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*(-1 - k281 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k281 + nu))*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*(-1 - k281 + nu))*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k281 + nu))*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k281 + nu))*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k281 + nu))*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(-1 - k281 + nu))*Pi)/2]^4)/1594323)*
      ((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
         Cot[((-28/5 + 2*(-2 - k282 + nu))*Pi)/2])/1728 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(-2 - k282 + nu))*Pi)/2])/
        3888 - (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
         Cot[((-26/5 + 2*(-2 - k282 + nu))*Pi)/2])/20736 + 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(-2 - k282 + nu))*Pi)/2])/6912 - 
       (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
         Cot[((-24/5 + 2*(-2 - k282 + nu))*Pi)/2])/20736 - 
       (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(-2 - k282 + nu))*Pi)/2])/
        3888 - (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
         Cot[((-22/5 + 2*(-2 - k282 + nu))*Pi)/2])/1728 - 
       (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-2 - k282 + nu))*Pi)/2])/
        31104 - (4296875*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(-2 - k282 + nu))*Pi)/2]^
          3)/20736)*Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[21/5 + k281 - nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-8/3 - k281 + nu]*Gamma[-11/5 - k281 + nu]*
      Gamma[-3/2 - k281 + nu]*Gamma[-13/4 - k282 + nu]*
      Gamma[-11/4 - k282 + nu]*Gamma[-5/2 - k282 + nu]^2)), {-k281, -k282}}, 
  {(2^(1 + 4*(k283 + nu))*3^(-1 + 6*nu - 3*(k283 + nu))*5^(1 - 5*nu)*
     (3 - 2*(k283 + nu))^2*(-11 + 5*(k283 + nu))*(-17 + 11*(k283 + nu))*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*((-78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*
        Cot[((-28/5 + 2*(k283 + nu))*Pi)/2])/1728 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-16/3 + 2*(k283 + nu))*Pi)/2])/3888 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-26/5 + 2*(k283 + nu))*Pi)/2])/20736 + 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-5 + 2*(k283 + nu))*Pi)/2])/6912 - 
      (4296875*Sqrt[5/3]*(-1 + (-10 - 24*Sqrt[5])/110)*Pi^3*
        Cot[((-24/5 + 2*(k283 + nu))*Pi)/2])/20736 - 
      (1953125*Sqrt[5/3]*Pi^3*Cot[((-14/3 + 2*(k283 + nu))*Pi)/2])/3888 - 
      (78125*Sqrt[5/3]*(-5 + Sqrt[5])*Pi^3*Cot[((-22/5 + 2*(k283 + nu))*Pi)/
          2])/1728 - (12109375*Sqrt[5/3]*Pi^3*Cot[((-4 + 2*(k283 + nu))*Pi)/
          2])/31104 - (4296875*Sqrt[5/3]*Pi^3*
        Cot[((-4 + 2*(k283 + nu))*Pi)/2]^3)/20736)*Gamma[16/5 - nu]*
     Gamma[10/3 - k283 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-3/2 + k283 + nu]^3)/
    ((-2 + k283 + nu)*(-3 + 2*(k283 + nu))*(-7 + 3*(k283 + nu))*
     (-5 + 3*(k283 + nu))*((-195312500*(-810 - 162*Sqrt[5] + 
         25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/14348907 - 
      (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-17/3 + 2*(k283 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k283 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k283 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k283 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k283 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k283 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k283 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k283 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k283 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k283 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k283 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k283 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k283 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k283 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k283 + nu]*Gamma[-6/5 + k283 + nu]*
     Gamma[-1/2 + k283 + nu]), {k283}}, 
  {((-1)^(k284 - k285)*2^(-4 + 2*(k285 + nu))*
     3^(1/2 + 6*nu - 3*(k284 + nu) - 6*(k285 + nu))*
     5^(-1 - 5*nu + 5*(k284 + nu))*(3 - 2*(k284 + nu))^2*
     (-1270575 + 3360654*(k284 + nu) - 3540743*(k284 + nu)^2 + 
      1857260*(k284 + nu)^3 - 484976*(k284 + nu)^4 + 50432*(k284 + nu)^5)*
     (-591840 + 2189061*(k285 + nu) - 3232872*(k285 + nu)^2 + 
      2382809*(k285 + nu)^3 - 876472*(k285 + nu)^4 + 128706*(k285 + nu)^5)*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Cot[((-5 + 2*(k285 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k284 - nu]^2*Gamma[10/3 - k284 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-2 + k284 + nu]^2*Gamma[-9/5 + k284 + nu]*Gamma[-8/5 + k284 + nu]*
     Gamma[-7/5 + k284 + nu]*Gamma[-3/2 + k285 + nu]^2*
     Gamma[-1 + k285 + nu]^5)/((-2 + k285 + nu)^2*(-3 + 2*(k284 + nu))^3*
     (-7 + 3*(k284 + nu))*(-5 + 3*(k284 + nu))*(-9 + 4*(k284 + nu))*
     (-7 + 4*(k284 + nu))*(-5 + 3*(k285 + nu))*(-7 + 5*(k285 + nu))*
     (-6 + 5*(k285 + nu))*Sqrt[Pi]*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k284 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k284 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k284 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k284 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k284 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k284 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k284 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k284 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k284 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k284 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k284 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k284 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k284 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k284 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k284 + nu]*Gamma[-1 + k284 + nu]^2*Gamma[-2 + k285 + nu]^2*
     Gamma[-2/3 + k285 + nu]^2*Gamma[-1/2 + k285 + nu]*
     Gamma[-1/3 + k285 + nu]^2), {k284, k285}}, 
  {((-1)^(1 + k286 - k287)*2^(-4 + 4*(k287 + nu) - 2*(-1 - k288 + nu))*
     3^(-1/2 + 6*nu - 3*(k286 + nu) - 6*(-1 - k288 + nu))*
     5^(-1 - 5*nu + 5*(k286 + nu) - 5*(k287 + nu) + 5*(-1 - k288 + nu))*
     (3 - 2*(k286 + nu))^2*(-1270575 + 3360654*(k286 + nu) - 
      3540743*(k286 + nu)^2 + 1857260*(k286 + nu)^3 - 484976*(k286 + nu)^4 + 
      50432*(k286 + nu)^5)*(3 - 2*(k287 + nu))^2*
     (34560 - 100359*(k287 + nu) + 108940*(k287 + nu)^2 - 
      52398*(k287 + nu)^3 + 9423*(k287 + nu)^4)*
     (648 - 2346*(-1 - k288 + nu) + 3147*(-1 - k288 + nu)^2 - 
      1871*(-1 - k288 + nu)^3 + 418*(-1 - k288 + nu)^4)*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*(1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(k287 + nu))*Pi)/
          2])/5 - (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(k287 + nu))*Pi)/2])/
       10 + (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(k287 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(k287 + nu))*Pi)/2])/5)*
     Cot[((-5 + 2*(-1 - k288 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k286 - nu]^2*Gamma[10/3 - k286 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-2 + k286 + nu]^2*Gamma[-9/5 + k286 + nu]*Gamma[-8/5 + k286 + nu]*
     Gamma[-7/5 + k286 + nu]*Gamma[-3/2 + k287 + nu]^4*
     Gamma[-1 + k287 + nu]^4*Gamma[-12/5 - k288 + nu]*
     Gamma[-11/5 - k288 + nu]*Gamma[-2 - k288 + nu]*Gamma[-9/5 - k288 + nu]*
     Gamma[-8/5 - k288 + nu]*Gamma[-3/2 - k288 + nu])/
    ((-2 + k287 + nu)^2*(-3 + 2*(k286 + nu))^3*(-7 + 3*(k286 + nu))*
     (-5 + 3*(k286 + nu))*(-9 + 4*(k286 + nu))*(-7 + 4*(k286 + nu))*
     (-5 + 3*(k287 + nu))*(-4 + 3*(k287 + nu))*(-7 + 5*(k287 + nu))*
     (-6 + 5*(k287 + nu))*(3 - 2*(-1 - k288 + nu))^2*
     (-2 + 3*(-1 - k288 + nu))^2*Sqrt[Pi]*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k286 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k286 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k286 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k286 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k286 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k286 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k286 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k286 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k286 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k286 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k286 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k286 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k286 + nu))*Pi)/2]^4)/1594323)*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(-1 - k288 + nu))*Pi)/2])/
       5 - (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(-1 - k288 + nu))*Pi)/2])/
       10 + (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(-1 - k288 + nu))*Pi)/2])/
       10 - (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(-1 - k288 + nu))*Pi)/2])/
       5)*Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k286 - nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-5/3 + k286 + nu]*Gamma[-1 + k286 + nu]^2*
     Gamma[-2 + k287 + nu]^2*Gamma[-7/5 + k287 + nu]*Gamma[-6/5 + k287 + nu]*
     Gamma[-4/5 + k287 + nu]*Gamma[-3/5 + k287 + nu]*
     Gamma[-1/2 + k287 + nu]^2*Gamma[-5/2 - k288 + nu]^2*
     Gamma[-5/3 - k288 + nu]^2*Gamma[-4/3 - k288 + nu]^2), 
   {k286, k287, -k288}}, {((-1)^(1 + k289 - k290)*2^(-7 + 4*(k290 + nu))*
     3^(-11/2 + 6*nu - 3*(k289 + nu))*5^(13/2 - 5*nu + 5*(k289 + nu) - 
       5*(k290 + nu))*(3 - 2*(k289 + nu))^2*(-1270575 + 3360654*(k289 + nu) - 
      3540743*(k289 + nu)^2 + 1857260*(k289 + nu)^3 - 484976*(k289 + nu)^4 + 
      50432*(k289 + nu)^5)*(3 - 2*(k290 + nu))^2*
     (34560 - 100359*(k290 + nu) + 108940*(k290 + nu)^2 - 
      52398*(k290 + nu)^3 + 9423*(k290 + nu)^4)*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*(1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(k290 + nu))*Pi)/
          2])/5 - (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(k290 + nu))*Pi)/2])/
       10 + (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(k290 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(k290 + nu))*Pi)/2])/5)*
     Gamma[16/5 - nu]*Gamma[3 - k289 - nu]^2*Gamma[10/3 - k289 - nu]*
     Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-2 + k289 + nu]^2*Gamma[-9/5 + k289 + nu]*Gamma[-8/5 + k289 + nu]*
     Gamma[-7/5 + k289 + nu]*Gamma[-3/2 + k290 + nu]^4*
     Gamma[-1 + k290 + nu]^4)/((-2 + k290 + nu)^2*(-3 + 2*(k289 + nu))^3*
     (-7 + 3*(k289 + nu))*(-5 + 3*(k289 + nu))*(-9 + 4*(k289 + nu))*
     (-7 + 4*(k289 + nu))*(-5 + 3*(k290 + nu))*(-4 + 3*(k290 + nu))*
     (-7 + 5*(k290 + nu))*(-6 + 5*(k290 + nu))*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k289 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k289 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k289 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k289 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k289 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k289 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k289 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k289 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k289 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k289 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k289 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k289 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k289 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k289 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k289 + nu]*Gamma[-1 + k289 + nu]^2*Gamma[-2 + k290 + nu]^2*
     Gamma[-7/5 + k290 + nu]*Gamma[-6/5 + k290 + nu]*Gamma[-4/5 + k290 + nu]*
     Gamma[-3/5 + k290 + nu]*Gamma[-1/2 + k290 + nu]^2), {k289, k290}}, 
  {((-1)^(1 - k291 - k292)*2^(11/2 - 6*(-1 + k292 + nu))*
     3^(-11/2 + 6*nu - 3*(-1 - k291 + nu))*5^(-5*nu + 5*(-1 - k291 + nu))*
     (3 - 2*(-1 - k291 + nu))^2*(-1270575 + 3360654*(-1 - k291 + nu) - 
      3540743*(-1 - k291 + nu)^2 + 1857260*(-1 - k291 + nu)^3 - 
      484976*(-1 - k291 + nu)^4 + 50432*(-1 - k291 + nu)^5)*
     (3 - 2*(-1 + k292 + nu))^2*(-3120 + 6785*(-1 + k292 + nu) - 
      4893*(-1 + k292 + nu)^2 + 1170*(-1 + k292 + nu)^3)*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Gamma[16/5 - nu]*Gamma[4 + k291 - nu]^2*
     Gamma[13/3 + k291 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-3 - k291 + nu]^2*
     Gamma[-14/5 - k291 + nu]*Gamma[-13/5 - k291 + nu]*
     Gamma[-12/5 - k291 + nu]*Gamma[-5/2 + k292 + nu]^3*
     Gamma[-2 + k292 + nu]^4)/((-3 + k292 + nu)^2*(-3 + 2*(-1 - k291 + nu))^3*
     (-7 + 3*(-1 - k291 + nu))*(-5 + 3*(-1 - k291 + nu))*
     (-9 + 4*(-1 - k291 + nu))*(-7 + 4*(-1 - k291 + nu))*
     (-5 + 3*(-1 + k292 + nu))*(-4 + 3*(-1 + k292 + nu))*
     (-5 + 4*(-1 + k292 + nu))*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(-1 - k291 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(-1 - k291 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(-1 - k291 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(-1 - k291 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k291 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(-1 - k291 + nu))*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*(-1 - k291 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(-1 - k291 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(-1 - k291 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k291 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k291 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k291 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(-1 - k291 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[21/5 + k291 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-8/3 - k291 + nu]*Gamma[-2 - k291 + nu]^2*Gamma[-3 + k292 + nu]^2*
     Gamma[-9/4 + k292 + nu]*Gamma[-7/4 + k292 + nu]*
     Gamma[-3/2 + k292 + nu]^3), {-k291, k292}}, 
  {((-1)^(2 + k293 - k294)*2^(-3 + 2*(k294 + nu))*
     3^(-13/2 + 6*nu - 3*(k293 + nu))*5^(11/2 - 5*nu + 5*(k293 + nu) - 
       5*(k294 + nu))*(3 - 2*(k293 + nu))^2*(-1270575 + 3360654*(k293 + nu) - 
      3540743*(k293 + nu)^2 + 1857260*(k293 + nu)^3 - 484976*(k293 + nu)^4 + 
      50432*(k293 + nu)^5)*(-155700 + 579570*(k294 + nu) - 
      860938*(k294 + nu)^2 + 637945*(k294 + nu)^3 - 235791*(k294 + nu)^4 + 
      34776*(k294 + nu)^5)*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Cot[((-5 + 2*(k294 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k293 - nu]^2*Gamma[10/3 - k293 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-2 + k293 + nu]^2*Gamma[-9/5 + k293 + nu]*Gamma[-8/5 + k293 + nu]*
     Gamma[-7/5 + k293 + nu]*Gamma[-3/2 + k294 + nu]^2*
     Gamma[-4/3 + k294 + nu]*Gamma[-1 + k294 + nu]^5)/
    ((-2 + k294 + nu)^2*(-3 + 2*(k293 + nu))^3*(-7 + 3*(k293 + nu))*
     (-5 + 3*(k293 + nu))*(-9 + 4*(k293 + nu))*(-7 + 4*(k293 + nu))*
     (-5 + 3*(k294 + nu))*(-5 + 4*(k294 + nu))*(-6 + 5*(k294 + nu))*Sqrt[Pi]*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k293 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k293 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k293 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k293 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k293 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k293 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k293 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k293 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k293 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k293 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k293 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k293 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k293 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k293 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k293 + nu]*Gamma[-1 + k293 + nu]^2*Gamma[-2 + k294 + nu]^2*
     Gamma[-6/5 + k294 + nu]*Gamma[-4/5 + k294 + nu]*Gamma[-3/5 + k294 + nu]*
     Gamma[-1/2 + k294 + nu]*Gamma[-2/5 + k294 + nu]*
     Gamma[-1/3 + k294 + nu]), {k293, k294}}, 
  {((-1)^(2 + k295 - k296)*2^(-4 - 6*(k296 + nu) + 8*(k297 + nu))*
     3^(-13/2 + 6*nu - 3*(k295 + nu))*5^(11/2 - 5*nu + 5*(k295 + nu) - 
       5*(k297 + nu))*(3 - 2*(k295 + nu))^2*(-1270575 + 3360654*(k295 + nu) - 
      3540743*(k295 + nu)^2 + 1857260*(k295 + nu)^3 - 484976*(k295 + nu)^4 + 
      50432*(k295 + nu)^5)*(3 - 2*(k296 + nu))^2*(-3 + 2*(k296 + nu))*
     (280 - 459*(k296 + nu) + 189*(k296 + nu)^2)*(-4 + 3*(k297 + nu))*
     (-540 + 2051*(k297 + nu) - 2491*(k297 + nu)^2 + 966*(k297 + nu)^3)*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*(1 + Cot[((-5 + 2*(k296 + nu))*Pi)/2]^2)*
     Cot[((-5 + 2*(k297 + nu))*Pi)/2]*Csc[(k296 + nu)*Pi]*
     Csc[(-4 + 2*(k297 + nu))*Pi]*Gamma[16/5 - nu]*Gamma[3 - k295 - nu]^2*
     Gamma[10/3 - k295 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-2 + k295 + nu]^2*
     Gamma[-9/5 + k295 + nu]*Gamma[-8/5 + k295 + nu]*Gamma[-7/5 + k295 + nu]*
     Gamma[-3/2 + k296 + nu]^3*Gamma[-1 + k296 + nu]^4*
     Gamma[-4/3 + k297 + nu]*Gamma[-5/4 + k297 + nu]*Gamma[-1 + k297 + nu]*
     Gamma[-3/4 + k297 + nu]*Gamma[-1/2 + k297 + nu]^2*Sin[(k297 + nu)*Pi]*
     Sin[(-4 + 2*(k296 + nu))*Pi])/((-2 + k296 + nu)^2*(-3 + 2*(k295 + nu))^3*
     (-7 + 3*(k295 + nu))*(-5 + 3*(k295 + nu))*(-9 + 4*(k295 + nu))*
     (-7 + 4*(k295 + nu))*(-5 + 3*(k296 + nu))*(-4 + 3*(k296 + nu))*
     (-5 + 4*(k296 + nu))*(-3 + 2*(k297 + nu))*(-6 + 5*(k297 + nu))*
     (-4 + 5*(k297 + nu))*(-3 + 5*(k297 + nu))*Sqrt[Pi]*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k295 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k295 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k295 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k295 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k295 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k295 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k295 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k295 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k295 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k295 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k295 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k295 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k295 + nu))*Pi)/2]^4)/1594323)*
     (1 + Cot[((-5 + 2*(k297 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k295 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k295 + nu]*Gamma[-1 + k295 + nu]^2*Gamma[-2 + k296 + nu]^2*
     Gamma[-5/4 + k296 + nu]*Gamma[-3/4 + k296 + nu]*
     Gamma[-1/2 + k296 + nu]^3*Gamma[-3/2 + k297 + nu]*
     Gamma[-6/5 + k297 + nu]*Gamma[-4/5 + k297 + nu]*Gamma[-3/5 + k297 + nu]*
     Gamma[-2/5 + k297 + nu]*Gamma[-1/3 + k297 + nu]), {k295, k296, k297}}, 
  {((-1)^(-k298 - k299)*2^(9/2 - 6*(-1 + k299 + nu))*
     3^(-11/2 + 6*nu - 3*(-1 - k298 + nu))*5^(-5*nu + 5*(-1 - k298 + nu))*
     (3 - 2*(-1 - k298 + nu))^2*(-1270575 + 3360654*(-1 - k298 + nu) - 
      3540743*(-1 - k298 + nu)^2 + 1857260*(-1 - k298 + nu)^3 - 
      484976*(-1 - k298 + nu)^4 + 50432*(-1 - k298 + nu)^5)*
     (3 - 2*(-1 + k299 + nu))^2*(-3 + 2*(-1 + k299 + nu))*
     (280 - 459*(-1 + k299 + nu) + 189*(-1 + k299 + nu)^2)*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*(1 + Cot[((-5 + 2*(-1 + k299 + nu))*Pi)/2]^2)*
     Csc[(-1 + k299 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[4 + k298 - nu]^2*
     Gamma[13/3 + k298 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-3 - k298 + nu]^2*
     Gamma[-14/5 - k298 + nu]*Gamma[-13/5 - k298 + nu]*
     Gamma[-12/5 - k298 + nu]*Gamma[-5/2 + k299 + nu]^3*
     Gamma[-2 + k299 + nu]^4*Sin[(-4 + 2*(-1 + k299 + nu))*Pi])/
    ((-3 + k299 + nu)^2*(-3 + 2*(-1 - k298 + nu))^3*(-7 + 3*(-1 - k298 + nu))*
     (-5 + 3*(-1 - k298 + nu))*(-9 + 4*(-1 - k298 + nu))*
     (-7 + 4*(-1 - k298 + nu))*(-5 + 3*(-1 + k299 + nu))*
     (-4 + 3*(-1 + k299 + nu))*(-5 + 4*(-1 + k299 + nu))*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(-1 - k298 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(-1 - k298 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(-1 - k298 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(-1 - k298 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k298 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(-1 - k298 + nu))*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*(-1 - k298 + nu))*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(-1 - k298 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(-1 - k298 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k298 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(-1 - k298 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(-1 - k298 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(-1 - k298 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[21/5 + k298 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-8/3 - k298 + nu]*Gamma[-2 - k298 + nu]^2*Gamma[-3 + k299 + nu]^2*
     Gamma[-9/4 + k299 + nu]*Gamma[-7/4 + k299 + nu]*
     Gamma[-3/2 + k299 + nu]^3), {-k298, k299}}, 
  {(2^(-3 - 4*(k301 + nu) + 6*(k302 + nu))*
     3^(-17/2 + 6*nu + 3*(k301 + nu) - 6*(k302 + nu))*5^(13/2 - 5*nu)*
     (3 - 2*(k301 + nu))^2*(-9 + 5*(k301 + nu))*
     (-361215 + 1050404*(k301 + nu) - 1205771*(k301 + nu)^2 + 
      683656*(k301 + nu)^3 - 191618*(k301 + nu)^4 + 21256*(k301 + nu)^5)*
     (-7 + 5*(k302 + nu))*(4 - 11*(k302 + nu) + 6*(k302 + nu)^2)^2*
     (300 - 425*(k302 + nu) + 149*(k302 + nu)^2)*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k301 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k301 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k301 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k301 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k301 + nu))*Pi)/2]^2)/
       4782969)*Cot[((-5 + 2*(k302 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k301 - nu]*Gamma[10/3 - k301 - nu]*Gamma[3 - k302 - nu]*
     Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-9/5 + k301 + nu]*Gamma[-5/3 + k301 + nu]*Gamma[-3/2 + k301 + nu]*
     Gamma[-4/3 + k301 + nu]^2*Gamma[-8/5 + k302 + nu]*
     Gamma[-3/2 + k302 + nu]*Gamma[-7/5 + k302 + nu]*Gamma[-5/4 + k302 + nu]*
     Gamma[-1 + k302 + nu]^3*Gamma[-3/4 + k302 + nu])/
    ((-2 + k301 + nu)^2*(-2 + k302 + nu)*(-3 + 2*(k301 + nu))^3*
     (-7 + 3*(k301 + nu))*(-5 + 3*(k301 + nu))*(-9 + 4*(k301 + nu))*
     (4 - 3*(k302 + nu))^2*(5 - 3*(k302 + nu))^2*(1 - 2*(k302 + nu))^2*
     Sqrt[Pi]*((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*
        Pi^4)/14348907 - 
      (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-17/3 + 2*(k301 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k301 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k301 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k301 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k301 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k301 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k301 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k301 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k301 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k301 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k301 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k301 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k301 + nu))*Pi)/2]^4)/1594323)*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k302 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k302 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k302 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k302 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k302 + nu))*Pi)/2]^2)/
       4782969)*Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k301 - nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-5/4 + k301 + nu]*Gamma[-6/5 + k301 + nu]*
     Gamma[-4/5 + k301 + nu]*Gamma[-3/4 + k301 + nu]*
     Gamma[-5/3 + k302 + nu]^2*Gamma[-4/3 + k302 + nu]*
     Gamma[-3/5 + k302 + nu]*Gamma[-1/2 + k302 + nu]*Gamma[-2/5 + k302 + nu]*
     Gamma[-1/3 + k302 + nu]), {k301, k302}}, 
  {(2^(-3 - 4*(k303 + nu) - 2*(k304 + nu) + 8*(k305 + nu))*
     3^(-17/2 + 6*nu + 3*(k303 + nu) - 6*(k304 + nu))*
     5^(11/2 - 5*nu + 5*(k304 + nu) - 5*(k305 + nu))*(3 - 2*(k303 + nu))^2*
     (-9 + 5*(k303 + nu))*(-361215 + 1050404*(k303 + nu) - 
      1205771*(k303 + nu)^2 + 683656*(k303 + nu)^3 - 191618*(k303 + nu)^4 + 
      21256*(k303 + nu)^5)*(-3 + 2*(k304 + nu))^2*(-480 + 1096*(k304 + nu) - 
      831*(k304 + nu)^2 + 209*(k304 + nu)^3)*(-4 + 3*(k305 + nu))*
     (-540 + 2051*(k305 + nu) - 2491*(k305 + nu)^2 + 966*(k305 + nu)^3)*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k303 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k303 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k303 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k303 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k303 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(k304 + nu))*Pi)/2]^2)*
     Cot[((-5 + 2*(k305 + nu))*Pi)/2]*Csc[(k304 + nu)*Pi]*
     Csc[(-4 + 2*(k305 + nu))*Pi]*Gamma[16/5 - nu]*Gamma[3 - k303 - nu]*
     Gamma[10/3 - k303 - nu]*Gamma[3 - k304 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-9/5 + k303 + nu]*Gamma[-5/3 + k303 + nu]*Gamma[-3/2 + k303 + nu]*
     Gamma[-4/3 + k303 + nu]^2*Gamma[-8/5 + k304 + nu]*
     Gamma[-3/2 + k304 + nu]^2*Gamma[-7/5 + k304 + nu]*
     Gamma[-6/5 + k304 + nu]*Gamma[-1 + k304 + nu]^2*Gamma[-4/5 + k304 + nu]*
     Gamma[-4/3 + k305 + nu]*Gamma[-5/4 + k305 + nu]*Gamma[-1 + k305 + nu]*
     Gamma[-3/4 + k305 + nu]*Gamma[-1/2 + k305 + nu]^2*Sin[(k305 + nu)*Pi]*
     Sin[(-4 + 2*(k304 + nu))*Pi])/((-2 + k303 + nu)^2*(-2 + k304 + nu)*
     (-3 + 2*(k303 + nu))^3*(-7 + 3*(k303 + nu))*(-5 + 3*(k303 + nu))*
     (-9 + 4*(k303 + nu))*(4 - 3*(k304 + nu))^2*(5 - 3*(k304 + nu))^2*
     (-3 + 2*(k305 + nu))*(-6 + 5*(k305 + nu))*(-4 + 5*(k305 + nu))*
     (-3 + 5*(k305 + nu))*Sqrt[Pi]*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k303 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k303 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k303 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k303 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k303 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k303 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k303 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k303 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k303 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k303 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k303 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k303 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k303 + nu))*Pi)/2]^4)/1594323)*
     ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k304 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k304 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k304 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k304 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k304 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(k305 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k303 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/4 + k303 + nu]*Gamma[-6/5 + k303 + nu]*Gamma[-4/5 + k303 + nu]*
     Gamma[-3/4 + k303 + nu]*Gamma[-5/3 + k304 + nu]^2*
     Gamma[-4/3 + k304 + nu]^2*Gamma[-1/2 + k304 + nu]^3*
     Gamma[-3/2 + k305 + nu]*Gamma[-6/5 + k305 + nu]*Gamma[-4/5 + k305 + nu]*
     Gamma[-3/5 + k305 + nu]*Gamma[-2/5 + k305 + nu]*
     Gamma[-1/3 + k305 + nu]), {k303, k304, k305}}, 
  {-((2^(11/2 - 4*(-1 - k306 + nu) - 2*(-2 - k307 + nu))*
      3^(-15/2 + 6*nu + 3*(-1 - k306 + nu) - 6*(-2 - k307 + nu))*
      5^(-5*nu + 5*(-2 - k307 + nu))*(3 - 2*(-1 - k306 + nu))^2*
      (-9 + 5*(-1 - k306 + nu))*(-361215 + 1050404*(-1 - k306 + nu) - 
       1205771*(-1 - k306 + nu)^2 + 683656*(-1 - k306 + nu)^3 - 
       191618*(-1 - k306 + nu)^4 + 21256*(-1 - k306 + nu)^5)*
      (-3 + 2*(-2 - k307 + nu))^2*(-480 + 1096*(-2 - k307 + nu) - 
       831*(-2 - k307 + nu)^2 + 209*(-2 - k307 + nu)^3)*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
       (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(-1 - k306 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(-1 - k306 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(-1 - k306 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(-1 - k306 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-1 - k306 + nu))*Pi)/2]^2)/
        4782969)*(1 + Cot[((-5 + 2*(-2 - k307 + nu))*Pi)/2]^2)*
      Csc[(-2 - k307 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[4 + k306 - nu]*
      Gamma[13/3 + k306 - nu]*Gamma[5 + k307 - nu]*Gamma[-5/3 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-14/5 - k306 + nu]*Gamma[-8/3 - k306 + nu]*
      Gamma[-5/2 - k306 + nu]*Gamma[-7/3 - k306 + nu]^2*
      Gamma[-18/5 - k307 + nu]*Gamma[-7/2 - k307 + nu]^2*
      Gamma[-17/5 - k307 + nu]*Gamma[-16/5 - k307 + nu]*
      Gamma[-3 - k307 + nu]^2*Gamma[-14/5 - k307 + nu]*
      Sin[(-4 + 2*(-2 - k307 + nu))*Pi])/((-3 - k306 + nu)^2*(-4 - k307 + nu)*
      (-3 + 2*(-1 - k306 + nu))^3*(-7 + 3*(-1 - k306 + nu))*
      (-5 + 3*(-1 - k306 + nu))*(-9 + 4*(-1 - k306 + nu))*
      (4 - 3*(-2 - k307 + nu))^2*(5 - 3*(-2 - k307 + nu))^2*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(-1 - k306 + nu))*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*(-1 - k306 + nu))*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*(-1 - k306 + nu))*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*(-1 - k306 + nu))*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k306 + nu))*Pi)/2]^2)/
        531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
            195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k306 + nu))*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*(-1 - k306 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k306 + nu))*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*(-1 - k306 + nu))*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k306 + nu))*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k306 + nu))*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k306 + nu))*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(-1 - k306 + nu))*Pi)/2]^4)/1594323)*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(-2 - k307 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(-2 - k307 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(-2 - k307 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(-2 - k307 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-2 - k307 + nu))*Pi)/2]^2)/
        4782969)*Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[21/5 + k306 - nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-9/4 - k306 + nu]*Gamma[-11/5 - k306 + nu]*
      Gamma[-9/5 - k306 + nu]*Gamma[-7/4 - k306 + nu]*
      Gamma[-11/3 - k307 + nu]^2*Gamma[-10/3 - k307 + nu]^2*
      Gamma[-5/2 - k307 + nu]^3)), {-k306, -k307}}, 
  {-((2^(-1 - 4*(-1 - k308 + nu))*3^(-2 + 6*nu + 3*(-1 - k308 + nu))*
      (3 - 2*(-1 - k308 + nu))^2*(-9 + 5*(-1 - k308 + nu))*
      (-361215 + 1050404*(-1 - k308 + nu) - 1205771*(-1 - k308 + nu)^2 + 
       683656*(-1 - k308 + nu)^3 - 191618*(-1 - k308 + nu)^4 + 
       21256*(-1 - k308 + nu)^5)*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
       (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(-1 - k308 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(-1 - k308 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(-1 - k308 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(-1 - k308 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-1 - k308 + nu))*Pi)/2]^2)/
        4782969)*Gamma[16/5 - nu]*Gamma[4 + k308 - nu]*
      Gamma[13/3 + k308 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-14/5 - k308 + nu]*
      Gamma[-8/3 - k308 + nu]*Gamma[-5/2 - k308 + nu]*
      Gamma[-7/3 - k308 + nu]^2)/(5^(5*nu)*(-3 - k308 + nu)^2*
      (-3 + 2*(-1 - k308 + nu))^3*(-7 + 3*(-1 - k308 + nu))*
      (-5 + 3*(-1 - k308 + nu))*(-9 + 4*(-1 - k308 + nu))*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(-1 - k308 + nu))*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*(-1 - k308 + nu))*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*(-1 - k308 + nu))*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*(-1 - k308 + nu))*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k308 + nu))*Pi)/2]^2)/
        531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
            195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k308 + nu))*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*(-1 - k308 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k308 + nu))*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*(-1 - k308 + nu))*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k308 + nu))*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k308 + nu))*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k308 + nu))*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(-1 - k308 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]*Gamma[21/5 + k308 - nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-9/4 - k308 + nu]*Gamma[-11/5 - k308 + nu]*
      Gamma[-9/5 - k308 + nu]*Gamma[-7/4 - k308 + nu])), {-k308}}, 
  {(2^(-2 - 4*(k309 + nu) + 6*(k310 + nu))*
     3^(-13/2 + 6*nu - 6*(k309 + nu) + 3*(k310 + nu))*
     5^(11/2 - 5*nu + 5*(k309 + nu) - 5*(k310 + nu))*(3 - 2*(k309 + nu))^2*
     (5273235 - 17370846*(k309 + nu) + 23756000*(k309 + nu)^2 - 
      17263228*(k309 + nu)^3 + 7030251*(k309 + nu)^4 - 
      1521176*(k309 + nu)^5 + 136624*(k309 + nu)^6)*
     (-1506000 + 7509100*(k310 + nu) - 16006371*(k310 + nu)^2 + 
      18907442*(k310 + nu)^3 - 13366561*(k310 + nu)^4 + 
      5655119*(k310 + nu)^5 - 1325755*(k310 + nu)^6 + 132852*(k310 + nu)^7)*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k309 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*(k309 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(k309 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k309 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(k309 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(k309 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k309 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(k309 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(k309 + nu))*Pi)/2]^3)/Sqrt[3])*
     Cot[((-5 + 2*(k310 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[10/3 - k309 - nu]*Gamma[3 - k310 - nu]^2*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-9/5 + k309 + nu]*Gamma[-8/5 + k309 + nu]*Gamma[-7/5 + k309 + nu]*
     Gamma[-3/2 + k310 + nu]^2*Gamma[-4/3 + k310 + nu]*
     Gamma[-7/6 + k310 + nu]*Gamma[-1 + k310 + nu]^3*Gamma[-5/6 + k310 + nu])/
    ((-2 + k309 + nu)*(-2 + k310 + nu)^2*(-1 + k310 + nu)*
     (-3 + 2*(k309 + nu))^3*(-7 + 3*(k309 + nu))*(-5 + 3*(k309 + nu))*
     (-9 + 4*(k309 + nu))*(-7 + 4*(k309 + nu))*(-5 + 3*(k310 + nu))*
     (-5 + 4*(k310 + nu))*(-8 + 5*(k310 + nu))*(-6 + 5*(k310 + nu))*Sqrt[Pi]*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k309 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k309 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k309 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k309 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k309 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k309 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k309 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k309 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k309 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k309 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k309 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k309 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k309 + nu))*Pi)/2]^4)/1594323)*
     (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k310 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*(k310 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(k310 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k310 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(k310 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(k310 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k310 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(k310 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(k310 + nu))*Pi)/2]^3)/Sqrt[3])*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k309 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k309 + nu]*Gamma[-7/6 + k309 + nu]*Gamma[-5/6 + k309 + nu]*
     Gamma[-6/5 + k310 + nu]*Gamma[-4/5 + k310 + nu]*Gamma[-3/5 + k310 + nu]*
     Gamma[-1/2 + k310 + nu]*Gamma[-2/5 + k310 + nu]*
     Gamma[-1/3 + k310 + nu]), {k309, k310}}, 
  {(2^(-4*(k311 + nu) - 2*(k312 + nu) + 8*(k313 + nu))*
     3^(-13/2 + 6*nu - 6*(k311 + nu) + 3*(k312 + nu))*
     5^(9/2 - 5*nu + 5*(k311 + nu) - 5*(k313 + nu))*(3 - 2*(k311 + nu))^2*
     (5273235 - 17370846*(k311 + nu) + 23756000*(k311 + nu)^2 - 
      17263228*(k311 + nu)^3 + 7030251*(k311 + nu)^4 - 
      1521176*(k311 + nu)^5 + 136624*(k311 + nu)^6)*(3 - 2*(k312 + nu))^2*
     (-3 + 2*(k312 + nu))*(175200 - 778255*(k312 + nu) + 
      1435262*(k312 + nu)^2 - 1406332*(k312 + nu)^3 + 772030*(k312 + nu)^4 - 
      225097*(k312 + nu)^5 + 27228*(k312 + nu)^6)*(-4 + 3*(k313 + nu))*
     (-540 + 2051*(k313 + nu) - 2491*(k313 + nu)^2 + 966*(k313 + nu)^3)*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k311 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*(k311 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(k311 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k311 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(k311 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(k311 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k311 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(k311 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(k311 + nu))*Pi)/2]^3)/Sqrt[3])*
     (1 + Cot[((-5 + 2*(k312 + nu))*Pi)/2]^2)*
     Cot[((-5 + 2*(k313 + nu))*Pi)/2]*Csc[(k312 + nu)*Pi]*
     Csc[(-4 + 2*(k313 + nu))*Pi]*Gamma[16/5 - nu]*Gamma[10/3 - k311 - nu]*
     Gamma[3 - k312 - nu]^2*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-9/5 + k311 + nu]*
     Gamma[-8/5 + k311 + nu]*Gamma[-7/5 + k311 + nu]*
     Gamma[-3/2 + k312 + nu]^3*Gamma[-7/6 + k312 + nu]*
     Gamma[-1 + k312 + nu]^2*Gamma[-5/6 + k312 + nu]*Gamma[-4/3 + k313 + nu]*
     Gamma[-5/4 + k313 + nu]*Gamma[-1 + k313 + nu]*Gamma[-3/4 + k313 + nu]*
     Gamma[-1/2 + k313 + nu]^2*Sin[(k313 + nu)*Pi]*
     Sin[(-4 + 2*(k312 + nu))*Pi])/((-2 + k311 + nu)*(-2 + k312 + nu)^2*
     (-1 + k312 + nu)*(-3 + 2*(k311 + nu))^3*(-7 + 3*(k311 + nu))*
     (-5 + 3*(k311 + nu))*(-9 + 4*(k311 + nu))*(-7 + 4*(k311 + nu))*
     (-5 + 3*(k312 + nu))*(-4 + 3*(k312 + nu))*(-5 + 4*(k312 + nu))*
     (-8 + 5*(k312 + nu))*(-7 + 5*(k312 + nu))*(-6 + 5*(k312 + nu))*
     (-3 + 2*(k313 + nu))*(-6 + 5*(k313 + nu))*(-4 + 5*(k313 + nu))*
     (-3 + 5*(k313 + nu))*Sqrt[Pi]*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k311 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k311 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k311 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k311 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k311 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k311 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k311 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k311 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k311 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k311 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k311 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k311 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k311 + nu))*Pi)/2]^4)/1594323)*
     (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k312 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-16/3 + 2*(k312 + nu))*Pi)/2])/(3*Sqrt[3]) + 
      (512*Pi^3*Cot[((-16/3 + 2*(k312 + nu))*Pi)/2]^2)/3 + 
      2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k312 + nu))*Pi)/2] - 
      (14848*Pi^3*Cot[((-14/3 + 2*(k312 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (512*Pi^3*Cot[((-14/3 + 2*(k312 + nu))*Pi)/2]^2)/3 + 
      512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k312 + nu))*Pi)/2] - 
      (8704*Pi^3*Cot[((-4 + 2*(k312 + nu))*Pi)/2])/(3*Sqrt[3]) - 
      (1280*Pi^3*Cot[((-4 + 2*(k312 + nu))*Pi)/2]^3)/Sqrt[3])*
     (1 + Cot[((-5 + 2*(k313 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k311 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-5/3 + k311 + nu]*Gamma[-7/6 + k311 + nu]*Gamma[-5/6 + k311 + nu]*
     Gamma[-5/4 + k312 + nu]*Gamma[-3/4 + k312 + nu]*
     Gamma[-1/2 + k312 + nu]^3*Gamma[-3/2 + k313 + nu]*
     Gamma[-6/5 + k313 + nu]*Gamma[-4/5 + k313 + nu]*Gamma[-3/5 + k313 + nu]*
     Gamma[-2/5 + k313 + nu]*Gamma[-1/3 + k313 + nu]), {k311, k312, k313}}, 
  {-((2^(17/2 - 4*(-1 - k314 + nu) - 2*(-2 - k315 + nu))*
      3^(-11/2 + 6*nu - 6*(-1 - k314 + nu) + 3*(-2 - k315 + nu))*
      5^(-1 - 5*nu + 5*(-1 - k314 + nu))*(3 - 2*(-1 - k314 + nu))^2*
      (5273235 - 17370846*(-1 - k314 + nu) + 23756000*(-1 - k314 + nu)^2 - 
       17263228*(-1 - k314 + nu)^3 + 7030251*(-1 - k314 + nu)^4 - 
       1521176*(-1 - k314 + nu)^5 + 136624*(-1 - k314 + nu)^6)*
      (3 - 2*(-2 - k315 + nu))^2*(-3 + 2*(-2 - k315 + nu))*
      (175200 - 778255*(-2 - k315 + nu) + 1435262*(-2 - k315 + nu)^2 - 
       1406332*(-2 - k315 + nu)^3 + 772030*(-2 - k315 + nu)^4 - 
       225097*(-2 - k315 + nu)^5 + 27228*(-2 - k315 + nu)^6)*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
       (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(-1 - k314 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(-1 - k314 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(-1 - k314 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-1 - k314 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(-1 - k314 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(-1 - k314 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-1 - k314 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(-1 - k314 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(-1 - k314 + nu))*Pi)/2]^3)/Sqrt[3])*
      (1 + Cot[((-5 + 2*(-2 - k315 + nu))*Pi)/2]^2)*Csc[(-2 - k315 + nu)*Pi]*
      Gamma[16/5 - nu]*Gamma[13/3 + k314 - nu]*Gamma[5 + k315 - nu]^2*
      Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-14/5 - k314 + nu]*Gamma[-13/5 - k314 + nu]*
      Gamma[-12/5 - k314 + nu]*Gamma[-7/2 - k315 + nu]^3*
      Gamma[-19/6 - k315 + nu]*Gamma[-3 - k315 + nu]^2*
      Gamma[-17/6 - k315 + nu]*Sin[(-4 + 2*(-2 - k315 + nu))*Pi])/
     ((-3 - k314 + nu)*(-4 - k315 + nu)^2*(-3 - k315 + nu)*
      (-3 + 2*(-1 - k314 + nu))^3*(-7 + 3*(-1 - k314 + nu))*
      (-5 + 3*(-1 - k314 + nu))*(-9 + 4*(-1 - k314 + nu))*
      (-7 + 4*(-1 - k314 + nu))*(-5 + 3*(-2 - k315 + nu))*
      (-4 + 3*(-2 - k315 + nu))*(-5 + 4*(-2 - k315 + nu))*
      (-8 + 5*(-2 - k315 + nu))*(-7 + 5*(-2 - k315 + nu))*
      (-6 + 5*(-2 - k315 + nu))*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(-1 - k314 + nu))*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*(-1 - k314 + nu))*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*(-1 - k314 + nu))*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*(-1 - k314 + nu))*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k314 + nu))*Pi)/2]^2)/
        531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
            195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k314 + nu))*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*(-1 - k314 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k314 + nu))*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*(-1 - k314 + nu))*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k314 + nu))*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k314 + nu))*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k314 + nu))*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(-1 - k314 + nu))*Pi)/2]^4)/1594323)*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(-2 - k315 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(-2 - k315 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(-2 - k315 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-2 - k315 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(-2 - k315 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(-2 - k315 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-2 - k315 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(-2 - k315 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(-2 - k315 + nu))*Pi)/2]^3)/Sqrt[3])*
      Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[21/5 + k314 - nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-8/3 - k314 + nu]*Gamma[-13/6 - k314 + nu]*
      Gamma[-11/6 - k314 + nu]*Gamma[-13/4 - k315 + nu]*
      Gamma[-11/4 - k315 + nu]*Gamma[-5/2 - k315 + nu]^3)), {-k314, -k315}}, 
  {-((2^(-1 - 4*(k316 + nu) + 6*(k318 + nu))*
      3^(-17/2 + 6*nu - 6*(k316 + nu) + 9*(k317 + nu) - 6*(k318 + nu))*
      5^(11/2 - 5*nu + 5*(k316 + nu) - 5*(k317 + nu))*(3 - 2*(k316 + nu))^2*
      (5273235 - 17370846*(k316 + nu) + 23756000*(k316 + nu)^2 - 
       17263228*(k316 + nu)^3 + 7030251*(k316 + nu)^4 - 
       1521176*(k316 + nu)^5 + 136624*(k316 + nu)^6)*
      (174750 - 752690*(k317 + nu) + 1346751*(k317 + nu)^2 - 
       1281136*(k317 + nu)^3 + 683314*(k317 + nu)^4 - 193731*(k317 + nu)^5 + 
       22808*(k317 + nu)^6)*(-7 + 5*(k318 + nu))*
      (4 - 11*(k318 + nu) + 6*(k318 + nu)^2)^2*(300 - 425*(k318 + nu) + 
       149*(k318 + nu)^2)*((-195312500*(-810 - 162*Sqrt[5] + 
          25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/14348907 - 
       (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
         Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
       (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k316 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(k316 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(k316 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k316 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(k316 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(k316 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k316 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(k316 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(k316 + nu))*Pi)/2]^3)/Sqrt[3])*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(k317 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(k317 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(k317 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(k317 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k317 + nu))*Pi)/2]^2)/
        4782969)*Cot[((-5 + 2*(k318 + nu))*Pi)/2]*Gamma[16/5 - nu]*
      Gamma[10/3 - k316 - nu]*Gamma[3 - k317 - nu]*Gamma[3 - k318 - nu]*
      Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-9/5 + k316 + nu]*Gamma[-8/5 + k316 + nu]*Gamma[-7/5 + k316 + nu]*
      Gamma[-5/3 + k317 + nu]^2*Gamma[-3/2 + k317 + nu]*
      Gamma[-4/3 + k317 + nu]^2*Gamma[-7/6 + k317 + nu]*
      Gamma[-5/6 + k317 + nu]*Gamma[-8/5 + k318 + nu]*Gamma[-3/2 + k318 + nu]*
      Gamma[-7/5 + k318 + nu]*Gamma[-5/4 + k318 + nu]*Gamma[-1 + k318 + nu]^3*
      Gamma[-3/4 + k318 + nu])/((-2 + k316 + nu)*(-2 + k317 + nu)*
      (-1 + k317 + nu)*(-2 + k318 + nu)*(-3 + 2*(k316 + nu))^3*
      (-7 + 3*(k316 + nu))*(-5 + 3*(k316 + nu))*(-9 + 4*(k316 + nu))*
      (-7 + 4*(k316 + nu))*(-5 + 4*(k317 + nu))*(-8 + 5*(k317 + nu))*
      (-7 + 5*(k317 + nu))*(-6 + 5*(k317 + nu))*(4 - 3*(k318 + nu))^2*
      (5 - 3*(k318 + nu))^2*(1 - 2*(k318 + nu))^2*Sqrt[Pi]*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(k316 + nu))*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*(k316 + nu))*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*(k316 + nu))*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*(k316 + nu))*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k316 + nu))*Pi)/2]^2)/
        531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
            195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k316 + nu))*Pi)/
           2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
          2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k316 + nu))*Pi)/2]^
          2)/14348907 - (390625000*Sqrt[5*(7 + Sqrt[5] - 
            Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k316 + nu))*Pi)/2]^
          3)/4782969 + (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + 
          Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[((-13/3 + 2*(k316 + nu))*Pi)/2])/
        531441 + (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-4 + 2*(k316 + nu))*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k316 + nu))*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k316 + nu))*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k316 + nu))*Pi)/2]^4)/1594323)*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k317 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(k317 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(k317 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k317 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(k317 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(k317 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k317 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(k317 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(k317 + nu))*Pi)/2]^3)/Sqrt[3])*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(k318 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(k318 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(k318 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(k318 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k318 + nu))*Pi)/2]^2)/
        4782969)*Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[16/5 - k316 - nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-5/3 + k316 + nu]*Gamma[-7/6 + k316 + nu]*
      Gamma[-5/6 + k316 + nu]*Gamma[-8/5 + k317 + nu]*Gamma[-7/5 + k317 + nu]*
      Gamma[-5/4 + k317 + nu]*Gamma[-6/5 + k317 + nu]*Gamma[-4/5 + k317 + nu]*
      Gamma[-3/4 + k317 + nu]*Gamma[-5/3 + k318 + nu]^2*
      Gamma[-4/3 + k318 + nu]*Gamma[-3/5 + k318 + nu]*Gamma[-1/2 + k318 + nu]*
      Gamma[-2/5 + k318 + nu]*Gamma[-1/3 + k318 + nu])), {k316, k317, k318}}, 
  {-((2^(-1 - 4*(k319 + nu) - 2*(k321 + nu) + 8*(k322 + nu))*
      3^(-17/2 + 6*nu - 6*(k319 + nu) + 9*(k320 + nu) - 6*(k321 + nu))*
      5^(9/2 - 5*nu + 5*(k319 + nu) - 5*(k320 + nu) + 5*(k321 + nu) - 
        5*(k322 + nu))*(3 - 2*(k319 + nu))^2*
      (5273235 - 17370846*(k319 + nu) + 23756000*(k319 + nu)^2 - 
       17263228*(k319 + nu)^3 + 7030251*(k319 + nu)^4 - 
       1521176*(k319 + nu)^5 + 136624*(k319 + nu)^6)*
      (174750 - 752690*(k320 + nu) + 1346751*(k320 + nu)^2 - 
       1281136*(k320 + nu)^3 + 683314*(k320 + nu)^4 - 193731*(k320 + nu)^5 + 
       22808*(k320 + nu)^6)*(-3 + 2*(k321 + nu))^2*(-480 + 1096*(k321 + nu) - 
       831*(k321 + nu)^2 + 209*(k321 + nu)^3)*(-4 + 3*(k322 + nu))*
      (-540 + 2051*(k322 + nu) - 2491*(k322 + nu)^2 + 966*(k322 + nu)^3)*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
       (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k319 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(k319 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(k319 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k319 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(k319 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(k319 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k319 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(k319 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(k319 + nu))*Pi)/2]^3)/Sqrt[3])*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(k320 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(k320 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(k320 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(k320 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k320 + nu))*Pi)/2]^2)/
        4782969)*(1 + Cot[((-5 + 2*(k321 + nu))*Pi)/2]^2)*
      Cot[((-5 + 2*(k322 + nu))*Pi)/2]*Csc[(k321 + nu)*Pi]*
      Csc[(-4 + 2*(k322 + nu))*Pi]*Gamma[16/5 - nu]*Gamma[10/3 - k319 - nu]*
      Gamma[3 - k320 - nu]*Gamma[3 - k321 - nu]*Gamma[-5/3 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-9/5 + k319 + nu]*Gamma[-8/5 + k319 + nu]*Gamma[-7/5 + k319 + nu]*
      Gamma[-5/3 + k320 + nu]^2*Gamma[-3/2 + k320 + nu]*
      Gamma[-4/3 + k320 + nu]^2*Gamma[-7/6 + k320 + nu]*
      Gamma[-5/6 + k320 + nu]*Gamma[-8/5 + k321 + nu]*
      Gamma[-3/2 + k321 + nu]^2*Gamma[-7/5 + k321 + nu]*
      Gamma[-6/5 + k321 + nu]*Gamma[-1 + k321 + nu]^2*Gamma[-4/5 + k321 + nu]*
      Gamma[-4/3 + k322 + nu]*Gamma[-5/4 + k322 + nu]*Gamma[-1 + k322 + nu]*
      Gamma[-3/4 + k322 + nu]*Gamma[-1/2 + k322 + nu]^2*Sin[(k322 + nu)*Pi]*
      Sin[(-4 + 2*(k321 + nu))*Pi])/((-2 + k319 + nu)*(-2 + k320 + nu)*
      (-1 + k320 + nu)*(-2 + k321 + nu)*(-3 + 2*(k319 + nu))^3*
      (-7 + 3*(k319 + nu))*(-5 + 3*(k319 + nu))*(-9 + 4*(k319 + nu))*
      (-7 + 4*(k319 + nu))*(-5 + 4*(k320 + nu))*(-8 + 5*(k320 + nu))*
      (-7 + 5*(k320 + nu))*(-6 + 5*(k320 + nu))*(4 - 3*(k321 + nu))^2*
      (5 - 3*(k321 + nu))^2*(-3 + 2*(k322 + nu))*(-6 + 5*(k322 + nu))*
      (-4 + 5*(k322 + nu))*(-3 + 5*(k322 + nu))*Sqrt[Pi]*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(k319 + nu))*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*(k319 + nu))*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*(k319 + nu))*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*(k319 + nu))*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k319 + nu))*Pi)/2]^2)/
        531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
            195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k319 + nu))*Pi)/
           2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
          2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k319 + nu))*Pi)/2]^
          2)/14348907 - (390625000*Sqrt[5*(7 + Sqrt[5] - 
            Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k319 + nu))*Pi)/2]^
          3)/4782969 + (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + 
          Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[((-13/3 + 2*(k319 + nu))*Pi)/2])/
        531441 + (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-4 + 2*(k319 + nu))*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k319 + nu))*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k319 + nu))*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k319 + nu))*Pi)/2]^4)/1594323)*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k320 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(k320 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(k320 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k320 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(k320 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(k320 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k320 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(k320 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(k320 + nu))*Pi)/2]^3)/Sqrt[3])*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(k321 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(k321 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(k321 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(k321 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k321 + nu))*Pi)/2]^2)/
        4782969)*(1 + Cot[((-5 + 2*(k322 + nu))*Pi)/2]^2)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]*Gamma[16/5 - k319 - nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-5/3 + k319 + nu]*Gamma[-7/6 + k319 + nu]*Gamma[-5/6 + k319 + nu]*
      Gamma[-8/5 + k320 + nu]*Gamma[-7/5 + k320 + nu]*Gamma[-5/4 + k320 + nu]*
      Gamma[-6/5 + k320 + nu]*Gamma[-4/5 + k320 + nu]*Gamma[-3/4 + k320 + nu]*
      Gamma[-5/3 + k321 + nu]^2*Gamma[-4/3 + k321 + nu]^2*
      Gamma[-1/2 + k321 + nu]^3*Gamma[-3/2 + k322 + nu]*
      Gamma[-6/5 + k322 + nu]*Gamma[-4/5 + k322 + nu]*Gamma[-3/5 + k322 + nu]*
      Gamma[-2/5 + k322 + nu]*Gamma[-1/3 + k322 + nu])), 
   {k319, k320, k321, k322}}, 
  {-((2^(15/2 - 4*(-1 - k323 + nu) - 2*(-3 - k325 + nu))*
      3^(-15/2 + 6*nu - 6*(-1 - k323 + nu) + 9*(-2 - k324 + nu) - 
        6*(-3 - k325 + nu))*5^(-1 - 5*nu + 5*(-1 - k323 + nu) - 
        5*(-2 - k324 + nu) + 5*(-3 - k325 + nu))*(3 - 2*(-1 - k323 + nu))^2*
      (5273235 - 17370846*(-1 - k323 + nu) + 23756000*(-1 - k323 + nu)^2 - 
       17263228*(-1 - k323 + nu)^3 + 7030251*(-1 - k323 + nu)^4 - 
       1521176*(-1 - k323 + nu)^5 + 136624*(-1 - k323 + nu)^6)*
      (174750 - 752690*(-2 - k324 + nu) + 1346751*(-2 - k324 + nu)^2 - 
       1281136*(-2 - k324 + nu)^3 + 683314*(-2 - k324 + nu)^4 - 
       193731*(-2 - k324 + nu)^5 + 22808*(-2 - k324 + nu)^6)*
      (-3 + 2*(-3 - k325 + nu))^2*(-480 + 1096*(-3 - k325 + nu) - 
       831*(-3 - k325 + nu)^2 + 209*(-3 - k325 + nu)^3)*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
       (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(-1 - k323 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(-1 - k323 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(-1 - k323 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-1 - k323 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(-1 - k323 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(-1 - k323 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-1 - k323 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(-1 - k323 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(-1 - k323 + nu))*Pi)/2]^3)/Sqrt[3])*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(-2 - k324 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(-2 - k324 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(-2 - k324 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(-2 - k324 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-2 - k324 + nu))*Pi)/2]^2)/
        4782969)*(1 + Cot[((-5 + 2*(-3 - k325 + nu))*Pi)/2]^2)*
      Csc[(-3 - k325 + nu)*Pi]*Gamma[16/5 - nu]*Gamma[13/3 + k323 - nu]*
      Gamma[5 + k324 - nu]*Gamma[6 + k325 - nu]*Gamma[-5/3 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-14/5 - k323 + nu]*Gamma[-13/5 - k323 + nu]*
      Gamma[-12/5 - k323 + nu]*Gamma[-11/3 - k324 + nu]^2*
      Gamma[-7/2 - k324 + nu]*Gamma[-10/3 - k324 + nu]^2*
      Gamma[-19/6 - k324 + nu]*Gamma[-17/6 - k324 + nu]*
      Gamma[-23/5 - k325 + nu]*Gamma[-9/2 - k325 + nu]^2*
      Gamma[-22/5 - k325 + nu]*Gamma[-21/5 - k325 + nu]*
      Gamma[-4 - k325 + nu]^2*Gamma[-19/5 - k325 + nu]*
      Sin[(-4 + 2*(-3 - k325 + nu))*Pi])/((-3 - k323 + nu)*(-4 - k324 + nu)*
      (-3 - k324 + nu)*(-5 - k325 + nu)*(-3 + 2*(-1 - k323 + nu))^3*
      (-7 + 3*(-1 - k323 + nu))*(-5 + 3*(-1 - k323 + nu))*
      (-9 + 4*(-1 - k323 + nu))*(-7 + 4*(-1 - k323 + nu))*
      (-5 + 4*(-2 - k324 + nu))*(-8 + 5*(-2 - k324 + nu))*
      (-7 + 5*(-2 - k324 + nu))*(-6 + 5*(-2 - k324 + nu))*
      (4 - 3*(-3 - k325 + nu))^2*(5 - 3*(-3 - k325 + nu))^2*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(-1 - k323 + nu))*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*(-1 - k323 + nu))*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*(-1 - k323 + nu))*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*(-1 - k323 + nu))*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k323 + nu))*Pi)/2]^2)/
        531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
            195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k323 + nu))*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*(-1 - k323 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k323 + nu))*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*(-1 - k323 + nu))*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k323 + nu))*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k323 + nu))*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k323 + nu))*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(-1 - k323 + nu))*Pi)/2]^4)/1594323)*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(-2 - k324 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(-2 - k324 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(-2 - k324 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-2 - k324 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(-2 - k324 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(-2 - k324 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-2 - k324 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(-2 - k324 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(-2 - k324 + nu))*Pi)/2]^3)/Sqrt[3])*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(-3 - k325 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(-3 - k325 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(-3 - k325 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(-3 - k325 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-3 - k325 + nu))*Pi)/2]^2)/
        4782969)*Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[21/5 + k323 - nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-8/3 - k323 + nu]*Gamma[-13/6 - k323 + nu]*
      Gamma[-11/6 - k323 + nu]*Gamma[-18/5 - k324 + nu]*
      Gamma[-17/5 - k324 + nu]*Gamma[-13/4 - k324 + nu]*
      Gamma[-16/5 - k324 + nu]*Gamma[-14/5 - k324 + nu]*
      Gamma[-11/4 - k324 + nu]*Gamma[-14/3 - k325 + nu]^2*
      Gamma[-13/3 - k325 + nu]^2*Gamma[-7/2 - k325 + nu]^3)), 
   {-k323, -k324, -k325}}, 
  {-((2^(1 - 4*(-1 - k326 + nu))*3^(-2 + 6*nu - 6*(-1 - k326 + nu) + 
        9*(-2 - k327 + nu))*5^(-1 - 5*nu + 5*(-1 - k326 + nu) - 
        5*(-2 - k327 + nu))*(3 - 2*(-1 - k326 + nu))^2*
      (5273235 - 17370846*(-1 - k326 + nu) + 23756000*(-1 - k326 + nu)^2 - 
       17263228*(-1 - k326 + nu)^3 + 7030251*(-1 - k326 + nu)^4 - 
       1521176*(-1 - k326 + nu)^5 + 136624*(-1 - k326 + nu)^6)*
      (174750 - 752690*(-2 - k327 + nu) + 1346751*(-2 - k327 + nu)^2 - 
       1281136*(-2 - k327 + nu)^3 + 683314*(-2 - k327 + nu)^4 - 
       193731*(-2 - k327 + nu)^5 + 22808*(-2 - k327 + nu)^6)*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
       (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(-1 - k326 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(-1 - k326 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(-1 - k326 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-1 - k326 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(-1 - k326 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(-1 - k326 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-1 - k326 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(-1 - k326 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(-1 - k326 + nu))*Pi)/2]^3)/Sqrt[3])*
      ((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-28/5 + 2*(-2 - k327 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-26/5 + 2*(-2 - k327 + nu))*Pi)/2])/4782969 - 
       (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-24/5 + 2*(-2 - k327 + nu))*Pi)/2])/4782969 + 
       (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
         Cot[((-22/5 + 2*(-2 - k327 + nu))*Pi)/2])/4782969 - 
       (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-2 - k327 + nu))*Pi)/2]^2)/
        4782969)*Gamma[16/5 - nu]*Gamma[13/3 + k326 - nu]*
      Gamma[5 + k327 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
      Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-14/5 - k326 + nu]*
      Gamma[-13/5 - k326 + nu]*Gamma[-12/5 - k326 + nu]*
      Gamma[-11/3 - k327 + nu]^2*Gamma[-7/2 - k327 + nu]*
      Gamma[-10/3 - k327 + nu]^2*Gamma[-19/6 - k327 + nu]*
      Gamma[-17/6 - k327 + nu])/((-3 - k326 + nu)*(-4 - k327 + nu)*
      (-3 - k327 + nu)*(-3 + 2*(-1 - k326 + nu))^3*(-7 + 3*(-1 - k326 + nu))*
      (-5 + 3*(-1 - k326 + nu))*(-9 + 4*(-1 - k326 + nu))*
      (-7 + 4*(-1 - k326 + nu))*(-5 + 4*(-2 - k327 + nu))*
      (-8 + 5*(-2 - k327 + nu))*(-7 + 5*(-2 - k327 + nu))*
      (-6 + 5*(-2 - k327 + nu))*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(-1 - k326 + nu))*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*(-1 - k326 + nu))*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*(-1 - k326 + nu))*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*(-1 - k326 + nu))*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(-1 - k326 + nu))*Pi)/2]^2)/
        531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
            195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k326 + nu))*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*(-1 - k326 + nu))*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*(-1 - k326 + nu))*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*(-1 - k326 + nu))*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k326 + nu))*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(-1 - k326 + nu))*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(-1 - k326 + nu))*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(-1 - k326 + nu))*Pi)/2]^4)/1594323)*
      (512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(-2 - k327 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(-2 - k327 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(-2 - k327 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(-2 - k327 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(-2 - k327 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(-2 - k327 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(-2 - k327 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(-2 - k327 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(-2 - k327 + nu))*Pi)/2]^3)/Sqrt[3])*
      Gamma[3 - nu]^2*Gamma[10/3 - nu]*Gamma[21/5 + k326 - nu]*
      Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
      Gamma[-1 + nu]^2*Gamma[-8/3 - k326 + nu]*Gamma[-13/6 - k326 + nu]*
      Gamma[-11/6 - k326 + nu]*Gamma[-18/5 - k327 + nu]*
      Gamma[-17/5 - k327 + nu]*Gamma[-13/4 - k327 + nu]*
      Gamma[-16/5 - k327 + nu]*Gamma[-14/5 - k327 + nu]*
      Gamma[-11/4 - k327 + nu])), {-k326, -k327}}, 
  {-((3^(-2 + 6*nu - 6*(k328 + nu))*5^(-5*nu + 5*(k328 + nu))*
      (3 - 2*(k328 + nu))^2*(5273235 - 17370846*(k328 + nu) + 
       23756000*(k328 + nu)^2 - 17263228*(k328 + nu)^3 + 
       7030251*(k328 + nu)^4 - 1521176*(k328 + nu)^5 + 136624*(k328 + nu)^6)*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
       (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
       (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
       (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
       (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
         Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
       (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
        1594323)*(512*Sqrt[3]*Pi^3*Cot[((-17/3 + 2*(k328 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-16/3 + 2*(k328 + nu))*Pi)/2])/(3*Sqrt[3]) + 
       (512*Pi^3*Cot[((-16/3 + 2*(k328 + nu))*Pi)/2]^2)/3 + 
       2816*Sqrt[3]*Pi^3*Cot[((-5 + 2*(k328 + nu))*Pi)/2] - 
       (14848*Pi^3*Cot[((-14/3 + 2*(k328 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (512*Pi^3*Cot[((-14/3 + 2*(k328 + nu))*Pi)/2]^2)/3 + 
       512*Sqrt[3]*Pi^3*Cot[((-13/3 + 2*(k328 + nu))*Pi)/2] - 
       (8704*Pi^3*Cot[((-4 + 2*(k328 + nu))*Pi)/2])/(3*Sqrt[3]) - 
       (1280*Pi^3*Cot[((-4 + 2*(k328 + nu))*Pi)/2]^3)/Sqrt[3])*
      Gamma[16/5 - nu]*Gamma[10/3 - k328 - nu]*Gamma[-5/3 + nu]*
      Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
      Gamma[-9/5 + k328 + nu]*Gamma[-8/5 + k328 + nu]*
      Gamma[-7/5 + k328 + nu])/(4^(2*(k328 + nu))*(-2 + k328 + nu)*
      (-3 + 2*(k328 + nu))^3*(-7 + 3*(k328 + nu))*(-5 + 3*(k328 + nu))*
      (-9 + 4*(k328 + nu))*(-7 + 4*(k328 + nu))*
      ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
        14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
           3]*Pi^4*Cot[((-17/3 + 2*(k328 + nu))*Pi)/2])/531441 - 
       (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-16/3 + 2*(k328 + nu))*Pi)/2])/14348907 - 
       (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
         Cot[((-16/3 + 2*(k328 + nu))*Pi)/2]^2)/14348907 - 
       (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
         Pi^4*Cot[((-5 + 2*(k328 + nu))*Pi)/2])/531441 + 
       (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k328 + nu))*Pi)/2]^2)/
        531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
            195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k328 + nu))*Pi)/
           2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
          2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k328 + nu))*Pi)/2]^
          2)/14348907 - (390625000*Sqrt[5*(7 + Sqrt[5] - 
            Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k328 + nu))*Pi)/2]^
          3)/4782969 + (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + 
          Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[((-13/3 + 2*(k328 + nu))*Pi)/2])/
        531441 + (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*
         Pi^4*Cot[((-4 + 2*(k328 + nu))*Pi)/2])/1594323 + 
       (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
         Cot[((-4 + 2*(k328 + nu))*Pi)/2]^2)/4782969 + 
       (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
         Cot[((-4 + 2*(k328 + nu))*Pi)/2]^3)/4782969 - 
       (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
         Cot[((-4 + 2*(k328 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
      Gamma[10/3 - nu]*Gamma[16/5 - k328 - nu]*Gamma[-9/5 + nu]*
      Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
      Gamma[-5/3 + k328 + nu]*Gamma[-7/6 + k328 + nu]*
      Gamma[-5/6 + k328 + nu])), {k328}}, 
  {((-1)^(2 + k329 - k330)*2^(-4 + 2*k329 - 2*k330 + 2*(k330 + nu))*
     3^(-1/2 + 6*nu - 9*(k330 + nu))*5^(1 - 5*nu + 5*(k330 + nu))*
     (3 - 2*(k329 + nu))^2*(-11 + 5*(k329 + nu))*(-9 + 5*(k329 + nu))*
     (-17 + 10*(k329 + nu))*(40320 - 118152*(k330 + nu) + 
      129473*(k330 + nu)^2 - 62859*(k330 + nu)^3 + 11404*(k330 + nu)^4)*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Cot[((-5 + 2*(k330 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k329 - nu]^2*Gamma[10/3 - k329 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-2 + k329 + nu]^2*Gamma[-9/5 + k329 + nu]*Gamma[-3/2 + k329 + nu]*
     Gamma[-4/3 + k329 + nu]*Gamma[-8/5 + k330 + nu]*Gamma[-3/2 + k330 + nu]*
     Gamma[-7/5 + k330 + nu]*Gamma[-6/5 + k330 + nu]*Gamma[-1 + k330 + nu]^4*
     Gamma[-4/5 + k330 + nu])/((-2 + k329 + nu)*(-2 + k330 + nu)^2*
     (-3 + 2*(k329 + nu))^3*(-7 + 3*(k329 + nu))*(-5 + 3*(k330 + nu))*
     (-4 + 3*(k330 + nu))*Sqrt[Pi]*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k329 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k329 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k329 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k329 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k329 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k329 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k329 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k329 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k329 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k329 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k329 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k329 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k329 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k329 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-6/5 + k329 + nu]*Gamma[-1 + k329 + nu]*Gamma[-4/5 + k329 + nu]*
     Gamma[-2 + k330 + nu]^2*Gamma[-5/3 + k330 + nu]*Gamma[-4/3 + k330 + nu]*
     Gamma[-2/3 + k330 + nu]^2*Gamma[-1/2 + k330 + nu]*
     Gamma[-1/3 + k330 + nu]^2), {k329, k330}}, 
  {((-1)^(1 + k331 - k332)*2^(-1 + 2*k331 - 2*k332 + 2*(k332 + nu))*
     3^(-13/2 + 6*nu - 3*(k332 + nu))*5^(15/2 - 5*nu)*(3 - 2*(k331 + nu))^2*
     (-11 + 5*(k331 + nu))*(-9 + 5*(k331 + nu))*(-17 + 10*(k331 + nu))*
     (-8 + 5*(k332 + nu))*(-7 + 5*(k332 + nu))*(-9 + 7*(k332 + nu))*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Cot[((-5 + 2*(k332 + nu))*Pi)/2]*Gamma[16/5 - nu]*
     Gamma[3 - k331 - nu]^2*Gamma[10/3 - k331 - nu]*Gamma[-5/3 + nu]*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-2 + k331 + nu]^2*Gamma[-9/5 + k331 + nu]*Gamma[-3/2 + k331 + nu]*
     Gamma[-4/3 + k331 + nu]*Gamma[-8/5 + k332 + nu]*Gamma[-3/2 + k332 + nu]*
     Gamma[-7/5 + k332 + nu]*Gamma[-1 + k332 + nu]^4)/
    ((-2 + k331 + nu)*(-2 + k332 + nu)^2*(-3 + 2*(k331 + nu))^3*
     (-7 + 3*(k331 + nu))*(-5 + 3*(k332 + nu))*Sqrt[Pi]*
     ((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*Pi^4)/
       14348907 - (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/
          3]*Pi^4*Cot[((-17/3 + 2*(k331 + nu))*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*(k331 + nu))*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*(k331 + nu))*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*(k331 + nu))*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*(k331 + nu))*Pi)/2]^2)/
       531441 + (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 
           195*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*Cot[((-14/3 + 2*(k331 + nu))*Pi)/
          2])/14348907 - (781250000*(-15 - 3*Sqrt[5] + 
         2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*Cot[((-14/3 + 2*(k331 + nu))*Pi)/2]^
         2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*(k331 + nu))*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*(k331 + nu))*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k331 + nu))*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*(k331 + nu))*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*(k331 + nu))*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*
        Cot[((-4 + 2*(k331 + nu))*Pi)/2]^4)/1594323)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[16/5 - k331 - nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-6/5 + k331 + nu]*Gamma[-1 + k331 + nu]*Gamma[-4/5 + k331 + nu]*
     Gamma[-2 + k332 + nu]^2*Gamma[-5/3 + k332 + nu]*Gamma[-3/5 + k332 + nu]*
     Gamma[-1/2 + k332 + nu]*Gamma[-2/5 + k332 + nu]*
     Gamma[-1/3 + k332 + nu]), {k331, k332}}, 
  {(27^(2*nu)*((-195312500*(-810 - 162*Sqrt[5] + 25*Sqrt[30*(5 - Sqrt[5])])*
        Pi^4)/14348907 - 
      (390625000*Sqrt[(5*(9 - Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]))/3]*Pi^4*
        Cot[((-17/3 + 2*nu)*Pi)/2])/531441 - 
      (781250000*Sqrt[5*(163 - 11*Sqrt[5] + 21*Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2])/14348907 - 
      (390625000*(15 + 3*Sqrt[5] + Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-16/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (976562500*(5 + Sqrt[5])*Sqrt[8 - 2*Sqrt[5] - 2*Sqrt[15 - 6*Sqrt[5]]]*
        Pi^4*Cot[((-5 + 2*nu)*Pi)/2])/531441 + 
      (976562500*(5 + Sqrt[5])*Pi^4*Cot[((-5 + 2*nu)*Pi)/2]^2)/531441 + 
      (3906250000*Sqrt[5*(1435 + 253*Sqrt[5] - 195*Sqrt[6*(5 + Sqrt[5])])]*
        Pi^4*Cot[((-14/3 + 2*nu)*Pi)/2])/14348907 - 
      (781250000*(-15 - 3*Sqrt[5] + 2*Sqrt[30*(5 - Sqrt[5])])*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^2)/14348907 - 
      (390625000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-14/3 + 2*nu)*Pi)/2]^3)/4782969 + 
      (390625000*Sqrt[5/3]*(-1 - Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[((-13/3 + 2*nu)*Pi)/2])/531441 + 
      (1562500000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2])/1594323 + 
      (195312500*(-12*Sqrt[30*(5 - Sqrt[5])] + 7*(5 + Sqrt[5]))*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^2)/4782969 + 
      (2734375000*Sqrt[5*(7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])])]*Pi^4*
        Cot[((-4 + 2*nu)*Pi)/2]^3)/4782969 - 
      (1367187500*Sqrt[(10*(5 - Sqrt[5]))/3]*Pi^4*Cot[((-4 + 2*nu)*Pi)/2]^4)/
       1594323)*Gamma[16/5 - nu]*Gamma[-5/3 + nu]*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu])/(5^(5*nu)*Gamma[3 - nu]^2*
     Gamma[10/3 - nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^2), {}}}, 
 {{((-1)^(1 - k334)*2^(-3 + 2*(k334 + nu))*3^(1/2 + 9*nu - 12*(k334 + nu))*
     5^(-5*nu + 5*(k334 + nu))*(3 - 2*(k334 + nu))^2*
     (4 - 11*(k334 + nu) + 6*(k334 + nu)^2)^2*(-640280340 + 
      3276633765*(k334 + nu) - 7442738705*(k334 + nu)^2 + 
      9847649564*(k334 + nu)^3 - 8363191194*(k334 + nu)^4 + 
      4727058933*(k334 + nu)^5 - 1778009385*(k334 + nu)^6 + 
      429091998*(k334 + nu)^7 - 60281688*(k334 + nu)^8 + 
      3755628*(k334 + nu)^9)*Cot[((-5 + 2*(k334 + nu))*Pi)/2]*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/5 + k334 + nu]*
     Gamma[-9/5 + k334 + nu]*Gamma[-8/5 + k334 + nu]*
     Gamma[-3/2 + k334 + nu]^2*Gamma[-7/5 + k334 + nu]*
     Gamma[-1 + k334 + nu]^3)/((-2 + k334 + nu)^4*(5 - 3*(k334 + nu))^2*
     (7 - 3*(k334 + nu))^2*(1 - 2*(k334 + nu))^2*(-3 + 2*(k334 + nu))^3*
     (-7 + 3*(k334 + nu))*(-5 + 3*(k334 + nu))*Sqrt[Pi]*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-7/3 + k334 + nu]^2*Gamma[-5/3 + k334 + nu]^2*
     Gamma[-2/3 + k334 + nu]^2*Gamma[-1/2 + k334 + nu]*
     Gamma[-1/3 + k334 + nu]^2), {k334}}, 
  {(2^(-4 + 4*(k335 + nu) - 2*(-1 - k336 + nu))*
     3^(-1/2 + 9*nu - 6*(k335 + nu) - 6*(-1 - k336 + nu))*
     5^(-5*nu + 5*(-1 - k336 + nu))*(3 - 2*(k335 + nu))^2*
     (-9 + 5*(k335 + nu))*(-8 + 5*(k335 + nu))*
     (-225410 + 649565*(k335 + nu) - 747375*(k335 + nu)^2 + 
      429001*(k335 + nu)^3 - 122795*(k335 + nu)^4 + 14014*(k335 + nu)^5)*
     (648 - 2346*(-1 - k336 + nu) + 3147*(-1 - k336 + nu)^2 - 
      1871*(-1 - k336 + nu)^3 + 418*(-1 - k336 + nu)^4)*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(k335 + nu))*Pi)/2])/5 - 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(k335 + nu))*Pi)/2])/10 + 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(k335 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(k335 + nu))*Pi)/2])/5)*
     Cot[((-5 + 2*(-1 - k336 + nu))*Pi)/2]*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-11/5 + k335 + nu]*Gamma[-9/5 + k335 + nu]*Gamma[-8/5 + k335 + nu]*
     Gamma[-3/2 + k335 + nu]^4*Gamma[-1 + k335 + nu]^2*
     Gamma[-12/5 - k336 + nu]*Gamma[-11/5 - k336 + nu]*Gamma[-2 - k336 + nu]*
     Gamma[-9/5 - k336 + nu]*Gamma[-8/5 - k336 + nu]*Gamma[-3/2 - k336 + nu])/
    ((-1)^k335*(-2 + k335 + nu)^3*(5 - 3*(k335 + nu))^2*(7 - 3*(k335 + nu))^2*
     (-3 + 2*(k335 + nu))*(-5 + 3*(k335 + nu))*(3 - 2*(-1 - k336 + nu))^2*
     (-2 + 3*(-1 - k336 + nu))^2*Sqrt[Pi]*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(-1 - k336 + nu))*Pi)/2])/
       5 - (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(-1 - k336 + nu))*Pi)/2])/
       10 + (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(-1 - k336 + nu))*Pi)/2])/
       10 - (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(-1 - k336 + nu))*Pi)/2])/
       5)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k335 + nu]^2*Gamma[-5/3 + k335 + nu]^2*
     Gamma[-6/5 + k335 + nu]*Gamma[-4/5 + k335 + nu]*Gamma[-3/5 + k335 + nu]*
     Gamma[-1/2 + k335 + nu]^2*Gamma[-5/2 - k336 + nu]^2*
     Gamma[-5/3 - k336 + nu]^2*Gamma[-4/3 - k336 + nu]^2), {k335, -k336}}, 
  {(2^(-7 + 4*(k337 + nu))*3^(-11/2 + 9*nu - 6*(k337 + nu))*5^(15/2 - 5*nu)*
     (3 - 2*(k337 + nu))^2*(-9 + 5*(k337 + nu))*(-8 + 5*(k337 + nu))*
     (-225410 + 649565*(k337 + nu) - 747375*(k337 + nu)^2 + 
      429001*(k337 + nu)^3 - 122795*(k337 + nu)^4 + 14014*(k337 + nu)^5)*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(k337 + nu))*Pi)/2])/5 - 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(k337 + nu))*Pi)/2])/10 + 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(k337 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(k337 + nu))*Pi)/2])/5)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/5 + k337 + nu]*
     Gamma[-9/5 + k337 + nu]*Gamma[-8/5 + k337 + nu]*
     Gamma[-3/2 + k337 + nu]^4*Gamma[-1 + k337 + nu]^2)/
    ((-1)^k337*(-2 + k337 + nu)^3*(5 - 3*(k337 + nu))^2*(7 - 3*(k337 + nu))^2*
     (-3 + 2*(k337 + nu))*(-5 + 3*(k337 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-7/3 + k337 + nu]^2*Gamma[-5/3 + k337 + nu]^2*
     Gamma[-6/5 + k337 + nu]*Gamma[-4/5 + k337 + nu]*Gamma[-3/5 + k337 + nu]*
     Gamma[-1/2 + k337 + nu]^2), {k337}}, 
  {((-1)^(1 - k338)*2^(17/2 - 6*(k338 + nu))*3^(-11/2 + 9*nu - 6*(k338 + nu))*
     5^(-5*nu + 5*(k338 + nu))*(3 - 2*(k338 + nu))^2*
     (-4939335 + 20430310*(k338 + nu) - 36145560*(k338 + nu)^2 + 
      35454434*(k338 + nu)^3 - 20820635*(k338 + nu)^4 + 
      7319198*(k338 + nu)^5 - 1425878*(k338 + nu)^6 + 118730*(k338 + nu)^7)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/5 + k338 + nu]*
     Gamma[-9/5 + k338 + nu]*Gamma[-8/5 + k338 + nu]*
     Gamma[-3/2 + k338 + nu]^3*Gamma[-7/5 + k338 + nu]*
     Gamma[-1 + k338 + nu]^2)/((-2 + k338 + nu)^3*(5 - 3*(k338 + nu))^2*
     (7 - 3*(k338 + nu))^2*(-3 + 2*(k338 + nu))*(-5 + 3*(k338 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-7/3 + k338 + nu]^2*
     Gamma[-5/3 + k338 + nu]^2*Gamma[-5/4 + k338 + nu]*
     Gamma[-3/4 + k338 + nu]*Gamma[-1/2 + k338 + nu]^3), {k338}}, 
  {(2^(-9 + 4*k339 + 4*nu)*3^(-15/2 + 9*nu - 6*(k339 + nu))*5^(17/2 - 5*nu)*
     (-11 + 5*(k339 + nu))*(-9 + 5*(k339 + nu))*(-8 + 5*(k339 + nu))*
     (-206127 + 596006*(k339 + nu) - 687066*(k339 + nu)^2 + 
      394536*(k339 + nu)^3 - 112791*(k339 + nu)^4 + 12834*(k339 + nu)^5)*
     (1 + Cot[((-5 + 2*(k339 + nu))*Pi)/2]^2)*Csc[(k339 + nu)*Pi]*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/5 + k339 + nu]*
     Gamma[-9/5 + k339 + nu]*Gamma[-8/5 + k339 + nu]*
     Gamma[-3/2 + k339 + nu]^3*Gamma[-1 + k339 + nu]^2*
     Sin[(-4 + 2*(k339 + nu))*Pi])/((-1)^k339*(-2 + k339 + nu)^3*
     (5 - 3*(k339 + nu))^2*(7 - 3*(k339 + nu))^2*(-7 + 3*(k339 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-7/3 + k339 + nu]^2*
     Gamma[-5/3 + k339 + nu]*Gamma[-6/5 + k339 + nu]*Gamma[-4/5 + k339 + nu]*
     Gamma[-2/3 + k339 + nu]*Gamma[-3/5 + k339 + nu]*
     Gamma[-1/2 + k339 + nu]), {k339}}, 
  {(2*3^(-11 + 9*nu - 3*(k340 + nu))*5^(17/2 - 5*nu)*(-5 + 3*(k340 + nu))*
     (-11 + 5*(k340 + nu))*(-9 + 5*(k340 + nu))*(-8 + 5*(k340 + nu))*
     (-193 + 387*(k340 + nu) - 256*(k340 + nu)^2 + 56*(k340 + nu)^3)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/5 + k340 + nu]*
     Gamma[-9/5 + k340 + nu]*Gamma[-8/5 + k340 + nu]*
     Gamma[-3/2 + k340 + nu]^2*Gamma[-4/3 + k340 + nu]*
     Gamma[-1 + k340 + nu]^2)/((-1)^k340*(-2 + k340 + nu)^3*
     (5 - 3*(k340 + nu))^2*(7 - 3*(k340 + nu))^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-7/3 + k340 + nu]^2*Gamma[-5/3 + k340 + nu]*
     Gamma[-6/5 + k340 + nu]*Gamma[-4/5 + k340 + nu]*Gamma[-3/5 + k340 + nu]*
     Gamma[-1/2 + k340 + nu]^2), {k340}}, 
  {(2^(-4 + 2*(k341 + nu))*3^(-15/2 + 9*nu - 6*(k341 + nu))*5^(13/2 - 5*nu)*
     (3 - 2*(k341 + nu))^2*(-4 + 3*(k341 + nu))*(-7 + 5*(k341 + nu))*
     (-4049735760 + 21155501895*(k341 + nu) - 48989362600*(k341 + nu)^2 + 
      65999979119*(k341 + nu)^3 - 57006683092*(k341 + nu)^4 + 
      32735367105*(k341 + nu)^5 - 12496549344*(k341 + nu)^6 + 
      3057871365*(k341 + nu)^7 - 435184404*(k341 + nu)^8 + 
      27442116*(k341 + nu)^9)*Cot[((-5 + 2*(k341 + nu))*Pi)/2]*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/5 + k341 + nu]*
     Gamma[-9/5 + k341 + nu]*Gamma[-8/5 + k341 + nu]*
     Gamma[-3/2 + k341 + nu]^2*Gamma[-7/5 + k341 + nu]*
     Gamma[-4/3 + k341 + nu]*Gamma[-1 + k341 + nu]^3)/
    ((-1)^k341*(-2 + k341 + nu)^4*(5 - 3*(k341 + nu))^2*(7 - 3*(k341 + nu))^2*
     (-3 + 2*(k341 + nu))^3*(-7 + 3*(k341 + nu))*(-5 + 3*(k341 + nu))*
     Sqrt[Pi]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k341 + nu]^2*Gamma[-5/3 + k341 + nu]^2*
     Gamma[-6/5 + k341 + nu]*Gamma[-4/5 + k341 + nu]*Gamma[-3/5 + k341 + nu]*
     Gamma[-1/2 + k341 + nu]*Gamma[-2/5 + k341 + nu]*
     Gamma[-1/3 + k341 + nu]), {k341}}, 
  {(2^(-1 - 6*(k342 + nu) + 8*(k343 + nu))*3^(-15/2 + 9*nu - 6*(k342 + nu))*
     5^(11/2 - 5*nu + 5*(k342 + nu) - 5*(k343 + nu))*(3 - 2*(k342 + nu))^2*
     (-5518065 + 22275845*(k342 + nu) - 38321560*(k342 + nu)^2 + 
      36428078*(k342 + nu)^3 - 20669535*(k342 + nu)^4 + 
      7001655*(k342 + nu)^5 - 1311240*(k342 + nu)^6 + 104742*(k342 + nu)^7)*
     (-4 + 3*(k343 + nu))*(-540 + 2051*(k343 + nu) - 2491*(k343 + nu)^2 + 
      966*(k343 + nu)^3)*(1 + Cot[((-5 + 2*(k342 + nu))*Pi)/2]^2)*
     Cot[((-5 + 2*(k343 + nu))*Pi)/2]*Csc[(k342 + nu)*Pi]*
     Csc[(-4 + 2*(k343 + nu))*Pi]*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-11/5 + k342 + nu]*Gamma[-9/5 + k342 + nu]*Gamma[-8/5 + k342 + nu]*
     Gamma[-3/2 + k342 + nu]^3*Gamma[-7/5 + k342 + nu]*
     Gamma[-1 + k342 + nu]^2*Gamma[-4/3 + k343 + nu]*Gamma[-5/4 + k343 + nu]*
     Gamma[-1 + k343 + nu]*Gamma[-3/4 + k343 + nu]*Gamma[-1/2 + k343 + nu]^2*
     Sin[(k343 + nu)*Pi]*Sin[(-4 + 2*(k342 + nu))*Pi])/
    ((-1)^k342*(-2 + k342 + nu)^3*(5 - 3*(k342 + nu))^2*(7 - 3*(k342 + nu))^2*
     (-7 + 3*(k342 + nu))*(-5 + 3*(k342 + nu))*(-3 + 2*(k343 + nu))*
     (-6 + 5*(k343 + nu))*(-4 + 5*(k343 + nu))*(-3 + 5*(k343 + nu))*Sqrt[Pi]*
     (1 + Cot[((-5 + 2*(k343 + nu))*Pi)/2]^2)*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-7/3 + k342 + nu]^2*Gamma[-5/3 + k342 + nu]^2*
     Gamma[-5/4 + k342 + nu]*Gamma[-3/4 + k342 + nu]*
     Gamma[-1/2 + k342 + nu]^3*Gamma[-3/2 + k343 + nu]*
     Gamma[-6/5 + k343 + nu]*Gamma[-4/5 + k343 + nu]*Gamma[-3/5 + k343 + nu]*
     Gamma[-2/5 + k343 + nu]*Gamma[-1/3 + k343 + nu]), {k342, k343}}, 
  {((-1)^(1 - k344)*2^(15/2 - 6*(k344 + nu))*3^(-13/2 + 9*nu - 6*(k344 + nu))*
     5^(-5*nu + 5*(k344 + nu))*(3 - 2*(k344 + nu))^2*
     (-5518065 + 22275845*(k344 + nu) - 38321560*(k344 + nu)^2 + 
      36428078*(k344 + nu)^3 - 20669535*(k344 + nu)^4 + 
      7001655*(k344 + nu)^5 - 1311240*(k344 + nu)^6 + 104742*(k344 + nu)^7)*
     (1 + Cot[((-5 + 2*(k344 + nu))*Pi)/2]^2)*Csc[(k344 + nu)*Pi]*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/5 + k344 + nu]*
     Gamma[-9/5 + k344 + nu]*Gamma[-8/5 + k344 + nu]*
     Gamma[-3/2 + k344 + nu]^3*Gamma[-7/5 + k344 + nu]*
     Gamma[-1 + k344 + nu]^2*Sin[(-4 + 2*(k344 + nu))*Pi])/
    ((-2 + k344 + nu)^3*(5 - 3*(k344 + nu))^2*(7 - 3*(k344 + nu))^2*
     (-7 + 3*(k344 + nu))*(-5 + 3*(k344 + nu))*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-7/3 + k344 + nu]^2*Gamma[-5/3 + k344 + nu]^2*
     Gamma[-5/4 + k344 + nu]*Gamma[-3/4 + k344 + nu]*
     Gamma[-1/2 + k344 + nu]^3), {k344}}, 
  {(2^(-1 + 2*(k346 + nu))*3^(-1/2 + 9*nu - 6*(k345 + nu) - 6*(k346 + nu))*
     5^(-1 - 5*nu + 5*(k345 + nu))*(-2 + k345 + nu)*(3 - 2*(k345 + nu))^2*
     (7410 - 15910*(k345 + nu) + 12756*(k345 + nu)^2 - 4525*(k345 + nu)^3 + 
      599*(k345 + nu)^4)*(-591840 + 2189061*(k346 + nu) - 
      3232872*(k346 + nu)^2 + 2382809*(k346 + nu)^3 - 876472*(k346 + nu)^4 + 
      128706*(k346 + nu)^5)*Cot[((-5 + 2*(k346 + nu))*Pi)/2]*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/5 + k345 + nu]*
     Gamma[-2 + k345 + nu]^2*Gamma[-9/5 + k345 + nu]*Gamma[-8/5 + k345 + nu]*
     Gamma[-7/5 + k345 + nu]*Gamma[-3/2 + k346 + nu]^2*
     Gamma[-1 + k346 + nu]^5)/((-1)^k346*(-2 + k346 + nu)^2*
     (5 - 3*(k345 + nu))^2*(7 - 3*(k345 + nu))^2*(-3 + 2*(k345 + nu))^3*
     (-5 + 3*(k346 + nu))*(-7 + 5*(k346 + nu))*(-6 + 5*(k346 + nu))*Sqrt[Pi]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-7/3 + k345 + nu]^2*
     Gamma[-5/3 + k345 + nu]^2*Gamma[-1 + k345 + nu]^2*
     Gamma[-2 + k346 + nu]^2*Gamma[-2/3 + k346 + nu]^2*
     Gamma[-1/2 + k346 + nu]*Gamma[-1/3 + k346 + nu]^2), {k345, k346}}, 
  {((-1)^(1 - k348)*2^(-1 + 4*(k348 + nu) - 2*(-1 - k349 + nu))*
     3^(-3/2 + 9*nu - 6*(k347 + nu) - 6*(-1 - k349 + nu))*
     5^(-1 - 5*nu + 5*(k347 + nu) - 5*(k348 + nu) + 5*(-1 - k349 + nu))*
     (-2 + k347 + nu)*(3 - 2*(k347 + nu))^2*(7410 - 15910*(k347 + nu) + 
      12756*(k347 + nu)^2 - 4525*(k347 + nu)^3 + 599*(k347 + nu)^4)*
     (3 - 2*(k348 + nu))^2*(34560 - 100359*(k348 + nu) + 
      108940*(k348 + nu)^2 - 52398*(k348 + nu)^3 + 9423*(k348 + nu)^4)*
     (648 - 2346*(-1 - k349 + nu) + 3147*(-1 - k349 + nu)^2 - 
      1871*(-1 - k349 + nu)^3 + 418*(-1 - k349 + nu)^4)*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(k348 + nu))*Pi)/2])/5 - 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(k348 + nu))*Pi)/2])/10 + 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(k348 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(k348 + nu))*Pi)/2])/5)*
     Cot[((-5 + 2*(-1 - k349 + nu))*Pi)/2]*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-11/5 + k347 + nu]*Gamma[-2 + k347 + nu]^2*Gamma[-9/5 + k347 + nu]*
     Gamma[-8/5 + k347 + nu]*Gamma[-7/5 + k347 + nu]*
     Gamma[-3/2 + k348 + nu]^4*Gamma[-1 + k348 + nu]^4*
     Gamma[-12/5 - k349 + nu]*Gamma[-11/5 - k349 + nu]*Gamma[-2 - k349 + nu]*
     Gamma[-9/5 - k349 + nu]*Gamma[-8/5 - k349 + nu]*Gamma[-3/2 - k349 + nu])/
    ((-2 + k348 + nu)^2*(5 - 3*(k347 + nu))^2*(7 - 3*(k347 + nu))^2*
     (-3 + 2*(k347 + nu))^3*(-5 + 3*(k348 + nu))*(-4 + 3*(k348 + nu))*
     (-7 + 5*(k348 + nu))*(-6 + 5*(k348 + nu))*(3 - 2*(-1 - k349 + nu))^2*
     (-2 + 3*(-1 - k349 + nu))^2*Sqrt[Pi]*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(-1 - k349 + nu))*Pi)/2])/
       5 - (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(-1 - k349 + nu))*Pi)/2])/
       10 + (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(-1 - k349 + nu))*Pi)/2])/
       10 - (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(-1 - k349 + nu))*Pi)/2])/
       5)*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k347 + nu]^2*Gamma[-5/3 + k347 + nu]^2*
     Gamma[-1 + k347 + nu]^2*Gamma[-2 + k348 + nu]^2*Gamma[-7/5 + k348 + nu]*
     Gamma[-6/5 + k348 + nu]*Gamma[-4/5 + k348 + nu]*Gamma[-3/5 + k348 + nu]*
     Gamma[-1/2 + k348 + nu]^2*Gamma[-5/2 - k349 + nu]^2*
     Gamma[-5/3 - k349 + nu]^2*Gamma[-4/3 - k349 + nu]^2), 
   {k347, k348, -k349}}, {((-1)^(1 - k351)*2^(-4 + 4*(k351 + nu))*
     3^(-13/2 + 9*nu - 6*(k350 + nu))*5^(13/2 - 5*nu + 5*(k350 + nu) - 
       5*(k351 + nu))*(-2 + k350 + nu)*(3 - 2*(k350 + nu))^2*
     (7410 - 15910*(k350 + nu) + 12756*(k350 + nu)^2 - 4525*(k350 + nu)^3 + 
      599*(k350 + nu)^4)*(3 - 2*(k351 + nu))^2*(34560 - 100359*(k351 + nu) + 
      108940*(k351 + nu)^2 - 52398*(k351 + nu)^3 + 9423*(k351 + nu)^4)*
     (1 + (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-28/5 + 2*(k351 + nu))*Pi)/2])/5 - 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-26/5 + 2*(k351 + nu))*Pi)/2])/10 + 
      (Sqrt[(5 + Sqrt[5])/2]*Cot[((-24/5 + 2*(k351 + nu))*Pi)/2])/10 - 
      (Sqrt[5/8 - Sqrt[5]/8]*Cot[((-22/5 + 2*(k351 + nu))*Pi)/2])/5)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/5 + k350 + nu]*
     Gamma[-2 + k350 + nu]^2*Gamma[-9/5 + k350 + nu]*Gamma[-8/5 + k350 + nu]*
     Gamma[-7/5 + k350 + nu]*Gamma[-3/2 + k351 + nu]^4*
     Gamma[-1 + k351 + nu]^4)/((-2 + k351 + nu)^2*(5 - 3*(k350 + nu))^2*
     (7 - 3*(k350 + nu))^2*(-3 + 2*(k350 + nu))^3*(-5 + 3*(k351 + nu))*
     (-4 + 3*(k351 + nu))*(-7 + 5*(k351 + nu))*(-6 + 5*(k351 + nu))*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-7/3 + k350 + nu]^2*
     Gamma[-5/3 + k350 + nu]^2*Gamma[-1 + k350 + nu]^2*
     Gamma[-2 + k351 + nu]^2*Gamma[-7/5 + k351 + nu]*Gamma[-6/5 + k351 + nu]*
     Gamma[-4/5 + k351 + nu]*Gamma[-3/5 + k351 + nu]*
     Gamma[-1/2 + k351 + nu]^2), {k350, k351}}, 
  {((-1)^(2 - k353)*2^(17/2 - 6*(k353 + nu))*3^(-13/2 + 9*nu - 6*(k352 + nu))*
     5^(-5*nu + 5*(k352 + nu))*(-2 + k352 + nu)*(3 - 2*(k352 + nu))^2*
     (7410 - 15910*(k352 + nu) + 12756*(k352 + nu)^2 - 4525*(k352 + nu)^3 + 
      599*(k352 + nu)^4)*(3 - 2*(k353 + nu))^2*(-3120 + 6785*(k353 + nu) - 
      4893*(k353 + nu)^2 + 1170*(k353 + nu)^3)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-11/5 + k352 + nu]*Gamma[-2 + k352 + nu]^2*Gamma[-9/5 + k352 + nu]*
     Gamma[-8/5 + k352 + nu]*Gamma[-7/5 + k352 + nu]*
     Gamma[-3/2 + k353 + nu]^3*Gamma[-1 + k353 + nu]^4)/
    ((-2 + k353 + nu)^2*(5 - 3*(k352 + nu))^2*(7 - 3*(k352 + nu))^2*
     (-3 + 2*(k352 + nu))^3*(-5 + 3*(k353 + nu))*(-4 + 3*(k353 + nu))*
     (-5 + 4*(k353 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k352 + nu]^2*Gamma[-5/3 + k352 + nu]^2*
     Gamma[-1 + k352 + nu]^2*Gamma[-2 + k353 + nu]^2*Gamma[-5/4 + k353 + nu]*
     Gamma[-3/4 + k353 + nu]*Gamma[-1/2 + k353 + nu]^3), {k352, k353}}, 
  {((-1)^(2 - k355)*2^(2*(k355 + nu))*3^(-15/2 + 9*nu - 6*(k354 + nu))*
     5^(11/2 - 5*nu + 5*(k354 + nu) - 5*(k355 + nu))*(-2 + k354 + nu)*
     (3 - 2*(k354 + nu))^2*(7410 - 15910*(k354 + nu) + 12756*(k354 + nu)^2 - 
      4525*(k354 + nu)^3 + 599*(k354 + nu)^4)*(-155700 + 579570*(k355 + nu) - 
      860938*(k355 + nu)^2 + 637945*(k355 + nu)^3 - 235791*(k355 + nu)^4 + 
      34776*(k355 + nu)^5)*Cot[((-5 + 2*(k355 + nu))*Pi)/2]*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/5 + k354 + nu]*
     Gamma[-2 + k354 + nu]^2*Gamma[-9/5 + k354 + nu]*Gamma[-8/5 + k354 + nu]*
     Gamma[-7/5 + k354 + nu]*Gamma[-3/2 + k355 + nu]^2*
     Gamma[-4/3 + k355 + nu]*Gamma[-1 + k355 + nu]^5)/
    ((-2 + k355 + nu)^2*(5 - 3*(k354 + nu))^2*(7 - 3*(k354 + nu))^2*
     (-3 + 2*(k354 + nu))^3*(-5 + 3*(k355 + nu))*(-5 + 4*(k355 + nu))*
     (-6 + 5*(k355 + nu))*Sqrt[Pi]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k354 + nu]^2*Gamma[-5/3 + k354 + nu]^2*
     Gamma[-1 + k354 + nu]^2*Gamma[-2 + k355 + nu]^2*Gamma[-6/5 + k355 + nu]*
     Gamma[-4/5 + k355 + nu]*Gamma[-3/5 + k355 + nu]*Gamma[-1/2 + k355 + nu]*
     Gamma[-2/5 + k355 + nu]*Gamma[-1/3 + k355 + nu]), {k354, k355}}, 
  {((-1)^(2 - k357)*2^(-1 - 6*(k357 + nu) + 8*(k358 + nu))*
     3^(-15/2 + 9*nu - 6*(k356 + nu))*5^(11/2 - 5*nu + 5*(k356 + nu) - 
       5*(k358 + nu))*(-2 + k356 + nu)*(3 - 2*(k356 + nu))^2*
     (7410 - 15910*(k356 + nu) + 12756*(k356 + nu)^2 - 4525*(k356 + nu)^3 + 
      599*(k356 + nu)^4)*(3 - 2*(k357 + nu))^2*(-3 + 2*(k357 + nu))*
     (280 - 459*(k357 + nu) + 189*(k357 + nu)^2)*(-4 + 3*(k358 + nu))*
     (-540 + 2051*(k358 + nu) - 2491*(k358 + nu)^2 + 966*(k358 + nu)^3)*
     (1 + Cot[((-5 + 2*(k357 + nu))*Pi)/2]^2)*
     Cot[((-5 + 2*(k358 + nu))*Pi)/2]*Csc[(k357 + nu)*Pi]*
     Csc[(-4 + 2*(k358 + nu))*Pi]*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-11/5 + k356 + nu]*Gamma[-2 + k356 + nu]^2*Gamma[-9/5 + k356 + nu]*
     Gamma[-8/5 + k356 + nu]*Gamma[-7/5 + k356 + nu]*
     Gamma[-3/2 + k357 + nu]^3*Gamma[-1 + k357 + nu]^4*
     Gamma[-4/3 + k358 + nu]*Gamma[-5/4 + k358 + nu]*Gamma[-1 + k358 + nu]*
     Gamma[-3/4 + k358 + nu]*Gamma[-1/2 + k358 + nu]^2*Sin[(k358 + nu)*Pi]*
     Sin[(-4 + 2*(k357 + nu))*Pi])/((-2 + k357 + nu)^2*(5 - 3*(k356 + nu))^2*
     (7 - 3*(k356 + nu))^2*(-3 + 2*(k356 + nu))^3*(-5 + 3*(k357 + nu))*
     (-4 + 3*(k357 + nu))*(-5 + 4*(k357 + nu))*(-3 + 2*(k358 + nu))*
     (-6 + 5*(k358 + nu))*(-4 + 5*(k358 + nu))*(-3 + 5*(k358 + nu))*Sqrt[Pi]*
     (1 + Cot[((-5 + 2*(k358 + nu))*Pi)/2]^2)*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-7/3 + k356 + nu]^2*Gamma[-5/3 + k356 + nu]^2*
     Gamma[-1 + k356 + nu]^2*Gamma[-2 + k357 + nu]^2*Gamma[-5/4 + k357 + nu]*
     Gamma[-3/4 + k357 + nu]*Gamma[-1/2 + k357 + nu]^3*
     Gamma[-3/2 + k358 + nu]*Gamma[-6/5 + k358 + nu]*Gamma[-4/5 + k358 + nu]*
     Gamma[-3/5 + k358 + nu]*Gamma[-2/5 + k358 + nu]*
     Gamma[-1/3 + k358 + nu]), {k356, k357, k358}}, 
  {((-1)^(1 - k360)*2^(15/2 - 6*(k360 + nu))*3^(-13/2 + 9*nu - 6*(k359 + nu))*
     5^(-5*nu + 5*(k359 + nu))*(-2 + k359 + nu)*(3 - 2*(k359 + nu))^2*
     (7410 - 15910*(k359 + nu) + 12756*(k359 + nu)^2 - 4525*(k359 + nu)^3 + 
      599*(k359 + nu)^4)*(3 - 2*(k360 + nu))^2*(-3 + 2*(k360 + nu))*
     (280 - 459*(k360 + nu) + 189*(k360 + nu)^2)*
     (1 + Cot[((-5 + 2*(k360 + nu))*Pi)/2]^2)*Csc[(k360 + nu)*Pi]*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/5 + k359 + nu]*
     Gamma[-2 + k359 + nu]^2*Gamma[-9/5 + k359 + nu]*Gamma[-8/5 + k359 + nu]*
     Gamma[-7/5 + k359 + nu]*Gamma[-3/2 + k360 + nu]^3*
     Gamma[-1 + k360 + nu]^4*Sin[(-4 + 2*(k360 + nu))*Pi])/
    ((-2 + k360 + nu)^2*(5 - 3*(k359 + nu))^2*(7 - 3*(k359 + nu))^2*
     (-3 + 2*(k359 + nu))^3*(-5 + 3*(k360 + nu))*(-4 + 3*(k360 + nu))*
     (-5 + 4*(k360 + nu))*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k359 + nu]^2*Gamma[-5/3 + k359 + nu]^2*
     Gamma[-1 + k359 + nu]^2*Gamma[-2 + k360 + nu]^2*Gamma[-5/4 + k360 + nu]*
     Gamma[-3/4 + k360 + nu]*Gamma[-1/2 + k360 + nu]^3), {k359, k360}}, 
  {((-1)^(1 - k362)*2^(-2 - 4*(k362 + nu) + 6*(k363 + nu))*
     3^(-15/2 + 9*nu - 6*(k363 + nu))*5^(15/2 - 5*nu)*(3 - 2*(k362 + nu))^2*
     (-11 + 5*(k362 + nu))*(-9 + 5*(k362 + nu))*
     (5 - 13*(k362 + nu) + 6*(k362 + nu)^2)^2*(29 - 34*(k362 + nu) + 
      10*(k362 + nu)^2)*(-7 + 5*(k363 + nu))*
     (4 - 11*(k363 + nu) + 6*(k363 + nu)^2)^2*(300 - 425*(k363 + nu) + 
      149*(k363 + nu)^2)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k362 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k362 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k362 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k362 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k362 + nu))*Pi)/2]^2)/
       4782969)*Cot[((-5 + 2*(k363 + nu))*Pi)/2]*Gamma[3 - k363 - nu]*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/5 + k362 + nu]*
     Gamma[-9/5 + k362 + nu]*Gamma[-3/2 + k362 + nu]*
     Gamma[-4/3 + k362 + nu]^2*Gamma[-8/5 + k363 + nu]*
     Gamma[-3/2 + k363 + nu]*Gamma[-7/5 + k363 + nu]*Gamma[-5/4 + k363 + nu]*
     Gamma[-1 + k363 + nu]^3*Gamma[-3/4 + k363 + nu])/
    ((-2 + k362 + nu)*(-2 + k363 + nu)*(5 - 3*(k362 + nu))^2*
     (7 - 3*(k362 + nu))^2*(1 - 2*(k362 + nu))^2*(-3 + 2*(k362 + nu))^3*
     (4 - 3*(k363 + nu))^2*(5 - 3*(k363 + nu))^2*(1 - 2*(k363 + nu))^2*
     Sqrt[Pi]*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k363 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k363 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k363 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k363 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k363 + nu))*Pi)/2]^2)/
       4782969)*Gamma[3 - k362 - nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k362 + nu]^2*Gamma[-5/4 + k362 + nu]*
     Gamma[-6/5 + k362 + nu]*Gamma[-4/5 + k362 + nu]*Gamma[-3/4 + k362 + nu]*
     Gamma[-5/3 + k363 + nu]^2*Gamma[-4/3 + k363 + nu]*
     Gamma[-3/5 + k363 + nu]*Gamma[-1/2 + k363 + nu]*Gamma[-2/5 + k363 + nu]*
     Gamma[-1/3 + k363 + nu]), {k362, k363}}, 
  {((-1)^(1 - k364)*2^(-2 - 4*(k364 + nu) - 2*(k365 + nu) + 8*(k366 + nu))*
     3^(-15/2 + 9*nu - 6*(k365 + nu))*5^(13/2 - 5*nu + 5*(k365 + nu) - 
       5*(k366 + nu))*(3 - 2*(k364 + nu))^2*(-11 + 5*(k364 + nu))*
     (-9 + 5*(k364 + nu))*(5 - 13*(k364 + nu) + 6*(k364 + nu)^2)^2*
     (29 - 34*(k364 + nu) + 10*(k364 + nu)^2)*(-3 + 2*(k365 + nu))^2*
     (-480 + 1096*(k365 + nu) - 831*(k365 + nu)^2 + 209*(k365 + nu)^3)*
     (-4 + 3*(k366 + nu))*(-540 + 2051*(k366 + nu) - 2491*(k366 + nu)^2 + 
      966*(k366 + nu)^3)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k364 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k364 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k364 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k364 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k364 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(k365 + nu))*Pi)/2]^2)*
     Cot[((-5 + 2*(k366 + nu))*Pi)/2]*Csc[(k365 + nu)*Pi]*
     Csc[(-4 + 2*(k366 + nu))*Pi]*Gamma[3 - k365 - nu]*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-11/5 + k364 + nu]*Gamma[-9/5 + k364 + nu]*Gamma[-3/2 + k364 + nu]*
     Gamma[-4/3 + k364 + nu]^2*Gamma[-8/5 + k365 + nu]*
     Gamma[-3/2 + k365 + nu]^2*Gamma[-7/5 + k365 + nu]*
     Gamma[-6/5 + k365 + nu]*Gamma[-1 + k365 + nu]^2*Gamma[-4/5 + k365 + nu]*
     Gamma[-4/3 + k366 + nu]*Gamma[-5/4 + k366 + nu]*Gamma[-1 + k366 + nu]*
     Gamma[-3/4 + k366 + nu]*Gamma[-1/2 + k366 + nu]^2*Sin[(k366 + nu)*Pi]*
     Sin[(-4 + 2*(k365 + nu))*Pi])/((-2 + k364 + nu)*(-2 + k365 + nu)*
     (5 - 3*(k364 + nu))^2*(7 - 3*(k364 + nu))^2*(1 - 2*(k364 + nu))^2*
     (-3 + 2*(k364 + nu))^3*(4 - 3*(k365 + nu))^2*(5 - 3*(k365 + nu))^2*
     (-3 + 2*(k366 + nu))*(-6 + 5*(k366 + nu))*(-4 + 5*(k366 + nu))*
     (-3 + 5*(k366 + nu))*Sqrt[Pi]*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k365 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k365 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k365 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k365 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k365 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(k366 + nu))*Pi)/2]^2)*Gamma[3 - k364 - nu]*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*Gamma[-7/3 + k364 + nu]^2*
     Gamma[-5/4 + k364 + nu]*Gamma[-6/5 + k364 + nu]*Gamma[-4/5 + k364 + nu]*
     Gamma[-3/4 + k364 + nu]*Gamma[-5/3 + k365 + nu]^2*
     Gamma[-4/3 + k365 + nu]^2*Gamma[-1/2 + k365 + nu]^3*
     Gamma[-3/2 + k366 + nu]*Gamma[-6/5 + k366 + nu]*Gamma[-4/5 + k366 + nu]*
     Gamma[-3/5 + k366 + nu]*Gamma[-2/5 + k366 + nu]*
     Gamma[-1/3 + k366 + nu]), {k364, k365, k366}}, 
  {((-1)^(1 - k367)*2^(13/2 - 4*(k367 + nu) - 2*(-1 - k368 + nu))*
     3^(-13/2 + 9*nu - 6*(-1 - k368 + nu))*5^(1 - 5*nu + 5*(-1 - k368 + nu))*
     (3 - 2*(k367 + nu))^2*(-11 + 5*(k367 + nu))*(-9 + 5*(k367 + nu))*
     (5 - 13*(k367 + nu) + 6*(k367 + nu)^2)^2*(29 - 34*(k367 + nu) + 
      10*(k367 + nu)^2)*(-3 + 2*(-1 - k368 + nu))^2*
     (-480 + 1096*(-1 - k368 + nu) - 831*(-1 - k368 + nu)^2 + 
      209*(-1 - k368 + nu)^3)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k367 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k367 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k367 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k367 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k367 + nu))*Pi)/2]^2)/
       4782969)*(1 + Cot[((-5 + 2*(-1 - k368 + nu))*Pi)/2]^2)*
     Csc[(-1 - k368 + nu)*Pi]*Gamma[4 + k368 - nu]*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-11/5 + k367 + nu]*Gamma[-9/5 + k367 + nu]*Gamma[-3/2 + k367 + nu]*
     Gamma[-4/3 + k367 + nu]^2*Gamma[-13/5 - k368 + nu]*
     Gamma[-5/2 - k368 + nu]^2*Gamma[-12/5 - k368 + nu]*
     Gamma[-11/5 - k368 + nu]*Gamma[-2 - k368 + nu]^2*Gamma[-9/5 - k368 + nu]*
     Sin[(-4 + 2*(-1 - k368 + nu))*Pi])/((-2 + k367 + nu)*(-3 - k368 + nu)*
     (5 - 3*(k367 + nu))^2*(7 - 3*(k367 + nu))^2*(1 - 2*(k367 + nu))^2*
     (-3 + 2*(k367 + nu))^3*(4 - 3*(-1 - k368 + nu))^2*
     (5 - 3*(-1 - k368 + nu))^2*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(-1 - k368 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(-1 - k368 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(-1 - k368 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(-1 - k368 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(-1 - k368 + nu))*Pi)/2]^2)/
       4782969)*Gamma[3 - k367 - nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k367 + nu]^2*Gamma[-5/4 + k367 + nu]*
     Gamma[-6/5 + k367 + nu]*Gamma[-4/5 + k367 + nu]*Gamma[-3/4 + k367 + nu]*
     Gamma[-8/3 - k368 + nu]^2*Gamma[-7/3 - k368 + nu]^2*
     Gamma[-3/2 - k368 + nu]^3), {k367, -k368}}, 
  {((-1)^(1 - k369)*3^(-1 + 9*nu)*5^(1 - 5*nu)*(3 - 2*(k369 + nu))^2*
     (-11 + 5*(k369 + nu))*(-9 + 5*(k369 + nu))*
     (5 - 13*(k369 + nu) + 6*(k369 + nu)^2)^2*(29 - 34*(k369 + nu) + 
      10*(k369 + nu)^2)*((-70000000*Sqrt[10/3]*Pi^(3/2))/4782969 - 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-28/5 + 2*(k369 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-26/5 + 2*(k369 + nu))*Pi)/2])/4782969 - 
      (20000000*Sqrt[(10*(2 - 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-24/5 + 2*(k369 + nu))*Pi)/2])/4782969 + 
      (20000000*Sqrt[(10*(2 + 2/Sqrt[5]))/3]*Pi^(3/2)*
        Cot[((-22/5 + 2*(k369 + nu))*Pi)/2])/4782969 - 
      (70000000*Sqrt[10/3]*Pi^(3/2)*Cot[((-4 + 2*(k369 + nu))*Pi)/2]^2)/
       4782969)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*
     Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*Gamma[-11/5 + k369 + nu]*
     Gamma[-9/5 + k369 + nu]*Gamma[-3/2 + k369 + nu]*
     Gamma[-4/3 + k369 + nu]^2)/(4^(2*(k369 + nu))*(-2 + k369 + nu)*
     (5 - 3*(k369 + nu))^2*(7 - 3*(k369 + nu))^2*(1 - 2*(k369 + nu))^2*
     (-3 + 2*(k369 + nu))^3*Gamma[3 - k369 - nu]*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]^2*Gamma[-7/3 + k369 + nu]^2*Gamma[-5/4 + k369 + nu]*
     Gamma[-6/5 + k369 + nu]*Gamma[-4/5 + k369 + nu]*
     Gamma[-3/4 + k369 + nu]), {k369}}, 
  {((-1)^(1 - k371)*2^(-4 + 2*k370 - 2*k371 + 2*(k371 + nu))*
     3^(-5/2 + 9*nu - 3*(k370 + nu) - 9*(k371 + nu))*
     5^(1 - 5*nu + 5*(k371 + nu))*(3 - 2*(k370 + nu))^2*(-11 + 5*(k370 + nu))*
     (-9 + 5*(k370 + nu))*(2637 - 6895*(k370 + nu) + 6573*(k370 + nu)^2 - 
      2721*(k370 + nu)^3 + 414*(k370 + nu)^4)*(40320 - 118152*(k371 + nu) + 
      129473*(k371 + nu)^2 - 62859*(k371 + nu)^3 + 11404*(k371 + nu)^4)*
     Cot[((-5 + 2*(k371 + nu))*Pi)/2]*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-11/5 + k370 + nu]*Gamma[-2 + k370 + nu]^2*Gamma[-9/5 + k370 + nu]*
     Gamma[-3/2 + k370 + nu]*Gamma[-4/3 + k370 + nu]*Gamma[-8/5 + k371 + nu]*
     Gamma[-3/2 + k371 + nu]*Gamma[-7/5 + k371 + nu]*Gamma[-6/5 + k371 + nu]*
     Gamma[-1 + k371 + nu]^4*Gamma[-4/5 + k371 + nu])/
    ((-2 + k371 + nu)^2*(5 - 3*(k370 + nu))^2*(7 - 3*(k370 + nu))^2*
     (-3 + 2*(k370 + nu))^3*(-7 + 3*(k370 + nu))*(-5 + 3*(k371 + nu))*
     (-4 + 3*(k371 + nu))*Sqrt[Pi]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k370 + nu]^2*Gamma[-5/3 + k370 + nu]*
     Gamma[-6/5 + k370 + nu]*Gamma[-1 + k370 + nu]*Gamma[-4/5 + k370 + nu]*
     Gamma[-2 + k371 + nu]^2*Gamma[-5/3 + k371 + nu]*Gamma[-4/3 + k371 + nu]*
     Gamma[-2/3 + k371 + nu]^2*Gamma[-1/2 + k371 + nu]*
     Gamma[-1/3 + k371 + nu]^2), {k370, k371}}, 
  {(2^(-1 + 2*k372 - 2*k373 + 2*(k373 + nu))*
     3^(-17/2 + 9*nu - 3*(k372 + nu) - 3*(k373 + nu))*5^(15/2 - 5*nu)*
     (3 - 2*(k372 + nu))^2*(-11 + 5*(k372 + nu))*(-9 + 5*(k372 + nu))*
     (2637 - 6895*(k372 + nu) + 6573*(k372 + nu)^2 - 2721*(k372 + nu)^3 + 
      414*(k372 + nu)^4)*(-8 + 5*(k373 + nu))*(-7 + 5*(k373 + nu))*
     (-9 + 7*(k373 + nu))*Cot[((-5 + 2*(k373 + nu))*Pi)/2]*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]^2*Gamma[-1/3 + nu]*
     Gamma[-11/5 + k372 + nu]*Gamma[-2 + k372 + nu]^2*Gamma[-9/5 + k372 + nu]*
     Gamma[-3/2 + k372 + nu]*Gamma[-4/3 + k372 + nu]*Gamma[-8/5 + k373 + nu]*
     Gamma[-3/2 + k373 + nu]*Gamma[-7/5 + k373 + nu]*Gamma[-1 + k373 + nu]^4)/
    ((-1)^k373*(-2 + k373 + nu)^2*(5 - 3*(k372 + nu))^2*(7 - 3*(k372 + nu))^2*
     (-3 + 2*(k372 + nu))^3*(-7 + 3*(k372 + nu))*(-5 + 3*(k373 + nu))*
     Sqrt[Pi]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]^2*
     Gamma[-7/3 + k372 + nu]^2*Gamma[-5/3 + k372 + nu]*
     Gamma[-6/5 + k372 + nu]*Gamma[-1 + k372 + nu]*Gamma[-4/5 + k372 + nu]*
     Gamma[-2 + k373 + nu]^2*Gamma[-5/3 + k373 + nu]*Gamma[-3/5 + k373 + nu]*
     Gamma[-1/2 + k373 + nu]*Gamma[-2/5 + k373 + nu]*
     Gamma[-1/3 + k373 + nu]), {k372, k373}}}, 
 {{((-1)^(1 - k375)*2^(19/2 - 4*nu - 2*(k375 + nu))*3^(-7/2 + 3*nu)*
     (-7 + 4*(k375 + nu))*(19 - 28*(k375 + nu) + 10*(k375 + nu)^2)*
     Gamma[-2 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*Gamma[-1/3 + nu]*
     Gamma[-7/4 + k375 + nu]*Gamma[-3/2 + k375 + nu]*Gamma[-1 + k375 + nu]^2)/
    ((-2 + k375 + nu)^3*Gamma[-7/4 + nu]*Gamma[-5/4 + nu]*Gamma[-1 + nu]^2*
     Gamma[-2 + k375 + nu]*Gamma[-3/4 + k375 + nu]*Gamma[-1/2 + k375 + nu]^
      2), {k375}}, {(2^(-1 - 4*nu + 4*(k376 + nu))*3^(3*nu - 3*(k376 + nu))*
     (588 - 1765*(k376 + nu) + 1963*(k376 + nu)^2 - 956*(k376 + nu)^3 + 
      172*(k376 + nu)^4)*Gamma[-2 + nu]*Gamma[-2/3 + nu]*Gamma[-1/2 + nu]*
     Gamma[-1/3 + nu]*Gamma[-7/4 + k376 + nu]*Gamma[-5/4 + k376 + nu]*
     Gamma[-1 + k376 + nu]^2)/((-1)^k376*(-2 + k376 + nu)^3*
     (-3 + 2*(k376 + nu))*Gamma[-7/4 + nu]*Gamma[-5/4 + nu]*Gamma[-1 + nu]^2*
     Gamma[-2 + k376 + nu]*Gamma[-2/3 + k376 + nu]*Gamma[-1/2 + k376 + nu]*
     Gamma[-1/3 + k376 + nu]), {k376}}}}


==> anc/VVRV.d4 <==
{SeriesData[ep, 0, {-1/4, -5/8, -27/16, (3*(-51 + 16*Mzv[3]))/32, 
   (3*(-1485 + 96*Mzv[2]^2 + 400*Mzv[3]))/320, 
   (3*(-1755 + 96*Mzv[2]^2 + 432*Mzv[3] + 448*Mzv[5]))/128, 
   (3*(-365715 + 18144*Mzv[2]^2 + 15360*Mzv[2]^3 + 85680*Mzv[3] - 
      13440*Mzv[3]^2 + 78400*Mzv[5]))/8960, 
   (3*(-2185785 + 102816*Mzv[2]^2 + 76800*Mzv[2]^3 + 498960*Mzv[3] - 
      32256*Mzv[2]^2*Mzv[3] - 67200*Mzv[3]^2 + 423360*Mzv[5] + 
      439040*Mzv[7]))/17920, 
   (3*(-65445975 + 2993760*Mzv[2]^2 + 2073600*Mzv[2]^3 + 1387008*Mzv[2]^4 + 
      14742000*Mzv[3] - 806400*Mzv[2]^2*Mzv[3] - 1814400*Mzv[3]^2 + 
      11995200*Mzv[5] - 3763200*Mzv[3]*Mzv[5] + 10976000*Mzv[7]))/179200, 
   (3*(-78458625 + 3538080*Mzv[2]^2 + 2350080*Mzv[2]^3 + 1387008*Mzv[2]^4 + 
      17554320*Mzv[3] - 870912*Mzv[2]^2*Mzv[3] - 737280*Mzv[2]^3*Mzv[3] - 
      2056320*Mzv[3]^2 + 215040*Mzv[3]^3 + 13970880*Mzv[5] - 
      903168*Mzv[2]^2*Mzv[5] - 3763200*Mzv[3]*Mzv[5] + 11854080*Mzv[7] + 
      12723200*Mzv[9]))/71680, 
   (3*(-25878716325 + 1158585120*Mzv[2]^2 + 752716800*Mzv[2]^3 + 
      411941376*Mzv[2]^4 + 257064960*Mzv[2]^5 + 5770472400*Mzv[3] - 
      271434240*Mzv[2]^2*Mzv[3] - 202752000*Mzv[2]^3*Mzv[3] - 
      658627200*Mzv[3]^2 + 42577920*Mzv[2]^2*Mzv[3]^2 + 59136000*Mzv[3]^3 + 
      4540536000*Mzv[5] - 248371200*Mzv[2]^2*Mzv[5] - 
      1117670400*Mzv[3]*Mzv[5] - 579532800*Mzv[5]^2 + 3694521600*Mzv[7] - 
      1159065600*Mzv[3]*Mzv[7] + 3498880000*Mzv[9]))/7884800, 
   (3*(-155234408175 + 6924566880*Mzv[2]^2 + 4447872000*Mzv[2]^3 + 
      2334334464*Mzv[2]^4 + 1285324800*Mzv[2]^5 + 34555474800*Mzv[3] - 
      1580705280*Mzv[2]^2*Mzv[3] - 1094860800*Mzv[2]^3*Mzv[3] - 
      732340224*Mzv[2]^4*Mzv[3] - 3891888000*Mzv[3]^2 + 
      212889600*Mzv[2]^2*Mzv[3]^2 + 319334400*Mzv[3]^3 + 27033652800*Mzv[5] - 
      1341204480*Mzv[2]^2*Mzv[5] - 1135411200*Mzv[2]^3*Mzv[5] - 
      6333465600*Mzv[3]*Mzv[5] + 993484800*Mzv[3]^2*Mzv[5] - 
      2897664000*Mzv[5]^2 + 21515155200*Mzv[7] - 1390878720*Mzv[2]^2*Mzv[7] - 
      5795328000*Mzv[3]*Mzv[7] + 18893952000*Mzv[9] + 20918374400*Mzv[11]))/
    15769600, (3*(-423738214774875 + 18867289240800*Mzv[2]^2 + 
      12049285248000*Mzv[2]^3 + 6185299760640*Mzv[2]^4 + 
      3158043033600*Mzv[2]^5 + 1940751335424*Mzv[2]^6 + 
      94244500350000*Mzv[3] - 4249941696000*Mzv[2]^2*Mzv[3] - 
      2822916096000*Mzv[2]^3*Mzv[3] - 1666074009600*Mzv[2]^4*Mzv[3] - 
      10543124592000*Mzv[3]^2 + 523069747200*Mzv[2]^2*Mzv[3]^2 + 
      442810368000*Mzv[2]^3*Mzv[3]^2 + 823350528000*Mzv[3]^3 - 
      64576512000*Mzv[3]^4 + 73515818376000*Mzv[5] - 
      3458072217600*Mzv[2]^2*Mzv[5] - 2583060480000*Mzv[2]^3*Mzv[5] - 
      16781821056000*Mzv[3]*Mzv[5] + 1084885401600*Mzv[2]^2*Mzv[3]*Mzv[5] + 
      2260177920000*Mzv[3]^2*Mzv[5] - 7119560448000*Mzv[5]^2 + 
      57846428640000*Mzv[7] - 3164249088000*Mzv[2]^2*Mzv[7] - 
      14239120896000*Mzv[3]*Mzv[7] - 14766495744000*Mzv[5]*Mzv[7] + 
      48714906240000*Mzv[9] - 15283107840000*Mzv[3]*Mzv[9] + 
      47589301760000*Mzv[11]))/14350336000}, 1, 14, 1], 
 SeriesData[ep, 0, {1/2, 1/2, (3 + 2*Mzv[2])/2, (9 + 2*Mzv[2] - 4*Mzv[3])/2, 
   (27 + 6*Mzv[2] - 4*Mzv[3])/2, (81 + 18*Mzv[2] - 12*Mzv[3] - 
     8*Mzv[2]*Mzv[3] - 36*Mzv[5])/2, (1215 + 270*Mzv[2] - 104*Mzv[2]^3 - 
     180*Mzv[3] - 40*Mzv[2]*Mzv[3] + 40*Mzv[3]^2 - 180*Mzv[5])/10, 
   (3645 + 810*Mzv[2] - 104*Mzv[2]^3 - 540*Mzv[3] - 120*Mzv[2]*Mzv[3] + 
     40*Mzv[3]^2 - 540*Mzv[5] - 360*Mzv[2]*Mzv[5] - 1380*Mzv[7])/10, 
   (76545 + 17010*Mzv[2] - 2184*Mzv[2]^3 - 4640*Mzv[2]^4 - 11340*Mzv[3] - 
     2520*Mzv[2]*Mzv[3] + 840*Mzv[3]^2 + 560*Mzv[2]*Mzv[3]^2 - 11340*Mzv[5] - 
     2520*Mzv[2]*Mzv[5] + 5040*Mzv[3]*Mzv[5] - 9660*Mzv[7])/70, 
   (688905 + 153090*Mzv[2] - 19656*Mzv[2]^3 - 13920*Mzv[2]^4 - 
     102060*Mzv[3] - 22680*Mzv[2]*Mzv[3] + 8736*Mzv[2]^3*Mzv[3] + 
     7560*Mzv[3]^2 + 1680*Mzv[2]*Mzv[3]^2 - 1120*Mzv[3]^3 - 102060*Mzv[5] - 
     22680*Mzv[2]*Mzv[5] + 15120*Mzv[3]*Mzv[5] - 86940*Mzv[7] - 
     57960*Mzv[2]*Mzv[7] - 217700*Mzv[9])/210, 
   (10333575 + 2296350*Mzv[2] - 294840*Mzv[2]^3 - 208800*Mzv[2]^4 - 
     338688*Mzv[2]^5 - 1530900*Mzv[3] - 340200*Mzv[2]*Mzv[3] + 
     43680*Mzv[2]^3*Mzv[3] + 113400*Mzv[3]^2 + 25200*Mzv[2]*Mzv[3]^2 - 
     5600*Mzv[3]^3 - 1530900*Mzv[5] - 340200*Mzv[2]*Mzv[5] + 
     226800*Mzv[3]*Mzv[5] + 151200*Mzv[2]*Mzv[3]*Mzv[5] + 340200*Mzv[5]^2 - 
     1304100*Mzv[7] - 289800*Mzv[2]*Mzv[7] + 579600*Mzv[3]*Mzv[7] - 
     1088500*Mzv[9])/1050, (31000725 + 6889050*Mzv[2] - 884520*Mzv[2]^3 - 
     626400*Mzv[2]^4 - 338688*Mzv[2]^5 - 4592700*Mzv[3] - 
     1020600*Mzv[2]*Mzv[3] + 131040*Mzv[2]^3*Mzv[3] + 
     278400*Mzv[2]^4*Mzv[3] + 340200*Mzv[3]^2 + 75600*Mzv[2]*Mzv[3]^2 - 
     16800*Mzv[3]^3 - 11200*Mzv[2]*Mzv[3]^3 - 4592700*Mzv[5] - 
     1020600*Mzv[2]*Mzv[5] + 393120*Mzv[2]^3*Mzv[5] + 680400*Mzv[3]*Mzv[5] + 
     151200*Mzv[2]*Mzv[3]*Mzv[5] - 151200*Mzv[3]^2*Mzv[5] + 340200*Mzv[5]^2 - 
     3912300*Mzv[7] - 869400*Mzv[2]*Mzv[7] + 579600*Mzv[3]*Mzv[7] - 
     3265500*Mzv[9] - 2177000*Mzv[2]*Mzv[9] - 8259300*Mzv[11])/1050, 
   (1023023925 + 227338650*Mzv[2] - 29189160*Mzv[2]^3 - 20671200*Mzv[2]^4 - 
     11176704*Mzv[2]^5 - 16554240*Mzv[2]^6 - 151559100*Mzv[3] - 
     33679800*Mzv[2]*Mzv[3] + 4324320*Mzv[2]^3*Mzv[3] + 
     3062400*Mzv[2]^4*Mzv[3] + 11226600*Mzv[3]^2 + 2494800*Mzv[2]*Mzv[3]^2 - 
     960960*Mzv[2]^3*Mzv[3]^2 - 554400*Mzv[3]^3 - 123200*Mzv[2]*Mzv[3]^3 + 
     61600*Mzv[3]^4 - 151559100*Mzv[5] - 33679800*Mzv[2]*Mzv[5] + 
     4324320*Mzv[2]^3*Mzv[5] + 22453200*Mzv[3]*Mzv[5] + 
     4989600*Mzv[2]*Mzv[3]*Mzv[5] - 1663200*Mzv[3]^2*Mzv[5] + 
     11226600*Mzv[5]^2 + 7484400*Mzv[2]*Mzv[5]^2 - 129105900*Mzv[7] - 
     28690200*Mzv[2]*Mzv[7] + 19126800*Mzv[3]*Mzv[7] + 
     12751200*Mzv[2]*Mzv[3]*Mzv[7] + 57380400*Mzv[5]*Mzv[7] - 
     107761500*Mzv[9] - 23947000*Mzv[2]*Mzv[9] + 47894000*Mzv[3]*Mzv[9] - 
     90852300*Mzv[11])/11550}, 0, 13, 1], 1, 
 SeriesData[ep, 0, {1, -4, 4 - 5*Mzv[2], 20*Mzv[2] - 23*Mzv[3], 
   (-100*Mzv[2] - 103*Mzv[2]^2 + 460*Mzv[3])/5, 
   (412*Mzv[2]^2 - 460*Mzv[3] + 140*Mzv[2]*Mzv[3] - 525*Mzv[5])/5, 
   (-2884*Mzv[2]^2 - 716*Mzv[2]^3 - 3920*Mzv[2]*Mzv[3] + 5845*Mzv[3]^2 + 
     14700*Mzv[5])/35, (2*(1432*Mzv[2]^3 + 1960*Mzv[2]*Mzv[3] + 
      4291*Mzv[2]^2*Mzv[3] - 11690*Mzv[3]^2 - 7350*Mzv[5] + 
      3150*Mzv[2]*Mzv[5] + 735*Mzv[7]))/35, 
   (-14320*Mzv[2]^3 + 68831*Mzv[2]^4 - 171640*Mzv[2]^2*Mzv[3] + 
     116900*Mzv[3]^2 - 19600*Mzv[2]*Mzv[3]^2 - 126000*Mzv[2]*Mzv[5] + 
     301350*Mzv[3]*Mzv[5] - 29400*Mzv[7] - 46200*Mzv[5, 3])/175, 
   (-825972*Mzv[2]^4 + 514920*Mzv[2]^2*Mzv[3] + 250080*Mzv[2]^3*Mzv[3] + 
     235200*Mzv[2]*Mzv[3]^2 - 400750*Mzv[3]^3 + 378000*Mzv[2]*Mzv[5] + 
     1149750*Mzv[2]^2*Mzv[5] - 3616200*Mzv[3]*Mzv[5] + 88200*Mzv[7] + 
     544950*Mzv[2]*Mzv[7] + 3695475*Mzv[9] + 554400*Mzv[5, 3])/525, 
   (63599844*Mzv[2]^4 + 182363376*Mzv[2]^5 - 77024640*Mzv[2]^3*Mzv[3] - 
     18110400*Mzv[2]*Mzv[3]^2 - 64146390*Mzv[2]^2*Mzv[3]^2 + 
     123431000*Mzv[3]^3 - 354123000*Mzv[2]^2*Mzv[5] + 
     278447400*Mzv[3]*Mzv[5] - 40748400*Mzv[2]*Mzv[3]*Mzv[5] + 
     50623650*Mzv[5]^2 - 167844600*Mzv[2]*Mzv[7] + 67914000*Mzv[3]*Mzv[7] - 
     1138206300*Mzv[9] - 42688800*Mzv[5, 3] + 9702000*Mzv[2]*Mzv[5, 3] - 
     76628475*Mzv[7, 3])/40425, (-2917814016*Mzv[2]^5 + 
     308098560*Mzv[2]^3*Mzv[3] - 620449368*Mzv[2]^4*Mzv[3] + 
     1026342240*Mzv[2]^2*Mzv[3]^2 - 493724000*Mzv[3]^3 + 
     66404800*Mzv[2]*Mzv[3]^3 + 1416492000*Mzv[2]^2*Mzv[5] + 
     532667520*Mzv[2]^3*Mzv[5] + 651974400*Mzv[2]*Mzv[3]*Mzv[5] - 
     1949131800*Mzv[3]^2*Mzv[5] - 809978400*Mzv[5]^2 + 
     671378400*Mzv[2]*Mzv[7] + 2871597960*Mzv[2]^2*Mzv[7] - 
     1086624000*Mzv[3]*Mzv[7] + 4552825200*Mzv[9] - 
     12818498000*Mzv[2]*Mzv[9] + 41900633775*Mzv[11] - 
     155232000*Mzv[2]*Mzv[5, 3] + 597643200*Mzv[3]*Mzv[5, 3] + 
     1226055600*Mzv[7, 3] - 302702400*Mzv[5, 3, 3])/161700, 
   (142243433280*Mzv[2]^5 + 313757803614*Mzv[2]^6 + 
     120987626760*Mzv[2]^4*Mzv[3] - 50034184200*Mzv[2]^2*Mzv[3]^2 - 
     11117106000*Mzv[2]^3*Mzv[3]^2 - 12948936000*Mzv[2]*Mzv[3]^3 + 
     18022879875*Mzv[3]^4 - 103870166400*Mzv[2]^3*Mzv[5] - 
     31783752000*Mzv[2]*Mzv[3]*Mzv[5] - 221079959100*Mzv[2]^2*Mzv[3]*Mzv[5] + 
     380080701000*Mzv[3]^2*Mzv[5] + 39486447000*Mzv[5]^2 - 
     102961608750*Mzv[2]*Mzv[5]^2 - 559961602200*Mzv[2]^2*Mzv[7] + 
     52972920000*Mzv[3]*Mzv[7] - 338490652500*Mzv[2]*Mzv[3]*Mzv[7] - 
     1123404282000*Mzv[5]*Mzv[7] + 2499607110000*Mzv[2]*Mzv[9] - 
     285179644750*Mzv[3]*Mzv[9] - 8170623586125*Mzv[11] + 
     7567560000*Mzv[2]*Mzv[5, 3] - 8021613600*Mzv[2]^2*Mzv[5, 3] - 
     116540424000*Mzv[3]*Mzv[5, 3] - 59770210500*Mzv[7, 3] - 
     83614781250*Mzv[2]*Mzv[7, 3] + 15587071500*Mzv[9, 3] + 
     59026968000*Mzv[5, 3, 3] + 31531500000*Mzv[6, 4, 1, 1])/7882875}, -2, 
  11, 1]}


==> anc/VVRV.ldrr <==
{{(2*(-1 + nu)*(-1 + 2*nu))/(3*(-2 + 3*nu)*(-1 + 3*nu)), 0, 0, 0}, 
 {0, (-4*(-3 + 2*nu)*(-1 + 2*nu))/(3*(-4 + 3*nu)*(-2 + 3*nu)), 0, 0}, 
 {0, 0, 1, 0}, {((-1 + 2*nu)^2*(588 - 1765*nu + 1963*nu^2 - 956*nu^3 + 
     172*nu^4))/((-2 + nu)^2*(-1 + nu)*(-3 + 2*nu)*(-7 + 4*nu)*(-5 + 4*nu)), 
  -(((-1 + 2*nu)^2*(-188 + 429*nu - 313*nu^2 + 74*nu^3))/
    ((-2 + nu)*(-1 + nu)*(-4 + 3*nu)*(-7 + 4*nu)*(-5 + 4*nu))), 0, 
  -(((-2 + nu)*(-1 + 2*nu)^2)/((-1 + nu)*(-7 + 4*nu)*(-5 + 4*nu)))}}


==> anc/VVRV.st <==
{{{(Gamma[3 - 2*nu]*Gamma[-2 + 2*nu]^2)/(Gamma[2 - nu]^2*Gamma[-1 + nu]*
     Gamma[-3 + 3*nu]), {}}}, 
 {{(Gamma[1 - 2*(2 - nu)]*Gamma[1 + 2*(2 - nu)]*Gamma[3 - nu]*
     Gamma[-2 + 2*nu]^2)/(2*(1 - 2*(2 - nu))*(2 - nu)^2*Gamma[2 - 3*(2 - nu)]*
     Gamma[2 - nu]^2*Gamma[-1 + nu]^2), {}}}, {{1, {}}}, 
 {{((588 - 1765*(k11 + nu) + 1963*(k11 + nu)^2 - 956*(k11 + nu)^3 + 
      172*(k11 + nu)^4)*Gamma[-1/2 + nu]^2*Gamma[3 - 2*(k11 + nu)]*
     Gamma[-7/2 + 2*(k11 + nu)]*Gamma[-2 + 2*(k11 + nu)]^2*
     (-(Csc[nu*Pi]*(3 + 2*Sec[2*nu*Pi])) + Sec[nu*Pi]*Tan[nu*Pi]))/
    ((-2 + nu)*(-2 + k11 + nu)^2*(-3 + 2*(k11 + nu))*Gamma[2 - k11 - nu]^2*
     Gamma[-1 + k11 + nu]*Gamma[-1/2 + k11 + nu]^2*Gamma[-7/2 + 2*nu]*
     Gamma[-3 + 3*(k11 + nu)]*
     (-(Csc[(k11 + nu)*Pi]*(3 + 2*Sec[2*(k11 + nu)*Pi])) + 
      Sec[(k11 + nu)*Pi]*Tan[(k11 + nu)*Pi])), {k11}}, 
  {((-188 + 429*(-1 - k12 + nu) - 313*(-1 - k12 + nu)^2 + 
      74*(-1 - k12 + nu)^3)*Gamma[1 - 2*(3 + k12 - nu)]*
     Gamma[1 + 2*(3 + k12 - nu)]*Gamma[4 + k12 - nu]*Gamma[-1/2 + nu]^2*
     Gamma[-7/2 + 2*(-1 - k12 + nu)]*Gamma[-2 + 2*(-1 - k12 + nu)]^2*
     (-(Csc[nu*Pi]*(3 + 2*Sec[2*nu*Pi])) + Sec[nu*Pi]*Tan[nu*Pi]))/
    (2*(1 - 2*(3 + k12 - nu))*(3 + k12 - nu)^2*(-2 + nu)*(-3 - k12 + nu)*
     (-4 + 3*(-1 - k12 + nu))*Gamma[2 - 3*(3 + k12 - nu)]*
     Gamma[3 + k12 - nu]^2*Gamma[-2 - k12 + nu]^2*Gamma[-3/2 - k12 + nu]^2*
     Gamma[-7/2 + 2*nu]*(-(Csc[(-1 - k12 + nu)*Pi]*
        (3 + 2*Sec[2*(-1 - k12 + nu)*Pi])) + Sec[(-1 - k12 + nu)*Pi]*
       Tan[(-1 - k12 + nu)*Pi])), {-k12}}, 
  {(2*Sqrt[Pi]*Gamma[-1/2 + nu]^2*(-(Csc[nu*Pi]*(3 + 2*Sec[2*nu*Pi])) + 
      Sec[nu*Pi]*Tan[nu*Pi]))/((-2 + nu)*Gamma[-7/2 + 2*nu]), {}}}}


==> anc/VVVR.d4 <==
{1, SeriesData[ep, 0, {1/3, 2/3, (2*(4 + 3*Mzv[2]))/3, 
   (2*(16 + 6*Mzv[2] - 5*Mzv[3]))/3, 
   (2*(64 + 24*Mzv[2] + 9*Mzv[2]^2 - 10*Mzv[3]))/3, 
   (2*(256 + 96*Mzv[2] + 18*Mzv[2]^2 - 40*Mzv[3] - 30*Mzv[2]*Mzv[3] - 
      75*Mzv[5]))/3, (-2*(-5120 - 1920*Mzv[2] - 360*Mzv[2]^2 + 86*Mzv[2]^3 + 
      800*Mzv[3] + 300*Mzv[2]*Mzv[3] - 125*Mzv[3]^2 + 750*Mzv[5]))/15, 
   (-2*(-20480 - 7680*Mzv[2] - 1440*Mzv[2]^2 + 172*Mzv[2]^3 + 3200*Mzv[3] + 
      1200*Mzv[2]*Mzv[3] + 450*Mzv[2]^2*Mzv[3] - 250*Mzv[3]^2 + 3000*Mzv[5] + 
      2250*Mzv[2]*Mzv[5] + 5025*Mzv[7]))/15, 
   (-2*(-573440 - 215040*Mzv[2] - 40320*Mzv[2]^2 + 4816*Mzv[2]^3 + 
      20127*Mzv[2]^4 + 89600*Mzv[3] + 33600*Mzv[2]*Mzv[3] + 
      6300*Mzv[2]^2*Mzv[3] - 7000*Mzv[3]^2 - 5250*Mzv[2]*Mzv[3]^2 + 
      84000*Mzv[5] + 31500*Mzv[2]*Mzv[5] - 26250*Mzv[3]*Mzv[5] + 
      70350*Mzv[7]))/105, (-2*(-6881280 - 2580480*Mzv[2] - 483840*Mzv[2]^2 + 
      57792*Mzv[2]^3 + 120762*Mzv[2]^4 + 1075200*Mzv[3] + 
      403200*Mzv[2]*Mzv[3] + 75600*Mzv[2]^2*Mzv[3] - 18060*Mzv[2]^3*Mzv[3] - 
      84000*Mzv[3]^2 - 31500*Mzv[2]*Mzv[3]^2 + 8750*Mzv[3]^3 + 
      1008000*Mzv[5] + 378000*Mzv[2]*Mzv[5] + 141750*Mzv[2]^2*Mzv[5] - 
      157500*Mzv[3]*Mzv[5] + 844200*Mzv[7] + 633150*Mzv[2]*Mzv[7] + 
      1411375*Mzv[9]))/315, (-2*(-137625600 - 51609600*Mzv[2] - 
      9676800*Mzv[2]^2 + 1155840*Mzv[2]^3 + 2415240*Mzv[2]^4 + 
      3445902*Mzv[2]^5 + 21504000*Mzv[3] + 8064000*Mzv[2]*Mzv[3] + 
      1512000*Mzv[2]^2*Mzv[3] - 180600*Mzv[2]^3*Mzv[3] - 1680000*Mzv[3]^2 - 
      630000*Mzv[2]*Mzv[3]^2 - 236250*Mzv[2]^2*Mzv[3]^2 + 87500*Mzv[3]^3 + 
      20160000*Mzv[5] + 7560000*Mzv[2]*Mzv[5] + 1417500*Mzv[2]^2*Mzv[5] - 
      3150000*Mzv[3]*Mzv[5] - 2362500*Mzv[2]*Mzv[3]*Mzv[5] - 
      2953125*Mzv[5]^2 + 16884000*Mzv[7] + 6331500*Mzv[2]*Mzv[7] - 
      5276250*Mzv[3]*Mzv[7] + 14113750*Mzv[9]))/1575, 
   (-2*(-550502400 - 206438400*Mzv[2] - 38707200*Mzv[2]^2 + 
      4623360*Mzv[2]^3 + 9660960*Mzv[2]^4 + 6891804*Mzv[2]^5 + 
      86016000*Mzv[3] + 32256000*Mzv[2]*Mzv[3] + 6048000*Mzv[2]^2*Mzv[3] - 
      722400*Mzv[2]^3*Mzv[3] - 3019050*Mzv[2]^4*Mzv[3] - 6720000*Mzv[3]^2 - 
      2520000*Mzv[2]*Mzv[3]^2 - 472500*Mzv[2]^2*Mzv[3]^2 + 350000*Mzv[3]^3 + 
      262500*Mzv[2]*Mzv[3]^3 + 80640000*Mzv[5] + 30240000*Mzv[2]*Mzv[5] + 
      5670000*Mzv[2]^2*Mzv[5] - 1354500*Mzv[2]^3*Mzv[5] - 
      12600000*Mzv[3]*Mzv[5] - 4725000*Mzv[2]*Mzv[3]*Mzv[5] + 
      1968750*Mzv[3]^2*Mzv[5] - 5906250*Mzv[5]^2 + 67536000*Mzv[7] + 
      25326000*Mzv[2]*Mzv[7] + 9497250*Mzv[2]^2*Mzv[7] - 
      10552500*Mzv[3]*Mzv[7] + 56455000*Mzv[9] + 42341250*Mzv[2]*Mzv[9] + 
      95815125*Mzv[11]))/1575, 
   (-2*(-24222105600 - 9083289600*Mzv[2] - 1703116800*Mzv[2]^2 + 
      203427840*Mzv[2]^3 + 425082240*Mzv[2]^4 + 303239376*Mzv[2]^5 + 
      350357946*Mzv[2]^6 + 3784704000*Mzv[3] + 1419264000*Mzv[2]*Mzv[3] + 
      266112000*Mzv[2]^2*Mzv[3] - 31785600*Mzv[2]^3*Mzv[3] - 
      66419100*Mzv[2]^4*Mzv[3] - 295680000*Mzv[3]^2 - 
      110880000*Mzv[2]*Mzv[3]^2 - 20790000*Mzv[2]^2*Mzv[3]^2 + 
      4966500*Mzv[2]^3*Mzv[3]^2 + 15400000*Mzv[3]^3 + 
      5775000*Mzv[2]*Mzv[3]^3 - 1203125*Mzv[3]^4 + 3548160000*Mzv[5] + 
      1330560000*Mzv[2]*Mzv[5] + 249480000*Mzv[2]^2*Mzv[5] - 
      29799000*Mzv[2]^3*Mzv[5] - 554400000*Mzv[3]*Mzv[5] - 
      207900000*Mzv[2]*Mzv[3]*Mzv[5] - 77962500*Mzv[2]^2*Mzv[3]*Mzv[5] + 
      43312500*Mzv[3]^2*Mzv[5] - 259875000*Mzv[5]^2 - 
      194906250*Mzv[2]*Mzv[5]^2 + 2971584000*Mzv[7] + 
      1114344000*Mzv[2]*Mzv[7] + 208939500*Mzv[2]^2*Mzv[7] - 
      464310000*Mzv[3]*Mzv[7] - 348232500*Mzv[2]*Mzv[3]*Mzv[7] - 
      870581250*Mzv[5]*Mzv[7] + 2484020000*Mzv[9] + 931507500*Mzv[2]*Mzv[9] - 
      776256250*Mzv[3]*Mzv[9] + 2107932750*Mzv[11]))/17325}, 0, 13, 1], 
 SeriesData[ep, 0, {-1/4, -5/8, -27/16, (3*(-51 + 16*Mzv[3]))/32, 
   (3*(-1485 + 96*Mzv[2]^2 + 400*Mzv[3]))/320, 
   (3*(-1755 + 96*Mzv[2]^2 + 432*Mzv[3] + 448*Mzv[5]))/128, 
   (3*(-365715 + 18144*Mzv[2]^2 + 15360*Mzv[2]^3 + 85680*Mzv[3] - 
      13440*Mzv[3]^2 + 78400*Mzv[5]))/8960, 
   (3*(-2185785 + 102816*Mzv[2]^2 + 76800*Mzv[2]^3 + 498960*Mzv[3] - 
      32256*Mzv[2]^2*Mzv[3] - 67200*Mzv[3]^2 + 423360*Mzv[5] + 
      439040*Mzv[7]))/17920, 
   (3*(-65445975 + 2993760*Mzv[2]^2 + 2073600*Mzv[2]^3 + 1387008*Mzv[2]^4 + 
      14742000*Mzv[3] - 806400*Mzv[2]^2*Mzv[3] - 1814400*Mzv[3]^2 + 
      11995200*Mzv[5] - 3763200*Mzv[3]*Mzv[5] + 10976000*Mzv[7]))/179200, 
   (3*(-78458625 + 3538080*Mzv[2]^2 + 2350080*Mzv[2]^3 + 1387008*Mzv[2]^4 + 
      17554320*Mzv[3] - 870912*Mzv[2]^2*Mzv[3] - 737280*Mzv[2]^3*Mzv[3] - 
      2056320*Mzv[3]^2 + 215040*Mzv[3]^3 + 13970880*Mzv[5] - 
      903168*Mzv[2]^2*Mzv[5] - 3763200*Mzv[3]*Mzv[5] + 11854080*Mzv[7] + 
      12723200*Mzv[9]))/71680, 
   (3*(-25878716325 + 1158585120*Mzv[2]^2 + 752716800*Mzv[2]^3 + 
      411941376*Mzv[2]^4 + 257064960*Mzv[2]^5 + 5770472400*Mzv[3] - 
      271434240*Mzv[2]^2*Mzv[3] - 202752000*Mzv[2]^3*Mzv[3] - 
      658627200*Mzv[3]^2 + 42577920*Mzv[2]^2*Mzv[3]^2 + 59136000*Mzv[3]^3 + 
      4540536000*Mzv[5] - 248371200*Mzv[2]^2*Mzv[5] - 
      1117670400*Mzv[3]*Mzv[5] - 579532800*Mzv[5]^2 + 3694521600*Mzv[7] - 
      1159065600*Mzv[3]*Mzv[7] + 3498880000*Mzv[9]))/7884800, 
   (3*(-155234408175 + 6924566880*Mzv[2]^2 + 4447872000*Mzv[2]^3 + 
      2334334464*Mzv[2]^4 + 1285324800*Mzv[2]^5 + 34555474800*Mzv[3] - 
      1580705280*Mzv[2]^2*Mzv[3] - 1094860800*Mzv[2]^3*Mzv[3] - 
      732340224*Mzv[2]^4*Mzv[3] - 3891888000*Mzv[3]^2 + 
      212889600*Mzv[2]^2*Mzv[3]^2 + 319334400*Mzv[3]^3 + 27033652800*Mzv[5] - 
      1341204480*Mzv[2]^2*Mzv[5] - 1135411200*Mzv[2]^3*Mzv[5] - 
      6333465600*Mzv[3]*Mzv[5] + 993484800*Mzv[3]^2*Mzv[5] - 
      2897664000*Mzv[5]^2 + 21515155200*Mzv[7] - 1390878720*Mzv[2]^2*Mzv[7] - 
      5795328000*Mzv[3]*Mzv[7] + 18893952000*Mzv[9] + 20918374400*Mzv[11]))/
    15769600, (3*(-423738214774875 + 18867289240800*Mzv[2]^2 + 
      12049285248000*Mzv[2]^3 + 6185299760640*Mzv[2]^4 + 
      3158043033600*Mzv[2]^5 + 1940751335424*Mzv[2]^6 + 
      94244500350000*Mzv[3] - 4249941696000*Mzv[2]^2*Mzv[3] - 
      2822916096000*Mzv[2]^3*Mzv[3] - 1666074009600*Mzv[2]^4*Mzv[3] - 
      10543124592000*Mzv[3]^2 + 523069747200*Mzv[2]^2*Mzv[3]^2 + 
      442810368000*Mzv[2]^3*Mzv[3]^2 + 823350528000*Mzv[3]^3 - 
      64576512000*Mzv[3]^4 + 73515818376000*Mzv[5] - 
      3458072217600*Mzv[2]^2*Mzv[5] - 2583060480000*Mzv[2]^3*Mzv[5] - 
      16781821056000*Mzv[3]*Mzv[5] + 1084885401600*Mzv[2]^2*Mzv[3]*Mzv[5] + 
      2260177920000*Mzv[3]^2*Mzv[5] - 7119560448000*Mzv[5]^2 + 
      57846428640000*Mzv[7] - 3164249088000*Mzv[2]^2*Mzv[7] - 
      14239120896000*Mzv[3]*Mzv[7] - 14766495744000*Mzv[5]*Mzv[7] + 
      48714906240000*Mzv[9] - 15283107840000*Mzv[3]*Mzv[9] + 
      47589301760000*Mzv[11]))/14350336000}, 1, 14, 1], 
 SeriesData[ep, 0, {1/24, 7/48, (53 + 24*Mzv[2])/96, 
   (415 + 168*Mzv[2] - 128*Mzv[3])/192, 
   (16465 + 6360*Mzv[2] + 1152*Mzv[2]^2 - 4480*Mzv[3])/1920, 
   (131315 + 49800*Mzv[2] + 8064*Mzv[2]^2 - 33920*Mzv[3] - 
     15360*Mzv[2]*Mzv[3] - 30720*Mzv[5])/3840, 
   (7345135 + 2766120*Mzv[2] + 427392*Mzv[2]^2 - 171520*Mzv[2]^3 - 
     1859200*Mzv[3] - 752640*Mzv[2]*Mzv[3] + 286720*Mzv[3]^2 - 
     1505280*Mzv[5])/53760, (8390795 + 3151560*Mzv[2] + 478080*Mzv[2]^2 - 
     171520*Mzv[2]^3 - 2107520*Mzv[3] - 814080*Mzv[2]*Mzv[3] - 
     147456*Mzv[2]^2*Mzv[3] + 286720*Mzv[3]^2 - 1628160*Mzv[5] - 
     737280*Mzv[2]*Mzv[5] - 1474560*Mzv[7])/15360, 
   (2349039875 + 881416200*Mzv[2] + 132773760*Mzv[2]^2 - 45452800*Mzv[2]^3 - 
     64118784*Mzv[2]^4 - 588291200*Mzv[3] - 223104000*Mzv[2]*Mzv[3] - 
     36126720*Mzv[2]^2*Mzv[3] + 75980800*Mzv[3]^2 + 
     34406400*Mzv[2]*Mzv[3]^2 - 446208000*Mzv[5] - 180633600*Mzv[2]*Mzv[5] + 
     137625600*Mzv[3]*Mzv[5] - 361267200*Mzv[7])/1075200, 
   (56373512475 + 21144803400*Mzv[2] + 3176772480*Mzv[2]^2 - 
     1067712000*Mzv[2]^3 - 1346494464*Mzv[2]^4 - 14102659200*Mzv[3] - 
     5310950400*Mzv[2]*Mzv[3] - 820592640*Mzv[2]^2*Mzv[3] + 
     329318400*Mzv[2]^3*Mzv[3] + 1784832000*Mzv[3]^2 + 
     722534400*Mzv[2]*Mzv[3]^2 - 183500800*Mzv[3]^3 - 10621900800*Mzv[5] - 
     4102963200*Mzv[2]*Mzv[5] - 743178240*Mzv[2]^2*Mzv[5] + 
     2890137600*Mzv[3]*Mzv[5] - 8205926400*Mzv[7] - 
     3715891200*Mzv[2]*Mzv[7] - 7798784000*Mzv[9])/6451200, 
   (4960755428475 + 1860439581000*Mzv[2] + 279232652160*Mzv[2]^2 - 
     93194534400*Mzv[2]^3 - 112143753216*Mzv[2]^4 - 84695777280*Mzv[2]^5 - 
     1240495132800*Mzv[3] - 465926630400*Mzv[2]*Mzv[3] - 
     70679347200*Mzv[2]^2*Mzv[3] + 25357516800*Mzv[2]^3*Mzv[3] + 
     155787878400*Mzv[3]^2 + 60176793600*Mzv[2]*Mzv[3]^2 + 
     10899947520*Mzv[2]^2*Mzv[3]^2 - 14129561600*Mzv[3]^3 - 
     931853260800*Mzv[5] - 353396736000*Mzv[2]*Mzv[5] - 
     57224724480*Mzv[2]^2*Mzv[5] + 240707174400*Mzv[3]*Mzv[5] + 
     108999475200*Mzv[2]*Mzv[3]*Mzv[5] + 108999475200*Mzv[5]^2 - 
     706793472000*Mzv[7] - 286123622400*Mzv[2]*Mzv[7] + 
     217998950400*Mzv[3]*Mzv[7] - 600506368000*Mzv[9])/141926400, 
   (39685702419825 + 14882607293400*Mzv[2] + 2232891239040*Mzv[2]^2 - 
     743263910400*Mzv[2]^3 - 878106746880*Mzv[2]^4 - 592870440960*Mzv[2]^5 - 
     9922344432000*Mzv[3] - 3723102028800*Mzv[2]*Mzv[3] - 
     560836362240*Mzv[2]^2*Mzv[3] + 191992627200*Mzv[2]^3*Mzv[3] + 
     270837743616*Mzv[2]^4*Mzv[3] + 1242471014400*Mzv[3]^2 + 
     471195648000*Mzv[2]*Mzv[3]^2 + 76299632640*Mzv[2]^2*Mzv[3]^2 - 
     106980966400*Mzv[3]^3 - 48444211200*Mzv[2]*Mzv[3]^3 - 
     7446204057600*Mzv[5] - 2804181811200*Mzv[2]*Mzv[5] - 
     433272913920*Mzv[2]^2*Mzv[5] + 173880115200*Mzv[2]^3*Mzv[5] + 
     1884782592000*Mzv[3]*Mzv[5] + 762996326400*Mzv[2]*Mzv[3]*Mzv[5] - 
     290665267200*Mzv[3]^2*Mzv[5] + 762996326400*Mzv[5]^2 - 
     5608363622400*Mzv[7] - 2166364569600*Mzv[2]*Mzv[7] - 
     392398110720*Mzv[2]^2*Mzv[7] + 1525992652800*Mzv[3]*Mzv[7] - 
     4546691072000*Mzv[9] - 2058878976000*Mzv[2]*Mzv[9] - 
     4505311641600*Mzv[11])/283852800, 
   (144455491332277125 + 54171449278947000*Mzv[2] + 
     8126400089808000*Mzv[2]^2 - 2702351555904000*Mzv[2]^3 - 
     3170314483015680*Mzv[2]^4 - 2042438669107200*Mzv[2]^5 - 
     1314456339480576*Mzv[2]^6 - 36115127031984000*Mzv[3] - 
     13546206850176000*Mzv[2]*Mzv[3] - 2035167521587200*Mzv[2]^2*Mzv[3] + 
     684019015680000*Mzv[2]^3*Mzv[3] + 862618213416960*Mzv[2]^4*Mzv[3] + 
     4517363794944000*Mzv[3]^2 + 1701203632128000*Mzv[2]*Mzv[3]^2 + 
     262852234444800*Mzv[2]^2*Mzv[3]^2 - 105487269888000*Mzv[2]^3*Mzv[3]^2 - 
     381144924160000*Mzv[3]^3 - 154294812672000*Mzv[2]*Mzv[3]^3 + 
     29389488128000*Mzv[3]^4 - 27092413700352000*Mzv[5] - 
     10175837607936000*Mzv[2]*Mzv[5] - 1543636942848000*Mzv[2]^2*Mzv[5] + 
     553808166912000*Mzv[2]^3*Mzv[5] + 6804814528512000*Mzv[3]*Mzv[5] + 
     2628522344448000*Mzv[2]*Mzv[3]*Mzv[5] + 476109707673600*Mzv[2]^2*Mzv[3]*
      Mzv[5] - 925768876032000*Mzv[3]^2*Mzv[5] + 2628522344448000*Mzv[5]^2 + 
     1190274269184000*Mzv[2]*Mzv[5]^2 - 20351675215872000*Mzv[7] - 
     7718184714240000*Mzv[2]*Mzv[7] - 1249787982643200*Mzv[2]^2*Mzv[7] + 
     5257044688896000*Mzv[3]*Mzv[7] + 2380548538368000*Mzv[2]*Mzv[3]*Mzv[7] + 
     4761097076736000*Mzv[5]*Mzv[7] - 16198659276800000*Mzv[9] - 
     6557529538560000*Mzv[2]*Mzv[9] + 4996212981760000*Mzv[3]*Mzv[9] - 
     14349417578496000*Mzv[11])/258306048000}, 1, 14, 1], 
 SeriesData[ep, 0, {1/36, 35/216, 991/1296, (26207 - 4752*Mzv[3])/7776, 
   (3354755 - 85536*Mzv[2]^2 - 831600*Mzv[3])/233280, 
   (16852031 - 598752*Mzv[2]^2 - 4709232*Mzv[3] - 1819584*Mzv[5])/279936, 
   (14627956805 - 593363232*Mzv[2]^2 - 197821440*Mzv[2]^3 - 
     4358748240*Mzv[3] + 395176320*Mzv[3]^2 - 2228990400*Mzv[5])/58786560, 
   (51370297195 - 2241641952*Mzv[2]^2 - 989107200*Mzv[2]^3 - 
     15941795760*Mzv[3] + 406467072*Mzv[2]^2*Mzv[3] + 1975881600*Mzv[3]^2 - 
     9016038720*Mzv[5] - 3636368640*Mzv[7])/50388480, 
   (8783922265685 - 401733253152*Mzv[2]^2 - 196041047040*Mzv[2]^3 - 
     53542798848*Mzv[2]^4 - 2802829795920*Mzv[3] + 99584432640*Mzv[2]^2*
      Mzv[3] + 391619733120*Mzv[3]^2 - 1669004326080*Mzv[5] + 
     302633210880*Mzv[3]*Mzv[5] - 890910316800*Mzv[7])/2116316160, 
   (213585120917245 - 10090187265312*Mzv[2]^2 - 5184306478080*Mzv[2]^3 - 
     1873997959680*Mzv[2]^4 - 69512050737360*Mzv[3] + 
     2819662078464*Mzv[2]^2*Mzv[3] + 940047482880*Mzv[2]^3*Mzv[3] + 
     10356385818240*Mzv[3]^2 - 625959290880*Mzv[3]^3 - 
     42729809653440*Mzv[5] + 1089479559168*Mzv[2]^2*Mzv[5] + 
     10592162380800*Mzv[3]*Mzv[5] - 25225489255680*Mzv[7] - 
     10984856601600*Mzv[9])/12697896960, 
   (56935642888021975 - 2752677209199456*Mzv[2]^2 - 
     1460013422883840*Mzv[2]^3 - 583670050242048*Mzv[2]^4 - 
     153646004404224*Mzv[2]^5 - 18796597224839280*Mzv[3] + 
     820225756804608*Mzv[2]^2*Mzv[3] + 361918280908800*Mzv[2]^3*Mzv[3] + 
     2916583417883520*Mzv[3]^2 - 74363963756544*Mzv[2]^2*Mzv[3]^2 - 
     240994326988800*Mzv[3]^3 - 11805519100415040*Mzv[5] + 
     419449630279680*Mzv[2]^2*Mzv[5] + 3299004631802880*Mzv[3]*Mzv[5] + 
     637345542113280*Mzv[5]^2 - 7337970097032960*Mzv[7] + 
     1330561830850560*Mzv[3]*Mzv[7] - 4229169791616000*Mzv[9])/838061199360, 
   (1376345974156488335 - 67667750009421408*Mzv[2]^2 - 
     36670623432791040*Mzv[2]^3 - 15435157423504896*Mzv[2]^4 - 
     5377610154147840*Mzv[2]^5 - 459153184671886320*Mzv[3] + 
     20999400608761344*Mzv[2]^2*Mzv[3] + 10247457610874880*Mzv[2]^3*Mzv[3] + 
     2798789181382656*Mzv[2]^4*Mzv[3] + 73254759546165120*Mzv[3]^2 - 
     2602738731479040*Mzv[2]^2*Mzv[3]^2 - 6823582229882880*Mzv[3]^3 - 
     292784757705760320*Mzv[5] + 11876416674490368*Mzv[2]^2*Mzv[5] + 
     3959479997890560*Mzv[2]^3*Mzv[5] + 87242194132853760*Mzv[3]*Mzv[5] - 
     7909621599559680*Mzv[3]^2*Mzv[5] + 22307093973964800*Mzv[5]^2 - 
     187866538504001280*Mzv[7] + 4790022591062016*Mzv[2]^2*Mzv[7] + 
     46569664079769600*Mzv[3]*Mzv[7] - 119745921814041600*Mzv[9] - 
     55430205786869760*Mzv[11])/5028367196160, 
   (2158675285540895896775 - 107441845213221398880*Mzv[2]^2 - 
     59114636793924940800*Mzv[2]^3 - 25686085017353080320*Mzv[2]^4 - 
     9897107373698088960*Mzv[2]^5 - 2624396116512817152*Mzv[2]^6 - 
     725693893638104991600*Mzv[3] + 34283227467605276160*Mzv[2]^2*Mzv[3] + 
     17614614434442854400*Mzv[2]^3*Mzv[3] + 6367245387645542400*Mzv[2]^4*
      Mzv[3] + 118089852274656662400*Mzv[3]^2 - 4790154725377781760*Mzv[2]^2*
      Mzv[3]^2 - 1596990265815859200*Mzv[2]^3*Mzv[3]^2 - 
     11729228322305894400*Mzv[3]^3 + 531702340859289600*Mzv[3]^4 - 
     467830217110590734400*Mzv[5] + 20414673427087779840*Mzv[2]^2*Mzv[5] + 
     9007816995201024000*Mzv[2]^3*Mzv[5] + 145182219663300019200*Mzv[3]*
      Mzv[5] - 3701702908593930240*Mzv[2]^2*Mzv[3]*Mzv[5] - 
     17994389138998272000*Mzv[3]^2*Mzv[5] + 41054613095226931200*Mzv[5]^2 - 
     306707386228782739200*Mzv[7] + 10897301394666086400*Mzv[2]^2*Mzv[7] + 
     85708140334238822400*Mzv[3]*Mzv[7] + 33116474368206028800*Mzv[5]*
      Mzv[7] - 205834297925063808000*Mzv[9] + 37323027578124288000*Mzv[3]*
      Mzv[9] - 126103718165128704000*Mzv[11])/1961063206502400}, 2, 15, 1], 
 SeriesData[ep, 0, {6*Mzv[3], (22*Mzv[2]^2)/5, 
   -2*(-36*Mzv[3] + 6*Mzv[2]*Mzv[3] - 23*Mzv[5]), 
   (-2*(-132*Mzv[2]^2 + 38*Mzv[2]^3 - 960*Mzv[3] + 615*Mzv[3]^2))/5, 
   (1408*Mzv[2]^2 + 11520*Mzv[3] - 720*Mzv[2]*Mzv[3] - 1948*Mzv[2]^2*Mzv[3] + 
     2760*Mzv[5] + 180*Mzv[2]*Mzv[5] - 6545*Mzv[7])/5, 
   (-2*(-739200*Mzv[2]^2 + 79800*Mzv[2]^3 + 671541*Mzv[2]^4 - 
      6048000*Mzv[3] + 336000*Mzv[2]*Mzv[3] + 1291500*Mzv[3]^2 - 
      194250*Mzv[2]*Mzv[3]^2 - 1288000*Mzv[5] + 1818250*Mzv[3]*Mzv[5] - 
      506100*Mzv[5, 3]))/875, 
   (2*(25344*Mzv[2]^2 - 2432*Mzv[2]^3 + 207360*Mzv[3] - 11520*Mzv[2]*Mzv[3] - 
      11688*Mzv[2]^2*Mzv[3] + 164*Mzv[2]^3*Mzv[3] - 39360*Mzv[3]^2 + 
      13290*Mzv[3]^3 + 44160*Mzv[5] + 1080*Mzv[2]*Mzv[5] - 
      17538*Mzv[2]^2*Mzv[5] - 39270*Mzv[7] + 8085*Mzv[2]*Mzv[7] - 
      149915*Mzv[9]))/5, (53222400*Mzv[2]^2 - 5107200*Mzv[2]^3 - 
     16116984*Mzv[2]^4 - 30767772*Mzv[2]^5 + 435456000*Mzv[3] - 
     24192000*Mzv[2]*Mzv[3] - 21817600*Mzv[2]^2*Mzv[3] - 82656000*Mzv[3]^2 + 
     4662000*Mzv[2]*Mzv[3]^2 + 11104100*Mzv[2]^2*Mzv[3]^2 + 92736000*Mzv[5] + 
     2016000*Mzv[2]*Mzv[5] - 43638000*Mzv[3]*Mzv[5] + 
     189000*Mzv[2]*Mzv[3]*Mzv[5] + 15127875*Mzv[5]^2 - 73304000*Mzv[7] + 
     52277750*Mzv[3]*Mzv[7] + 12146400*Mzv[5, 3] - 2998800*Mzv[2]*Mzv[5, 3] + 
     16597875*Mzv[7, 3])/875, (1277337600*Mzv[2]^2 - 122572800*Mzv[2]^3 - 
     343828992*Mzv[2]^4 + 10450944000*Mzv[3] - 580608000*Mzv[2]*Mzv[3] - 
     523622400*Mzv[2]^2*Mzv[3] + 2755200*Mzv[2]^3*Mzv[3] + 
     296111184*Mzv[2]^4*Mzv[3] - 1983744000*Mzv[3]^2 + 
     99456000*Mzv[2]*Mzv[3]^2 + 223272000*Mzv[3]^3 - 
     31836000*Mzv[2]*Mzv[3]^3 + 2225664000*Mzv[5] + 48384000*Mzv[2]*Mzv[5] - 
     294638400*Mzv[2]^2*Mzv[5] - 15522400*Mzv[2]^3*Mzv[5] - 
     930944000*Mzv[3]*Mzv[5] + 483154000*Mzv[3]^2*Mzv[5] - 
     1759296000*Mzv[7] + 135828000*Mzv[2]*Mzv[7] - 
     337429680*Mzv[2]^2*Mzv[7] - 2518572000*Mzv[9] + 
     6358506000*Mzv[2]*Mzv[9] - 16405328275*Mzv[11] + 259123200*Mzv[5, 3] - 
     234830400*Mzv[3]*Mzv[5, 3] + 133761600*Mzv[5, 3, 3])/3500, 
   (-2*(-14384418048000*Mzv[2]^2 + 1380322944000*Mzv[2]^3 + 
      3871944236160*Mzv[2]^4 + 2771868579480*Mzv[2]^5 + 
      4649488181066*Mzv[2]^6 - 117690693120000*Mzv[3] + 
      6538371840000*Mzv[2]*Mzv[3] + 5896642752000*Mzv[2]^2*Mzv[3] - 
      27579552000*Mzv[2]^3*Mzv[3] + 22339437120000*Mzv[3]^2 - 
      1119998880000*Mzv[2]*Mzv[3]^2 - 1000368369000*Mzv[2]^2*Mzv[3]^2 + 
      284244460500*Mzv[2]^3*Mzv[3]^2 - 2234952720000*Mzv[3]^3 + 
      473353505625*Mzv[3]^4 - 25063758720000*Mzv[5] - 
      544864320000*Mzv[2]*Mzv[5] + 2949330384000*Mzv[2]^2*Mzv[5] + 
      10483593120000*Mzv[3]*Mzv[5] - 17027010000*Mzv[2]*Mzv[3]*Mzv[5] - 
      2741695456500*Mzv[2]^2*Mzv[3]*Mzv[5] - 1362870258750*Mzv[5]^2 - 
      1249948074375*Mzv[2]*Mzv[5]^2 + 19811872080000*Mzv[7] - 
      1359638280000*Mzv[2]*Mzv[7] - 4709702497500*Mzv[3]*Mzv[7] - 
      5438631948750*Mzv[2]*Mzv[3]*Mzv[7] - 27397549554375*Mzv[5]*Mzv[7] + 
      25210905720000*Mzv[9] - 14390713837500*Mzv[3]*Mzv[9] - 
      2918051136000*Mzv[5, 3] + 270161892000*Mzv[2]*Mzv[5, 3] - 
      185480895600*Mzv[2]^2*Mzv[5, 3] - 1495302558750*Mzv[7, 3] - 
      1672785489375*Mzv[2]*Mzv[7, 3] + 582395563750*Mzv[9, 3] + 
      648918270000*Mzv[6, 4, 1, 1]))/13138125}, 1, 11, 1], 
 SeriesData[ep, 0, {1/3, 1/3, 1/3, (7*(-1 + 2*Mzv[3]))/3, 
   (-335 + 42*Mzv[2]^2 + 70*Mzv[3])/15, 
   (-2015 + 42*Mzv[2]^2 + 430*Mzv[3] + 1890*Mzv[5])/15, 
   (-10355 + 258*Mzv[2]^2 + 1040*Mzv[2]^3 + 2390*Mzv[3] - 1130*Mzv[3]^2 + 
     1890*Mzv[5])/15, (-49115 + 1434*Mzv[2]^2 + 1040*Mzv[2]^3 + 
     12230*Mzv[3] - 1356*Mzv[2]^2*Mzv[3] - 1130*Mzv[3]^2 + 8010*Mzv[5] + 
     29400*Mzv[7])/15, (-38845625 + 1284150*Mzv[2]^2 + 758000*Mzv[2]^3 + 
     1793646*Mzv[2]^4 + 10309250*Mzv[3] - 237300*Mzv[2]^2*Mzv[3] - 
     1016750*Mzv[3]^2 + 6252750*Mzv[5] - 5008500*Mzv[3]*Mzv[5] + 
     5145000*Mzv[7] + 680400*Mzv[5, 3])/2625, 
   (-510160875 + 18556650*Mzv[2]^2 + 10002000*Mzv[2]^3 + 5380938*Mzv[2]^4 + 
     142563750*Mzv[3] - 3660300*Mzv[2]^2*Mzv[3] - 7908000*Mzv[2]^3*Mzv[3] - 
     15503250*Mzv[3]^2 + 4602500*Mzv[3]^3 + 84530250*Mzv[5] - 
     15138900*Mzv[2]^2*Mzv[5] - 15025500*Mzv[3]*Mzv[5] + 59944500*Mzv[7] + 
     216207250*Mzv[9] + 2041200*Mzv[5, 3])/7875, 
   (-168180733875 + 6586445250*Mzv[2]^2 + 3436818000*Mzv[2]^3 + 
     1611187578*Mzv[2]^4 + 3369470400*Mzv[2]^5 + 48984993750*Mzv[3] - 
     1432500300*Mzv[2]^2*Mzv[3] - 608916000*Mzv[2]^3*Mzv[3] - 
     5831306250*Mzv[3]^2 + 637906500*Mzv[2]^2*Mzv[3]^2 + 354392500*Mzv[3]^3 + 
     29080532250*Mzv[5] - 1165695300*Mzv[2]^2*Mzv[5] - 
     5551969500*Mzv[3]*Mzv[5] - 8176707000*Mzv[5]^2 + 19098387000*Mzv[7] - 
     14206153500*Mzv[3]*Mzv[7] + 16647958250*Mzv[9] + 471517200*Mzv[5, 3] + 
     996360750*Mzv[7, 3])/606375, (-1417057545750 + 58781992500*Mzv[2]^2 + 
     30513252000*Mzv[2]^3 + 13349034468*Mzv[2]^4 + 6738940800*Mzv[2]^5 + 
     426654343500*Mzv[3] - 13995135000*Mzv[2]^2*Mzv[3] - 
     5808264000*Mzv[2]^3*Mzv[3] - 9942094008*Mzv[2]^4*Mzv[3] - 
     54749194500*Mzv[3]^2 + 1275813000*Mzv[2]^2*Mzv[3]^2 + 
     3561173000*Mzv[3]^3 + 256023652500*Mzv[5] - 9491466600*Mzv[2]^2*Mzv[5] - 
     20068171200*Mzv[2]^3*Mzv[5] - 54122607000*Mzv[3]*Mzv[5] + 
     23357565000*Mzv[3]^2*Mzv[5] - 16353414000*Mzv[5]^2 + 
     162901431000*Mzv[7] - 40576092480*Mzv[2]^2*Mzv[7] - 
     28412307000*Mzv[3]*Mzv[7] + 125067134500*Mzv[9] - 
     254619288000*Mzv[2]*Mzv[9] + 884321412975*Mzv[11] + 
     2829103200*Mzv[5, 3] - 1257379200*Mzv[3]*Mzv[5, 3] + 
     1992721500*Mzv[7, 3] - 5658206400*Mzv[5, 3, 3])/1212750, 
   (-383433629328750 + 16639519396500*Mzv[2]^2 + 8693985300000*Mzv[2]^3 + 
     3703952512260*Mzv[2]^4 + 1660943232000*Mzv[2]^5 + 
     3696159866664*Mzv[2]^6 + 118553973037500*Mzv[3] - 
     4270437171000*Mzv[2]^2*Mzv[3] - 1832911080000*Mzv[2]^3*Mzv[3] - 
     646236110520*Mzv[2]^4*Mzv[3] - 16157423782500*Mzv[3]^2 + 
     416657241000*Mzv[2]^2*Mzv[3]^2 + 998749752000*Mzv[2]^3*Mzv[3]^2 + 
     1160744585000*Mzv[3]^3 - 289967177500*Mzv[3]^4 + 72121211662500*Mzv[5] - 
     2662456797000*Mzv[2]^2*Mzv[5] - 1304431128000*Mzv[2]^3*Mzv[5] - 
     16776334575000*Mzv[3]*Mzv[5] + 2148808662000*Mzv[2]^2*Mzv[3]*Mzv[5] + 
     1518241725000*Mzv[3]^2*Mzv[5] - 4627698075000*Mzv[5]^2 - 
     1430268840000*Mzv[2]*Mzv[5]^2 + 45555449940000*Mzv[7] - 
     2637446011200*Mzv[2]^2*Mzv[7] - 8544090555000*Mzv[3]*Mzv[7] - 
     4086482400000*Mzv[2]*Mzv[3]*Mzv[7] - 29771726985000*Mzv[5]*Mzv[7] + 
     32571391352500*Mzv[9] - 16550253720000*Mzv[2]*Mzv[9] - 
     18852018185000*Mzv[3]*Mzv[9] + 57480891843375*Mzv[11] + 
     551675124000*Mzv[5, 3] - 514896782400*Mzv[2]^2*Mzv[5, 3] - 
     81729648000*Mzv[3]*Mzv[5, 3] + 388580692500*Mzv[7, 3] - 
     1225944720000*Mzv[2]*Mzv[7, 3] + 2650537890000*Mzv[9, 3] - 
     367783416000*Mzv[5, 3, 3] + 408648240000*Mzv[6, 4, 1, 1])/78828750}, 0, 
  13, 1], SeriesData[ep, 0, {1/6, 1/2, (13 + 6*Mzv[2])/6, 
   (55 + 18*Mzv[2] - 28*Mzv[3])/6, (229 + 78*Mzv[2] + 6*Mzv[2]^2 - 84*Mzv[3])/
    6, (943 + 330*Mzv[2] + 18*Mzv[2]^2 - 364*Mzv[3] - 84*Mzv[2]*Mzv[3] - 
     372*Mzv[5])/6, (134855 + 48090*Mzv[2] + 2730*Mzv[2]^2 - 4884*Mzv[2]^3 - 
     53900*Mzv[3] - 8820*Mzv[2]*Mzv[3] + 12250*Mzv[3]^2 - 39060*Mzv[5])/210, 
   (547925 + 198030*Mzv[2] + 11550*Mzv[2]^2 - 14652*Mzv[2]^3 - 
     224420*Mzv[3] - 38220*Mzv[2]*Mzv[3] + 3528*Mzv[2]^2*Mzv[3] + 
     36750*Mzv[3]^2 - 169260*Mzv[5] - 39060*Mzv[2]*Mzv[5] - 133350*Mzv[7])/
    210, (55430375 + 20228250*Mzv[2] + 1202250*Mzv[2]^2 - 1587300*Mzv[2]^3 - 
     1425222*Mzv[2]^4 - 23103500*Mzv[3] - 4042500*Mzv[2]*Mzv[3] + 
     264600*Mzv[2]^2*Mzv[3] + 3981250*Mzv[3]^2 + 514500*Mzv[2]*Mzv[3]^2 - 
     17902500*Mzv[5] - 2929500*Mzv[2]*Mzv[5] + 7423500*Mzv[3]*Mzv[5] - 
     10001250*Mzv[7] - 142800*Mzv[5, 3])/5250, 
   (670905375 + 246566250*Mzv[2] + 14852250*Mzv[2]^2 - 20146500*Mzv[2]^3 - 
     12826998*Mzv[2]^4 - 283195500*Mzv[3] - 50494500*Mzv[2]*Mzv[3] + 
     3439800*Mzv[2]^2*Mzv[3] + 9580200*Mzv[2]^3*Mzv[3] + 50531250*Mzv[3]^2 + 
     4630500*Mzv[2]*Mzv[3]^2 - 7252000*Mzv[3]^3 - 223618500*Mzv[5] - 
     38083500*Mzv[2]*Mzv[5] + 3515400*Mzv[2]^2*Mzv[5] + 
     66811500*Mzv[3]*Mzv[5] - 130016250*Mzv[7] - 36004500*Mzv[2]*Mzv[7] - 
     105777000*Mzv[9] - 1285200*Mzv[5, 3])/15750, 
   (69321665875 + 25608833250*Mzv[2] + 1557575250*Mzv[2]^2 - 
     2152989300*Mzv[2]^3 - 1426647222*Mzv[2]^4 - 945048180*Mzv[2]^5 - 
     29533157500*Mzv[3] - 5336908500*Mzv[2]*Mzv[3] + 
     373527000*Mzv[2]^2*Mzv[3] + 737675400*Mzv[2]^3*Mzv[3] + 
     5400106250*Mzv[3]^2 + 515014500*Mzv[2]*Mzv[3]^2 - 
     184499700*Mzv[2]^2*Mzv[3]^2 - 558404000*Mzv[3]^3 - 23634880500*Mzv[5] - 
     4135477500*Mzv[2]*Mzv[5] + 270685800*Mzv[2]^2*Mzv[5] + 
     7430923500*Mzv[3]*Mzv[5] + 1052667000*Mzv[2]*Mzv[3]*Mzv[5] + 
     3684161250*Mzv[5]^2 - 14118431250*Mzv[7] - 2772346500*Mzv[2]*Mzv[7] + 
     6044346000*Mzv[3]*Mzv[7] - 8144829000*Mzv[9] - 142942800*Mzv[5, 3] - 
     37653000*Mzv[7, 3])/404250, (835838416875 + 309958283250*Mzv[2] + 
     18985601250*Mzv[2]^2 - 26597409300*Mzv[2]^3 - 18107445510*Mzv[2]^4 - 
     8505433620*Mzv[2]^5 - 358523665500*Mzv[3] - 65418160500*Mzv[2]*Mzv[3] + 
     4665691800*Mzv[2]^2*Mzv[3] + 9589780200*Mzv[2]^3*Mzv[3] + 
     7186504248*Mzv[2]^4*Mzv[3] + 66711356250*Mzv[3]^2 + 
     6536722500*Mzv[2]*Mzv[3]^2 - 1660497300*Mzv[2]^2*Mzv[3]^2 - 
     7259252000*Mzv[3]^3 - 554631000*Mzv[2]*Mzv[3]^3 - 289708996500*Mzv[5] - 
     51655873500*Mzv[2]*Mzv[5] + 3518915400*Mzv[2]^2*Mzv[5] + 
     9649747800*Mzv[2]^3*Mzv[5] + 94315567500*Mzv[3]*Mzv[5] + 
     9474003000*Mzv[2]*Mzv[3]*Mzv[5] - 19287576000*Mzv[3]^2*Mzv[5] + 
     33157451250*Mzv[5]^2 - 176352041250*Mzv[7] - 36040504500*Mzv[2]*Mzv[7] + 
     1610434980*Mzv[2]^2*Mzv[7] + 54399114000*Mzv[3]*Mzv[7] - 
     105882777000*Mzv[9] - 23241949500*Mzv[2]*Mzv[9] - 113831625600*Mzv[11] - 
     1814274000*Mzv[5, 3] + 461815200*Mzv[3]*Mzv[5, 3] - 
     338877000*Mzv[7, 3] + 263894400*Mzv[5, 3, 3])/1212750, 
   (654281344591875 + 243319047221250*Mzv[2] + 14981167451250*Mzv[2]^2 - 
     21191478808500*Mzv[2]^3 - 14701599622710*Mzv[2]^4 - 
     7187091408900*Mzv[2]^5 - 4404139116972*Mzv[2]^6 - 
     282062037757500*Mzv[3] - 51830691412500*Mzv[2]*Mzv[3] + 
     3746509767000*Mzv[2]^2*Mzv[3] + 7911568665000*Mzv[2]^3*Mzv[3] + 
     4204104985080*Mzv[2]^4*Mzv[3] + 53152255406250*Mzv[3]^2 + 
     5307224422500*Mzv[2]*Mzv[3]^2 - 1403120218500*Mzv[2]^2*Mzv[3]^2 - 
     1762998237000*Mzv[2]^3*Mzv[3]^2 - 5988882900000*Mzv[3]^3 - 
     324459135000*Mzv[2]*Mzv[3]^3 + 629289911250*Mzv[3]^4 - 
     229535919112500*Mzv[5] - 41479215277500*Mzv[2]*Mzv[5] + 
     2903105205000*Mzv[2]^2*Mzv[5] + 5645102463000*Mzv[2]^3*Mzv[5] + 
     76575666667500*Mzv[3]*Mzv[5] + 8005532535000*Mzv[2]*Mzv[3]*Mzv[5] - 
     2451447999000*Mzv[2]^2*Mzv[3]*Mzv[5] - 11283231960000*Mzv[3]^2*Mzv[5] + 
     28018046306250*Mzv[5]^2 + 4232000272500*Mzv[2]*Mzv[5]^2 - 
     141609148931250*Mzv[7] - 29733416212500*Mzv[2]*Mzv[7] + 
     942104463300*Mzv[2]^2*Mzv[7] + 45967251330000*Mzv[3]*Mzv[7] + 
     7972109145000*Mzv[2]*Mzv[3]*Mzv[7] + 46625629050000*Mzv[5]*Mzv[7] - 
     87353291025000*Mzv[9] - 13596540457500*Mzv[2]*Mzv[9] + 
     38972425992500*Mzv[3]*Mzv[9] - 66591500976000*Mzv[11] - 
     1473025554000*Mzv[5, 3] + 109124215200*Mzv[2]^2*Mzv[5, 3] + 
     270161892000*Mzv[3]*Mzv[5, 3] - 286351065000*Mzv[7, 3] + 
     121080960000*Mzv[2]*Mzv[7, 3] - 253723470000*Mzv[9, 3] + 
     154378224000*Mzv[5, 3, 3] - 40360320000*Mzv[6, 4, 1, 1])/236486250}, 0, 
  13, 1], SeriesData[ep, 0, {-1/3, -4/3, -16/3, (16*(-4 + Mzv[3]))/3, 
   (16*(-80 + 3*Mzv[2]^2 + 20*Mzv[3]))/15, 
   (64*(-80 + 3*Mzv[2]^2 + 20*Mzv[3] + 15*Mzv[5]))/15, 
   (64*(-2240 + 84*Mzv[2]^2 + 55*Mzv[2]^3 + 560*Mzv[3] - 70*Mzv[3]^2 + 
      420*Mzv[5]))/105, (256*(-2240 + 84*Mzv[2]^2 + 55*Mzv[2]^3 + 
      560*Mzv[3] - 21*Mzv[2]^2*Mzv[3] - 70*Mzv[3]^2 + 420*Mzv[5] + 
      315*Mzv[7]))/105, (64*(-179200 + 6720*Mzv[2]^2 + 4400*Mzv[2]^3 + 
      2331*Mzv[2]^4 + 44800*Mzv[3] - 1680*Mzv[2]^2*Mzv[3] - 5600*Mzv[3]^2 + 
      33600*Mzv[5] - 8400*Mzv[3]*Mzv[5] + 25200*Mzv[7]))/525, 
   (256*(-537600 + 20160*Mzv[2]^2 + 13200*Mzv[2]^3 + 6993*Mzv[2]^4 + 
      134400*Mzv[3] - 5040*Mzv[2]^2*Mzv[3] - 3300*Mzv[2]^3*Mzv[3] - 
      16800*Mzv[3]^2 + 1400*Mzv[3]^3 + 100800*Mzv[5] - 3780*Mzv[2]^2*Mzv[5] - 
      25200*Mzv[3]*Mzv[5] + 75600*Mzv[7] + 59500*Mzv[9]))/1575, 
   (256*(-23654400 + 887040*Mzv[2]^2 + 580800*Mzv[2]^3 + 307692*Mzv[2]^4 + 
      152685*Mzv[2]^5 + 5913600*Mzv[3] - 221760*Mzv[2]^2*Mzv[3] - 
      145200*Mzv[2]^3*Mzv[3] - 739200*Mzv[3]^2 + 27720*Mzv[2]^2*Mzv[3]^2 + 
      61600*Mzv[3]^3 + 4435200*Mzv[5] - 166320*Mzv[2]^2*Mzv[5] - 
      1108800*Mzv[3]*Mzv[5] - 415800*Mzv[5]^2 + 3326400*Mzv[7] - 
      831600*Mzv[3]*Mzv[7] + 2618000*Mzv[9]))/17325, 
   (1024*(-23654400 + 887040*Mzv[2]^2 + 580800*Mzv[2]^3 + 307692*Mzv[2]^4 + 
      152685*Mzv[2]^5 + 5913600*Mzv[3] - 221760*Mzv[2]^2*Mzv[3] - 
      145200*Mzv[2]^3*Mzv[3] - 76923*Mzv[2]^4*Mzv[3] - 739200*Mzv[3]^2 + 
      27720*Mzv[2]^2*Mzv[3]^2 + 61600*Mzv[3]^3 + 4435200*Mzv[5] - 
      166320*Mzv[2]^2*Mzv[5] - 108900*Mzv[2]^3*Mzv[5] - 
      1108800*Mzv[3]*Mzv[5] + 138600*Mzv[3]^2*Mzv[5] - 415800*Mzv[5]^2 + 
      3326400*Mzv[7] - 124740*Mzv[2]^2*Mzv[7] - 831600*Mzv[3]*Mzv[7] + 
      2618000*Mzv[9] + 2148300*Mzv[11]))/17325, 
   (512*(-86102016000 + 3228825600*Mzv[2]^2 + 2114112000*Mzv[2]^3 + 
      1119998880*Mzv[2]^4 + 555773400*Mzv[2]^5 + 269863473*Mzv[2]^6 + 
      21525504000*Mzv[3] - 807206400*Mzv[2]^2*Mzv[3] - 
      528528000*Mzv[2]^3*Mzv[3] - 279999720*Mzv[2]^4*Mzv[3] - 
      2690688000*Mzv[3]^2 + 100900800*Mzv[2]^2*Mzv[3]^2 + 
      66066000*Mzv[2]^3*Mzv[3]^2 + 224224000*Mzv[3]^3 - 14014000*Mzv[3]^4 + 
      16144128000*Mzv[5] - 605404800*Mzv[2]^2*Mzv[5] - 
      396396000*Mzv[2]^3*Mzv[5] - 4036032000*Mzv[3]*Mzv[5] + 
      151351200*Mzv[2]^2*Mzv[3]*Mzv[5] + 504504000*Mzv[3]^2*Mzv[5] - 
      1513512000*Mzv[5]^2 + 12108096000*Mzv[7] - 454053600*Mzv[2]^2*Mzv[7] - 
      3027024000*Mzv[3]*Mzv[7] - 2270268000*Mzv[5]*Mzv[7] + 
      9529520000*Mzv[9] - 2382380000*Mzv[3]*Mzv[9] + 7819812000*Mzv[11]))/
    7882875}, 1, 14, 1], SeriesData[ep, 0, {-1/6, -2/3, (-16 - 3*Mzv[2])/6, 
   (-2*(16 + 3*Mzv[2] - 4*Mzv[3]))/3, 
   (-2560 - 480*Mzv[2] + 21*Mzv[2]^2 + 640*Mzv[3])/60, 
   (-2560 - 480*Mzv[2] + 21*Mzv[2]^2 + 640*Mzv[3] + 120*Mzv[2]*Mzv[3] + 
     480*Mzv[5])/15, (-286720 - 53760*Mzv[2] + 2352*Mzv[2]^2 + 
     7775*Mzv[2]^3 + 71680*Mzv[3] + 13440*Mzv[2]*Mzv[3] - 8960*Mzv[3]^2 + 
     53760*Mzv[5])/420, (-286720 - 53760*Mzv[2] + 2352*Mzv[2]^2 + 
     7775*Mzv[2]^3 + 71680*Mzv[3] + 13440*Mzv[2]*Mzv[3] - 
     588*Mzv[2]^2*Mzv[3] - 8960*Mzv[3]^2 + 53760*Mzv[5] + 
     10080*Mzv[2]*Mzv[5] + 40320*Mzv[7])/105, 
   (-91750400 - 17203200*Mzv[2] + 752640*Mzv[2]^2 + 2488000*Mzv[2]^3 + 
     1654347*Mzv[2]^4 + 22937600*Mzv[3] + 4300800*Mzv[2]*Mzv[3] - 
     188160*Mzv[2]^2*Mzv[3] - 2867200*Mzv[3]^2 - 537600*Mzv[2]*Mzv[3]^2 + 
     17203200*Mzv[5] + 3225600*Mzv[2]*Mzv[5] - 4300800*Mzv[3]*Mzv[5] + 
     12902400*Mzv[7])/8400, (-275251200 - 51609600*Mzv[2] + 
     2257920*Mzv[2]^2 + 7464000*Mzv[2]^3 + 4963041*Mzv[2]^4 + 
     68812800*Mzv[3] + 12902400*Mzv[2]*Mzv[3] - 564480*Mzv[2]^2*Mzv[3] - 
     1866000*Mzv[2]^3*Mzv[3] - 8601600*Mzv[3]^2 - 1612800*Mzv[2]*Mzv[3]^2 + 
     716800*Mzv[3]^3 + 51609600*Mzv[5] + 9676800*Mzv[2]*Mzv[5] - 
     423360*Mzv[2]^2*Mzv[5] - 12902400*Mzv[3]*Mzv[5] + 38707200*Mzv[7] + 
     7257600*Mzv[2]*Mzv[7] + 30464000*Mzv[9])/6300, 
   (-48444211200 - 9083289600*Mzv[2] + 397393920*Mzv[2]^2 + 
     1313664000*Mzv[2]^3 + 873495216*Mzv[2]^4 + 468815445*Mzv[2]^5 + 
     12111052800*Mzv[3] + 2270822400*Mzv[2]*Mzv[3] - 
     99348480*Mzv[2]^2*Mzv[3] - 328416000*Mzv[2]^3*Mzv[3] - 
     1513881600*Mzv[3]^2 - 283852800*Mzv[2]*Mzv[3]^2 + 
     12418560*Mzv[2]^2*Mzv[3]^2 + 126156800*Mzv[3]^3 + 9083289600*Mzv[5] + 
     1703116800*Mzv[2]*Mzv[5] - 74511360*Mzv[2]^2*Mzv[5] - 
     2270822400*Mzv[3]*Mzv[5] - 425779200*Mzv[2]*Mzv[3]*Mzv[5] - 
     851558400*Mzv[5]^2 + 6812467200*Mzv[7] + 1277337600*Mzv[2]*Mzv[7] - 
     1703116800*Mzv[3]*Mzv[7] + 5361664000*Mzv[9])/277200, 
   (-48444211200 - 9083289600*Mzv[2] + 397393920*Mzv[2]^2 + 
     1313664000*Mzv[2]^3 + 873495216*Mzv[2]^4 + 468815445*Mzv[2]^5 + 
     12111052800*Mzv[3] + 2270822400*Mzv[2]*Mzv[3] - 
     99348480*Mzv[2]^2*Mzv[3] - 328416000*Mzv[2]^3*Mzv[3] - 
     218373804*Mzv[2]^4*Mzv[3] - 1513881600*Mzv[3]^2 - 
     283852800*Mzv[2]*Mzv[3]^2 + 12418560*Mzv[2]^2*Mzv[3]^2 + 
     126156800*Mzv[3]^3 + 23654400*Mzv[2]*Mzv[3]^3 + 9083289600*Mzv[5] + 
     1703116800*Mzv[2]*Mzv[5] - 74511360*Mzv[2]^2*Mzv[5] - 
     246312000*Mzv[2]^3*Mzv[5] - 2270822400*Mzv[3]*Mzv[5] - 
     425779200*Mzv[2]*Mzv[3]*Mzv[5] + 283852800*Mzv[3]^2*Mzv[5] - 
     851558400*Mzv[5]^2 + 6812467200*Mzv[7] + 1277337600*Mzv[2]*Mzv[7] - 
     55883520*Mzv[2]^2*Mzv[7] - 1703116800*Mzv[3]*Mzv[7] + 
     5361664000*Mzv[9] + 1005312000*Mzv[2]*Mzv[9] + 4399718400*Mzv[11])/
    69300, (-705347715072000 - 132252696576000*Mzv[2] + 
     5786055475200*Mzv[2]^2 + 19126947840000*Mzv[2]^3 + 
     12718090344960*Mzv[2]^4 + 6825952879200*Mzv[2]^5 + 
     3417465470541*Mzv[2]^6 + 176336928768000*Mzv[3] + 
     33063174144000*Mzv[2]*Mzv[3] - 1446513868800*Mzv[2]^2*Mzv[3] - 
     4781736960000*Mzv[2]^3*Mzv[3] - 3179522586240*Mzv[2]^4*Mzv[3] - 
     22042116096000*Mzv[3]^2 - 4132896768000*Mzv[2]*Mzv[3]^2 + 
     180814233600*Mzv[2]^2*Mzv[3]^2 + 597717120000*Mzv[2]^3*Mzv[3]^2 + 
     1836843008000*Mzv[3]^3 + 344408064000*Mzv[2]*Mzv[3]^3 - 
     114802688000*Mzv[3]^4 + 132252696576000*Mzv[5] + 
     24797380608000*Mzv[2]*Mzv[5] - 1084885401600*Mzv[2]^2*Mzv[5] - 
     3586302720000*Mzv[2]^3*Mzv[5] - 33063174144000*Mzv[3]*Mzv[5] - 
     6199345152000*Mzv[2]*Mzv[3]*Mzv[5] + 271221350400*Mzv[2]^2*Mzv[3]*
      Mzv[5] + 4132896768000*Mzv[3]^2*Mzv[5] - 12398690304000*Mzv[5]^2 - 
     2324754432000*Mzv[2]*Mzv[5]^2 + 99189522432000*Mzv[7] + 
     18598035456000*Mzv[2]*Mzv[7] - 813664051200*Mzv[2]^2*Mzv[7] - 
     24797380608000*Mzv[3]*Mzv[7] - 4649508864000*Mzv[2]*Mzv[3]*Mzv[7] - 
     18598035456000*Mzv[5]*Mzv[7] + 78065827840000*Mzv[9] + 
     14637342720000*Mzv[2]*Mzv[9] - 19516456960000*Mzv[3]*Mzv[9] + 
     64059899904000*Mzv[11])/252252000}, 1, 14, 1], 
 SeriesData[ep, 0, {Mzv[2]/2, -2*(Mzv[2] - Mzv[3]), 
   (40*Mzv[2] + 83*Mzv[2]^2 - 160*Mzv[3])/20, 
   (-83*Mzv[2]^2 + 40*Mzv[3] - 35*Mzv[2]*Mzv[3] + 75*Mzv[5])/5, 
   (6972*Mzv[2]^2 + 3497*Mzv[2]^3 + 11760*Mzv[2]*Mzv[3] - 25620*Mzv[3]^2 - 
     25200*Mzv[5])/420, (-27976*Mzv[2]^3 - 23520*Mzv[2]*Mzv[3] - 
     108444*Mzv[2]^2*Mzv[3] + 204960*Mzv[3]^2 + 50400*Mzv[5] - 
     61320*Mzv[2]*Mzv[5] - 145215*Mzv[7])/840, 
   (1398800*Mzv[2]^3 - 10936437*Mzv[2]^4 + 21688800*Mzv[2]^2*Mzv[3] - 
     10248000*Mzv[3]^2 + 1974000*Mzv[2]*Mzv[3]^2 + 12264000*Mzv[2]*Mzv[5] - 
     49392000*Mzv[3]*Mzv[5] + 29043000*Mzv[7] + 6115200*Mzv[5, 3])/42000, 
   (65618622*Mzv[2]^4 - 32533200*Mzv[2]^2*Mzv[3] - 32682300*Mzv[2]^3*Mzv[3] - 
     11844000*Mzv[2]*Mzv[3]^2 + 57540000*Mzv[3]^3 - 18396000*Mzv[2]*Mzv[5] - 
     113028300*Mzv[2]^2*Mzv[5] + 296352000*Mzv[3]*Mzv[5] - 43564500*Mzv[7] - 
     62338500*Mzv[2]*Mzv[7] - 524195875*Mzv[9] - 36691200*Mzv[5, 3])/63000, 
   (-10105267788*Mzv[2]^4 - 53115616647*Mzv[2]^5 + 20132296800*Mzv[2]^3*
      Mzv[3] + 1823976000*Mzv[2]*Mzv[3]^2 + 22018689000*Mzv[2]^2*Mzv[3]^2 - 
     35444640000*Mzv[3]^3 + 69625432800*Mzv[2]^2*Mzv[5] - 
     45638208000*Mzv[3]*Mzv[5] + 5918220000*Mzv[2]*Mzv[3]*Mzv[5] - 
     34393243500*Mzv[5]^2 + 38400516000*Mzv[2]*Mzv[7] - 
     10014889500*Mzv[3]*Mzv[7] + 322904659000*Mzv[9] + 5650444800*Mzv[5, 3] - 
     721828800*Mzv[2]*Mzv[5, 3] + 18440383500*Mzv[7, 3])/9702000, 
   (1699699732704*Mzv[2]^5 - 161058374400*Mzv[2]^3*Mzv[3] + 
     459105237360*Mzv[2]^4*Mzv[3] - 704598048000*Mzv[2]^2*Mzv[3]^2 + 
     283557120000*Mzv[3]^3 - 14436576000*Mzv[2]*Mzv[3]^3 - 
     557003462400*Mzv[2]^2*Mzv[5] - 628282670400*Mzv[2]^3*Mzv[5] - 
     189383040000*Mzv[2]*Mzv[3]*Mzv[5] + 2150739360000*Mzv[3]^2*Mzv[5] + 
     1100583792000*Mzv[5]^2 - 307204128000*Mzv[2]*Mzv[7] - 
     1716502677120*Mzv[2]^2*Mzv[7] + 320476464000*Mzv[3]*Mzv[7] - 
     2583237272000*Mzv[9] + 7632938544000*Mzv[2]*Mzv[9] - 
     31198120967475*Mzv[11] + 23098521600*Mzv[2]*Mzv[5, 3] - 
     401119488000*Mzv[3]*Mzv[5, 3] - 590092272000*Mzv[7, 3] + 
     195157670400*Mzv[5, 3, 3])/77616000, 
   (-82860361969320*Mzv[2]^5 - 329770176021537*Mzv[2]^6 - 
     89525521285200*Mzv[2]^4*Mzv[3] + 34349154840000*Mzv[2]^2*Mzv[3]^2 + 
     22064932890000*Mzv[2]^3*Mzv[3]^2 + 2815132320000*Mzv[2]*Mzv[3]^3 - 
     30533002500000*Mzv[3]^4 + 122515120728000*Mzv[2]^3*Mzv[5] + 
     9232423200000*Mzv[2]*Mzv[3]*Mzv[5] + 227661213780000*Mzv[2]^2*Mzv[3]*
      Mzv[5] - 419394175200000*Mzv[3]^2*Mzv[5] - 53653459860000*Mzv[5]^2 + 
     159112858905000*Mzv[2]*Mzv[5]^2 + 334718022038400*Mzv[2]^2*Mzv[7] - 
     15623227620000*Mzv[3]*Mzv[7] + 495424189260000*Mzv[2]*Mzv[3]*Mzv[7] + 
     818629316505000*Mzv[5]*Mzv[7] - 1488423016080000*Mzv[2]*Mzv[9] + 
     281230674725000*Mzv[3]*Mzv[9] + 6083633588657625*Mzv[11] - 
     1126052928000*Mzv[2]*Mzv[5, 3] + 18627700291200*Mzv[2]^2*Mzv[5, 3] + 
     78218300160000*Mzv[3]*Mzv[5, 3] + 28766998260000*Mzv[7, 3] + 
     135566486055000*Mzv[2]*Mzv[7, 3] - 93404711400000*Mzv[9, 3] - 
     38055745728000*Mzv[5, 3, 3] - 45475990560000*Mzv[6, 4, 1, 1])/
    3783780000}, 0, 11, 1], SeriesData[ep, 0, {1/4, -1, 1 - Mzv[2], 
   (8*Mzv[2] - 17*Mzv[3])/2, (-40*Mzv[2] - 79*Mzv[2]^2 + 340*Mzv[3])/10, 
   (316*Mzv[2]^2 - 340*Mzv[3] + 220*Mzv[2]*Mzv[3] - 835*Mzv[5])/10, 
   (-2212*Mzv[2]^2 - 2018*Mzv[2]^3 - 6160*Mzv[2]*Mzv[3] + 9835*Mzv[3]^2 + 
     23380*Mzv[5])/70, (4036*Mzv[2]^3 + 3080*Mzv[2]*Mzv[3] + 
     8183*Mzv[2]^2*Mzv[3] - 19670*Mzv[3]^2 - 11690*Mzv[5] + 
     7770*Mzv[2]*Mzv[5] - 20020*Mzv[7])/35, 
   (-403600*Mzv[2]^3 + 368299*Mzv[2]^4 - 3273200*Mzv[2]^2*Mzv[3] + 
     1967000*Mzv[3]^2 - 973000*Mzv[2]*Mzv[3]^2 - 3108000*Mzv[2]*Mzv[5] + 
     9740500*Mzv[3]*Mzv[5] + 8008000*Mzv[7] - 554400*Mzv[5, 3])/3500, 
   (-2209794*Mzv[2]^4 + 4909800*Mzv[2]^2*Mzv[3] + 5222400*Mzv[2]^3*Mzv[3] + 
     5838000*Mzv[2]*Mzv[3]^2 - 8093750*Mzv[3]^3 + 4662000*Mzv[2]*Mzv[5] + 
     15129450*Mzv[2]^2*Mzv[5] - 58443000*Mzv[3]*Mzv[5] - 12012000*Mzv[7] + 
     10560375*Mzv[2]*Mzv[7] - 3708250*Mzv[9] + 3326400*Mzv[5, 3])/5250, 
   (340308276*Mzv[2]^4 + 3022032177*Mzv[2]^5 - 3216998400*Mzv[2]^3*Mzv[3] - 
     899052000*Mzv[2]*Mzv[3]^2 - 2945688900*Mzv[2]^2*Mzv[3]^2 + 
     4985750000*Mzv[3]^3 - 9319741200*Mzv[2]^2*Mzv[5] + 
     9000222000*Mzv[3]*Mzv[5] - 4239774000*Mzv[2]*Mzv[3]*Mzv[5] + 
     9117339000*Mzv[5]^2 - 6505191000*Mzv[2]*Mzv[7] + 
     15406776000*Mzv[3]*Mzv[7] + 2284282000*Mzv[9] - 512265600*Mzv[5, 3] + 
     314344800*Mzv[2]*Mzv[5, 3] - 1559769750*Mzv[7, 3])/808500, 
   (-96705029664*Mzv[2]^5 + 25735987200*Mzv[2]^3*Mzv[3] - 
     15126944448*Mzv[2]^4*Mzv[3] + 94262044800*Mzv[2]^2*Mzv[3]^2 - 
     39886000000*Mzv[3]^3 + 17066896000*Mzv[2]*Mzv[3]^3 + 
     74557929600*Mzv[2]^2*Mzv[5] + 75043214400*Mzv[2]^3*Mzv[5] + 
     135672768000*Mzv[2]*Mzv[3]*Mzv[5] - 297055836000*Mzv[3]^2*Mzv[5] - 
     291754848000*Mzv[5]^2 + 52041528000*Mzv[2]*Mzv[7] + 
     215185897080*Mzv[2]^2*Mzv[7] - 493016832000*Mzv[3]*Mzv[7] - 
     18274256000*Mzv[9] - 565246066000*Mzv[2]*Mzv[9] + 
     1716170731275*Mzv[11] - 10059033600*Mzv[2]*Mzv[5, 3] + 
     34834060800*Mzv[3]*Mzv[5, 3] + 49912632000*Mzv[7, 3] - 
     14715993600*Mzv[5, 3, 3])/6468000, 
   (1571456732040*Mzv[2]^5 + 6359358514143*Mzv[2]^6 + 
     983251389120*Mzv[2]^4*Mzv[3] - 1531758228000*Mzv[2]^2*Mzv[3]^2 - 
     1458497040000*Mzv[2]^3*Mzv[3]^2 - 1109348240000*Mzv[2]*Mzv[3]^3 + 
     1293649857500*Mzv[3]^4 - 4877808936000*Mzv[2]^3*Mzv[5] - 
     2204682480000*Mzv[2]*Mzv[3]*Mzv[5] - 9409377978000*Mzv[2]^2*Mzv[3]*
      Mzv[5] + 19308629340000*Mzv[3]^2*Mzv[5] + 4741016280000*Mzv[5]^2 - 
     3794388097500*Mzv[2]*Mzv[5]^2 - 13987083310200*Mzv[2]^2*Mzv[7] + 
     8011523520000*Mzv[3]*Mzv[7] - 9730936215000*Mzv[2]*Mzv[3]*Mzv[7] - 
     439128690000*Mzv[5]*Mzv[7] + 36740994290000*Mzv[2]*Mzv[9] + 
     8272113850000*Mzv[3]*Mzv[9] - 111551097532875*Mzv[11] + 
     163459296000*Mzv[2]*Mzv[5, 3] - 28605376800*Mzv[2]^2*Mzv[5, 3] - 
     2264213952000*Mzv[3]*Mzv[5, 3] - 811080270000*Mzv[7, 3] - 
     1198579882500*Mzv[2]*Mzv[7, 3] - 348423075000*Mzv[9, 3] + 
     956539584000*Mzv[5, 3, 3] + 544864320000*Mzv[6, 4, 1, 1])/105105000}, 
  -2, 11, 1], SeriesData[ep, 0, {2*Mzv[3], (7*Mzv[2]^2 + 30*Mzv[3])/5, 
   (21*Mzv[2]^2 + 190*Mzv[3] - 20*Mzv[2]*Mzv[3] + 50*Mzv[5])/5, 
   (931*Mzv[2]^2 - 163*Mzv[2]^3 + 7210*Mzv[3] - 420*Mzv[2]*Mzv[3] - 
     2240*Mzv[3]^2 + 1050*Mzv[5])/35, 
   (10094*Mzv[2]^2 - 978*Mzv[2]^3 + 76580*Mzv[3] - 5320*Mzv[2]*Mzv[3] - 
     6608*Mzv[2]^2*Mzv[3] - 13440*Mzv[3]^2 + 13300*Mzv[5] - 15575*Mzv[7])/70, 
   (2680300*Mzv[2]^2 - 309700*Mzv[2]^3 - 784543*Mzv[2]^4 + 20041000*Mzv[3] - 
     1442000*Mzv[2]*Mzv[3] - 991200*Mzv[2]^2*Mzv[3] - 4256000*Mzv[3]^2 + 
     378000*Mzv[2]*Mzv[3]^2 + 3605000*Mzv[5] - 3164000*Mzv[3]*Mzv[5] - 
     2336250*Mzv[7] + 520800*Mzv[5, 3])/3500, 
   (42086100*Mzv[2]^2 - 5036700*Mzv[2]^3 - 7060887*Mzv[2]^4 + 
     311367000*Mzv[3] - 22974000*Mzv[2]*Mzv[3] - 18832800*Mzv[2]^2*Mzv[3] - 
     826800*Mzv[2]^3*Mzv[3] - 69216000*Mzv[3]^2 + 3402000*Mzv[2]*Mzv[3]^2 + 
     10738000*Mzv[3]^3 + 57435000*Mzv[5] - 11881800*Mzv[2]^2*Mzv[5] - 
     28476000*Mzv[3]*Mzv[5] - 44388750*Mzv[7] + 5276250*Mzv[2]*Mzv[7] - 
     68549250*Mzv[9] + 4687200*Mzv[5, 3])/10500, 
   (5594227100*Mzv[2]^2 - 686539700*Mzv[2]^3 - 1147786409*Mzv[2]^4 - 
     840041613*Mzv[2]^5 + 41062637000*Mzv[3] - 3086314000*Mzv[2]*Mzv[3] - 
     2620402400*Mzv[2]^2*Mzv[3] - 63663600*Mzv[2]^3*Mzv[3] - 
     9434656000*Mzv[3]^2 + 553014000*Mzv[2]*Mzv[3]^2 + 
     607776400*Mzv[2]^2*Mzv[3]^2 + 826826000*Mzv[3]^3 + 7715785000*Mzv[5] - 
     914898600*Mzv[2]^2*Mzv[5] - 4628932000*Mzv[3]*Mzv[5] + 
     206976000*Mzv[2]*Mzv[3]*Mzv[5] + 28355250*Mzv[5]^2 - 6176266250*Mzv[7] + 
     406271250*Mzv[2]*Mzv[7] + 772656500*Mzv[3]*Mzv[7] - 5278292250*Mzv[9] + 
     761930400*Mzv[5, 3] - 112543200*Mzv[2]*Mzv[5, 3] + 435261750*Mzv[7, 3])/
    269500, (689852301600*Mzv[2]^2 - 86240431200*Mzv[2]^3 - 
     149333052792*Mzv[2]^4 - 60482996136*Mzv[2]^5 + 5033488152000*Mzv[3] - 
     383604144000*Mzv[2]*Mzv[3] - 333986822400*Mzv[2]^2*Mzv[3] - 
     9676867200*Mzv[2]^3*Mzv[3] + 45647677152*Mzv[2]^4*Mzv[3] - 
     1185144576000*Mzv[3]^2 + 71950032000*Mzv[2]*Mzv[3]^2 + 
     43759900800*Mzv[2]^2*Mzv[3]^2 + 125677552000*Mzv[3]^3 - 
     9952096000*Mzv[2]*Mzv[3]^3 + 959010360000*Mzv[5] - 
     139064587200*Mzv[2]^2*Mzv[5] + 7959336000*Mzv[2]^3*Mzv[5] - 
     602248416000*Mzv[3]*Mzv[5] + 14902272000*Mzv[2]*Mzv[3]*Mzv[5] + 
     153343344000*Mzv[3]^2*Mzv[5] + 2041578000*Mzv[5]^2 - 
     787204110000*Mzv[7] + 61753230000*Mzv[2]*Mzv[7] - 
     73087300440*Mzv[2]^2*Mzv[7] + 55631268000*Mzv[3]*Mzv[7] - 
     802300422000*Mzv[9] + 525480802000*Mzv[2]*Mzv[9] - 
     1605518451075*Mzv[11] + 99131155200*Mzv[5, 3] - 
     8103110400*Mzv[2]*Mzv[5, 3] - 36572659200*Mzv[3]*Mzv[5, 3] + 
     31338846000*Mzv[7, 3] + 9996940800*Mzv[5, 3, 3])/6468000, 
   (52851625596000*Mzv[2]^2 - 6699372372000*Mzv[2]^3 - 
     11895899982120*Mzv[2]^4 - 5745884632920*Mzv[2]^5 - 
     3907661161884*Mzv[2]^6 + 383869914120000*Mzv[3] - 
     29565098640000*Mzv[2]*Mzv[3] - 26221323744000*Mzv[2]^2*Mzv[3] - 
     786882096000*Mzv[2]^3*Mzv[3] + 2054145471840*Mzv[2]^4*Mzv[3] - 
     92064994560000*Mzv[3]^2 + 5731553520000*Mzv[2]*Mzv[3]^2 + 
     4157190576000*Mzv[2]^2*Mzv[3]^2 + 90733104000*Mzv[2]^3*Mzv[3]^2 + 
     10219569360000*Mzv[3]^3 - 447844320000*Mzv[2]*Mzv[3]^3 - 
     1003962960000*Mzv[3]^4 + 73912746600000*Mzv[5] - 
     11308146696000*Mzv[2]^2*Mzv[5] + 358170120000*Mzv[2]^3*Mzv[5] - 
     47975225760000*Mzv[3]*Mzv[5] + 1415715840000*Mzv[2]*Mzv[3]*Mzv[5] + 
     4974642288000*Mzv[2]^2*Mzv[3]*Mzv[5] + 6900450480000*Mzv[3]^2*Mzv[5] + 
     193949910000*Mzv[5]^2 + 1416457350000*Mzv[2]*Mzv[5]^2 - 
     61803437850000*Mzv[7] + 5021512650000*Mzv[2]*Mzv[7] - 
     3288928519800*Mzv[2]^2*Mzv[7] + 5284970460000*Mzv[3]*Mzv[7] + 
     6244304220000*Mzv[2]*Mzv[3]*Mzv[7] + 26768497140000*Mzv[5]*Mzv[7] - 
     65239692210000*Mzv[9] + 23646636090000*Mzv[2]*Mzv[9] + 
     9757355300000*Mzv[3]*Mzv[9] - 72248330298375*Mzv[11] + 
     7896807072000*Mzv[5, 3] - 769795488000*Mzv[2]*Mzv[5, 3] + 
     91695542400*Mzv[2]^2*Mzv[5, 3] - 1645769664000*Mzv[3]*Mzv[5, 3] + 
     2977190370000*Mzv[7, 3] + 1792659330000*Mzv[2]*Mzv[7, 3] - 
     1168670580000*Mzv[9, 3] + 449862336000*Mzv[5, 3, 3] - 
     720276480000*Mzv[6, 4, 1, 1])/97020000}, 2, 12, 1], 
 SeriesData[ep, 0, {2*(6*Mzv[2]*Mzv[3] + 5*Mzv[5]), 
   (2*(22*Mzv[2]^3 + 27*Mzv[3]^2))/3, 
   (1440*Mzv[2]*Mzv[3] + 336*Mzv[2]^2*Mzv[3] + 1200*Mzv[5] + 
     80*Mzv[2]*Mzv[5] + 1535*Mzv[7])/10, 
   (-4*(-115500*Mzv[2]^3 + 682*Mzv[2]^4 - 504000*Mzv[2]*Mzv[3] - 
      141750*Mzv[3]^2 + 291375*Mzv[2]*Mzv[3]^2 - 420000*Mzv[5] + 
      215250*Mzv[3]*Mzv[5] + 32550*Mzv[5, 3]))/2625, 
   (591360*Mzv[2]^3 + 2903040*Mzv[2]*Mzv[3] + 254016*Mzv[2]^2*Mzv[3] - 
     541320*Mzv[2]^3*Mzv[3] + 725760*Mzv[3]^2 - 362880*Mzv[3]^3 + 
     2419200*Mzv[5] + 60480*Mzv[2]*Mzv[5] + 26460*Mzv[2]^2*Mzv[5] + 
     1160460*Mzv[7] - 2107665*Mzv[2]*Mzv[7] - 1072015*Mzv[9])/630, 
   (758912000*Mzv[2]^3 - 1680448*Mzv[2]^4 - 673913956*Mzv[2]^5 + 
     3725568000*Mzv[2]*Mzv[3] + 289766400*Mzv[2]^2*Mzv[3] + 
     931392000*Mzv[3]^2 - 717948000*Mzv[2]*Mzv[3]^2 - 
     199537800*Mzv[2]^2*Mzv[3]^2 + 3104640000*Mzv[5] + 
     68992000*Mzv[2]*Mzv[5] - 530376000*Mzv[3]*Mzv[5] - 
     372988000*Mzv[2]*Mzv[3]*Mzv[5] - 999565875*Mzv[5]^2 + 
     1323784000*Mzv[7] - 961980250*Mzv[3]*Mzv[7] - 80203200*Mzv[5, 3] + 
     420635600*Mzv[2]*Mzv[5, 3] + 40068875*Mzv[7, 3])/134750, 
   (8515584000*Mzv[2]^3 - 16760832*Mzv[2]^4 + 41803776000*Mzv[2]*Mzv[3] + 
     3251404800*Mzv[2]^2*Mzv[3] - 2598336000*Mzv[2]^3*Mzv[3] - 
     268604256*Mzv[2]^4*Mzv[3] + 10450944000*Mzv[3]^2 - 
     7160832000*Mzv[2]*Mzv[3]^2 - 1741824000*Mzv[3]^3 + 
     2292192000*Mzv[2]*Mzv[3]^3 + 34836480000*Mzv[5] + 
     774144000*Mzv[2]*Mzv[5] + 127008000*Mzv[2]^2*Mzv[5] - 
     6920539200*Mzv[2]^3*Mzv[5] - 5289984000*Mzv[3]*Mzv[5] + 
     827568000*Mzv[3]^2*Mzv[5] + 14853888000*Mzv[7] - 
     10116792000*Mzv[2]*Mzv[7] - 352847880*Mzv[2]^2*Mzv[7] - 
     5145672000*Mzv[9] + 54694318000*Mzv[2]*Mzv[9] - 169888457025*Mzv[11] - 
     799948800*Mzv[5, 3] + 724953600*Mzv[3]*Mzv[5, 3] + 
     1825689600*Mzv[5, 3, 3])/252000, 
   (47948060160000*Mzv[2]^3 - 94373959680*Mzv[2]^4 - 
     14192627913360*Mzv[2]^5 - 33854190674358*Mzv[2]^6 + 
     235381386240000*Mzv[2]*Mzv[3] + 18307441152000*Mzv[2]^2*Mzv[3] - 
     13004671680000*Mzv[2]^3*Mzv[3] + 58845346560000*Mzv[3]^2 - 
     40319959680000*Mzv[2]*Mzv[3]^2 - 4202266068000*Mzv[2]^2*Mzv[3]^2 + 
     3145068927000*Mzv[2]^3*Mzv[3]^2 - 8717829120000*Mzv[3]^3 + 
     2726791567500*Mzv[3]^4 + 196151155200000*Mzv[5] + 
     4358914560000*Mzv[2]*Mzv[5] + 635675040000*Mzv[2]^2*Mzv[5] - 
     29785916160000*Mzv[3]*Mzv[5] - 7855127280000*Mzv[2]*Mzv[3]*Mzv[5] - 
     3762653895000*Mzv[2]^2*Mzv[3]*Mzv[5] - 21050857327500*Mzv[5]^2 + 
     43734184869375*Mzv[2]*Mzv[5]^2 + 83636673120000*Mzv[7] - 
     50634543960000*Mzv[2]*Mzv[7] - 20259304065000*Mzv[3]*Mzv[7] + 
     83064455223750*Mzv[2]*Mzv[3]*Mzv[7] - 25574332533750*Mzv[5]*Mzv[7] - 
     25754088360000*Mzv[9] - 22149871493750*Mzv[3]*Mzv[9] - 
     4504211712000*Mzv[5, 3] + 8858585736000*Mzv[2]*Mzv[5, 3] + 
     4673762893800*Mzv[2]^2*Mzv[5, 3] + 843850507500*Mzv[7, 3] + 
     23124149173125*Mzv[2]*Mzv[7, 3] - 14588390066250*Mzv[9, 3] - 
     4371527160000*Mzv[6, 4, 1, 1])/236486250}, 3, 11, 1], 
 SeriesData[ep, 0, {1/9, 2/9, (-5*(9 + 4*Mzv[2]))/9, 
   (2*(64 + 13*Mzv[2] - 51*Mzv[3]))/9, 
   (325 + 2330*Mzv[2] - 76*Mzv[2]^2 + 300*Mzv[3])/45, 
   (-8850 - 9370*Mzv[2] - 1413*Mzv[2]^2 + 14870*Mzv[3] + 5920*Mzv[2]*Mzv[3] - 
     3370*Mzv[5])/45, (1001175 + 206850*Mzv[2] + 269409*Mzv[2]^2 + 
     100286*Mzv[2]^3 - 1223880*Mzv[3] - 345660*Mzv[2]*Mzv[3] + 
     413070*Mzv[3]^2 - 55440*Mzv[5])/945, 
   (-1392300 + 279650*Mzv[2] - 250285*Mzv[2]^2 - 171329*Mzv[2]^3 + 
     490350*Mzv[3] - 559860*Mzv[2]*Mzv[3] + 225400*Mzv[2]^2*Mzv[3] - 
     320320*Mzv[3]^2 + 881650*Mzv[5] + 348320*Mzv[2]*Mzv[5] - 40915*Mzv[7])/
    315, (778916250 - 313267500*Mzv[2] + 9560250*Mzv[2]^2 + 
     8878850*Mzv[2]^3 + 55586021*Mzv[2]^4 + 212205000*Mzv[3] + 
     479283000*Mzv[2]*Mzv[3] - 76387500*Mzv[2]^2*Mzv[3] - 
     380719500*Mzv[3]^2 - 117012000*Mzv[2]*Mzv[3]^2 - 420441000*Mzv[5] - 
     134757000*Mzv[2]*Mzv[5] + 287133000*Mzv[3]*Mzv[5] - 205702875*Mzv[7] - 
     20025600*Mzv[5, 3])/47250, (-16338105000 + 8445465000*Mzv[2] + 
     2049295500*Mzv[2]^2 + 1649627700*Mzv[2]^3 - 1903256451*Mzv[2]^4 - 
     10886715000*Mzv[3] - 5949090000*Mzv[2]*Mzv[3] - 
     3844776600*Mzv[2]^2*Mzv[3] - 378834000*Mzv[2]^3*Mzv[3] + 
     12959730000*Mzv[3]^2 + 2181186000*Mzv[2]*Mzv[3]^2 - 
     2458974000*Mzv[3]^3 + 169155000*Mzv[5] - 4614750000*Mzv[2]*Mzv[5] + 
     1721563200*Mzv[2]^2*Mzv[5] - 2917404000*Mzv[3]*Mzv[5] + 
     7602540750*Mzv[7] + 1777419000*Mzv[2]*Mzv[7] + 1390749500*Mzv[9] + 
     965865600*Mzv[5, 3])/283500, (1403745997500 - 822753855000*Mzv[2] - 
     320110213500*Mzv[2]^2 - 225991111500*Mzv[2]^3 + 7662973087*Mzv[2]^4 + 
     50060049810*Mzv[2]^5 + 1326651480000*Mzv[3] + 
     124816230000*Mzv[2]*Mzv[3] + 553231001400*Mzv[2]^2*Mzv[3] + 
     93331807800*Mzv[2]^3*Mzv[3] - 874287645000*Mzv[3]^2 + 
     210025662000*Mzv[2]*Mzv[3]^2 - 155128512000*Mzv[2]^2*Mzv[3]^2 + 
     212325036000*Mzv[3]^3 + 684831840000*Mzv[5] + 
     627140514000*Mzv[2]*Mzv[5] - 130618996200*Mzv[2]^2*Mzv[5] - 
     1016572326000*Mzv[3]*Mzv[5] - 315327936000*Mzv[2]*Mzv[3]*Mzv[5] + 
     26206141500*Mzv[5]^2 + 94759029750*Mzv[7] - 82020708000*Mzv[2]*Mzv[7] + 
     54750003000*Mzv[3]*Mzv[7] - 1106262869250*Mzv[9] - 
     37555795200*Mzv[5, 3] + 21641928000*Mzv[2]*Mzv[5, 3] - 
     33023644500*Mzv[7, 3])/7276500, 
   (-54601691760000 + 34255724580000*Mzv[2] + 17052943446000*Mzv[2]^2 + 
     11170405554000*Mzv[2]^3 + 10841203707180*Mzv[2]^4 - 
     8667403698060*Mzv[2]^5 - 63332618580000*Mzv[3] + 
     5874172920000*Mzv[2]*Mzv[3] - 17368074108000*Mzv[2]^2*Mzv[3] - 
     3772823762400*Mzv[2]^3*Mzv[3] - 4527840066288*Mzv[2]^4*Mzv[3] + 
     21382819920000*Mzv[3]^2 - 16616304936000*Mzv[2]*Mzv[3]^2 + 
     6449482116000*Mzv[2]^2*Mzv[3]^2 + 9071693400000*Mzv[3]^3 + 
     2609967360000*Mzv[2]*Mzv[3]^3 - 47826688140000*Mzv[5] - 
     13765391640000*Mzv[2]*Mzv[5] - 8773584573600*Mzv[2]^2*Mzv[5] - 
     3874731537600*Mzv[2]^3*Mzv[5] + 61474510944000*Mzv[3]*Mzv[5] + 
     11228629104000*Mzv[2]*Mzv[3]*Mzv[5] - 18018282744000*Mzv[3]^2*Mzv[5] + 
     12293950284000*Mzv[5]^2 - 58480721145000*Mzv[7] - 
     10741123008000*Mzv[2]*Mzv[7] + 4555906296480*Mzv[2]^2*Mzv[7] + 
     25541242650000*Mzv[3]*Mzv[7] + 54046902833000*Mzv[9] + 
     22752414608000*Mzv[2]*Mzv[9] - 31282444687725*Mzv[11] - 
     4830509376000*Mzv[5, 3] - 934186176000*Mzv[2]*Mzv[5, 3] + 
     1946360908800*Mzv[3]*Mzv[5, 3] + 5255703684000*Mzv[7, 3] + 
     570508646400*Mzv[5, 3, 3])/87318000, 
   (67262989493700000 - 43665086064600000*Mzv[2] - 
     26053062055020000*Mzv[2]^2 - 16818597775980000*Mzv[2]^3 - 
     27215995675869000*Mzv[2]^4 + 10284797785181400*Mzv[2]^5 - 
     693449165867928*Mzv[2]^6 + 89970039759600000*Mzv[3] - 
     17095799120400000*Mzv[2]*Mzv[3] + 13747918143960000*Mzv[2]^2*Mzv[3] + 
     229741968456000*Mzv[2]^3*Mzv[3] + 14797273944332880*Mzv[2]^4*Mzv[3] - 
     14803774385400000*Mzv[3]^2 + 16196016236400000*Mzv[2]*Mzv[3]^2 + 
     8156983626792000*Mzv[2]^2*Mzv[3]^2 - 1270623450096000*Mzv[2]^3*
      Mzv[3]^2 - 29033963038080000*Mzv[3]^3 - 3297105171360000*Mzv[2]*
      Mzv[3]^3 + 3731251884360000*Mzv[3]^4 + 80787713806800000*Mzv[5] + 
     722929006800000*Mzv[2]*Mzv[5] + 25935137524296000*Mzv[2]^2*Mzv[5] + 
     6727090137768000*Mzv[2]^3*Mzv[5] - 56407759808400000*Mzv[3]*Mzv[5] + 
     18114347291040000*Mzv[2]*Mzv[3]*Mzv[5] - 14345910266688000*Mzv[2]^2*
      Mzv[3]*Mzv[5] + 22565374191360000*Mzv[3]^2*Mzv[5] - 
     33826263471000000*Mzv[5]^2 - 2612142072540000*Mzv[2]*Mzv[5]^2 + 
     139994250546150000*Mzv[7] + 17925839371440000*Mzv[2]*Mzv[7] - 
     6617859371323200*Mzv[2]^2*Mzv[7] - 66842021266020000*Mzv[3]*Mzv[7] - 
     3366721678320000*Mzv[2]*Mzv[3]*Mzv[7] - 23412592803600000*Mzv[5]*
      Mzv[7] + 57252792446850000*Mzv[9] + 192150776497680000*Mzv[2]*Mzv[9] - 
     21781228388920000*Mzv[3]*Mzv[9] - 472996260648536625*Mzv[11] + 
     15989951577600000*Mzv[5, 3] - 941283383040000*Mzv[2]*Mzv[5, 3] + 
     1143661732012800*Mzv[2]^2*Mzv[5, 3] - 8394397659648000*Mzv[3]*
      Mzv[5, 3] - 6469891908480000*Mzv[7, 3] + 3018793197420000*Mzv[2]*
      Mzv[7, 3] - 4114104834840000*Mzv[9, 3] + 4099668116544000*
      Mzv[5, 3, 3] - 629298109440000*Mzv[6, 4, 1, 1])/34054020000}, -3, 10, 
  1], SeriesData[ep, 0, {(-8*Mzv[3])/3, (-4*(5*Mzv[2]^2 - 18*Mzv[3]))/3, 
   (4*(45*Mzv[2]^2 - 78*Mzv[3] + 26*Mzv[2]*Mzv[3] - 88*Mzv[5]))/3, 
   (-4*(20475*Mzv[2]^2 + 3418*Mzv[2]^3 - 26250*Mzv[3] + 24570*Mzv[2]*Mzv[3] - 
      7455*Mzv[3]^2 - 83160*Mzv[5]))/315, 
   (87500*Mzv[2]^2 + 41016*Mzv[2]^3 - 105000*Mzv[3] + 141960*Mzv[2]*Mzv[3] + 
     37800*Mzv[2]^2*Mzv[3] - 89460*Mzv[3]^2 - 480480*Mzv[5] - 
     560*Mzv[2]*Mzv[5] - 85505*Mzv[7])/105, 
   (-19687500*Mzv[2]^2 - 13330200*Mzv[2]^3 + 1267924*Mzv[2]^4 + 
     23625000*Mzv[3] - 34125000*Mzv[2]*Mzv[3] - 25515000*Mzv[2]^2*Mzv[3] + 
     29074500*Mzv[3]^2 - 6069000*Mzv[2]*Mzv[3]^2 + 115500000*Mzv[5] + 
     378000*Mzv[2]*Mzv[5] + 21609000*Mzv[3]*Mzv[5] + 57715875*Mzv[7] - 
     3830400*Mzv[5, 3])/7875, (177187500*Mzv[2]^2 + 128175000*Mzv[2]^3 - 
     34233948*Mzv[2]^4 - 212625000*Mzv[3] + 307125000*Mzv[2]*Mzv[3] + 
     331695000*Mzv[2]^2*Mzv[3] + 16079400*Mzv[2]^3*Mzv[3] - 
     279562500*Mzv[3]^2 + 163863000*Mzv[2]*Mzv[3]^2 - 47040000*Mzv[3]^3 - 
     1039500000*Mzv[5] - 4914000*Mzv[2]*Mzv[5] + 109147500*Mzv[2]^2*Mzv[5] - 
     583443000*Mzv[3]*Mzv[5] - 750306375*Mzv[7] - 73938375*Mzv[2]*Mzv[7] + 
     115971625*Mzv[9] + 103420800*Mzv[5, 3])/23625, 
   (-4547812500*Mzv[2]^2 - 3289825000*Mzv[2]^3 + 1269191924*Mzv[2]^4 + 
     1337814208*Mzv[2]^5 + 5457375000*Mzv[3] - 7882875000*Mzv[2]*Mzv[3] - 
     9095625000*Mzv[2]^2*Mzv[3] - 1238113800*Mzv[2]^3*Mzv[3] + 
     7175437500*Mzv[3]^2 - 6075069000*Mzv[2]*Mzv[3]^2 - 
     1577868600*Mzv[2]^2*Mzv[3]^2 + 3622080000*Mzv[3]^3 + 
     26680500000*Mzv[5] + 134750000*Mzv[2]*Mzv[5] - 
     8404357500*Mzv[2]^2*Mzv[5] + 21630609000*Mzv[3]*Mzv[5] - 
     1251558000*Mzv[2]*Mzv[3]*Mzv[5] + 2277024750*Mzv[5]^2 + 
     20574640625*Mzv[7] + 5693254875*Mzv[2]*Mzv[7] - 39616500*Mzv[3]*Mzv[7] - 
     8929815125*Mzv[9] - 3834230400*Mzv[5, 3] + 418695200*Mzv[2]*Mzv[5, 3] - 
     1120215250*Mzv[7, 3])/202125, 
   (1964655000000*Mzv[2]^2 + 1421204400000*Mzv[2]^3 - 585780888000*Mzv[2]^4 - 
     1733807213568*Mzv[2]^5 - 2357586000000*Mzv[3] + 
     3405402000000*Mzv[2]*Mzv[3] + 3929310000000*Mzv[2]^2*Mzv[3] + 
     772583011200*Mzv[2]^3*Mzv[3] - 619029933984*Mzv[2]^4*Mzv[3] - 
     3099789000000*Mzv[3]^2 + 2803878000000*Mzv[2]*Mzv[3]^2 + 
     2044917705600*Mzv[2]^2*Mzv[3]^2 - 2260177920000*Mzv[3]^3 + 
     276054240000*Mzv[2]*Mzv[3]^3 - 11525976000000*Mzv[5] - 
     58212000000*Mzv[2]*Mzv[5] + 5244319080000*Mzv[2]^2*Mzv[5] + 
     362789380800*Mzv[2]^3*Mzv[5] - 9983358000000*Mzv[3]*Mzv[5] + 
     1622019168000*Mzv[2]*Mzv[3]*Mzv[5] - 1528414272000*Mzv[3]^2*Mzv[5] - 
     2951024076000*Mzv[5]^2 - 8888244750000*Mzv[7] - 
     3552591042000*Mzv[2]*Mzv[7] + 1431063433800*Mzv[2]^2*Mzv[7] + 
     51342984000*Mzv[3]*Mzv[7] + 5572204638000*Mzv[9] - 
     9026325770000*Mzv[2]*Mzv[9] + 20826273785625*Mzv[11] + 
     1769644800000*Mzv[5, 3] - 542628979200*Mzv[2]*Mzv[5, 3] + 
     584169062400*Mzv[3]*Mzv[5, 3] + 1451798964000*Mzv[7, 3] - 
     162683136000*Mzv[5, 3, 3])/29106000, 
   (-1149323175000000*Mzv[2]^2 - 831404574000000*Mzv[2]^3 + 
     342681819480000*Mzv[2]^4 + 1465067095464960*Mzv[2]^5 + 
     675070014386112*Mzv[2]^6 + 1379187810000000*Mzv[3] - 
     1992160170000000*Mzv[2]*Mzv[3] - 2298646350000000*Mzv[2]^2*Mzv[3] - 
     482864382000000*Mzv[2]^3*Mzv[3] + 1086397534141920*Mzv[2]^4*Mzv[3] + 
     1813376565000000*Mzv[3]^2 - 1640268630000000*Mzv[2]*Mzv[3]^2 - 
     1727955461232000*Mzv[2]^2*Mzv[3]^2 + 17101820736000*Mzv[2]^3*Mzv[3]^2 + 
     1412611200000000*Mzv[3]^3 - 484475191200000*Mzv[2]*Mzv[3]^3 + 
     145760454840000*Mzv[3]^4 + 6742695960000000*Mzv[5] + 
     34054020000000*Mzv[2]*Mzv[5] - 3277699425000000*Mzv[2]^2*Mzv[5] - 
     636695363304000*Mzv[2]^3*Mzv[5] + 5840264430000000*Mzv[3]*Mzv[5] - 
     1370606196960000*Mzv[2]*Mzv[3]*Mzv[5] - 1050744606912000*Mzv[2]^2*Mzv[3]*
      Mzv[5] + 2682367047360000*Mzv[3]^2*Mzv[5] + 2493615344220000*Mzv[5]^2 - 
     73634701140000*Mzv[2]*Mzv[5]^2 + 5199623178750000*Mzv[7] + 
     2220369401250000*Mzv[2]*Mzv[7] - 2511516326319000*Mzv[2]^2*Mzv[7] - 
     43384821480000*Mzv[3]*Mzv[7] - 990308559240000*Mzv[2]*Mzv[3]*Mzv[7] - 
     3101889871080000*Mzv[5]*Mzv[7] - 3482627898750000*Mzv[9] + 
     15841201726350000*Mzv[2]*Mzv[9] - 1887549864200000*Mzv[3]*Mzv[9] - 
     36550110493771875*Mzv[11] - 1035242208000000*Mzv[5, 3] + 
     458521487424000*Mzv[2]*Mzv[5, 3] + 15344590060800*Mzv[2]^2*Mzv[5, 3] - 
     1025216704512000*Mzv[3]*Mzv[5, 3] - 1226770124580000*Mzv[7, 3] - 
     245394889740000*Mzv[2]*Mzv[7, 3] + 91633902360000*Mzv[9, 3] + 
     285508903680000*Mzv[5, 3, 3] + 115914839040000*Mzv[6, 4, 1, 1])/
    5675670000}, 1, 11, 1], SeriesData[ep, 0, {1/2, 1/2, (3 + 2*Mzv[2])/2, 
   (9 + 2*Mzv[2] - 4*Mzv[3])/2, (27 + 6*Mzv[2] - 4*Mzv[3])/2, 
   (81 + 18*Mzv[2] - 12*Mzv[3] - 8*Mzv[2]*Mzv[3] - 36*Mzv[5])/2, 
   (1215 + 270*Mzv[2] - 104*Mzv[2]^3 - 180*Mzv[3] - 40*Mzv[2]*Mzv[3] + 
     40*Mzv[3]^2 - 180*Mzv[5])/10, (3645 + 810*Mzv[2] - 104*Mzv[2]^3 - 
     540*Mzv[3] - 120*Mzv[2]*Mzv[3] + 40*Mzv[3]^2 - 540*Mzv[5] - 
     360*Mzv[2]*Mzv[5] - 1380*Mzv[7])/10, 
   (76545 + 17010*Mzv[2] - 2184*Mzv[2]^3 - 4640*Mzv[2]^4 - 11340*Mzv[3] - 
     2520*Mzv[2]*Mzv[3] + 840*Mzv[3]^2 + 560*Mzv[2]*Mzv[3]^2 - 11340*Mzv[5] - 
     2520*Mzv[2]*Mzv[5] + 5040*Mzv[3]*Mzv[5] - 9660*Mzv[7])/70, 
   (688905 + 153090*Mzv[2] - 19656*Mzv[2]^3 - 13920*Mzv[2]^4 - 
     102060*Mzv[3] - 22680*Mzv[2]*Mzv[3] + 8736*Mzv[2]^3*Mzv[3] + 
     7560*Mzv[3]^2 + 1680*Mzv[2]*Mzv[3]^2 - 1120*Mzv[3]^3 - 102060*Mzv[5] - 
     22680*Mzv[2]*Mzv[5] + 15120*Mzv[3]*Mzv[5] - 86940*Mzv[7] - 
     57960*Mzv[2]*Mzv[7] - 217700*Mzv[9])/210, 
   (10333575 + 2296350*Mzv[2] - 294840*Mzv[2]^3 - 208800*Mzv[2]^4 - 
     338688*Mzv[2]^5 - 1530900*Mzv[3] - 340200*Mzv[2]*Mzv[3] + 
     43680*Mzv[2]^3*Mzv[3] + 113400*Mzv[3]^2 + 25200*Mzv[2]*Mzv[3]^2 - 
     5600*Mzv[3]^3 - 1530900*Mzv[5] - 340200*Mzv[2]*Mzv[5] + 
     226800*Mzv[3]*Mzv[5] + 151200*Mzv[2]*Mzv[3]*Mzv[5] + 340200*Mzv[5]^2 - 
     1304100*Mzv[7] - 289800*Mzv[2]*Mzv[7] + 579600*Mzv[3]*Mzv[7] - 
     1088500*Mzv[9])/1050, (31000725 + 6889050*Mzv[2] - 884520*Mzv[2]^3 - 
     626400*Mzv[2]^4 - 338688*Mzv[2]^5 - 4592700*Mzv[3] - 
     1020600*Mzv[2]*Mzv[3] + 131040*Mzv[2]^3*Mzv[3] + 
     278400*Mzv[2]^4*Mzv[3] + 340200*Mzv[3]^2 + 75600*Mzv[2]*Mzv[3]^2 - 
     16800*Mzv[3]^3 - 11200*Mzv[2]*Mzv[3]^3 - 4592700*Mzv[5] - 
     1020600*Mzv[2]*Mzv[5] + 393120*Mzv[2]^3*Mzv[5] + 680400*Mzv[3]*Mzv[5] + 
     151200*Mzv[2]*Mzv[3]*Mzv[5] - 151200*Mzv[3]^2*Mzv[5] + 340200*Mzv[5]^2 - 
     3912300*Mzv[7] - 869400*Mzv[2]*Mzv[7] + 579600*Mzv[3]*Mzv[7] - 
     3265500*Mzv[9] - 2177000*Mzv[2]*Mzv[9] - 8259300*Mzv[11])/1050, 
   (1023023925 + 227338650*Mzv[2] - 29189160*Mzv[2]^3 - 20671200*Mzv[2]^4 - 
     11176704*Mzv[2]^5 - 16554240*Mzv[2]^6 - 151559100*Mzv[3] - 
     33679800*Mzv[2]*Mzv[3] + 4324320*Mzv[2]^3*Mzv[3] + 
     3062400*Mzv[2]^4*Mzv[3] + 11226600*Mzv[3]^2 + 2494800*Mzv[2]*Mzv[3]^2 - 
     960960*Mzv[2]^3*Mzv[3]^2 - 554400*Mzv[3]^3 - 123200*Mzv[2]*Mzv[3]^3 + 
     61600*Mzv[3]^4 - 151559100*Mzv[5] - 33679800*Mzv[2]*Mzv[5] + 
     4324320*Mzv[2]^3*Mzv[5] + 22453200*Mzv[3]*Mzv[5] + 
     4989600*Mzv[2]*Mzv[3]*Mzv[5] - 1663200*Mzv[3]^2*Mzv[5] + 
     11226600*Mzv[5]^2 + 7484400*Mzv[2]*Mzv[5]^2 - 129105900*Mzv[7] - 
     28690200*Mzv[2]*Mzv[7] + 19126800*Mzv[3]*Mzv[7] + 
     12751200*Mzv[2]*Mzv[3]*Mzv[7] + 57380400*Mzv[5]*Mzv[7] - 
     107761500*Mzv[9] - 23947000*Mzv[2]*Mzv[9] + 47894000*Mzv[3]*Mzv[9] - 
     90852300*Mzv[11])/11550}, 0, 13, 1], 
 SeriesData[ep, 0, {-(Mzv[2]*Mzv[3]) - 10*Mzv[5], 
   (-119*Mzv[2]^3 + 60*Mzv[2]*Mzv[3] - 155*Mzv[3]^2 + 600*Mzv[5])/10, 
   (1428*Mzv[2]^3 - 240*Mzv[2]*Mzv[3] - 152*Mzv[2]^2*Mzv[3] + 1860*Mzv[3]^2 - 
     2400*Mzv[5] - 1220*Mzv[2]*Mzv[5] - 6395*Mzv[7])/20, 
   (-999600*Mzv[2]^3 - 1239807*Mzv[2]^4 + 56000*Mzv[2]*Mzv[3] + 
     319200*Mzv[2]^2*Mzv[3] - 1302000*Mzv[3]^2 + 49000*Mzv[2]*Mzv[3]^2 + 
     560000*Mzv[5] + 2562000*Mzv[2]*Mzv[5] - 3619000*Mzv[3]*Mzv[5] + 
     13429500*Mzv[7] - 688800*Mzv[5, 3])/7000, 
   (999600*Mzv[2]^3 + 11158263*Mzv[2]^4 - 957600*Mzv[2]^2*Mzv[3] - 
     2300400*Mzv[2]^3*Mzv[3] + 1302000*Mzv[3]^2 - 441000*Mzv[2]*Mzv[3]^2 + 
     973000*Mzv[3]^3 - 7686000*Mzv[2]*Mzv[5] + 1501500*Mzv[2]^2*Mzv[5] + 
     32571000*Mzv[3]*Mzv[5] - 40288500*Mzv[7] - 13390125*Mzv[2]*Mzv[7] - 
     58895375*Mzv[9] + 6199200*Mzv[5, 3])/10500, 
   (-1145581668*Mzv[2]^4 - 780031545*Mzv[2]^5 + 32771200*Mzv[2]^2*Mzv[3] + 
     708523200*Mzv[2]^3*Mzv[3] + 45276000*Mzv[2]*Mzv[3]^2 + 
     48402200*Mzv[2]^2*Mzv[3]^2 - 299684000*Mzv[3]^3 + 
     263032000*Mzv[2]*Mzv[5] - 462462000*Mzv[2]^2*Mzv[5] - 
     3343956000*Mzv[3]*Mzv[5] + 37730000*Mzv[2]*Mzv[3]*Mzv[5] - 
     2594380250*Mzv[5]^2 + 1378762000*Mzv[7] + 4124158500*Mzv[2]*Mzv[7] - 
     4030911500*Mzv[3]*Mzv[7] + 18139775500*Mzv[9] - 636451200*Mzv[5, 3] - 
     97020000*Mzv[2]*Mzv[5, 3] - 581369250*Mzv[7, 3])/539000, 
   (6109768896*Mzv[2]^4 + 37441514160*Mzv[2]^5 - 11336371200*Mzv[2]^3*
      Mzv[3] - 11835333664*Mzv[2]^4*Mzv[3] - 241472000*Mzv[2]*Mzv[3]^2 - 
     2323305600*Mzv[2]^2*Mzv[3]^2 + 4794944000*Mzv[3]^3 - 
     163856000*Mzv[2]*Mzv[3]^3 + 7399392000*Mzv[2]^2*Mzv[5] - 
     6454817600*Mzv[2]^3*Mzv[5] + 17834432000*Mzv[3]*Mzv[5] - 
     1811040000*Mzv[2]*Mzv[3]*Mzv[5] + 16066512000*Mzv[3]^2*Mzv[5] + 
     124530252000*Mzv[5]^2 - 65986536000*Mzv[2]*Mzv[7] + 
     38895598280*Mzv[2]^2*Mzv[7] + 193483752000*Mzv[3]*Mzv[7] - 
     290236408000*Mzv[9] + 401415938000*Mzv[2]*Mzv[9] - 
     1169124700975*Mzv[11] + 3394406400*Mzv[5, 3] + 
     4656960000*Mzv[2]*Mzv[5, 3] - 848601600*Mzv[3]*Mzv[5, 3] + 
     27905724000*Mzv[7, 3] + 10845542400*Mzv[5, 3, 3])/4312000, 
   (-1684868137200*Mzv[2]^5 - 681871637478*Mzv[2]^6 + 
     170045568000*Mzv[2]^3*Mzv[3] + 1597770044640*Mzv[2]^4*Mzv[3] + 
     104548752000*Mzv[2]^2*Mzv[3]^2 + 322960176000*Mzv[2]^3*Mzv[3]^2 - 
     71924160000*Mzv[3]^3 + 22120560000*Mzv[2]*Mzv[3]^3 - 
     62108970000*Mzv[3]^4 - 110990880000*Mzv[2]^2*Mzv[5] + 
     871400376000*Mzv[2]^3*Mzv[5] + 81496800000*Mzv[2]*Mzv[3]*Mzv[5] + 
     387303840000*Mzv[2]^2*Mzv[3]*Mzv[5] - 2168979120000*Mzv[3]^2*Mzv[5] - 
     5603861340000*Mzv[5]^2 - 1111873455000*Mzv[2]*Mzv[5]^2 + 
     989798040000*Mzv[2]*Mzv[7] - 5250905767800*Mzv[2]^2*Mzv[7] - 
     8706768840000*Mzv[3]*Mzv[7] - 3547681830000*Mzv[2]*Mzv[3]*Mzv[7] - 
     12998205990000*Mzv[5]*Mzv[7] + 4353546120000*Mzv[9] - 
     54191151630000*Mzv[2]*Mzv[9] - 6168989750000*Mzv[3]*Mzv[9] + 
     157831834631625*Mzv[11] - 209563200000*Mzv[2]*Mzv[5, 3] - 
     63544219200*Mzv[2]^2*Mzv[5, 3] + 114561216000*Mzv[3]*Mzv[5, 3] - 
     1255757580000*Mzv[7, 3] - 1200113145000*Mzv[2]*Mzv[7, 3] + 
     484728090000*Mzv[9, 3] - 1464148224000*Mzv[5, 3, 3] + 
     352376640000*Mzv[6, 4, 1, 1])/97020000}, 2, 10, 1], 
 SeriesData[ep, 0, {2/9, -1/2, (-41 - 14*Mzv[2])/9, 
   (244 + 50*Mzv[2] - 79*Mzv[3])/9, (-7100 + 1080*Mzv[2] - 1047*Mzv[2]^2 + 
     3530*Mzv[3])/90, (1590 - 824*Mzv[2] + 543*Mzv[2]^2 + 152*Mzv[3] + 
     274*Mzv[2]*Mzv[3] - 1467*Mzv[5])/9, 
   (-182700 + 106400*Mzv[2] - 28686*Mzv[2]^2 - 62365*Mzv[2]^3 - 
     296100*Mzv[3] - 33880*Mzv[2]*Mzv[3] - 23870*Mzv[3]^2 + 333690*Mzv[5])/
    630, (-56700 + 134400*Mzv[2] - 246582*Mzv[2]^2 + 208468*Mzv[2]^3 + 
     1128820*Mzv[3] - 452760*Mzv[2]*Mzv[3] - 61614*Mzv[2]^2*Mzv[3] - 
     264390*Mzv[3]^2 + 1030680*Mzv[5] + 339360*Mzv[2]*Mzv[5] - 
     1942185*Mzv[7])/630, (258930000 - 221760000*Mzv[2] + 
     125382600*Mzv[2]^2 + 45463000*Mzv[2]^3 - 111101323*Mzv[2]^4 - 
     355278000*Mzv[3] + 239092000*Mzv[2]*Mzv[3] - 32701200*Mzv[2]^2*Mzv[3] + 
     246176000*Mzv[3]^2 - 48832000*Mzv[2]*Mzv[3]^2 - 656586000*Mzv[5] - 
     98028000*Mzv[2]*Mzv[5] + 123522000*Mzv[3]*Mzv[5] + 296961000*Mzv[7] + 
     65368800*Mzv[5, 3])/63000, (-2616705000 + 2086560000*Mzv[2] - 
     745208100*Mzv[2]^2 - 332084100*Mzv[2]^3 + 103706154*Mzv[2]^4 + 
     1698543000*Mzv[3] - 868938000*Mzv[2]*Mzv[3] + 
     627719400*Mzv[2]^2*Mzv[3] + 53978100*Mzv[2]^3*Mzv[3] - 
     561309000*Mzv[3]^2 + 165606000*Mzv[2]*Mzv[3]^2 + 323582000*Mzv[3]^3 + 
     1486359000*Mzv[5] - 784728000*Mzv[2]*Mzv[5] - 68859000*Mzv[2]^2*Mzv[5] - 
     1458387000*Mzv[3]*Mzv[5] + 6089328000*Mzv[7] - 113927625*Mzv[2]*Mzv[7] - 
     5756460500*Mzv[9] - 38102400*Mzv[5, 3])/94500, 
   (2103054030000 - 1634592960000*Mzv[2] + 455773764600*Mzv[2]^2 - 
     127908349800*Mzv[2]^3 + 690794351478*Mzv[2]^4 - 444794502993*Mzv[2]^5 - 
     846198738000*Mzv[3] + 162547308000*Mzv[2]*Mzv[3] - 
     212033329200*Mzv[2]^2*Mzv[3] - 35208280800*Mzv[2]^3*Mzv[3] - 
     757567734000*Mzv[3]^2 + 226211832000*Mzv[2]*Mzv[3]^2 + 
     141157308600*Mzv[2]^2*Mzv[3]^2 + 23755886000*Mzv[3]^3 + 
     705849606000*Mzv[5] + 828744840000*Mzv[2]*Mzv[5] - 
     243444524400*Mzv[2]^2*Mzv[5] + 419009976000*Mzv[3]*Mzv[5] - 
     401798628000*Mzv[2]*Mzv[3]*Mzv[5] + 173218468500*Mzv[5]^2 - 
     3184846434000*Mzv[7] + 66182193000*Mzv[2]*Mzv[7] + 
     1603061460000*Mzv[3]*Mzv[7] + 8670893000*Mzv[9] - 
     486908452800*Mzv[5, 3] + 25015636800*Mzv[2]*Mzv[5, 3] + 
     168178972500*Mzv[7, 3])/14553000, 
   (-898700670000 + 689653440000*Mzv[2] - 164842889400*Mzv[2]^2 + 
     165742252200*Mzv[2]^3 - 183039554082*Mzv[2]^4 - 28532269932*Mzv[2]^5 + 
     253134882000*Mzv[3] + 42542388000*Mzv[2]*Mzv[3] - 
     74357010000*Mzv[2]^2*Mzv[3] - 8460757200*Mzv[2]^3*Mzv[3] + 
     123159534162*Mzv[2]^4*Mzv[3] + 624052926000*Mzv[3]^2 - 
     120031968000*Mzv[2]*Mzv[3]^2 - 5952970800*Mzv[2]^2*Mzv[3]^2 - 
     164463404000*Mzv[3]^3 + 17063564000*Mzv[2]*Mzv[3]^3 - 
     698885334000*Mzv[5] - 239124312000*Mzv[2]*Mzv[5] + 
     186499605600*Mzv[2]^2*Mzv[5] - 196120789200*Mzv[2]^3*Mzv[5] + 
     267297156000*Mzv[3]*Mzv[5] + 102449592000*Mzv[2]*Mzv[3]*Mzv[5] + 
     27705384000*Mzv[3]^2*Mzv[5] + 72918342000*Mzv[5]^2 - 
     443710386000*Mzv[7] - 5497726500*Mzv[2]*Mzv[7] + 
     255386696355*Mzv[2]^2*Mzv[7] - 188850312000*Mzv[3]*Mzv[7] + 
     2508933329000*Mzv[9] + 9221739521750*Mzv[2]*Mzv[9] - 
     17442527318475*Mzv[11] + 177766747200*Mzv[5, 3] - 
     7985980800*Mzv[2]*Mzv[5, 3] - 121622155200*Mzv[3]*Mzv[5, 3] + 
     27888651000*Mzv[7, 3] + 211030142400*Mzv[5, 3, 3])/1323000, 
   (17145688259700000 - 13060397750400000*Mzv[2] + 
     2817210750354000*Mzv[2]^2 - 4378628756502000*Mzv[2]^3 - 
     1909076966056260*Mzv[2]^4 + 6436913661802260*Mzv[2]^5 - 
     2603944128523263*Mzv[2]^6 - 3641430412620000*Mzv[3] - 
     2038269313080000*Mzv[2]*Mzv[3] + 3576409937100000*Mzv[2]^2*Mzv[3] + 
     505476431460000*Mzv[2]^3*Mzv[3] - 272574478416240*Mzv[2]^4*Mzv[3] - 
     15194892372660000*Mzv[3]^2 + 1416415160160000*Mzv[2]*Mzv[3]^2 - 
     1634306149476000*Mzv[2]^2*Mzv[3]^2 - 63686729106000*Mzv[2]^3*Mzv[3]^2 + 
     2230482814560000*Mzv[3]^3 - 206888682000000*Mzv[2]*Mzv[3]^3 - 
     441669288060000*Mzv[3]^4 + 17684150423940000*Mzv[5] + 
     2690131363920000*Mzv[2]*Mzv[5] - 1672085679264000*Mzv[2]^2*Mzv[5] + 
     3021674383728000*Mzv[2]^3*Mzv[5] - 11731783943880000*Mzv[3]*Mzv[5] + 
     2358218182320000*Mzv[2]*Mzv[3]*Mzv[5] + 1983138629472000*Mzv[2]^2*Mzv[3]*
      Mzv[5] + 1843643021220000*Mzv[3]^2*Mzv[5] - 5103216248130000*Mzv[5]^2 - 
     1093501654245000*Mzv[2]*Mzv[5]^2 + 33439787641260000*Mzv[7] + 
     482943706245000*Mzv[2]*Mzv[7] - 5990195009799000*Mzv[2]^2*Mzv[7] - 
     16371114439680000*Mzv[3]*Mzv[7] + 316755674235000*Mzv[2]*Mzv[3]*Mzv[7] + 
     2359973540925000*Mzv[5]*Mzv[7] - 29552414681790000*Mzv[9] - 
     116026718057250000*Mzv[2]*Mzv[9] + 19493402178250000*Mzv[3]*Mzv[9] + 
     188362159723237500*Mzv[11] - 777312519984000*Mzv[5, 3] - 
     122213066976000*Mzv[2]*Mzv[5, 3] + 241514742268800*Mzv[2]^2*Mzv[5, 3] + 
     749176331904000*Mzv[3]*Mzv[5, 3] - 3115312830630000*Mzv[7, 3] + 
     423107549865000*Mzv[2]*Mzv[7, 3] + 413886252780000*Mzv[9, 3] - 
     2668140034560000*Mzv[5, 3, 3] - 78571452960000*Mzv[6, 4, 1, 1])/
    5675670000}, -3, 10, 1], SeriesData[ep, 0, 
  {-1/18, 5/6, (-119 - 16*Mzv[2])/18, (695 + 184*Mzv[2] - 42*Mzv[3])/18, 
   (-17175 - 5040*Mzv[2] - 818*Mzv[2]^2 + 3110*Mzv[3])/90, 
   (76775 + 17800*Mzv[2] + 7646*Mzv[2]^2 - 20990*Mzv[3] - 
     3000*Mzv[2]*Mzv[3] - 7230*Mzv[5])/90, 
   (-6742575 - 890400*Mzv[2] - 723366*Mzv[2]^2 - 198608*Mzv[2]^3 + 
     1893150*Mzv[3] + 335160*Mzv[2]*Mzv[3] - 318150*Mzv[3]^2 + 
     1448370*Mzv[5])/1890, (3841425 + 102600*Mzv[2] + 331770*Mzv[2]^2 + 
     224720*Mzv[2]^3 - 854850*Mzv[3] + 6120*Mzv[2]*Mzv[3] - 
     81516*Mzv[2]^2*Mzv[3] + 254310*Mzv[3]^2 - 938070*Mzv[5] - 
     18600*Mzv[2]*Mzv[5] - 491100*Mzv[7])/270, 
   (-2587291875 + 187110000*Mzv[2] - 158796750*Mzv[2]^2 - 
     131517600*Mzv[2]^3 - 60813094*Mzv[2]^4 + 350883750*Mzv[3] - 
     131985000*Mzv[2]*Mzv[3] + 85619100*Mzv[2]^2*Mzv[3] - 2924250*Mzv[3]^2 + 
     25242000*Mzv[2]*Mzv[3]^2 + 501401250*Mzv[5] - 34293000*Mzv[2]*Mzv[5] - 
     130756500*Mzv[3]*Mzv[5] + 720447000*Mzv[7] + 20546400*Mzv[5, 3])/47250, 
   (29058395625 - 4703265000*Mzv[2] + 1120628250*Mzv[2]^2 + 
     754968000*Mzv[2]^3 + 1357994298*Mzv[2]^4 - 1189991250*Mzv[3] + 
     1773765000*Mzv[2]*Mzv[3] - 223265700*Mzv[2]^2*Mzv[3] - 
     181365600*Mzv[2]^3*Mzv[3] - 2314541250*Mzv[3]^2 - 
     483588000*Mzv[2]*Mzv[3]^2 + 350920500*Mzv[3]^3 - 3380973750*Mzv[5] + 
     1699677000*Mzv[2]*Mzv[5] - 410715900*Mzv[2]^2*Mzv[5] + 
     1711678500*Mzv[3]*Mzv[5] - 7908232500*Mzv[7] + 99776250*Mzv[2]*Mzv[7] - 
     5037914000*Mzv[9] - 573904800*Mzv[5, 3])/141750, 
   (-1170478299375 + 282910320000*Mzv[2] - 21185529750*Mzv[2]^2 - 
     8256534000*Mzv[2]^3 - 41741877078*Mzv[2]^4 - 20812019760*Mzv[2]^5 - 
     61535801250*Mzv[3] - 48762945000*Mzv[2]*Mzv[3] - 
     31515214500*Mzv[2]^2*Mzv[3] + 7855346400*Mzv[2]^3*Mzv[3] + 
     144319848750*Mzv[3]^2 + 8719326000*Mzv[2]*Mzv[3]^2 + 
     9644411700*Mzv[2]^2*Mzv[3]^2 - 26250724500*Mzv[3]^3 + 
     39404846250*Mzv[5] - 109525185000*Mzv[2]*Mzv[5] + 
     28641343500*Mzv[2]^2*Mzv[5] + 61071664500*Mzv[3]*Mzv[5] + 
     21053340000*Mzv[2]*Mzv[3]*Mzv[5] - 46647042750*Mzv[5]^2 + 
     184019220000*Mzv[7] - 37735755750*Mzv[2]*Mzv[7] - 
     43477780500*Mzv[3]*Mzv[7] + 442798163500*Mzv[9] + 
     28971280800*Mzv[5, 3] + 2300760000*Mzv[2]*Mzv[5, 3] + 
     1363131000*Mzv[7, 3])/1559250, (3061264185000 - 957118680000*Mzv[2] - 
     486486000*Mzv[2]^2 - 11715984000*Mzv[2]^3 + 22515135600*Mzv[2]^4 + 
     113433374880*Mzv[2]^5 + 432445230000*Mzv[3] + 
     21568680000*Mzv[2]*Mzv[3] + 140729148000*Mzv[2]^2*Mzv[3] + 
     29523628800*Mzv[2]^3*Mzv[3] + 200677056*Mzv[2]^4*Mzv[3] - 
     410066370000*Mzv[3]^2 + 17277120000*Mzv[2]*Mzv[3]^2 - 
     48313792800*Mzv[2]^2*Mzv[3]^2 + 39646236000*Mzv[3]^3 - 
     3756816000*Mzv[2]*Mzv[3]^3 + 147459690000*Mzv[5] + 
     304534440000*Mzv[2]*Mzv[5] - 29374682400*Mzv[2]^2*Mzv[5] - 
     32677387200*Mzv[2]^3*Mzv[5] - 582040620000*Mzv[3]*Mzv[5] - 
     96856704000*Mzv[2]*Mzv[3]*Mzv[5] + 95528916000*Mzv[3]^2*Mzv[5] + 
     176047074000*Mzv[5]^2 - 99732780000*Mzv[7] + 256762926000*Mzv[2]*
      Mzv[7] - 38366931960*Mzv[2]^2*Mzv[7] + 87654924000*Mzv[3]*Mzv[7] - 
     1063501488000*Mzv[9] - 500749466000*Mzv[2]*Mzv[9] + 
     186618711825*Mzv[11] - 73130400000*Mzv[5, 3] - 
     13345920000*Mzv[2]*Mzv[5, 3] + 4133606400*Mzv[3]*Mzv[5, 3] - 
     17569692000*Mzv[7, 3] - 11787148800*Mzv[5, 3, 3])/1134000, 
   (-162823464879075000 + 61180771251600000*Mzv[2] + 
     2677616511570000*Mzv[2]^2 + 1569053566080000*Mzv[2]^3 + 
     2464815030678000*Mzv[2]^4 - 4831606287799200*Mzv[2]^5 - 
     2463419036370144*Mzv[2]^6 - 36435843293850000*Mzv[3] + 
     5709837533400000*Mzv[2]*Mzv[3] - 8171137234260000*Mzv[2]^2*Mzv[3] - 
     5090366080800000*Mzv[2]^3*Mzv[3] - 804913345716480*Mzv[2]^4*Mzv[3] + 
     20369667468150000*Mzv[3]^2 - 1816138724400000*Mzv[2]*Mzv[3]^2 + 
     1604219044428000*Mzv[2]^2*Mzv[3]^2 + 702895152960000*Mzv[2]^3*Mzv[3]^2 + 
     725760535500000*Mzv[3]^3 + 373882869360000*Mzv[2]*Mzv[3]^3 - 
     202923070350000*Mzv[3]^4 - 20579780771550000*Mzv[5] - 
     13538402677800000*Mzv[2]*Mzv[5] - 2296682568180000*Mzv[2]^2*Mzv[5] + 
     2849446447848000*Mzv[2]^3*Mzv[5] + 44747379576900000*Mzv[3]*Mzv[5] + 
     2152849739040000*Mzv[2]*Mzv[3]*Mzv[5] + 1910415891384000*Mzv[2]^2*Mzv[3]*
      Mzv[5] - 9583834199940000*Mzv[3]^2*Mzv[5] + 2896073049870000*Mzv[5]^2 + 
     3322652172840000*Mzv[2]*Mzv[5]^2 - 12670479221400000*Mzv[7] - 
     20374397193150000*Mzv[2]*Mzv[7] + 4411568772210600*Mzv[2]^2*Mzv[7] + 
     15812405268660000*Mzv[3]*Mzv[7] + 7370823620160000*Mzv[2]*Mzv[3]*
      Mzv[7] - 14247184131180000*Mzv[5]*Mzv[7] + 25314549760500000*Mzv[9] + 
     64677507604710000*Mzv[2]*Mzv[9] - 8767367068460000*Mzv[3]*Mzv[9] - 
     38647040315758875*Mzv[11] + 3581726148000000*Mzv[5, 3] + 
     671091220800000*Mzv[2]*Mzv[5, 3] + 239799630470400*Mzv[2]^2*Mzv[5, 3] - 
     409398941952000*Mzv[3]*Mzv[5, 3] + 2138615158680000*Mzv[7, 3] + 
     1478816899560000*Mzv[2]*Mzv[7, 3] - 1869887739720000*Mzv[9, 3] + 
     1611139578048000*Mzv[5, 3, 3] - 409697608320000*Mzv[6, 4, 1, 1])/
    17027010000}, -2, 11, 1], SeriesData[ep, 0, 
  {20*Mzv[5], (4*(20*Mzv[2]^3 + 119*Mzv[3]^2 - 140*Mzv[5]))/7, 
   (-2*(800*Mzv[2]^3 - 1428*Mzv[2]^2*Mzv[3] + 4760*Mzv[3]^2 - 1400*Mzv[5] - 
      7875*Mzv[7]))/35, (4*(10000*Mzv[2]^3 + 178899*Mzv[2]^4 - 
      71400*Mzv[2]^2*Mzv[3] + 59500*Mzv[3]^2 - 535500*Mzv[3]*Mzv[5] - 
      393750*Mzv[7] - 396900*Mzv[5, 3]))/875, 
   (-4*(6440364*Mzv[2]^4 - 642600*Mzv[2]^2*Mzv[3] + 2907000*Mzv[2]^3*Mzv[3] + 
      3045000*Mzv[3]^3 - 7824600*Mzv[2]^2*Mzv[5] - 19278000*Mzv[3]*Mzv[5] - 
      3543750*Mzv[7] - 19257875*Mzv[9] - 14288400*Mzv[5, 3]))/7875, 
   (2*(991816056*Mzv[2]^4 + 3569774400*Mzv[2]^5 + 1790712000*Mzv[2]^3*
       Mzv[3] - 844074000*Mzv[2]^2*Mzv[3]^2 + 1875720000*Mzv[3]^3 - 
      4819953600*Mzv[2]^2*Mzv[5] - 2968812000*Mzv[3]*Mzv[5] - 
      7408603125*Mzv[5]^2 - 17327772000*Mzv[3]*Mzv[7] - 11862851000*Mzv[9] - 
      2200413600*Mzv[5, 3] - 3682688625*Mzv[7, 3]))/606375, 
   (-57116390400*Mzv[2]^5 - 7162848000*Mzv[2]^3*Mzv[3] - 
     37329259968*Mzv[2]^4*Mzv[3] + 13505184000*Mzv[2]^2*Mzv[3]^2 - 
     7502880000*Mzv[3]^3 + 19279814400*Mzv[2]^2*Mzv[5] + 
     768398400*Mzv[2]^3*Mzv[5] - 11884950000*Mzv[3]^2*Mzv[5] + 
     118537650000*Mzv[5]^2 + 105836983560*Mzv[2]^2*Mzv[7] + 
     277244352000*Mzv[3]*Mzv[7] + 47451404000*Mzv[9] + 
     888198696000*Mzv[2]*Mzv[9] - 1270106970825*Mzv[11] + 
     17603308800*Mzv[3]*Mzv[5, 3] + 58923018000*Mzv[7, 3] + 
     19737748800*Mzv[5, 3, 3])/1212750, 
   (2*(2784424032000*Mzv[2]^5 + 6325332616152*Mzv[2]^6 + 
      7279205693760*Mzv[2]^4*Mzv[3] - 658377720000*Mzv[2]^2*Mzv[3]^2 - 
      644593950000*Mzv[2]^3*Mzv[3]^2 + 971616896250*Mzv[3]^4 - 
      149837688000*Mzv[2]^3*Mzv[5] - 3452636187000*Mzv[2]^2*Mzv[3]*Mzv[5] + 
      2317565250000*Mzv[3]^2*Mzv[5] - 5778710437500*Mzv[5]^2 + 
      3200447250000*Mzv[2]*Mzv[5]^2 - 20638211794200*Mzv[2]^2*Mzv[7] - 
      13515662160000*Mzv[3]*Mzv[7] + 9144135000000*Mzv[2]*Mzv[3]*Mzv[7] - 
      33255484762500*Mzv[5]*Mzv[7] - 173198745720000*Mzv[2]*Mzv[9] - 
      65654136047500*Mzv[3]*Mzv[9] + 247670859310875*Mzv[11] + 
      1640874034800*Mzv[2]^2*Mzv[5, 3] - 3432645216000*Mzv[3]*Mzv[5, 3] - 
      2872497127500*Mzv[7, 3] + 2743240500000*Mzv[2]*Mzv[7, 3] - 
      9156379732500*Mzv[9, 3] - 3848861016000*Mzv[5, 3, 3] - 
      914413500000*Mzv[6, 4, 1, 1]))/118243125}, 3, 11, 1], 
 SeriesData[ep, 0, {1, -4, 4 - 5*Mzv[2], 20*Mzv[2] - 23*Mzv[3], 
   (-100*Mzv[2] - 103*Mzv[2]^2 + 460*Mzv[3])/5, 
   (412*Mzv[2]^2 - 460*Mzv[3] + 140*Mzv[2]*Mzv[3] - 525*Mzv[5])/5, 
   (-2884*Mzv[2]^2 - 716*Mzv[2]^3 - 3920*Mzv[2]*Mzv[3] + 5845*Mzv[3]^2 + 
     14700*Mzv[5])/35, (2*(1432*Mzv[2]^3 + 1960*Mzv[2]*Mzv[3] + 
      4291*Mzv[2]^2*Mzv[3] - 11690*Mzv[3]^2 - 7350*Mzv[5] + 
      3150*Mzv[2]*Mzv[5] + 735*Mzv[7]))/35, 
   (-14320*Mzv[2]^3 + 68831*Mzv[2]^4 - 171640*Mzv[2]^2*Mzv[3] + 
     116900*Mzv[3]^2 - 19600*Mzv[2]*Mzv[3]^2 - 126000*Mzv[2]*Mzv[5] + 
     301350*Mzv[3]*Mzv[5] - 29400*Mzv[7] - 46200*Mzv[5, 3])/175, 
   (-825972*Mzv[2]^4 + 514920*Mzv[2]^2*Mzv[3] + 250080*Mzv[2]^3*Mzv[3] + 
     235200*Mzv[2]*Mzv[3]^2 - 400750*Mzv[3]^3 + 378000*Mzv[2]*Mzv[5] + 
     1149750*Mzv[2]^2*Mzv[5] - 3616200*Mzv[3]*Mzv[5] + 88200*Mzv[7] + 
     544950*Mzv[2]*Mzv[7] + 3695475*Mzv[9] + 554400*Mzv[5, 3])/525, 
   (63599844*Mzv[2]^4 + 182363376*Mzv[2]^5 - 77024640*Mzv[2]^3*Mzv[3] - 
     18110400*Mzv[2]*Mzv[3]^2 - 64146390*Mzv[2]^2*Mzv[3]^2 + 
     123431000*Mzv[3]^3 - 354123000*Mzv[2]^2*Mzv[5] + 
     278447400*Mzv[3]*Mzv[5] - 40748400*Mzv[2]*Mzv[3]*Mzv[5] + 
     50623650*Mzv[5]^2 - 167844600*Mzv[2]*Mzv[7] + 67914000*Mzv[3]*Mzv[7] - 
     1138206300*Mzv[9] - 42688800*Mzv[5, 3] + 9702000*Mzv[2]*Mzv[5, 3] - 
     76628475*Mzv[7, 3])/40425, (-2917814016*Mzv[2]^5 + 
     308098560*Mzv[2]^3*Mzv[3] - 620449368*Mzv[2]^4*Mzv[3] + 
     1026342240*Mzv[2]^2*Mzv[3]^2 - 493724000*Mzv[3]^3 + 
     66404800*Mzv[2]*Mzv[3]^3 + 1416492000*Mzv[2]^2*Mzv[5] + 
     532667520*Mzv[2]^3*Mzv[5] + 651974400*Mzv[2]*Mzv[3]*Mzv[5] - 
     1949131800*Mzv[3]^2*Mzv[5] - 809978400*Mzv[5]^2 + 
     671378400*Mzv[2]*Mzv[7] + 2871597960*Mzv[2]^2*Mzv[7] - 
     1086624000*Mzv[3]*Mzv[7] + 4552825200*Mzv[9] - 
     12818498000*Mzv[2]*Mzv[9] + 41900633775*Mzv[11] - 
     155232000*Mzv[2]*Mzv[5, 3] + 597643200*Mzv[3]*Mzv[5, 3] + 
     1226055600*Mzv[7, 3] - 302702400*Mzv[5, 3, 3])/161700, 
   (142243433280*Mzv[2]^5 + 313757803614*Mzv[2]^6 + 
     120987626760*Mzv[2]^4*Mzv[3] - 50034184200*Mzv[2]^2*Mzv[3]^2 - 
     11117106000*Mzv[2]^3*Mzv[3]^2 - 12948936000*Mzv[2]*Mzv[3]^3 + 
     18022879875*Mzv[3]^4 - 103870166400*Mzv[2]^3*Mzv[5] - 
     31783752000*Mzv[2]*Mzv[3]*Mzv[5] - 221079959100*Mzv[2]^2*Mzv[3]*Mzv[5] + 
     380080701000*Mzv[3]^2*Mzv[5] + 39486447000*Mzv[5]^2 - 
     102961608750*Mzv[2]*Mzv[5]^2 - 559961602200*Mzv[2]^2*Mzv[7] + 
     52972920000*Mzv[3]*Mzv[7] - 338490652500*Mzv[2]*Mzv[3]*Mzv[7] - 
     1123404282000*Mzv[5]*Mzv[7] + 2499607110000*Mzv[2]*Mzv[9] - 
     285179644750*Mzv[3]*Mzv[9] - 8170623586125*Mzv[11] + 
     7567560000*Mzv[2]*Mzv[5, 3] - 8021613600*Mzv[2]^2*Mzv[5, 3] - 
     116540424000*Mzv[3]*Mzv[5, 3] - 59770210500*Mzv[7, 3] - 
     83614781250*Mzv[2]*Mzv[7, 3] + 15587071500*Mzv[9, 3] + 
     59026968000*Mzv[5, 3, 3] + 31531500000*Mzv[6, 4, 1, 1])/7882875}, -2, 
  11, 1]}


==> anc/VVVR.ldrr <==
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (3*(-1 + 2*nu)*(-10 + 6*nu)*(-8 + 6*nu))/(16*(-3 + 2*nu)*(-5 + 4*nu)*
    (-3 + 4*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, (4*(-2 + 2*nu)*(-1 + 2*nu))/(3*(-4 + 6*nu)*(-2 + 6*nu)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, ((-2 + 2*nu)*(-1 + 2*nu)*(-8 + 6*nu))/(4*(-5 + 4*nu)*(-3 + 4*nu)*
    (-2 + 6*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, ((-2 + 2*nu)^2*(-1 + 2*nu)^2)/(3*(-3 + 4*nu)*(-1 + 4*nu)*
    (-4 + 6*nu)*(-2 + 6*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, (4*(-1 + 2*nu)^3*(3860 - 11364*nu + 12496*nu^2 - 6080*nu^3 + 
     1104*nu^4))/(3*(-3 + 2*nu)*(-2 + 2*nu)^2*(-5 + 4*nu)*(-10 + 6*nu)*
    (-7 + 6*nu)*(-5 + 6*nu)), 
  (-4*(-1 + 2*nu)^3*(5480 - 16536*nu + 18632*nu^2 - 9288*nu^3 + 1728*nu^4))/
   (3*(-3 + 2*nu)^2*(-2 + 2*nu)^2*(-10 + 6*nu)*(-8 + 6*nu)*(-7 + 6*nu)*
    (-5 + 6*nu)), ((-4 + 2*nu)^2*(-1 + 2*nu)^3)/(12*(-3 + 2*nu)^2*(-2 + 2*nu)*
    (-7 + 6*nu)*(-5 + 6*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, (4*(-1 + 2*nu)*(7776 - 34272*nu + 54788*nu^2 - 
     37584*nu^3 + 9360*nu^4))/(9*(-3 + 2*nu)*(-3 + 4*nu)*(-8 + 6*nu)*
    (-4 + 6*nu)^2), 0, (-16*(-3 + 2*nu)*(-1 + 2*nu))/
   (3*(-8 + 6*nu)*(-4 + 6*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-4*(-1 + 2*nu)^2*(-18 + 14*nu))/(3*(-3 + 2*nu)*(-3 + 4*nu)*
    (-4 + 6*nu)), 0, 0, -(((-1 + 2*nu)^2*(-10 + 6*nu))/
    ((-5 + 4*nu)*(-3 + 4*nu)*(-4 + 6*nu))), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, ((-3 + 2*nu)*(-2 + 2*nu))/
   (4*(-5 + 4*nu)*(-3 + 4*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -((-3 + 2*nu)*(-2 + 2*nu))/
   (4*(-5 + 4*nu)*(-3 + 4*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (2*(-1 + 2*nu)^2*(-30412800 + 149692416*nu - 314924032*nu^2 + 
     366967808*nu^3 - 255727232*nu^4 + 106553728*nu^5 - 24576384*nu^6 + 
     2420352*nu^7))/(15*(-4 + 2*nu)*(-2 + 2*nu)^2*(-5 + 4*nu)*(-10 + 6*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu)), 
  (-4*(-1 + 2*nu)^2*(18478080 - 79784064*nu + 143167552*nu^2 - 
     136671072*nu^3 + 73208000*nu^4 - 20863584*nu^5 + 2471616*nu^6))/
   (45*(-3 + 2*nu)*(-2 + 2*nu)^2*(-10 + 6*nu)*(-8 + 6*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)*(-12 + 10*nu)), 0, 0, 
  (-2*(-1 + 2*nu)^2*(-10 + 6*nu)*(42432 - 112544*nu + 110736*nu^2 - 
     47968*nu^3 + 7728*nu^4))/(5*(-2 + 2*nu)^2*(-5 + 4*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu)), 0, 
  (8*(-3 + 2*nu)*(-1 + 2*nu)^2*(-22947840 + 110246400*nu - 226736128*nu^2 + 
     258713600*nu^3 - 176834432*nu^4 + 72383104*nu^5 - 16424064*nu^6 + 
     1593216*nu^7))/(15*(-4 + 2*nu)*(-2 + 2*nu)^2*(-5 + 4*nu)*(-10 + 6*nu)*
    (-8 + 6*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu)), 
  (64*(-4 + 2*nu)^2*(-3 + 2*nu)*(-1 + 2*nu)^2)/(5*(-2 + 2*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, (8*(-1 + 2*nu)^2*(-646963200 + 4523821056*nu - 
     13878323712*nu^2 + 24556582912*nu^3 - 27652017664*nu^4 + 
     20569605888*nu^5 - 10115860736*nu^6 + 3173523200*nu^7 - 576605952*nu^8 + 
     46250496*nu^9))/(45*(-4 + 2*nu)^2*(-3 + 2*nu)*(-2 + 2*nu)^2*(-10 + 6*nu)*
    (-8 + 6*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu)), 0, 
  0, 0, (8*(-3 + 2*nu)*(-1 + 2*nu)^2*(-22947840 + 110246400*nu - 
     226736128*nu^2 + 258713600*nu^3 - 176834432*nu^4 + 72383104*nu^5 - 
     16424064*nu^6 + 1593216*nu^7))/(15*(-4 + 2*nu)*(-2 + 2*nu)^2*(-5 + 4*nu)*
    (-10 + 6*nu)*(-8 + 6*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)*
    (-12 + 10*nu)), (-8*(-3 + 2*nu)*(-1 + 2*nu)^2*(-30412800 + 149692416*nu - 
     314924032*nu^2 + 366967808*nu^3 - 255727232*nu^4 + 106553728*nu^5 - 
     24576384*nu^6 + 2420352*nu^7))/(15*(-4 + 2*nu)*(-2 + 2*nu)^2*(-5 + 4*nu)*
    (-10 + 6*nu)*(-8 + 6*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)*
    (-12 + 10*nu)), 0, (-64*(-4 + 2*nu)^2*(-3 + 2*nu)*(-1 + 2*nu)^2)/
   (5*(-2 + 2*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-4*(-1 + 2*nu)^3*(322560 - 945216*nu + 1035784*nu^2 - 
     502872*nu^3 + 91232*nu^4))/(15*(-3 + 2*nu)*(-2 + 2*nu)*(-3 + 4*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu)*(-8 + 10*nu)), 0, 0, 0, 0, 
  (-8*(-3 + 2*nu)*(-1 + 2*nu)^3*(-3840 + 8768*nu - 6648*nu^2 + 1672*nu^3))/
   (5*(-2 + 2*nu)*(-5 + 4*nu)*(-3 + 4*nu)*(-16 + 10*nu)*(-14 + 10*nu)*
    (-12 + 10*nu)*(-8 + 10*nu)), 0, 0, 
  (-9*(-4 + 2*nu)*(-1 + 2*nu)^3*(-10 + 6*nu)^2*(-8 + 6*nu)^2)/
   (5*(-3 + 2*nu)*(-2 + 2*nu)*(-5 + 4*nu)*(-3 + 4*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)*(-12 + 10*nu)*(-8 + 10*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (4*(-1 + 2*nu)^3*(3860 - 11364*nu + 12496*nu^2 - 6080*nu^3 + 
     1104*nu^4))/(3*(-3 + 2*nu)*(-2 + 2*nu)^2*(-5 + 4*nu)*(-10 + 6*nu)*
    (-7 + 6*nu)*(-5 + 6*nu)), 
  -((-1 + 2*nu)^3*(38895360 - 174429536*nu + 325281616*nu^2 - 
      322839952*nu^3 + 179840864*nu^4 - 53309088*nu^5 + 6568704*nu^6))/
   (15*(-3 + 2*nu)^2*(-2 + 2*nu)^2*(-7 + 6*nu)*(-5 + 6*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)*(-12 + 10*nu)), 0, 0, 0, 0, 
  (-32*(-3 + 2*nu)*(-1 + 2*nu)^3*(5606400 - 24904160*nu + 45928384*nu^2 - 
     45002624*nu^3 + 24704960*nu^4 - 7203104*nu^5 + 871296*nu^6))/
   (15*(-2 + 2*nu)^2*(-5 + 4*nu)*(-10 + 6*nu)*(-8 + 6*nu)*(-7 + 6*nu)*
    (-5 + 6*nu)*(-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu)), 0, 0, 
  -((-4 + 2*nu)*(-1 + 2*nu)^3*(5592000 - 24086080*nu + 43096032*nu^2 - 
      40996352*nu^3 + 21866048*nu^4 - 6199392*nu^5 + 729856*nu^6))/
   (15*(-3 + 2*nu)^2*(-2 + 2*nu)^2*(-5 + 4*nu)*(-7 + 6*nu)*(-5 + 6*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu)), 
  ((-4 + 2*nu)^2*(-1 + 2*nu)^3)/(12*(-3 + 2*nu)^2*(-2 + 2*nu)*(-7 + 6*nu)*
    (-5 + 6*nu)), 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, (8*(-1 + 2*nu)^3*(76767840 - 247211520*nu + 330542464*nu^2 - 
     234866944*nu^3 + 93526752*nu^4 - 19788288*nu^5 + 1737792*nu^6))/
   (15*(-4 + 2*nu)*(-3 + 2*nu)^2*(-2 + 2*nu)*(-14 + 6*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  (16*(-1 + 2*nu)^3*(-8 + 6*nu)*(-663383520 + 2558515680*nu - 
     4227429440*nu^2 + 3878120128*nu^3 - 2132643680*nu^4 + 702791392*nu^5 - 
     128461184*nu^6 + 10043776*nu^7))/(15*(-4 + 2*nu)^2*(-3 + 2*nu)^2*
    (-2 + 2*nu)*(-9 + 4*nu)*(-10 + 6*nu)*(-22 + 10*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), (16*(-1 + 2*nu)^3*(-5 + 4*nu)*(-8 + 6*nu)*
    (-27464922720 + 138500652960*nu - 309568334720*nu^2 + 402503740480*nu^3 - 
     335478375008*nu^4 + 185869105696*nu^5 - 68449343424*nu^6 + 
     16155769856*nu^7 - 2217464832*nu^8 + 134843904*nu^9))/
   (15*(-4 + 2*nu)^3*(-3 + 2*nu)^3*(-2 + 2*nu)*(-9 + 4*nu)*(-14 + 6*nu)*
    (-10 + 6*nu)*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (-4*(-4 + 2*nu)*(-1 + 2*nu)^3*(18817920 - 61434000*nu + 83257712*nu^2 - 
     59941024*nu^3 + 24172896*nu^4 - 5176256*nu^5 + 459712*nu^6))/
   (15*(-3 + 2*nu)^3*(-2 + 2*nu)*(-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  (-4*(-1 + 2*nu)^3*(-10 + 6*nu)*(-7112880 + 18724800*nu - 19633888*nu^2 + 
     10249248*nu^3 - 2663408*nu^4 + 275616*nu^5))/
   (5*(-4 + 2*nu)*(-3 + 2*nu)^2*(-2 + 2*nu)*(-9 + 4*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  (-64*(-1 + 2*nu)^3*(-20286720 + 77888640*nu - 125640640*nu^2 + 
     111283456*nu^3 - 58857984*nu^4 + 18701056*nu^5 - 3321664*nu^6 + 
     255360*nu^7))/(15*(-4 + 2*nu)^2*(-2 + 2*nu)*(-9 + 4*nu)*(-14 + 6*nu)*
    (-10 + 6*nu)*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (2*(-4 + 2*nu)*(-1 + 2*nu)^3*(-13536 + 23096*nu - 12912*nu^2 + 2360*nu^3))/
   ((-3 + 2*nu)*(-2 + 2*nu)*(-9 + 4*nu)*(-7 + 4*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), 0, 
  (4*(-1 + 2*nu)^3*(-11025360 + 29921480*nu - 32321408*nu^2 + 17365368*nu^3 - 
     4639216*nu^4 + 492928*nu^5))/(15*(-3 + 2*nu)^3*(-2 + 2*nu)*(-9 + 4*nu)*
    (-22 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (-4*(-4 + 2*nu)*(-1 + 2*nu)^3*(18817920 - 61434000*nu + 83257712*nu^2 - 
     59941024*nu^3 + 24172896*nu^4 - 5176256*nu^5 + 459712*nu^6))/
   (15*(-3 + 2*nu)^3*(-2 + 2*nu)*(-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (9*(-4 + 2*nu)^2*(-1 + 2*nu)^3*(-14 + 6*nu)^2*(-10 + 6*nu)^2)/
   (20*(-3 + 2*nu)^2*(-2 + 2*nu)*(-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (-4*(-1 + 2*nu)^3*(2352 - 7060*nu + 7852*nu^2 - 3824*nu^3 + 
     688*nu^4))/((-4 + 2*nu)^2*(-3 + 2*nu)*(-2 + 2*nu)*(-7 + 4*nu)*
    (-5 + 4*nu)^2), (4*(-1 + 2*nu)^3*(984023040 - 6533668864*nu + 
     19509448704*nu^2 - 34510270976*nu^3 + 40060685056*nu^4 - 
     31898155520*nu^5 + 17648822272*nu^6 - 6701882368*nu^7 + 
     1672030464*nu^8 - 247535616*nu^9 + 16516096*nu^10))/
   ((-4 + 2*nu)^3*(-3 + 2*nu)^2*(-2 + 2*nu)^2*(-7 + 4*nu)*(-5 + 4*nu)*
    (-8 + 6*nu)*(-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu)), 0, 0, 
  -(((-1 + 2*nu)^3*(-10 + 6*nu)*(-752 + 1716*nu - 1252*nu^2 + 296*nu^3))/
    ((-4 + 2*nu)*(-3 + 2*nu)*(-2 + 2*nu)*(-7 + 4*nu)*(-5 + 4*nu)^2*
     (-8 + 6*nu))), 0, (-16*(-3 + 2*nu)*(-1 + 2*nu)^3*
    (-2895872 + 13841920*nu - 28342656*nu^2 + 32240448*nu^3 - 22013120*nu^4 + 
     9024960*nu^5 - 2057792*nu^6 + 201344*nu^7))/((-4 + 2*nu)^2*(-2 + 2*nu)^2*
    (-7 + 4*nu)*(-5 + 4*nu)^2*(-8 + 6*nu)*(-16 + 10*nu)*(-14 + 10*nu)*
    (-12 + 10*nu)), 0, 0, ((-1 + 2*nu)^3*(-10 + 6*nu)*
    (1161216 - 4578752*nu + 7498592*nu^2 - 6529312*nu^3 + 3188576*nu^4 - 
     828192*nu^5 + 89408*nu^6))/(2*(-3 + 2*nu)^2*(-2 + 2*nu)^2*(-7 + 4*nu)*
    (-5 + 4*nu)^2*(-16 + 10*nu)*(-14 + 10*nu)*(-12 + 10*nu)), 0, 0, 
  (-3*(-4 + 2*nu)*(-1 + 2*nu)^3*(-14 + 6*nu)*(-10 + 6*nu))/
   (16*(-3 + 2*nu)*(-2 + 2*nu)*(-7 + 4*nu)^2*(-5 + 4*nu)^2), 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-16*(-3 + 2*nu)*(-1 + 2*nu))/(3*(-8 + 6*nu)*(-4 + 6*nu)), 0, 0, 0, 0, 0}, 
 {0, 0, (16*(-1 + 2*nu)^3*(-18 + 14*nu))/(3*(-3 + 2*nu)*(-2 + 2*nu)^3), 
  (2*(-1 + 2*nu)^3*(-12480 + 27140*nu - 19572*nu^2 + 4680*nu^3))/
   (3*(-3 + 2*nu)*(-2 + 2*nu)^3*(-5 + 4*nu)*(-10 + 6*nu)), 
  (-4*(-1 + 2*nu)^3*(218880 - 642732*nu + 705620*nu^2 - 343152*nu^3 + 
     62352*nu^4))/(9*(-3 + 2*nu)^2*(-2 + 2*nu)^3*(-10 + 6*nu)*(-8 + 6*nu)), 
  0, 0, 0, (-4*(-1 + 2*nu)^3*(-12480 + 27140*nu - 19572*nu^2 + 4680*nu^3))/
   (3*(-2 + 2*nu)^3*(-5 + 4*nu)*(-10 + 6*nu)*(-8 + 6*nu)), 
  (8*(-3 + 2*nu)*(-1 + 2*nu)^3*(1120 - 1836*nu + 756*nu^2))/
   (3*(-2 + 2*nu)^3*(-5 + 4*nu)*(-10 + 6*nu)*(-8 + 6*nu)), 0, 0, 0, 0, 0, 0, 
  0, (-4*(-4 + 2*nu)^2*(-1 + 2*nu)^3)/((-3 + 2*nu)^2*(-2 + 2*nu)^3), 0, 0, 0, 
  0}, {0, 0, (-16*(-1 + 2*nu)^3*(-8 + 6*nu)*(6694920 - 21387240*nu + 
     28444280*nu^2 - 20157560*nu^3 + 8026912*nu^4 - 1702656*nu^5 + 
     150272*nu^6))/(5*(-4 + 2*nu)^2*(-3 + 2*nu)^2*(-2 + 2*nu)*(-9 + 4*nu)*
    (-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (-8*(-1 + 2*nu)^3*(-8 + 6*nu)*(23452571520 - 106467449760*nu + 
     211035751616*nu^2 - 238529791872*nu^3 + 168129298368*nu^4 - 
     75666792288*nu^5 + 21231184896*nu^6 - 3395293056*nu^7 + 236905984*nu^8))/
   (15*(-4 + 2*nu)^2*(-3 + 2*nu)^2*(-2 + 2*nu)*(-9 + 4*nu)*(-7 + 4*nu)*
    (-10 + 6*nu)*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (-8*(-1 + 2*nu)^3*(-5 + 4*nu)*(-8 + 6*nu)*(-24395554080 + 150332564160*nu - 
     395804552320*nu^2 + 591082783488*nu^3 - 555582488480*nu^4 + 
     342389706304*nu^5 - 138769990336*nu^6 + 35745907456*nu^7 - 
     5318768896*nu^8 + 348718080*nu^9))/(15*(-4 + 2*nu)^3*(-3 + 2*nu)^3*
    (-2 + 2*nu)*(-9 + 4*nu)*(-7 + 4*nu)*(-10 + 6*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (2*(-4 + 2*nu)*(-1 + 2*nu)^3*(84371760 - 277933536*nu + 380096000*nu^2 - 
     276211648*nu^3 + 112484016*nu^4 - 24338816*nu^5 + 2185984*nu^6))/
   (15*(-3 + 2*nu)^3*(-2 + 2*nu)*(-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  (-2*(-1 + 2*nu)^3*(-10 + 6*nu)*(113664 - 268552*nu + 237968*nu^2 - 
     93720*nu^3 + 13840*nu^4))/((-4 + 2*nu)*(-3 + 2*nu)^2*(-2 + 2*nu)*
    (-7 + 4*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (32*(-1 + 2*nu)^3*(-71727840 + 278651040*nu - 462413472*nu^2 + 
     424984608*nu^3 - 233653312*nu^4 + 76855360*nu^5 - 14005312*nu^6 + 
     1090816*nu^7))/(5*(-4 + 2*nu)^2*(-3 + 2*nu)*(-2 + 2*nu)*(-9 + 4*nu)*
    (-10 + 6*nu)*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (-32*(-1 + 2*nu)^3*(24449760 - 81082800*nu + 112156560*nu^2 - 
     82817584*nu^3 + 34424272*nu^4 - 7635040*nu^5 + 705664*nu^6))/
   (15*(-4 + 2*nu)^2*(-2 + 2*nu)*(-9 + 4*nu)*(-7 + 4*nu)*(-10 + 6*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (-16*(-4 + 2*nu)*(-1 + 2*nu)^3*(-34 + 22*nu))/((-3 + 2*nu)*(-2 + 2*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (8*(-4 + 2*nu)*(-1 + 2*nu)^3*(-4422 + 7190*nu - 3868*nu^2 + 688*nu^3))/
   ((-3 + 2*nu)*(-2 + 2*nu)*(-9 + 4*nu)*(-7 + 4*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), 
  -((-1 + 2*nu)^3*(284362560 - 951380656*nu + 1320095856*nu^2 - 
      972331312*nu^3 + 400943120*nu^4 - 87754208*nu^5 + 7964288*nu^6))/
   (15*(-3 + 2*nu)^3*(-2 + 2*nu)*(-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), 
  (2*(-4 + 2*nu)*(-1 + 2*nu)^3*(84371760 - 277933536*nu + 380096000*nu^2 - 
     276211648*nu^3 + 112484016*nu^4 - 24338816*nu^5 + 2185984*nu^6))/
   (15*(-3 + 2*nu)^3*(-2 + 2*nu)*(-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  (-3*(-4 + 2*nu)*(-1 + 2*nu)^3*(-14 + 6*nu)*(-10 + 6*nu)*
    (-72624 + 117112*nu - 62560*nu^2 + 11064*nu^3))/
   (40*(-3 + 2*nu)^2*(-2 + 2*nu)*(-7 + 4*nu)^2*(-22 + 10*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), 0, 
  (16*(-4 + 2*nu)^2*(-1 + 2*nu)^3*(-10 + 6*nu)*(188064 - 386148*nu + 
     295572*nu^2 - 99968*nu^3 + 12608*nu^4))/(5*(-3 + 2*nu)^3*(-2 + 2*nu)*
    (-9 + 4*nu)*(-7 + 4*nu)*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)), (12*(-4 + 2*nu)^2*(-1 + 2*nu)^3*(-14 + 6*nu)*
    (-10 + 6*nu))/(5*(-3 + 2*nu)^2*(-2 + 2*nu)*(-22 + 10*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 0}, 
 {0, (8*(-1 + 2*nu)^3*(-510007680 + 2130336000*nu - 3779443456*nu^2 + 
     3693868160*nu^3 - 2148974464*nu^4 + 744440832*nu^5 - 142224384*nu^6 + 
     11562624*nu^7))/(15*(-4 + 2*nu)^2*(-3 + 2*nu)^2*(-2 + 2*nu)*(-14 + 6*nu)*
    (-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (32*(-1 + 2*nu)^3*(-8 + 6*nu)*(8057520 - 27932480*nu + 40353440*nu^2 - 
     31082880*nu^3 + 13456432*nu^4 - 3102656*nu^5 + 297472*nu^6))/
   (5*(-4 + 2*nu)^3*(-3 + 2*nu)^2*(-2 + 2*nu)*(-22 + 10*nu)*(-18 + 10*nu)*
    (-16 + 10*nu)*(-14 + 10*nu)), 
  (32*(-1 + 2*nu)^3*(-8 + 6*nu)*(-316117440 + 1307539840*nu - 
     2313315840*nu^2 + 2269083776*nu^3 - 1332520640*nu^4 + 468428672*nu^5 - 
     91256192*nu^6 + 7598720*nu^7))/(5*(-4 + 2*nu)^3*(-3 + 2*nu)^2*
    (-2 + 2*nu)*(-10 + 6*nu)*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)), (16*(-1 + 2*nu)^3*(-5 + 4*nu)*(-8 + 6*nu)*
    (-288216512640 + 1523232207360*nu - 3562487186560*nu^2 + 
     4840155960320*nu^3 - 4210585915264*nu^4 + 2432437263360*nu^5 - 
     933227532672*nu^6 + 229300558848*nu^7 - 32742056448*nu^8 + 
     2070102528*nu^9))/(15*(-4 + 2*nu)^4*(-3 + 2*nu)^3*(-2 + 2*nu)*
    (-14 + 6*nu)*(-10 + 6*nu)*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)), 0, 0, (16*(-1 + 2*nu)^3*(-10 + 6*nu)*
    (-4878480 + 13774640*nu - 15524880*nu^2 + 8727216*nu^3 - 2445856*nu^4 + 
     273248*nu^5))/(5*(-4 + 2*nu)^2*(-3 + 2*nu)^2*(-2 + 2*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (-64*(-1 + 2*nu)^3*(-316117440 + 1307539840*nu - 2313315840*nu^2 + 
     2269083776*nu^3 - 1332520640*nu^4 + 468428672*nu^5 - 91256192*nu^6 + 
     7598720*nu^7))/(5*(-4 + 2*nu)^3*(-3 + 2*nu)*(-2 + 2*nu)*(-10 + 6*nu)*
    (-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 
  (-256*(-1 + 2*nu)^3*(-353156160 + 1425654080*nu - 2452579840*nu^2 + 
     2331396992*nu^3 - 1322850240*nu^4 + 448105920*nu^5 - 83919360*nu^6 + 
     6703488*nu^7))/(15*(-4 + 2*nu)^3*(-2 + 2*nu)*(-14 + 6*nu)*(-10 + 6*nu)*
    (-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 
  (-24*(-1 + 2*nu)^3*(-10 + 6*nu)^2*(58 - 68*nu + 20*nu^2))/
   ((-4 + 2*nu)*(-3 + 2*nu)^3*(-2 + 2*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 0, 
  0, 0, (-32*(-4 + 2*nu)*(-1 + 2*nu)^3*(118560 - 254560*nu + 204096*nu^2 - 
     72400*nu^3 + 9584*nu^4))/(5*(-3 + 2*nu)^3*(-2 + 2*nu)*(-22 + 10*nu)*
    (-18 + 10*nu)*(-16 + 10*nu)*(-14 + 10*nu)), 0, 
  (-36*(-1 + 2*nu)^3*(-14 + 6*nu)^2*(-10 + 6*nu)^2)/
   (5*(-3 + 2*nu)^2*(-2 + 2*nu)*(-22 + 10*nu)*(-18 + 10*nu)*(-16 + 10*nu)*
    (-14 + 10*nu)), 0, 0}, 
 {0, 0, (2*(-1 + 2*nu)^2*(588 - 1765*nu + 1963*nu^2 - 956*nu^3 + 172*nu^4))/
   ((-2 + nu)^2*(-1 + nu)*(-3 + 2*nu)*(-7 + 4*nu)*(-5 + 4*nu)), 0, 
  (4*(-1 + 2*nu)^2*(17952 - 72656*nu + 122016*nu^2 - 108892*nu^3 + 
     54491*nu^4 - 14502*nu^5 + 1604*nu^6))/((-2 + nu)^3*(-1 + nu)*
    (-3 + 2*nu)^2*(-4 + 3*nu)*(-7 + 4*nu)), 0, 
  -(((-1 + 2*nu)^2*(-188 + 429*nu - 313*nu^2 + 74*nu^3))/
    ((-2 + nu)*(-1 + nu)*(-4 + 3*nu)*(-7 + 4*nu)*(-5 + 4*nu))), 0, 
  (-8*(-1 + 2*nu)^2*(19 - 28*nu + 10*nu^2))/((-2 + nu)^2*(-1 + nu)*
    (-5 + 4*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(((-2 + nu)*(-1 + 2*nu)^2)/((-1 + nu)*(-7 + 4*nu)*(-5 + 4*nu))), 0}, 
 {0, 0, (2*(-1 + 2*nu)^2*(2352 - 7060*nu + 7852*nu^2 - 3824*nu^3 + 688*nu^4))/
   ((-4 + 2*nu)^2*(-3 + 2*nu)*(-2 + 2*nu)*(-7 + 4*nu)*(-5 + 4*nu)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-2*(-1 + 2*nu)^2*(-752 + 1716*nu - 1252*nu^2 + 296*nu^3))/
   ((-4 + 2*nu)*(-2 + 2*nu)*(-7 + 4*nu)*(-5 + 4*nu)*(-8 + 6*nu)), 0, 0, 0, 0, 
  -(((-4 + 2*nu)*(-1 + 2*nu)^2)/((-2 + 2*nu)*(-7 + 4*nu)*(-5 + 4*nu)))}}


==> anc/VVVR.st <==
{{{1, {}}}, {{(Gamma[6 - 3*nu]*Gamma[-2 + 2*nu]*Gamma[-5 + 3*nu]^2)/
    (Gamma[2 - nu]*Gamma[-1 + nu]^2*Gamma[-6 + 4*nu]), {}}}, 
 {{(Gamma[3 - 2*nu]*Gamma[-2 + 2*nu]^2)/(Gamma[2 - nu]^2*Gamma[-1 + nu]*
     Gamma[-3 + 3*nu]), {}}}, 
 {{(Gamma[5 - 3*nu]*Gamma[3 - 2*nu]*Gamma[-2 + 2*nu]^3*Gamma[-4 + 3*nu]^2)/
    (Gamma[2 - nu]^3*Gamma[-1 + nu]^3*Gamma[-3 + 3*nu]*Gamma[-5 + 4*nu]), 
   {}}}, {{(Gamma[4 - 3*nu]*Gamma[-2 + 2*nu]^3)/
    (Gamma[2 - nu]^3*Gamma[-1 + nu]^2*Gamma[-4 + 4*nu]), {}}}, 
 {{(2^(2 - 8*nu + 8*(-1 - k15 + nu))*(-3 + 2*nu)*(3 - 2*(-1 - k15 + nu))^2*
     (-4 + 2*(-1 - k15 + nu))*(965 - 2841*(-1 - k15 + nu) + 
      3124*(-1 - k15 + nu)^2 - 1520*(-1 - k15 + nu)^3 + 
      276*(-1 - k15 + nu)^4)*Cos[(-1 - k15 + nu)*Pi]*
     Cos[Pi/6 - (-1 - k15 + nu)*Pi]*Cos[Pi/6 + (-1 - k15 + nu)*Pi]*Csc[nu*Pi]*
     Gamma[4 + k15 - nu]*Gamma[-5/2 - k15 + nu]*Gamma[-2 - k15 + nu]^3*
     Gamma[-2 + 2*nu]^3*Gamma[5 - 3*(-1 - k15 + nu)]*
     Gamma[3 - 2*(-1 - k15 + nu)]*Gamma[-4 + 3*(-1 - k15 + nu)]^2*
     Gamma[-7/2 + 3*(-1 - k15 + nu)]*Sec[nu*Pi]*Sec[Pi/6 - nu*Pi]*
     Sec[Pi/6 + nu*Pi]*Sin[(-1 - k15 + nu)*Pi]*(-11*Cot[nu*Pi] - 
      6*Cot[nu*Pi]^3 - 6*Cot[Pi/6 - nu*Pi] + 6*Cot[Pi/6 + nu*Pi] + 
      3*Tan[nu*Pi] - 2*Tan[Pi/6 - nu*Pi] + 2*Tan[Pi/6 + nu*Pi]))/
    ((-3 - k15 + nu)^2*(-2 - k15 + nu)*(-4 + 2*nu)*(-3 + 2*(-1 - k15 + nu))^2*
     (-5 + 3*(-1 - k15 + nu))*(-5 + 4*(-1 - k15 + nu))*Gamma[2 - nu]^3*
     Gamma[3 - nu]*Gamma[-3/2 + nu]*Gamma[-1 + nu]^6*Gamma[-7/2 + 3*nu]*
     Gamma[-3 + 3*(-1 - k15 + nu)]*Gamma[-5 + 4*(-1 - k15 + nu)]*
     (-11*Cot[(-1 - k15 + nu)*Pi] - 6*Cot[(-1 - k15 + nu)*Pi]^3 - 
      6*Cot[Pi/6 - (-1 - k15 + nu)*Pi] + 6*Cot[Pi/6 + (-1 - k15 + nu)*Pi] + 
      3*Tan[(-1 - k15 + nu)*Pi] - 2*Tan[Pi/6 - (-1 - k15 + nu)*Pi] + 
      2*Tan[Pi/6 + (-1 - k15 + nu)*Pi])), {-k15}}, 
  {(2^(2 - 8*nu + 8*(k16 + nu))*(-3 + 2*nu)*(-4 + 2*(k16 + nu))*
     (685 - 2067*(k16 + nu) + 2329*(k16 + nu)^2 - 1161*(k16 + nu)^3 + 
      216*(k16 + nu)^4)*Cos[(k16 + nu)*Pi]*Cos[Pi/6 - (k16 + nu)*Pi]*
     Cos[Pi/6 + (k16 + nu)*Pi]*Csc[nu*Pi]*Gamma[3 - k16 - nu]*
     Gamma[-3/2 + k16 + nu]*Gamma[-1 + k16 + nu]^4*Gamma[-2 + 2*nu]^3*
     Gamma[4 - 3*(k16 + nu)]*Gamma[-7/2 + 3*(k16 + nu)]*Sec[nu*Pi]*
     Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*Sin[(k16 + nu)*Pi]*
     (-11*Cot[nu*Pi] - 6*Cot[nu*Pi]^3 - 6*Cot[Pi/6 - nu*Pi] + 
      6*Cot[Pi/6 + nu*Pi] + 3*Tan[nu*Pi] - 2*Tan[Pi/6 - nu*Pi] + 
      2*Tan[Pi/6 + nu*Pi]))/((-2 + k16 + nu)^2*(-1 + k16 + nu)*(-4 + 2*nu)*
     (-3 + 2*(k16 + nu))*(-5 + 3*(k16 + nu))*(-4 + 3*(k16 + nu))*
     Gamma[2 - nu]^3*Gamma[3 - nu]*Gamma[-3/2 + nu]*Gamma[-1 + nu]^6*
     Gamma[-7/2 + 3*nu]*Gamma[-4 + 4*(k16 + nu)]*(-11*Cot[(k16 + nu)*Pi] - 
      6*Cot[(k16 + nu)*Pi]^3 - 6*Cot[Pi/6 - (k16 + nu)*Pi] + 
      6*Cot[Pi/6 + (k16 + nu)*Pi] + 3*Tan[(k16 + nu)*Pi] - 
      2*Tan[Pi/6 - (k16 + nu)*Pi] + 2*Tan[Pi/6 + (k16 + nu)*Pi])), {k16}}, 
  {(2^(13 - 8*nu)*(-3 + 2*nu)*Pi^5*Csc[nu*Pi]*Gamma[-2 + 2*nu]^3*Sec[nu*Pi]*
     Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*(-11*Cot[nu*Pi] - 6*Cot[nu*Pi]^3 - 
      6*Cot[Pi/6 - nu*Pi] + 6*Cot[Pi/6 + nu*Pi] + 3*Tan[nu*Pi] - 
      2*Tan[Pi/6 - nu*Pi] + 2*Tan[Pi/6 + nu*Pi]))/
    (3*(-4 + 2*nu)*Gamma[2 - nu]^3*Gamma[3 - nu]*Gamma[-3/2 + nu]*
     Gamma[-1 + nu]^6*Gamma[-7/2 + 3*nu]), {}}}, 
 {{(2^(-1 - 2*nu + 2*(k17 + nu))*(8 - 18*(k17 + nu) + 9*(k17 + nu)^2)*
     (1944 - 8568*(k17 + nu) + 13697*(k17 + nu)^2 - 9396*(k17 + nu)^3 + 
      2340*(k17 + nu)^4)*Cos[Pi/6 - (k17 + nu)*Pi]*Cos[Pi/6 + (k17 + nu)*Pi]*
     Csc[nu*Pi]^2*Gamma[-1 + k17 + nu]^3*Gamma[-1/2 + k17 + nu]*
     Gamma[-2 + 2*nu]^3*Gamma[4 - 3*(k17 + nu)]*Gamma[-4 + 3*(k17 + nu)]*
     Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*Sin[(k17 + nu)*Pi]^2*
     (-2*Pi^(7/2)*Cot[nu*Pi] + 2*Pi^(7/2)*Tan[nu*Pi]))/
    (3*(-3 + 2*nu)*(2 - 3*(k17 + nu))^2*(-3 + 2*(k17 + nu))*
     (-4 + 3*(k17 + nu))*(-3 + 4*(k17 + nu))*Gamma[2 - nu]^3*Gamma[-1 + nu]^5*
     Gamma[-1/2 + nu]*Gamma[-4 + 3*nu]*Gamma[-4 + 4*(k17 + nu)]*
     (-2*Pi^(7/2)*Cot[(k17 + nu)*Pi] + 2*Pi^(7/2)*Tan[(k17 + nu)*Pi])), 
   {k17}}, {(Csc[nu*Pi]^2*Gamma[-2 + 2*nu]^3*Sec[Pi/6 - nu*Pi]*
     Sec[Pi/6 + nu*Pi]*(-2*Pi^(7/2)*Cot[nu*Pi] + 2*Pi^(7/2)*Tan[nu*Pi]))/
    (2^(2*nu)*(-3 + 2*nu)*Gamma[2 - nu]^3*Gamma[-1 + nu]^5*Gamma[-1/2 + nu]*
     Gamma[-4 + 3*nu]), {}}}, 
 {{-(2^(2 - 6*nu + 6*(k18 + nu))*(-5 + 4*(k18 + nu))*(-10 + 6*(k18 + nu))*
      (-9 + 7*(k18 + nu))*Cos[(k18 + nu)*Pi]*Cos[Pi/6 + (k18 + nu)*Pi]*
      Csc[nu*Pi]^2*Gamma[-1 + k18 + nu]^4*Gamma[-1/2 + k18 + nu]*
      Gamma[-2 + 2*nu]^3*Gamma[4 - 3*(k18 + nu)]*Gamma[-5/2 + 2*(k18 + nu)]*
      Sec[nu*Pi]*Sec[Pi/6 + nu*Pi]*Sin[(k18 + nu)*Pi]^2*
      (Cot[nu*Pi] - Tan[Pi/6 - nu*Pi]))/(3*(-10 + 6*nu)*(-3 + 2*(k18 + nu))*
     (-5 + 3*(k18 + nu))*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*Gamma[-1/2 + nu]*
     Gamma[-5/2 + 2*nu]*Gamma[-4 + 4*(k18 + nu)]*(Cot[(k18 + nu)*Pi] - 
      Tan[Pi/6 - (k18 + nu)*Pi])), {k18}}, 
  {-((8^(3 - 2*nu)*Pi^4*Csc[nu*Pi]^2*Gamma[-2 + 2*nu]^3*Sec[nu*Pi]*
      Sec[Pi/6 + nu*Pi]*(Cot[nu*Pi] - Tan[Pi/6 - nu*Pi]))/
     (Sqrt[3]*(-10 + 6*nu)*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*Gamma[-1/2 + nu]*
      Gamma[-5/2 + 2*nu])), {}}}, 
 {{(Gamma[5 - 3*nu]*Gamma[-2 + 2*nu]*Gamma[-4 + 3*nu])/
    (Gamma[4 - 2*nu]*Gamma[2 - nu]*Gamma[-1 + nu]*Gamma[-5 + 4*nu]), {}}}, 
 {{(Gamma[5 - 3*nu]*Gamma[-3 + 2*nu]*Gamma[-2 + 2*nu]*Gamma[-4 + 3*nu])/
    (Gamma[2 - nu]^2*Gamma[-1 + nu]^2*Gamma[-5 + 4*nu]), {}}}, 
 {{((3 - 2*(-1 - k19 + nu))*(-237600 + 1169472*(-1 - k19 + nu) - 
      2460344*(-1 - k19 + nu)^2 + 2866936*(-1 - k19 + nu)^3 - 
      1997869*(-1 - k19 + nu)^4 + 832451*(-1 - k19 + nu)^5 - 
      192003*(-1 - k19 + nu)^6 + 18909*(-1 - k19 + nu)^7)*
     Cos[(-1 - k19 + nu)*Pi]*Cos[Pi/6 - (-1 - k19 + nu)*Pi]*
     Cos[Pi/6 + (-1 - k19 + nu)*Pi]*Csc[nu*Pi]^2*Gamma[4 + k19 - nu]^2*
     Gamma[-2 - k19 + nu]^3*Gamma[-2 + 2*nu]^3*Gamma[5 - 3*(-1 - k19 + nu)]*
     Gamma[3 - 2*(-1 - k19 + nu)]*Gamma[-4 + 3*(-1 - k19 + nu)]^2*
     Gamma[-9 + 5*(-1 - k19 + nu)]*Sec[nu*Pi]*Sec[Pi/6 - nu*Pi]*
     Sec[Pi/6 + nu*Pi]*Sin[(-1 - k19 + nu)*Pi]^2*(65*Cot[nu*Pi] + 
      15*Cot[nu*Pi]^3 + 9*Sqrt[5]*Cot[Pi/5 - nu*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + nu*Pi] + 9*Sqrt[5]*Tan[Pi/10 - nu*Pi] - 
      25*Tan[Pi/6 - nu*Pi] - 9*Sqrt[5]*Tan[Pi/10 + nu*Pi] + 
      25*Tan[Pi/6 + nu*Pi]))/(24*(3 - 2*nu)*(-3 - k19 + nu)^3*(-2 - k19 + nu)*
     (-3 + 2*(-1 - k19 + nu))*(-5 + 3*(-1 - k19 + nu))*
     (-5 + 4*(-1 - k19 + nu))*Gamma[2 - nu]^3*Gamma[3 - nu]^2*
     Gamma[-1 + nu]^6*Gamma[-9 + 5*nu]*Gamma[-3 + 3*(-1 - k19 + nu)]*
     Gamma[-5 + 4*(-1 - k19 + nu)]*(65*Cot[(-1 - k19 + nu)*Pi] + 
      15*Cot[(-1 - k19 + nu)*Pi]^3 + 9*Sqrt[5]*
       Cot[Pi/5 - (-1 - k19 + nu)*Pi] - 9*Sqrt[5]*
       Cot[Pi/5 + (-1 - k19 + nu)*Pi] + 9*Sqrt[5]*
       Tan[Pi/10 - (-1 - k19 + nu)*Pi] - 25*Tan[Pi/6 - (-1 - k19 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (-1 - k19 + nu)*Pi] + 
      25*Tan[Pi/6 + (-1 - k19 + nu)*Pi])), {-k19}}, 
  {((3 - 2*(k20 + nu))*(-9 + 5*(k20 + nu))*(577440 - 2493252*(k20 + nu) + 
      4473986*(k20 + nu)^2 - 4270971*(k20 + nu)^3 + 2287750*(k20 + nu)^4 - 
      651987*(k20 + nu)^5 + 77238*(k20 + nu)^6)*Cos[(k20 + nu)*Pi]*
     Cos[Pi/6 - (k20 + nu)*Pi]*Cos[Pi/6 + (k20 + nu)*Pi]*Csc[nu*Pi]^2*
     Gamma[3 - k20 - nu]^2*Gamma[-1 + k20 + nu]^4*Gamma[-2 + 2*nu]^3*
     Gamma[4 - 3*(k20 + nu)]*Gamma[-9 + 5*(k20 + nu)]*Sec[nu*Pi]*
     Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*Sin[(k20 + nu)*Pi]^2*
     (65*Cot[nu*Pi] + 15*Cot[nu*Pi]^3 + 9*Sqrt[5]*Cot[Pi/5 - nu*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + nu*Pi] + 9*Sqrt[5]*Tan[Pi/10 - nu*Pi] - 
      25*Tan[Pi/6 - nu*Pi] - 9*Sqrt[5]*Tan[Pi/10 + nu*Pi] + 
      25*Tan[Pi/6 + nu*Pi]))/(72*(3 - 2*nu)*(-2 + k20 + nu)^2*(-1 + k20 + nu)*
     (-3 + 2*(k20 + nu))^2*(-5 + 3*(k20 + nu))*(-4 + 3*(k20 + nu))*
     Gamma[2 - nu]^3*Gamma[3 - nu]^2*Gamma[-1 + nu]^6*Gamma[-9 + 5*nu]*
     Gamma[-4 + 4*(k20 + nu)]*(65*Cot[(k20 + nu)*Pi] + 
      15*Cot[(k20 + nu)*Pi]^3 + 9*Sqrt[5]*Cot[Pi/5 - (k20 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (k20 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (k20 + nu)*Pi] - 25*Tan[Pi/6 - (k20 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (k20 + nu)*Pi] + 25*Tan[Pi/6 + (k20 + nu)*Pi])), 
   {k20}}, {-(2^(-1 - 6*(k21 + nu) + 6*(k22 + nu))*(3 - 2*(k21 + nu))*
      (-5 + 3*(k21 + nu))*(2652 - 7034*(k21 + nu) + 6921*(k21 + nu)^2 - 
       2998*(k21 + nu)^3 + 483*(k21 + nu)^4)*(-5 + 4*(k22 + nu))*
      (-10 + 6*(k22 + nu))*(-9 + 7*(k22 + nu))*Cos[(k22 + nu)*Pi]*
      Cos[Pi/6 - (k21 + nu)*Pi]*Cos[Pi/6 + (k22 + nu)*Pi]*Csc[nu*Pi]^2*
      Gamma[3 - k21 - nu]^2*Gamma[-1 + k22 + nu]^4*Gamma[-1/2 + k22 + nu]*
      Gamma[-2 + 2*nu]^3*Gamma[-9 + 5*(k21 + nu)]*Gamma[4 - 3*(k22 + nu)]*
      Gamma[-5/2 + 2*(k22 + nu)]*Sec[nu*Pi]*Sec[Pi/6 - nu*Pi]*
      Sec[Pi/6 + nu*Pi]*Sin[(k22 + nu)*Pi]^2*(65*Cot[nu*Pi] + 
       15*Cot[nu*Pi]^3 + 9*Sqrt[5]*Cot[Pi/5 - nu*Pi] - 
       9*Sqrt[5]*Cot[Pi/5 + nu*Pi] + 9*Sqrt[5]*Tan[Pi/10 - nu*Pi] - 
       25*Tan[Pi/6 - nu*Pi] - 9*Sqrt[5]*Tan[Pi/10 + nu*Pi] + 
       25*Tan[Pi/6 + nu*Pi])*(Cot[(k21 + nu)*Pi] - 
       Tan[Pi/6 - (k21 + nu)*Pi]))/(3*(3 - 2*nu)*(-2 + k21 + nu)^2*
     (-1 + k21 + nu)*(-3 + 2*(k21 + nu))*(-5 + 4*(k21 + nu))*
     (-10 + 6*(k21 + nu))*(-3 + 2*(k22 + nu))*(-5 + 3*(k22 + nu))*
     Gamma[2 - nu]^3*Gamma[3 - nu]^2*Gamma[-1 + nu]^6*Gamma[-1/2 + k21 + nu]*
     Gamma[-9 + 5*nu]*Gamma[-5/2 + 2*(k21 + nu)]*Gamma[-4 + 4*(k22 + nu)]*
     (65*Cot[(k21 + nu)*Pi] + 15*Cot[(k21 + nu)*Pi]^3 + 
      9*Sqrt[5]*Cot[Pi/5 - (k21 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (k21 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (k21 + nu)*Pi] - 25*Tan[Pi/6 - (k21 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (k21 + nu)*Pi] + 25*Tan[Pi/6 + (k21 + nu)*Pi])*
     (Cot[(k22 + nu)*Pi] - Tan[Pi/6 - (k22 + nu)*Pi])), {k21, k22}}, 
  {(8^(2 - 2*(-1 - k23 + nu))*(3 - 2*(-1 - k23 + nu))*
     (-5 + 3*(-1 - k23 + nu))*(2652 - 7034*(-1 - k23 + nu) + 
      6921*(-1 - k23 + nu)^2 - 2998*(-1 - k23 + nu)^3 + 
      483*(-1 - k23 + nu)^4)*Pi^4*Cos[Pi/6 - (-1 - k23 + nu)*Pi]*Csc[nu*Pi]^2*
     Gamma[4 + k23 - nu]^2*Gamma[-2 + 2*nu]^3*Gamma[-9 + 5*(-1 - k23 + nu)]*
     Sec[nu*Pi]*Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*
     (65*Cot[nu*Pi] + 15*Cot[nu*Pi]^3 + 9*Sqrt[5]*Cot[Pi/5 - nu*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + nu*Pi] + 9*Sqrt[5]*Tan[Pi/10 - nu*Pi] - 
      25*Tan[Pi/6 - nu*Pi] - 9*Sqrt[5]*Tan[Pi/10 + nu*Pi] + 
      25*Tan[Pi/6 + nu*Pi])*(Cot[(-1 - k23 + nu)*Pi] - 
      Tan[Pi/6 - (-1 - k23 + nu)*Pi]))/(Sqrt[3]*(3 - 2*nu)*(-3 - k23 + nu)^2*
     (-2 - k23 + nu)*(-3 + 2*(-1 - k23 + nu))*(-5 + 4*(-1 - k23 + nu))*
     (-10 + 6*(-1 - k23 + nu))*Gamma[2 - nu]^3*Gamma[3 - nu]^2*
     Gamma[-1 + nu]^6*Gamma[-3/2 - k23 + nu]*Gamma[-9 + 5*nu]*
     Gamma[-5/2 + 2*(-1 - k23 + nu)]*(65*Cot[(-1 - k23 + nu)*Pi] + 
      15*Cot[(-1 - k23 + nu)*Pi]^3 + 9*Sqrt[5]*
       Cot[Pi/5 - (-1 - k23 + nu)*Pi] - 9*Sqrt[5]*
       Cot[Pi/5 + (-1 - k23 + nu)*Pi] + 9*Sqrt[5]*
       Tan[Pi/10 - (-1 - k23 + nu)*Pi] - 25*Tan[Pi/6 - (-1 - k23 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (-1 - k23 + nu)*Pi] + 
      25*Tan[Pi/6 + (-1 - k23 + nu)*Pi])), {-k23}}, 
  {((3 - 2*(-1 - k24 + nu))*(-179280 + 861300*(-1 - k24 + nu) - 
      1771376*(-1 - k24 + nu)^2 + 2021200*(-1 - k24 + nu)^3 - 
      1381519*(-1 - k24 + nu)^4 + 565493*(-1 - k24 + nu)^5 - 
      128313*(-1 - k24 + nu)^6 + 12447*(-1 - k24 + nu)^7)*
     Cos[(-1 - k24 + nu)*Pi]*Cos[Pi/6 - (-1 - k24 + nu)*Pi]*
     Cos[Pi/6 + (-1 - k24 + nu)*Pi]*Csc[nu*Pi]^2*Gamma[3 + k24 - nu]*
     Gamma[4 + k24 - nu]^2*Gamma[-2 - k24 + nu]^4*Gamma[-2 + 2*nu]^3*
     Gamma[5 - 3*(-1 - k24 + nu)]*Gamma[-3 + 2*(-1 - k24 + nu)]*
     Gamma[-4 + 3*(-1 - k24 + nu)]*Gamma[-9 + 5*(-1 - k24 + nu)]*Sec[nu*Pi]*
     Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*Sin[(-1 - k24 + nu)*Pi]^2*
     (65*Cot[nu*Pi] + 15*Cot[nu*Pi]^3 + 9*Sqrt[5]*Cot[Pi/5 - nu*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + nu*Pi] + 9*Sqrt[5]*Tan[Pi/10 - nu*Pi] - 
      25*Tan[Pi/6 - nu*Pi] - 9*Sqrt[5]*Tan[Pi/10 + nu*Pi] + 
      25*Tan[Pi/6 + nu*Pi]))/(12*(3 - 2*nu)*(-3 - k24 + nu)^3*(-2 - k24 + nu)*
     (-5 + 3*(-1 - k24 + nu))*(-4 + 3*(-1 - k24 + nu))*
     (-5 + 4*(-1 - k24 + nu))*Gamma[2 - nu]^3*Gamma[3 - nu]^2*
     Gamma[-1 + nu]^6*Gamma[-9 + 5*nu]*Gamma[-2 + 2*(-1 - k24 + nu)]^2*
     Gamma[-5 + 4*(-1 - k24 + nu)]*(65*Cot[(-1 - k24 + nu)*Pi] + 
      15*Cot[(-1 - k24 + nu)*Pi]^3 + 9*Sqrt[5]*
       Cot[Pi/5 - (-1 - k24 + nu)*Pi] - 9*Sqrt[5]*
       Cot[Pi/5 + (-1 - k24 + nu)*Pi] + 9*Sqrt[5]*
       Tan[Pi/10 - (-1 - k24 + nu)*Pi] - 25*Tan[Pi/6 - (-1 - k24 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (-1 - k24 + nu)*Pi] + 
      25*Tan[Pi/6 + (-1 - k24 + nu)*Pi])), {-k24}}, 
  {(Pi^5*Csc[nu*Pi]^2*Gamma[-2 + 2*nu]^3*Sec[nu*Pi]*Sec[Pi/6 - nu*Pi]*
     Sec[Pi/6 + nu*Pi]*(65*Cot[nu*Pi] + 15*Cot[nu*Pi]^3 + 
      9*Sqrt[5]*Cot[Pi/5 - nu*Pi] - 9*Sqrt[5]*Cot[Pi/5 + nu*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - nu*Pi] - 25*Tan[Pi/6 - nu*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + nu*Pi] + 25*Tan[Pi/6 + nu*Pi]))/
    (900*(3 - 2*nu)*Gamma[2 - nu]^3*Gamma[3 - nu]^2*Gamma[-1 + nu]^6*
     Gamma[-9 + 5*nu]), {}}}, 
 {{((-2527200 + 17671176*(k25 + nu) - 54212202*(k25 + nu)^2 + 
      95924152*(k25 + nu)^3 - 108015694*(k25 + nu)^4 + 
      80350023*(k25 + nu)^5 - 39515081*(k25 + nu)^6 + 12396575*(k25 + nu)^7 - 
      2252367*(k25 + nu)^8 + 180666*(k25 + nu)^9)*Cos[Pi/6 - (k25 + nu)*Pi]*
     Cos[Pi/6 + (k25 + nu)*Pi]*Csc[nu*Pi]^2*Gamma[-2 + nu]^2*
     Gamma[-1 + k25 + nu]^4*Gamma[-2 + 2*nu]^3*Gamma[4 - 3*(k25 + nu)]*
     Gamma[-9 + 5*(k25 + nu)]*Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*
     Sin[(k25 + nu)*Pi]^2*(-4*Cot[nu*Pi] - Cot[Pi/5 - nu*Pi] + 
      Cot[Pi/5 + nu*Pi] + Tan[Pi/10 - nu*Pi] - Tan[Pi/10 + nu*Pi]))/
    (36*(-2 + k25 + nu)^4*(-1 + k25 + nu)*(-3 + 2*nu)*(-3 + 2*(k25 + nu))*
     (-5 + 3*(k25 + nu))*(-4 + 3*(k25 + nu))*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-2 + k25 + nu]^2*Gamma[-9 + 5*nu]*Gamma[-4 + 4*(k25 + nu)]*
     (-4*Cot[(k25 + nu)*Pi] - Cot[Pi/5 - (k25 + nu)*Pi] + 
      Cot[Pi/5 + (k25 + nu)*Pi] + Tan[Pi/10 - (k25 + nu)*Pi] - 
      Tan[Pi/10 + (k25 + nu)*Pi])), {k25}}, 
  {-((-3 + 2*(-1 - k26 + nu))*(-179280 + 861300*(-1 - k26 + nu) - 
       1771376*(-1 - k26 + nu)^2 + 2021200*(-1 - k26 + nu)^3 - 
       1381519*(-1 - k26 + nu)^4 + 565493*(-1 - k26 + nu)^5 - 
       128313*(-1 - k26 + nu)^6 + 12447*(-1 - k26 + nu)^7)*
      Cos[Pi/6 - (-1 - k26 + nu)*Pi]*Cos[Pi/6 + (-1 - k26 + nu)*Pi]*
      Csc[nu*Pi]^2*Gamma[3 + k26 - nu]^2*Gamma[-2 + nu]^2*
      Gamma[-2 - k26 + nu]^5*Gamma[-2 + 2*nu]^3*Gamma[5 - 3*(-1 - k26 + nu)]*
      Gamma[-4 + 3*(-1 - k26 + nu)]*Gamma[-9 + 5*(-1 - k26 + nu)]*
      Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*Sin[(-1 - k26 + nu)*Pi]^2*
      (-4*Cot[nu*Pi] - Cot[Pi/5 - nu*Pi] + Cot[Pi/5 + nu*Pi] + 
       Tan[Pi/10 - nu*Pi] - Tan[Pi/10 + nu*Pi]))/(12*(-3 - k26 + nu)^3*
     (-2 - k26 + nu)*(-3 + 2*nu)*(-5 + 3*(-1 - k26 + nu))*
     (-4 + 3*(-1 - k26 + nu))*(-5 + 4*(-1 - k26 + nu))*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-3 - k26 + nu]^2*Gamma[-9 + 5*nu]*
     Gamma[4 - 2*(-1 - k26 + nu)]*Gamma[-2 + 2*(-1 - k26 + nu)]^2*
     Gamma[-5 + 4*(-1 - k26 + nu)]*(-4*Cot[(-1 - k26 + nu)*Pi] - 
      Cot[Pi/5 - (-1 - k26 + nu)*Pi] + Cot[Pi/5 + (-1 - k26 + nu)*Pi] + 
      Tan[Pi/10 - (-1 - k26 + nu)*Pi] - Tan[Pi/10 + (-1 - k26 + nu)*Pi])), 
   {-k26}}, {((-3 + 2*(-1 - k27 + nu))*(-237600 + 1169472*(-1 - k27 + nu) - 
      2460344*(-1 - k27 + nu)^2 + 2866936*(-1 - k27 + nu)^3 - 
      1997869*(-1 - k27 + nu)^4 + 832451*(-1 - k27 + nu)^5 - 
      192003*(-1 - k27 + nu)^6 + 18909*(-1 - k27 + nu)^7)*
     Cos[Pi/6 - (-1 - k27 + nu)*Pi]*Cos[Pi/6 + (-1 - k27 + nu)*Pi]*
     Csc[nu*Pi]^2*Gamma[3 + k27 - nu]*Gamma[-2 + nu]^2*Gamma[-2 - k27 + nu]^4*
     Gamma[-2 + 2*nu]^3*Gamma[5 - 3*(-1 - k27 + nu)]*
     Gamma[-3 + 2*(-1 - k27 + nu)]*Gamma[-4 + 3*(-1 - k27 + nu)]*
     Gamma[-9 + 5*(-1 - k27 + nu)]*Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*
     Sin[(-1 - k27 + nu)*Pi]^2*(-4*Cot[nu*Pi] - Cot[Pi/5 - nu*Pi] + 
      Cot[Pi/5 + nu*Pi] + Tan[Pi/10 - nu*Pi] - Tan[Pi/10 + nu*Pi]))/
    (12*(-3 - k27 + nu)^3*(-2 - k27 + nu)*(-3 + 2*nu)*
     (-5 + 3*(-1 - k27 + nu))*(-4 + 3*(-1 - k27 + nu))*
     (-5 + 4*(-1 - k27 + nu))*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-3 - k27 + nu]^2*Gamma[-9 + 5*nu]*Gamma[-2 + 2*(-1 - k27 + nu)]^2*
     Gamma[-5 + 4*(-1 - k27 + nu)]*(-4*Cot[(-1 - k27 + nu)*Pi] - 
      Cot[Pi/5 - (-1 - k27 + nu)*Pi] + Cot[Pi/5 + (-1 - k27 + nu)*Pi] + 
      Tan[Pi/10 - (-1 - k27 + nu)*Pi] - Tan[Pi/10 + (-1 - k27 + nu)*Pi])), 
   {-k27}}, {-(Pi^3*Csc[nu*Pi]^2*Gamma[-2 + nu]^2*Gamma[-2 + 2*nu]^3*
      Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*(-4*Cot[nu*Pi] - 
       Cot[Pi/5 - nu*Pi] + Cot[Pi/5 + nu*Pi] + Tan[Pi/10 - nu*Pi] - 
       Tan[Pi/10 + nu*Pi]))/(40*(-3 + 2*nu)*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-9 + 5*nu]), {}}}, 
 {{-(8^(-2*nu + 2*(k28 + nu))*(-5 + 4*(k28 + nu))*
      (40320 - 118152*(k28 + nu) + 129473*(k28 + nu)^2 - 62859*(k28 + nu)^3 + 
       11404*(k28 + nu)^4)*Cos[Pi/6 - (k28 + nu)*Pi]*
      Cos[Pi/6 + (k28 + nu)*Pi]*Csc[nu*Pi]^2*Gamma[-2 + k28 + nu]*
      Gamma[-3/2 + k28 + nu]*Gamma[-1 + k28 + nu]^4*Gamma[-2 + 2*nu]^3*
      Gamma[-6 + 3*nu]^2*Gamma[4 - 3*(k28 + nu)]*Gamma[-5/2 + 2*(k28 + nu)]*
      Gamma[-8 + 5*(k28 + nu)]*Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*
      Sin[(k28 + nu)*Pi]^2*(14*Cot[nu*Pi] + (1 + Sqrt[5])*Cot[Pi/5 - nu*Pi] - 
       (1 + Sqrt[5])*Cot[Pi/5 + nu*Pi] + (-1 + Sqrt[5])*Tan[Pi/10 - nu*Pi] - 
       (-1 + Sqrt[5])*Tan[Pi/10 + nu*Pi]))/(27*(-2 + k28 + nu)*
     (4 - 3*(k28 + nu))^2*(5 - 3*(k28 + nu))^2*Gamma[2 - nu]^3*Gamma[-2 + nu]*
     Gamma[-3/2 + nu]*Gamma[-1 + nu]^6*Gamma[-5/2 + 2*nu]*Gamma[-8 + 5*nu]*
     Gamma[-6 + 3*(k28 + nu)]^2*Gamma[-4 + 4*(k28 + nu)]*
     (14*Cot[(k28 + nu)*Pi] + (1 + Sqrt[5])*Cot[Pi/5 - (k28 + nu)*Pi] - 
      (1 + Sqrt[5])*Cot[Pi/5 + (k28 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (k28 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (k28 + nu)*Pi])), {k28}}, 
  {(2^(1 - 6*nu + 6*(-1 - k29 + nu))*(-3 + 2*(-1 - k29 + nu))^2*
     (-480 + 1096*(-1 - k29 + nu) - 831*(-1 - k29 + nu)^2 + 
      209*(-1 - k29 + nu)^3)*Cos[Pi/6 - (-1 - k29 + nu)*Pi]*
     Cos[Pi/6 + (-1 - k29 + nu)*Pi]*Csc[nu*Pi]^2*Gamma[3 + k29 - nu]*
     Gamma[-3 - k29 + nu]*Gamma[-5/2 - k29 + nu]*Gamma[-2 - k29 + nu]^4*
     Gamma[-2 + 2*nu]^3*Gamma[-6 + 3*nu]^2*Gamma[5 - 3*(-1 - k29 + nu)]*
     Gamma[-3 + 2*(-1 - k29 + nu)]*Gamma[-5/2 + 2*(-1 - k29 + nu)]*
     Gamma[-4 + 3*(-1 - k29 + nu)]*Gamma[-8 + 5*(-1 - k29 + nu)]*
     Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*Sin[(-1 - k29 + nu)*Pi]^2*
     (14*Cot[nu*Pi] + (1 + Sqrt[5])*Cot[Pi/5 - nu*Pi] - 
      (1 + Sqrt[5])*Cot[Pi/5 + nu*Pi] + (-1 + Sqrt[5])*Tan[Pi/10 - nu*Pi] - 
      (-1 + Sqrt[5])*Tan[Pi/10 + nu*Pi]))/(9*(-3 - k29 + nu)*
     (4 - 3*(-1 - k29 + nu))^2*(5 - 3*(-1 - k29 + nu))^2*Gamma[2 - nu]^3*
     Gamma[-2 + nu]*Gamma[-3/2 + nu]*Gamma[-1 + nu]^6*Gamma[-5/2 + 2*nu]*
     Gamma[-8 + 5*nu]*Gamma[-2 + 2*(-1 - k29 + nu)]^2*
     Gamma[-6 + 3*(-1 - k29 + nu)]^2*Gamma[-5 + 4*(-1 - k29 + nu)]*
     (14*Cot[(-1 - k29 + nu)*Pi] + (1 + Sqrt[5])*
       Cot[Pi/5 - (-1 - k29 + nu)*Pi] - (1 + Sqrt[5])*
       Cot[Pi/5 + (-1 - k29 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (-1 - k29 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (-1 - k29 + nu)*Pi])), {-k29}}, 
  {(9*8^(3 - 2*nu)*Pi^4*Csc[nu*Pi]^2*Gamma[-2 + 2*nu]^3*Gamma[-6 + 3*nu]^2*
     Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*(14*Cot[nu*Pi] + 
      (1 + Sqrt[5])*Cot[Pi/5 - nu*Pi] - (1 + Sqrt[5])*Cot[Pi/5 + nu*Pi] + 
      (-1 + Sqrt[5])*Tan[Pi/10 - nu*Pi] - (-1 + Sqrt[5])*Tan[Pi/10 + nu*Pi]))/
    (5*Gamma[2 - nu]^3*Gamma[-2 + nu]*Gamma[-3/2 + nu]*Gamma[-1 + nu]^6*
     Gamma[-5/2 + 2*nu]*Gamma[-8 + 5*nu]), {}}}, 
 {{(2^(2 - 8*nu + 8*(-1 - k30 + nu))*(-3 + 2*nu)*(3 - 2*(-1 - k30 + nu))^2*
     (-4 + 2*(-1 - k30 + nu))*(965 - 2841*(-1 - k30 + nu) + 
      3124*(-1 - k30 + nu)^2 - 1520*(-1 - k30 + nu)^3 + 
      276*(-1 - k30 + nu)^4)*Cos[(-1 - k30 + nu)*Pi]*
     Cos[Pi/6 - (-1 - k30 + nu)*Pi]*Cos[Pi/6 + (-1 - k30 + nu)*Pi]*
     Gamma[-2 + nu]*Gamma[-5/2 - k30 + nu]*Gamma[-2 - k30 + nu]^3*
     Gamma[-2 + 2*nu]^3*Gamma[5 - 3*(-1 - k30 + nu)]*
     Gamma[3 - 2*(-1 - k30 + nu)]*Gamma[-4 + 3*(-1 - k30 + nu)]^2*
     Gamma[-7/2 + 3*(-1 - k30 + nu)]*Sec[nu*Pi]*Sec[Pi/6 - nu*Pi]*
     Sec[Pi/6 + nu*Pi]*(5*Cot[nu*Pi] + 12*Cot[nu*Pi]^3 + 
      9*Cot[Pi/6 - nu*Pi] - 9*Cot[Pi/6 + nu*Pi] + 9*Tan[nu*Pi] + 
      17*Tan[Pi/6 - nu*Pi] - Sqrt[3]*Tan[Pi/6 - nu*Pi]^2 - 
      17*Tan[Pi/6 + nu*Pi] + Sqrt[3]*Tan[Pi/6 + nu*Pi]^2))/
    ((-3 - k30 + nu)^2*(-2 - k30 + nu)*(-4 + 2*nu)*(-3 + 2*(-1 - k30 + nu))^2*
     (-5 + 3*(-1 - k30 + nu))*(-5 + 4*(-1 - k30 + nu))*Gamma[2 - nu]^3*
     Gamma[-3/2 + nu]*Gamma[-1 + nu]^6*Gamma[-3 - k30 + nu]*
     Gamma[-7/2 + 3*nu]*Gamma[-3 + 3*(-1 - k30 + nu)]*
     Gamma[-5 + 4*(-1 - k30 + nu)]*(5*Cot[(-1 - k30 + nu)*Pi] + 
      12*Cot[(-1 - k30 + nu)*Pi]^3 + 9*Cot[Pi/6 - (-1 - k30 + nu)*Pi] - 
      9*Cot[Pi/6 + (-1 - k30 + nu)*Pi] + 9*Tan[(-1 - k30 + nu)*Pi] + 
      17*Tan[Pi/6 - (-1 - k30 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (-1 - k30 + nu)*Pi]^2 - 
      17*Tan[Pi/6 + (-1 - k30 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (-1 - k30 + nu)*Pi]^2)), {-k30}}, 
  {(2^(-8*nu + 8*(k31 + nu))*(-3 + 2*nu)*(-4 + 2*(k31 + nu))*
     (2430960 - 10901846*(k31 + nu) + 20330101*(k31 + nu)^2 - 
      20177497*(k31 + nu)^3 + 11240054*(k31 + nu)^4 - 3331818*(k31 + nu)^5 + 
      410544*(k31 + nu)^6)*Cos[(k31 + nu)*Pi]*Cos[Pi/6 - (k31 + nu)*Pi]*
     Cos[Pi/6 + (k31 + nu)*Pi]*Gamma[-2 + nu]*Gamma[-3/2 + k31 + nu]*
     Gamma[-1 + k31 + nu]^4*Gamma[-2 + 2*nu]^3*Gamma[4 - 3*(k31 + nu)]*
     Gamma[-7/2 + 3*(k31 + nu)]*Sec[nu*Pi]*Sec[Pi/6 - nu*Pi]*
     Sec[Pi/6 + nu*Pi]*(5*Cot[nu*Pi] + 12*Cot[nu*Pi]^3 + 
      9*Cot[Pi/6 - nu*Pi] - 9*Cot[Pi/6 + nu*Pi] + 9*Tan[nu*Pi] + 
      17*Tan[Pi/6 - nu*Pi] - Sqrt[3]*Tan[Pi/6 - nu*Pi]^2 - 
      17*Tan[Pi/6 + nu*Pi] + Sqrt[3]*Tan[Pi/6 + nu*Pi]^2))/
    (5*(-2 + k31 + nu)^2*(-1 + k31 + nu)*(-4 + 2*nu)*(-3 + 2*(k31 + nu))*
     (-8 + 5*(k31 + nu))*(-7 + 5*(k31 + nu))*(-6 + 5*(k31 + nu))*
     Gamma[2 - nu]^3*Gamma[-3/2 + nu]*Gamma[-1 + nu]^6*Gamma[-2 + k31 + nu]*
     Gamma[-7/2 + 3*nu]*Gamma[-4 + 4*(k31 + nu)]*(5*Cot[(k31 + nu)*Pi] + 
      12*Cot[(k31 + nu)*Pi]^3 + 9*Cot[Pi/6 - (k31 + nu)*Pi] - 
      9*Cot[Pi/6 + (k31 + nu)*Pi] + 9*Tan[(k31 + nu)*Pi] + 
      17*Tan[Pi/6 - (k31 + nu)*Pi] - Sqrt[3]*Tan[Pi/6 - (k31 + nu)*Pi]^2 - 
      17*Tan[Pi/6 + (k31 + nu)*Pi] + Sqrt[3]*Tan[Pi/6 + (k31 + nu)*Pi]^2)), 
   {k31}}, {-(2^(4 - 8*nu + 8*(-1 - k32 + nu))*(-3 + 2*nu)*
      (3 - 2*(-1 - k32 + nu))^2*(-4 + 2*(-1 - k32 + nu))*
      (175200 - 778255*(-1 - k32 + nu) + 1435262*(-1 - k32 + nu)^2 - 
       1406332*(-1 - k32 + nu)^3 + 772030*(-1 - k32 + nu)^4 - 
       225097*(-1 - k32 + nu)^5 + 27228*(-1 - k32 + nu)^6)*
      Cos[(-1 - k32 + nu)*Pi]*Cos[Pi/6 - (-1 - k32 + nu)*Pi]*
      Cos[Pi/6 + (-1 - k32 + nu)*Pi]*Gamma[3 + k32 - nu]*Gamma[-2 + nu]*
      Gamma[-5/2 - k32 + nu]*Gamma[-2 - k32 + nu]^4*Gamma[-2 + 2*nu]^3*
      Gamma[5 - 3*(-1 - k32 + nu)]*Gamma[-3 + 2*(-1 - k32 + nu)]*
      Gamma[-4 + 3*(-1 - k32 + nu)]*Gamma[-7/2 + 3*(-1 - k32 + nu)]*
      Sec[nu*Pi]*Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*
      (5*Cot[nu*Pi] + 12*Cot[nu*Pi]^3 + 9*Cot[Pi/6 - nu*Pi] - 
       9*Cot[Pi/6 + nu*Pi] + 9*Tan[nu*Pi] + 17*Tan[Pi/6 - nu*Pi] - 
       Sqrt[3]*Tan[Pi/6 - nu*Pi]^2 - 17*Tan[Pi/6 + nu*Pi] + 
       Sqrt[3]*Tan[Pi/6 + nu*Pi]^2))/(5*(-3 - k32 + nu)^2*(-2 - k32 + nu)*
     (-4 + 2*nu)*(-5 + 3*(-1 - k32 + nu))*(-4 + 3*(-1 - k32 + nu))*
     (-5 + 4*(-1 - k32 + nu))*(-8 + 5*(-1 - k32 + nu))*
     (-7 + 5*(-1 - k32 + nu))*(-6 + 5*(-1 - k32 + nu))*Gamma[2 - nu]^3*
     Gamma[-3/2 + nu]*Gamma[-1 + nu]^6*Gamma[-3 - k32 + nu]*
     Gamma[-7/2 + 3*nu]*Gamma[-2 + 2*(-1 - k32 + nu)]^2*
     Gamma[-5 + 4*(-1 - k32 + nu)]*(5*Cot[(-1 - k32 + nu)*Pi] + 
      12*Cot[(-1 - k32 + nu)*Pi]^3 + 9*Cot[Pi/6 - (-1 - k32 + nu)*Pi] - 
      9*Cot[Pi/6 + (-1 - k32 + nu)*Pi] + 9*Tan[(-1 - k32 + nu)*Pi] + 
      17*Tan[Pi/6 - (-1 - k32 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (-1 - k32 + nu)*Pi]^2 - 
      17*Tan[Pi/6 + (-1 - k32 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (-1 - k32 + nu)*Pi]^2)), {-k32}}, 
  {-(2^(2 - 8*nu + 2*(k33 + nu) + 6*(k34 + nu))*(-3 + 2*nu)*
      (-4 + 2*(k33 + nu))*(174750 - 752690*(k33 + nu) + 
       1346751*(k33 + nu)^2 - 1281136*(k33 + nu)^3 + 683314*(k33 + nu)^4 - 
       193731*(k33 + nu)^5 + 22808*(k33 + nu)^6)*(-5 + 4*(k34 + nu))*
      (40320 - 118152*(k34 + nu) + 129473*(k34 + nu)^2 - 62859*(k34 + nu)^3 + 
       11404*(k34 + nu)^4)*Cos[Pi/6 - (k34 + nu)*Pi]*
      Cos[Pi/6 + (k34 + nu)*Pi]*Cot[(k33 + nu)*Pi]*Csc[(k33 + nu)*Pi]*
      Gamma[-2 + nu]*Gamma[-2 + k34 + nu]*Gamma[-3/2 + k34 + nu]*
      Gamma[-1 + k34 + nu]^4*Gamma[-2 + 2*nu]^3*Gamma[-6 + 3*(k33 + nu)]^2*
      Gamma[-7/2 + 3*(k33 + nu)]*Gamma[4 - 3*(k34 + nu)]*
      Gamma[-5/2 + 2*(k34 + nu)]*Gamma[-8 + 5*(k34 + nu)]*Sec[nu*Pi]*
      Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*Sin[(k34 + nu)*Pi]^2*
      (5*Cot[nu*Pi] + 12*Cot[nu*Pi]^3 + 9*Cot[Pi/6 - nu*Pi] - 
       9*Cot[Pi/6 + nu*Pi] + 9*Tan[nu*Pi] + 17*Tan[Pi/6 - nu*Pi] - 
       Sqrt[3]*Tan[Pi/6 - nu*Pi]^2 - 17*Tan[Pi/6 + nu*Pi] + 
       Sqrt[3]*Tan[Pi/6 + nu*Pi]^2)*(14*Cot[(k33 + nu)*Pi] + 
       (1 + Sqrt[5])*Cot[Pi/5 - (k33 + nu)*Pi] - (1 + Sqrt[5])*
        Cot[Pi/5 + (k33 + nu)*Pi] + (-1 + Sqrt[5])*
        Tan[Pi/10 - (k33 + nu)*Pi] - (-1 + Sqrt[5])*
        Tan[Pi/10 + (k33 + nu)*Pi]))/(135*(-2 + k33 + nu)*(-1 + k33 + nu)*
     (-2 + k34 + nu)*(-4 + 2*nu)*(-3 + 2*(k33 + nu))*(-5 + 4*(k33 + nu))*
     (-8 + 5*(k33 + nu))*(-7 + 5*(k33 + nu))*(-6 + 5*(k33 + nu))*
     (4 - 3*(k34 + nu))^2*(5 - 3*(k34 + nu))^2*Gamma[2 - nu]^3*
     Gamma[-3/2 + nu]*Gamma[-1 + nu]^6*Gamma[-2 + k33 + nu]^2*
     Gamma[-7/2 + 3*nu]*Gamma[-5/2 + 2*(k33 + nu)]*Gamma[-8 + 5*(k33 + nu)]*
     Gamma[-6 + 3*(k34 + nu)]^2*Gamma[-4 + 4*(k34 + nu)]*
     (5*Cot[(k33 + nu)*Pi] + 12*Cot[(k33 + nu)*Pi]^3 + 
      9*Cot[Pi/6 - (k33 + nu)*Pi] - 9*Cot[Pi/6 + (k33 + nu)*Pi] + 
      9*Tan[(k33 + nu)*Pi] + 17*Tan[Pi/6 - (k33 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (k33 + nu)*Pi]^2 - 17*Tan[Pi/6 + (k33 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (k33 + nu)*Pi]^2)*(14*Cot[(k34 + nu)*Pi] + 
      (1 + Sqrt[5])*Cot[Pi/5 - (k34 + nu)*Pi] - (1 + Sqrt[5])*
       Cot[Pi/5 + (k34 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (k34 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (k34 + nu)*Pi])), {k33, k34}}, 
  {-(2^(3 - 8*nu + 2*(-1 - k35 + nu) + 6*(-2 - k36 + nu))*(-3 + 2*nu)*
      (-4 + 2*(-1 - k35 + nu))*(174750 - 752690*(-1 - k35 + nu) + 
       1346751*(-1 - k35 + nu)^2 - 1281136*(-1 - k35 + nu)^3 + 
       683314*(-1 - k35 + nu)^4 - 193731*(-1 - k35 + nu)^5 + 
       22808*(-1 - k35 + nu)^6)*(-3 + 2*(-2 - k36 + nu))^2*
      (-480 + 1096*(-2 - k36 + nu) - 831*(-2 - k36 + nu)^2 + 
       209*(-2 - k36 + nu)^3)*Cos[Pi/6 - (-2 - k36 + nu)*Pi]*
      Cos[Pi/6 + (-2 - k36 + nu)*Pi]*Cot[(-1 - k35 + nu)*Pi]*
      Csc[(-1 - k35 + nu)*Pi]*Gamma[4 + k36 - nu]*Gamma[-2 + nu]*
      Gamma[-4 - k36 + nu]*Gamma[-7/2 - k36 + nu]*Gamma[-3 - k36 + nu]^4*
      Gamma[-2 + 2*nu]^3*Gamma[-6 + 3*(-1 - k35 + nu)]^2*
      Gamma[-7/2 + 3*(-1 - k35 + nu)]*Gamma[5 - 3*(-2 - k36 + nu)]*
      Gamma[-3 + 2*(-2 - k36 + nu)]*Gamma[-5/2 + 2*(-2 - k36 + nu)]*
      Gamma[-4 + 3*(-2 - k36 + nu)]*Gamma[-8 + 5*(-2 - k36 + nu)]*Sec[nu*Pi]*
      Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*Sin[(-2 - k36 + nu)*Pi]^2*
      (5*Cot[nu*Pi] + 12*Cot[nu*Pi]^3 + 9*Cot[Pi/6 - nu*Pi] - 
       9*Cot[Pi/6 + nu*Pi] + 9*Tan[nu*Pi] + 17*Tan[Pi/6 - nu*Pi] - 
       Sqrt[3]*Tan[Pi/6 - nu*Pi]^2 - 17*Tan[Pi/6 + nu*Pi] + 
       Sqrt[3]*Tan[Pi/6 + nu*Pi]^2)*(14*Cot[(-1 - k35 + nu)*Pi] + 
       (1 + Sqrt[5])*Cot[Pi/5 - (-1 - k35 + nu)*Pi] - 
       (1 + Sqrt[5])*Cot[Pi/5 + (-1 - k35 + nu)*Pi] + 
       (-1 + Sqrt[5])*Tan[Pi/10 - (-1 - k35 + nu)*Pi] - 
       (-1 + Sqrt[5])*Tan[Pi/10 + (-1 - k35 + nu)*Pi]))/
    (45*(-3 - k35 + nu)*(-2 - k35 + nu)*(-4 - k36 + nu)*(-4 + 2*nu)*
     (-3 + 2*(-1 - k35 + nu))*(-5 + 4*(-1 - k35 + nu))*
     (-8 + 5*(-1 - k35 + nu))*(-7 + 5*(-1 - k35 + nu))*
     (-6 + 5*(-1 - k35 + nu))*(4 - 3*(-2 - k36 + nu))^2*
     (5 - 3*(-2 - k36 + nu))^2*Gamma[2 - nu]^3*Gamma[-3/2 + nu]*
     Gamma[-1 + nu]^6*Gamma[-3 - k35 + nu]^2*Gamma[-7/2 + 3*nu]*
     Gamma[-5/2 + 2*(-1 - k35 + nu)]*Gamma[-8 + 5*(-1 - k35 + nu)]*
     Gamma[-2 + 2*(-2 - k36 + nu)]^2*Gamma[-6 + 3*(-2 - k36 + nu)]^2*
     Gamma[-5 + 4*(-2 - k36 + nu)]*(5*Cot[(-1 - k35 + nu)*Pi] + 
      12*Cot[(-1 - k35 + nu)*Pi]^3 + 9*Cot[Pi/6 - (-1 - k35 + nu)*Pi] - 
      9*Cot[Pi/6 + (-1 - k35 + nu)*Pi] + 9*Tan[(-1 - k35 + nu)*Pi] + 
      17*Tan[Pi/6 - (-1 - k35 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (-1 - k35 + nu)*Pi]^2 - 
      17*Tan[Pi/6 + (-1 - k35 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (-1 - k35 + nu)*Pi]^2)*(14*Cot[(-2 - k36 + nu)*Pi] + 
      (1 + Sqrt[5])*Cot[Pi/5 - (-2 - k36 + nu)*Pi] - 
      (1 + Sqrt[5])*Cot[Pi/5 + (-2 - k36 + nu)*Pi] + 
      (-1 + Sqrt[5])*Tan[Pi/10 - (-2 - k36 + nu)*Pi] - 
      (-1 + Sqrt[5])*Tan[Pi/10 + (-2 - k36 + nu)*Pi])), {-k35, -k36}}, 
  {(-9*2^(11 - 8*nu + 2*(-1 - k37 + nu))*(-3 + 2*nu)*(-4 + 2*(-1 - k37 + nu))*
     (174750 - 752690*(-1 - k37 + nu) + 1346751*(-1 - k37 + nu)^2 - 
      1281136*(-1 - k37 + nu)^3 + 683314*(-1 - k37 + nu)^4 - 
      193731*(-1 - k37 + nu)^5 + 22808*(-1 - k37 + nu)^6)*Pi^4*
     Cot[(-1 - k37 + nu)*Pi]*Csc[(-1 - k37 + nu)*Pi]*Gamma[-2 + nu]*
     Gamma[-2 + 2*nu]^3*Gamma[-6 + 3*(-1 - k37 + nu)]^2*
     Gamma[-7/2 + 3*(-1 - k37 + nu)]*Sec[nu*Pi]*Sec[Pi/6 - nu*Pi]*
     Sec[Pi/6 + nu*Pi]*(5*Cot[nu*Pi] + 12*Cot[nu*Pi]^3 + 
      9*Cot[Pi/6 - nu*Pi] - 9*Cot[Pi/6 + nu*Pi] + 9*Tan[nu*Pi] + 
      17*Tan[Pi/6 - nu*Pi] - Sqrt[3]*Tan[Pi/6 - nu*Pi]^2 - 
      17*Tan[Pi/6 + nu*Pi] + Sqrt[3]*Tan[Pi/6 + nu*Pi]^2)*
     (14*Cot[(-1 - k37 + nu)*Pi] + (1 + Sqrt[5])*
       Cot[Pi/5 - (-1 - k37 + nu)*Pi] - (1 + Sqrt[5])*
       Cot[Pi/5 + (-1 - k37 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (-1 - k37 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (-1 - k37 + nu)*Pi]))/(25*(-3 - k37 + nu)*(-2 - k37 + nu)*
     (-4 + 2*nu)*(-3 + 2*(-1 - k37 + nu))*(-5 + 4*(-1 - k37 + nu))*
     (-8 + 5*(-1 - k37 + nu))*(-7 + 5*(-1 - k37 + nu))*
     (-6 + 5*(-1 - k37 + nu))*Gamma[2 - nu]^3*Gamma[-3/2 + nu]*
     Gamma[-1 + nu]^6*Gamma[-3 - k37 + nu]^2*Gamma[-7/2 + 3*nu]*
     Gamma[-5/2 + 2*(-1 - k37 + nu)]*Gamma[-8 + 5*(-1 - k37 + nu)]*
     (5*Cot[(-1 - k37 + nu)*Pi] + 12*Cot[(-1 - k37 + nu)*Pi]^3 + 
      9*Cot[Pi/6 - (-1 - k37 + nu)*Pi] - 9*Cot[Pi/6 + (-1 - k37 + nu)*Pi] + 
      9*Tan[(-1 - k37 + nu)*Pi] + 17*Tan[Pi/6 - (-1 - k37 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (-1 - k37 + nu)*Pi]^2 - 
      17*Tan[Pi/6 + (-1 - k37 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (-1 - k37 + nu)*Pi]^2)), {-k37}}, 
  {(2^(13 - 8*nu)*(-3 + 2*nu)*Pi^4*Gamma[-2 + nu]*Gamma[-2 + 2*nu]^3*
     Sec[nu*Pi]*Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*
     (5*Cot[nu*Pi] + 12*Cot[nu*Pi]^3 + 9*Cot[Pi/6 - nu*Pi] - 
      9*Cot[Pi/6 + nu*Pi] + 9*Tan[nu*Pi] + 17*Tan[Pi/6 - nu*Pi] - 
      Sqrt[3]*Tan[Pi/6 - nu*Pi]^2 - 17*Tan[Pi/6 + nu*Pi] + 
      Sqrt[3]*Tan[Pi/6 + nu*Pi]^2))/(9*(-4 + 2*nu)*Gamma[2 - nu]^3*
     Gamma[-3/2 + nu]*Gamma[-1 + nu]^6*Gamma[-7/2 + 3*nu]), {}}}, 
 {{(4*(-9 + 4*(-1 - k38 + nu))*(-7 + 4*(-1 - k38 + nu))*
     (2398995 - 7725360*(-1 - k38 + nu) + 10329452*(-1 - k38 + nu)^2 - 
      7339592*(-1 - k38 + nu)^3 + 2922711*(-1 - k38 + nu)^4 - 
      618384*(-1 - k38 + nu)^5 + 54306*(-1 - k38 + nu)^6)*Csc[nu*Pi]*
     Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*Gamma[3 + k38 - nu]^2*
     Gamma[-2 + nu]^2*Gamma[-2 - k38 + nu]^4*Gamma[-2 + 2*nu]^3*
     Gamma[-7 + 3*nu]^2*Gamma[6 - 3*(-1 - k38 + nu)]*
     Gamma[-3 + 2*(-1 - k38 + nu)]*Gamma[-5 + 3*(-1 - k38 + nu)]^2*
     Gamma[-9 + 4*(-1 - k38 + nu)]*Gamma[-11 + 5*(-1 - k38 + nu)]*
     Sin[(-1 - k38 + nu)*Pi]*Sin[Pi/5 - (-1 - k38 + nu)*Pi]*
     Sin[Pi/4 - (-1 - k38 + nu)*Pi]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2))/
    (27*(-3 - k38 + nu)^3*(5 - 3*(-1 - k38 + nu))^2*(7 - 3*(-1 - k38 + nu))^2*
     (-7 + 3*(-1 - k38 + nu))*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-3 - k38 + nu]^2*Gamma[-3 + 2*nu]*Gamma[-9 + 4*nu]*
     Gamma[-11 + 5*nu]*Gamma[-2 + 2*(-1 - k38 + nu)]^2*
     Gamma[-7 + 3*(-1 - k38 + nu)]^2*Gamma[-6 + 4*(-1 - k38 + nu)]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[(-1 - k38 + nu)*Pi] - 480*Sqrt[3 + Sqrt[5]]*
       Cot[(-1 - k38 + nu)*Pi] + 480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Cot[(-1 - k38 + nu)*Pi]^2 - 480*Sqrt[5 - Sqrt[5]]*
       Cot[(-1 - k38 + nu)*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - (-1 - k38 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 - (-1 - k38 + nu)*Pi] + 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 - (-1 - k38 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - (-1 - k38 + nu)*Pi] - 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 + (-1 - k38 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 + (-1 - k38 + nu)*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + (-1 - k38 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 + (-1 - k38 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (-1 - k38 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*
       Tan[(-1 - k38 + nu)*Pi] - 1275*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k38 + nu)*Pi] - 225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Tan[(-1 - k38 + nu)*Pi]^2 + 225*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k38 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (-1 - k38 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k38 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k38 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k38 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k38 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k38 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k38 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k38 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k38 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (-1 - k38 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k38 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k38 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k38 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k38 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k38 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k38 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k38 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k38 + nu)*Pi]^2)), {-k38}}, 
  {(8*(-4 + 3*(-1 - k39 + nu))*(-7 + 4*(-1 - k39 + nu))*
     (-20730735 + 79953615*(-1 - k39 + nu) - 132107170*(-1 - k39 + nu)^2 + 
      121191254*(-1 - k39 + nu)^3 - 66645115*(-1 - k39 + nu)^4 + 
      21962231*(-1 - k39 + nu)^5 - 4014412*(-1 - k39 + nu)^6 + 
      313868*(-1 - k39 + nu)^7)*Csc[nu*Pi]*Csc[Pi/5 - nu*Pi]*
     Csc[Pi/4 - nu*Pi]*Gamma[-2 + nu]^2*Gamma[-2 - k39 + nu]^3*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*Gamma[5 - 3*(-1 - k39 + nu)]*
     Gamma[3 - 2*(-1 - k39 + nu)]*Gamma[-3 + 2*(-1 - k39 + nu)]*
     Gamma[-4 + 3*(-1 - k39 + nu)]^2*Gamma[-9 + 4*(-1 - k39 + nu)]*
     Gamma[-11 + 5*(-1 - k39 + nu)]*Sin[(-1 - k39 + nu)*Pi]*
     Sin[Pi/5 - (-1 - k39 + nu)*Pi]*Sin[Pi/4 - (-1 - k39 + nu)*Pi]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2))/
    (27*(-3 - k39 + nu)^4*(5 - 3*(-1 - k39 + nu))^2*(7 - 3*(-1 - k39 + nu))^2*
     (-5 + 3*(-1 - k39 + nu))*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-3 - k39 + nu]^2*Gamma[-3 + 2*nu]*Gamma[-9 + 4*nu]*
     Gamma[-11 + 5*nu]*Gamma[-7 + 3*(-1 - k39 + nu)]^2*
     Gamma[-3 + 3*(-1 - k39 + nu)]*Gamma[-5 + 4*(-1 - k39 + nu)]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[(-1 - k39 + nu)*Pi] - 480*Sqrt[3 + Sqrt[5]]*
       Cot[(-1 - k39 + nu)*Pi] + 480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Cot[(-1 - k39 + nu)*Pi]^2 - 480*Sqrt[5 - Sqrt[5]]*
       Cot[(-1 - k39 + nu)*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - (-1 - k39 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 - (-1 - k39 + nu)*Pi] + 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 - (-1 - k39 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - (-1 - k39 + nu)*Pi] - 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 + (-1 - k39 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 + (-1 - k39 + nu)*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + (-1 - k39 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 + (-1 - k39 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (-1 - k39 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*
       Tan[(-1 - k39 + nu)*Pi] - 1275*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k39 + nu)*Pi] - 225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Tan[(-1 - k39 + nu)*Pi]^2 + 225*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k39 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (-1 - k39 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k39 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k39 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k39 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k39 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k39 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k39 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k39 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k39 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (-1 - k39 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k39 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k39 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k39 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k39 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k39 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k39 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k39 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k39 + nu)*Pi]^2)), {-k39}}, 
  {(-2*(3 - 2*(k40 + nu))^2*(-4 + 3*(k40 + nu))*(-7 + 4*(k40 + nu))*
     (-5 + 4*(k40 + nu))*(-858278835 + 4328145405*(k40 + nu) - 
      9674010460*(k40 + nu)^2 + 12578241890*(k40 + nu)^3 - 
      10483699219*(k40 + nu)^4 + 5808409553*(k40 + nu)^5 - 
      2139041982*(k40 + nu)^6 + 504867808*(k40 + nu)^7 - 
      69295776*(k40 + nu)^8 + 4213872*(k40 + nu)^9)*Csc[nu*Pi]*
     Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*Gamma[-2 + nu]^2*
     Gamma[-1 + k40 + nu]^4*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*
     Gamma[4 - 3*(k40 + nu)]*Gamma[-3 + 2*(k40 + nu)]*
     Gamma[-9 + 4*(k40 + nu)]*Gamma[-11 + 5*(k40 + nu)]*Sin[(k40 + nu)*Pi]*
     Sin[Pi/5 - (k40 + nu)*Pi]*Sin[Pi/4 - (k40 + nu)*Pi]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2))/
    (27*(-2 + k40 + nu)^5*(5 - 3*(k40 + nu))^2*(7 - 3*(k40 + nu))^2*
     (-3 + 2*(k40 + nu))^3*(-7 + 3*(k40 + nu))*(-5 + 3*(k40 + nu))*
     Gamma[2 - nu]^3*Gamma[-1 + nu]^6*Gamma[-2 + k40 + nu]^2*Gamma[-3 + 2*nu]*
     Gamma[-9 + 4*nu]*Gamma[-11 + 5*nu]*Gamma[-7 + 3*(k40 + nu)]^2*
     Gamma[-4 + 4*(k40 + nu)]*(-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 
      155*Sqrt[5 - Sqrt[5]]*Cot[(k40 + nu)*Pi] - 480*Sqrt[3 + Sqrt[5]]*
       Cot[(k40 + nu)*Pi] + 480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Cot[(k40 + nu)*Pi]^2 - 480*Sqrt[5 - Sqrt[5]]*Cot[(k40 + nu)*Pi]^3 + 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 - (k40 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - (k40 + nu)*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - (k40 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 - (k40 + nu)*Pi] - 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + (k40 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + (k40 + nu)*Pi] - 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 + (k40 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + (k40 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (k40 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[(k40 + nu)*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[(k40 + nu)*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[(k40 + nu)*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[(k40 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (k40 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k40 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k40 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k40 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k40 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k40 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k40 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k40 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k40 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (k40 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k40 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k40 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k40 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k40 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k40 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k40 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k40 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k40 + nu)*Pi]^2)), {k40}}, 
  {-(2^(5 - 8*(-1 - k41 + nu) + 8*(-2 - k42 + nu))*(3 - 2*(-1 - k41 + nu))^2*
      (1176120 - 3839625*(-1 - k41 + nu) + 5203607*(-1 - k41 + nu)^2 - 
       3746314*(-1 - k41 + nu)^3 + 1510806*(-1 - k41 + nu)^4 - 
       323516*(-1 - k41 + nu)^5 + 28732*(-1 - k41 + nu)^6)*
      (3 - 2*(-2 - k42 + nu))^2*(-4 + 2*(-2 - k42 + nu))*
      (965 - 2841*(-2 - k42 + nu) + 3124*(-2 - k42 + nu)^2 - 
       1520*(-2 - k42 + nu)^3 + 276*(-2 - k42 + nu)^4)*
      Cos[(-2 - k42 + nu)*Pi]*Cos[Pi/6 - (-2 - k42 + nu)*Pi]*
      Cos[Pi/6 + (-2 - k42 + nu)*Pi]*Csc[nu*Pi]*Csc[Pi/5 - nu*Pi]*
      Csc[Pi/4 - nu*Pi]*Gamma[5 + k42 - nu]*Gamma[-2 + nu]^2*
      Gamma[-7/2 - k42 + nu]*Gamma[-3 - k42 + nu]^3*Gamma[-2 + 2*nu]^3*
      Gamma[-7 + 3*nu]^2*Gamma[-3 + 2*(-1 - k41 + nu)]*
      Gamma[-9 + 4*(-1 - k41 + nu)]*Gamma[-11 + 5*(-1 - k41 + nu)]*
      Gamma[5 - 3*(-2 - k42 + nu)]*Gamma[3 - 2*(-2 - k42 + nu)]*
      Gamma[-4 + 3*(-2 - k42 + nu)]^2*Gamma[-7/2 + 3*(-2 - k42 + nu)]*
      Sec[(-1 - k41 + nu)*Pi]*Sec[Pi/6 - (-1 - k41 + nu)*Pi]*
      Sec[Pi/6 + (-1 - k41 + nu)*Pi]*Sin[(-2 - k42 + nu)*Pi]*
      Sin[Pi/5 - (-1 - k41 + nu)*Pi]*Sin[Pi/4 - (-1 - k41 + nu)*Pi]*
      (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
        Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
       480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
       480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
        Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
       75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
        Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
       75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
        Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
       216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
        Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
       1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
       225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
       225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
       432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
        Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
       375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
        Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
       150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
        Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
       150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
       216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
        Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
       375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
        Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
       150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
        Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
       150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
      (-11*Cot[(-1 - k41 + nu)*Pi] - 6*Cot[(-1 - k41 + nu)*Pi]^3 - 
       6*Cot[Pi/6 - (-1 - k41 + nu)*Pi] + 6*Cot[Pi/6 + (-1 - k41 + nu)*Pi] + 
       3*Tan[(-1 - k41 + nu)*Pi] - 2*Tan[Pi/6 - (-1 - k41 + nu)*Pi] + 
       2*Tan[Pi/6 + (-1 - k41 + nu)*Pi]))/(27*(-3 - k41 + nu)*
     (-4 - k42 + nu)^2*(-3 - k42 + nu)*(5 - 3*(-1 - k41 + nu))^2*
     (7 - 3*(-1 - k41 + nu))^2*(-4 + 2*(-1 - k41 + nu))*
     (-3 + 2*(-1 - k41 + nu))^2*(-3 + 2*(-2 - k42 + nu))^2*
     (-5 + 3*(-2 - k42 + nu))*(-5 + 4*(-2 - k42 + nu))*Gamma[2 - nu]^3*
     Gamma[4 + k41 - nu]*Gamma[-1 + nu]^6*Gamma[-3 - k41 + nu]^2*
     Gamma[-5/2 - k41 + nu]*Gamma[-3 + 2*nu]*Gamma[-9 + 4*nu]*
     Gamma[-11 + 5*nu]*Gamma[-7 + 3*(-1 - k41 + nu)]^2*
     Gamma[-7/2 + 3*(-1 - k41 + nu)]*Gamma[-3 + 3*(-2 - k42 + nu)]*
     Gamma[-5 + 4*(-2 - k42 + nu)]*(-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 
      155*Sqrt[5 - Sqrt[5]]*Cot[(-1 - k41 + nu)*Pi] - 
      480*Sqrt[3 + Sqrt[5]]*Cot[(-1 - k41 + nu)*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[(-1 - k41 + nu)*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[(-1 - k41 + nu)*Pi]^3 + 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 - (-1 - k41 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - (-1 - k41 + nu)*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - (-1 - k41 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 - (-1 - k41 + nu)*Pi] - 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + (-1 - k41 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + (-1 - k41 + nu)*Pi] - 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 + (-1 - k41 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + (-1 - k41 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (-1 - k41 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*
       Tan[(-1 - k41 + nu)*Pi] - 1275*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k41 + nu)*Pi] - 225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Tan[(-1 - k41 + nu)*Pi]^2 + 225*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k41 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (-1 - k41 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k41 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k41 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k41 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k41 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k41 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k41 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k41 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k41 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (-1 - k41 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k41 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k41 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k41 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k41 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k41 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k41 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k41 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k41 + nu)*Pi]^2)*(-11*Cot[(-2 - k42 + nu)*Pi] - 
      6*Cot[(-2 - k42 + nu)*Pi]^3 - 6*Cot[Pi/6 - (-2 - k42 + nu)*Pi] + 
      6*Cot[Pi/6 + (-2 - k42 + nu)*Pi] + 3*Tan[(-2 - k42 + nu)*Pi] - 
      2*Tan[Pi/6 - (-2 - k42 + nu)*Pi] + 2*Tan[Pi/6 + (-2 - k42 + nu)*Pi])), 
   {-k41, -k42}}, {(2^(5 - 8*(k43 + nu) + 8*(k44 + nu))*(3 - 2*(k43 + nu))^2*
     (1176120 - 3839625*(k43 + nu) + 5203607*(k43 + nu)^2 - 
      3746314*(k43 + nu)^3 + 1510806*(k43 + nu)^4 - 323516*(k43 + nu)^5 + 
      28732*(k43 + nu)^6)*(-4 + 2*(k44 + nu))*(685 - 2067*(k44 + nu) + 
      2329*(k44 + nu)^2 - 1161*(k44 + nu)^3 + 216*(k44 + nu)^4)*
     Cos[(k44 + nu)*Pi]*Cos[Pi/6 - (k44 + nu)*Pi]*Cos[Pi/6 + (k44 + nu)*Pi]*
     Csc[nu*Pi]*Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*Gamma[3 - k44 - nu]*
     Gamma[-2 + nu]^2*Gamma[-3/2 + k44 + nu]*Gamma[-1 + k44 + nu]^4*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*Gamma[-3 + 2*(k43 + nu)]*
     Gamma[-9 + 4*(k43 + nu)]*Gamma[-11 + 5*(k43 + nu)]*
     Gamma[4 - 3*(k44 + nu)]*Gamma[-7/2 + 3*(k44 + nu)]*Sec[(k43 + nu)*Pi]*
     Sec[Pi/6 - (k43 + nu)*Pi]*Sec[Pi/6 + (k43 + nu)*Pi]*Sin[(k44 + nu)*Pi]*
     Sin[Pi/5 - (k43 + nu)*Pi]*Sin[Pi/4 - (k43 + nu)*Pi]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
     (-11*Cot[(k43 + nu)*Pi] - 6*Cot[(k43 + nu)*Pi]^3 - 
      6*Cot[Pi/6 - (k43 + nu)*Pi] + 6*Cot[Pi/6 + (k43 + nu)*Pi] + 
      3*Tan[(k43 + nu)*Pi] - 2*Tan[Pi/6 - (k43 + nu)*Pi] + 
      2*Tan[Pi/6 + (k43 + nu)*Pi]))/(27*(-2 + k43 + nu)*(-2 + k44 + nu)^2*
     (-1 + k44 + nu)*(5 - 3*(k43 + nu))^2*(7 - 3*(k43 + nu))^2*
     (-4 + 2*(k43 + nu))*(-3 + 2*(k43 + nu))^2*(-3 + 2*(k44 + nu))*
     (-5 + 3*(k44 + nu))*(-4 + 3*(k44 + nu))*Gamma[2 - nu]^3*
     Gamma[3 - k43 - nu]*Gamma[-1 + nu]^6*Gamma[-2 + k43 + nu]^2*
     Gamma[-3/2 + k43 + nu]*Gamma[-3 + 2*nu]*Gamma[-9 + 4*nu]*
     Gamma[-11 + 5*nu]*Gamma[-7 + 3*(k43 + nu)]^2*Gamma[-7/2 + 3*(k43 + nu)]*
     Gamma[-4 + 4*(k44 + nu)]*(-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 
      155*Sqrt[5 - Sqrt[5]]*Cot[(k43 + nu)*Pi] - 480*Sqrt[3 + Sqrt[5]]*
       Cot[(k43 + nu)*Pi] + 480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Cot[(k43 + nu)*Pi]^2 - 480*Sqrt[5 - Sqrt[5]]*Cot[(k43 + nu)*Pi]^3 + 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 - (k43 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - (k43 + nu)*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - (k43 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 - (k43 + nu)*Pi] - 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + (k43 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + (k43 + nu)*Pi] - 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 + (k43 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + (k43 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (k43 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[(k43 + nu)*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[(k43 + nu)*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[(k43 + nu)*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[(k43 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (k43 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k43 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k43 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k43 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k43 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k43 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k43 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k43 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k43 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (k43 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k43 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k43 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k43 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k43 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k43 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k43 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k43 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k43 + nu)*Pi]^2)*(-11*Cot[(k44 + nu)*Pi] - 
      6*Cot[(k44 + nu)*Pi]^3 - 6*Cot[Pi/6 - (k44 + nu)*Pi] + 
      6*Cot[Pi/6 + (k44 + nu)*Pi] + 3*Tan[(k44 + nu)*Pi] - 
      2*Tan[Pi/6 - (k44 + nu)*Pi] + 2*Tan[Pi/6 + (k44 + nu)*Pi])), 
   {k43, k44}}, {(2^(16 - 8*(k45 + nu))*(3 - 2*(k45 + nu))^2*
     (1176120 - 3839625*(k45 + nu) + 5203607*(k45 + nu)^2 - 
      3746314*(k45 + nu)^3 + 1510806*(k45 + nu)^4 - 323516*(k45 + nu)^5 + 
      28732*(k45 + nu)^6)*Pi^5*Csc[nu*Pi]*Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*
     Gamma[-2 + nu]^2*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*
     Gamma[-3 + 2*(k45 + nu)]*Gamma[-9 + 4*(k45 + nu)]*
     Gamma[-11 + 5*(k45 + nu)]*Sec[(k45 + nu)*Pi]*Sec[Pi/6 - (k45 + nu)*Pi]*
     Sec[Pi/6 + (k45 + nu)*Pi]*Sin[Pi/5 - (k45 + nu)*Pi]*
     Sin[Pi/4 - (k45 + nu)*Pi]*(-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 
      155*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
     (-11*Cot[(k45 + nu)*Pi] - 6*Cot[(k45 + nu)*Pi]^3 - 
      6*Cot[Pi/6 - (k45 + nu)*Pi] + 6*Cot[Pi/6 + (k45 + nu)*Pi] + 
      3*Tan[(k45 + nu)*Pi] - 2*Tan[Pi/6 - (k45 + nu)*Pi] + 
      2*Tan[Pi/6 + (k45 + nu)*Pi]))/(81*(-2 + k45 + nu)*(5 - 3*(k45 + nu))^2*
     (7 - 3*(k45 + nu))^2*(-4 + 2*(k45 + nu))*(-3 + 2*(k45 + nu))^2*
     Gamma[2 - nu]^3*Gamma[3 - k45 - nu]*Gamma[-1 + nu]^6*
     Gamma[-2 + k45 + nu]^2*Gamma[-3/2 + k45 + nu]*Gamma[-3 + 2*nu]*
     Gamma[-9 + 4*nu]*Gamma[-11 + 5*nu]*Gamma[-7 + 3*(k45 + nu)]^2*
     Gamma[-7/2 + 3*(k45 + nu)]*(-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 
      155*Sqrt[5 - Sqrt[5]]*Cot[(k45 + nu)*Pi] - 480*Sqrt[3 + Sqrt[5]]*
       Cot[(k45 + nu)*Pi] + 480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Cot[(k45 + nu)*Pi]^2 - 480*Sqrt[5 - Sqrt[5]]*Cot[(k45 + nu)*Pi]^3 + 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 - (k45 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - (k45 + nu)*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - (k45 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 - (k45 + nu)*Pi] - 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + (k45 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + (k45 + nu)*Pi] - 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 + (k45 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + (k45 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (k45 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[(k45 + nu)*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[(k45 + nu)*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[(k45 + nu)*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[(k45 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (k45 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k45 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k45 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k45 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k45 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k45 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k45 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k45 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k45 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (k45 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k45 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k45 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k45 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k45 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k45 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k45 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k45 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k45 + nu)*Pi]^2)), {k45}}, 
  {-(2^(4 - 6*(k46 + nu) + 6*(k47 + nu))*(-5 + 3*(k46 + nu))*
      (-7 + 4*(k46 + nu))*(-444555 + 1170300*(k46 + nu) - 
       1227118*(k46 + nu)^2 + 640578*(k46 + nu)^3 - 166463*(k46 + nu)^4 + 
       17226*(k46 + nu)^5)*(-5 + 4*(k47 + nu))*(-10 + 6*(k47 + nu))*
      (-9 + 7*(k47 + nu))*Cos[(k47 + nu)*Pi]*Cos[Pi/6 + (k47 + nu)*Pi]*
      Csc[nu*Pi]*Csc[(k46 + nu)*Pi]*Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*
      Gamma[-2 + nu]^2*Gamma[-1 + k47 + nu]^4*Gamma[-1/2 + k47 + nu]*
      Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*Gamma[-3 + 2*(k46 + nu)]*
      Gamma[-9 + 4*(k46 + nu)]*Gamma[-11 + 5*(k46 + nu)]*
      Gamma[4 - 3*(k47 + nu)]*Gamma[-5/2 + 2*(k47 + nu)]*Sec[(k46 + nu)*Pi]*
      Sec[Pi/6 + (k46 + nu)*Pi]*Sin[(k47 + nu)*Pi]^2*
      Sin[Pi/5 - (k46 + nu)*Pi]*Sin[Pi/4 - (k46 + nu)*Pi]*
      (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
        Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
       480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
       480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
        Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
       75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
        Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
       75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
        Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
       216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
        Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
       1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
       225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
       225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
       432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
        Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
       375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
        Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
       150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
        Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
       150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
       216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
        Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
       375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
        Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
       150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
        Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
       150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
      (Cot[(k46 + nu)*Pi] - Tan[Pi/6 - (k46 + nu)*Pi]))/
    (27*(-2 + k46 + nu)^3*(5 - 3*(k46 + nu))^2*(7 - 3*(k46 + nu))^2*
     (-10 + 6*(k46 + nu))*(-3 + 2*(k47 + nu))*(-5 + 3*(k47 + nu))*
     Gamma[2 - nu]^3*Gamma[-1 + nu]^6*Gamma[-2 + k46 + nu]^2*
     Gamma[-1/2 + k46 + nu]*Gamma[-3 + 2*nu]*Gamma[-9 + 4*nu]*
     Gamma[-11 + 5*nu]*Gamma[-5/2 + 2*(k46 + nu)]*Gamma[-7 + 3*(k46 + nu)]^2*
     Gamma[-4 + 4*(k47 + nu)]*(-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 
      155*Sqrt[5 - Sqrt[5]]*Cot[(k46 + nu)*Pi] - 480*Sqrt[3 + Sqrt[5]]*
       Cot[(k46 + nu)*Pi] + 480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Cot[(k46 + nu)*Pi]^2 - 480*Sqrt[5 - Sqrt[5]]*Cot[(k46 + nu)*Pi]^3 + 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 - (k46 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - (k46 + nu)*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - (k46 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 - (k46 + nu)*Pi] - 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + (k46 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + (k46 + nu)*Pi] - 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 + (k46 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + (k46 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (k46 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[(k46 + nu)*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[(k46 + nu)*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[(k46 + nu)*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[(k46 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (k46 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k46 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k46 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k46 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k46 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k46 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k46 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k46 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k46 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (k46 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k46 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k46 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k46 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k46 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k46 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k46 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k46 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k46 + nu)*Pi]^2)*(Cot[(k47 + nu)*Pi] - 
      Tan[Pi/6 - (k47 + nu)*Pi])), {k46, k47}}, 
  {(2^(11 - 6*(-1 - k48 + nu))*(-5 + 3*(-1 - k48 + nu))*
     (-7 + 4*(-1 - k48 + nu))*(-444555 + 1170300*(-1 - k48 + nu) - 
      1227118*(-1 - k48 + nu)^2 + 640578*(-1 - k48 + nu)^3 - 
      166463*(-1 - k48 + nu)^4 + 17226*(-1 - k48 + nu)^5)*Pi^4*Csc[nu*Pi]*
     Csc[(-1 - k48 + nu)*Pi]*Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*
     Gamma[-2 + nu]^2*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*
     Gamma[-3 + 2*(-1 - k48 + nu)]*Gamma[-9 + 4*(-1 - k48 + nu)]*
     Gamma[-11 + 5*(-1 - k48 + nu)]*Sec[(-1 - k48 + nu)*Pi]*
     Sec[Pi/6 + (-1 - k48 + nu)*Pi]*Sin[Pi/5 - (-1 - k48 + nu)*Pi]*
     Sin[Pi/4 - (-1 - k48 + nu)*Pi]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
     (Cot[(-1 - k48 + nu)*Pi] - Tan[Pi/6 - (-1 - k48 + nu)*Pi]))/
    (9*Sqrt[3]*(-3 - k48 + nu)^3*(5 - 3*(-1 - k48 + nu))^2*
     (7 - 3*(-1 - k48 + nu))^2*(-10 + 6*(-1 - k48 + nu))*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-3 - k48 + nu]^2*Gamma[-3/2 - k48 + nu]*
     Gamma[-3 + 2*nu]*Gamma[-9 + 4*nu]*Gamma[-11 + 5*nu]*
     Gamma[-5/2 + 2*(-1 - k48 + nu)]*Gamma[-7 + 3*(-1 - k48 + nu)]^2*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[(-1 - k48 + nu)*Pi] - 480*Sqrt[3 + Sqrt[5]]*
       Cot[(-1 - k48 + nu)*Pi] + 480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Cot[(-1 - k48 + nu)*Pi]^2 - 480*Sqrt[5 - Sqrt[5]]*
       Cot[(-1 - k48 + nu)*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - (-1 - k48 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 - (-1 - k48 + nu)*Pi] + 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 - (-1 - k48 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - (-1 - k48 + nu)*Pi] - 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 + (-1 - k48 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 + (-1 - k48 + nu)*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + (-1 - k48 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 + (-1 - k48 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (-1 - k48 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*
       Tan[(-1 - k48 + nu)*Pi] - 1275*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k48 + nu)*Pi] - 225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Tan[(-1 - k48 + nu)*Pi]^2 + 225*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k48 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (-1 - k48 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k48 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k48 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k48 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k48 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k48 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k48 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k48 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k48 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (-1 - k48 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k48 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k48 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k48 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k48 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k48 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k48 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k48 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k48 + nu)*Pi]^2)), {-k48}}, 
  {(-16*(3 - 2*(-1 - k49 + nu))^2*(-7 + 4*(-1 - k49 + nu))*
     (-316980 + 1217010*(-1 - k49 + nu) - 1963135*(-1 - k49 + nu)^2 + 
      1738804*(-1 - k49 + nu)^3 - 919656*(-1 - k49 + nu)^4 + 
      292204*(-1 - k49 + nu)^5 - 51901*(-1 - k49 + nu)^6 + 
      3990*(-1 - k49 + nu)^7)*Csc[nu*Pi]*Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*
     Gamma[3 + k49 - nu]*Gamma[-2 + nu]^2*Gamma[-2 - k49 + nu]^4*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*Gamma[5 - 3*(-1 - k49 + nu)]*
     Gamma[-3 + 2*(-1 - k49 + nu)]^2*Gamma[-4 + 3*(-1 - k49 + nu)]*
     Gamma[-9 + 4*(-1 - k49 + nu)]*Gamma[-11 + 5*(-1 - k49 + nu)]*
     Sin[(-1 - k49 + nu)*Pi]*Sin[Pi/5 - (-1 - k49 + nu)*Pi]*
     Sin[Pi/4 - (-1 - k49 + nu)*Pi]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2))/
    (27*(-3 - k49 + nu)^4*(5 - 3*(-1 - k49 + nu))^2*(7 - 3*(-1 - k49 + nu))^2*
     (-7 + 3*(-1 - k49 + nu))*(-5 + 3*(-1 - k49 + nu))*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-3 - k49 + nu]^2*Gamma[-3 + 2*nu]*
     Gamma[-9 + 4*nu]*Gamma[-11 + 5*nu]*Gamma[-2 + 2*(-1 - k49 + nu)]^2*
     Gamma[-7 + 3*(-1 - k49 + nu)]^2*Gamma[-5 + 4*(-1 - k49 + nu)]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[(-1 - k49 + nu)*Pi] - 480*Sqrt[3 + Sqrt[5]]*
       Cot[(-1 - k49 + nu)*Pi] + 480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Cot[(-1 - k49 + nu)*Pi]^2 - 480*Sqrt[5 - Sqrt[5]]*
       Cot[(-1 - k49 + nu)*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - (-1 - k49 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 - (-1 - k49 + nu)*Pi] + 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 - (-1 - k49 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - (-1 - k49 + nu)*Pi] - 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 + (-1 - k49 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 + (-1 - k49 + nu)*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + (-1 - k49 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 + (-1 - k49 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (-1 - k49 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*
       Tan[(-1 - k49 + nu)*Pi] - 1275*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k49 + nu)*Pi] - 225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Tan[(-1 - k49 + nu)*Pi]^2 + 225*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k49 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (-1 - k49 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k49 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k49 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k49 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k49 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k49 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k49 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k49 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k49 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (-1 - k49 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k49 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k49 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k49 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k49 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k49 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k49 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k49 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k49 + nu)*Pi]^2)), {-k49}}, 
  {(5*(3 - 2*(-1 - k50 + nu))*(-11 + 5*(-1 - k50 + nu))*
     (-1692 + 2887*(-1 - k50 + nu) - 1614*(-1 - k50 + nu)^2 + 
      295*(-1 - k50 + nu)^3)*(3 - 2*(-2 - k51 + nu))*
     (-237600 + 1169472*(-2 - k51 + nu) - 2460344*(-2 - k51 + nu)^2 + 
      2866936*(-2 - k51 + nu)^3 - 1997869*(-2 - k51 + nu)^4 + 
      832451*(-2 - k51 + nu)^5 - 192003*(-2 - k51 + nu)^6 + 
      18909*(-2 - k51 + nu)^7)*Cos[(-2 - k51 + nu)*Pi]*
     Cos[Pi/6 - (-2 - k51 + nu)*Pi]*Cos[Pi/6 + (-2 - k51 + nu)*Pi]*Csc[nu*Pi]*
     Csc[(-1 - k50 + nu)*Pi]*Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*
     Gamma[5 + k51 - nu]^2*Gamma[-2 + nu]^2*Gamma[-3 - k51 + nu]^3*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*Gamma[-3 + 2*(-1 - k50 + nu)]*
     Gamma[-9 + 4*(-1 - k50 + nu)]*Gamma[-11 + 5*(-1 - k50 + nu)]*
     Gamma[5 - 3*(-2 - k51 + nu)]*Gamma[3 - 2*(-2 - k51 + nu)]*
     Gamma[-4 + 3*(-2 - k51 + nu)]^2*Gamma[-9 + 5*(-2 - k51 + nu)]*
     Sec[(-1 - k50 + nu)*Pi]*Sec[Pi/6 - (-1 - k50 + nu)*Pi]*
     Sec[Pi/6 + (-1 - k50 + nu)*Pi]*Sin[(-2 - k51 + nu)*Pi]^2*
     Sin[Pi/5 - (-1 - k50 + nu)*Pi]*Sin[Pi/4 - (-1 - k50 + nu)*Pi]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
     (65*Cot[(-1 - k50 + nu)*Pi] + 15*Cot[(-1 - k50 + nu)*Pi]^3 + 
      9*Sqrt[5]*Cot[Pi/5 - (-1 - k50 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (-1 - k50 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (-1 - k50 + nu)*Pi] - 
      25*Tan[Pi/6 - (-1 - k50 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (-1 - k50 + nu)*Pi] + 
      25*Tan[Pi/6 + (-1 - k50 + nu)*Pi]))/(54*(-3 - k50 + nu)*
     (-4 - k51 + nu)^3*(-3 - k51 + nu)*(5 - 3*(-1 - k50 + nu))^2*
     (7 - 3*(-1 - k50 + nu))^2*(-3 + 2*(-1 - k50 + nu))*
     (-3 + 2*(-2 - k51 + nu))*(-5 + 3*(-2 - k51 + nu))*
     (-5 + 4*(-2 - k51 + nu))*Gamma[2 - nu]^3*Gamma[4 + k50 - nu]^2*
     Gamma[-1 + nu]^6*Gamma[-3 - k50 + nu]^2*Gamma[-3 + 2*nu]*
     Gamma[-9 + 4*nu]*Gamma[-11 + 5*nu]*Gamma[-7 + 3*(-1 - k50 + nu)]^2*
     Gamma[-9 + 5*(-1 - k50 + nu)]*Gamma[-3 + 3*(-2 - k51 + nu)]*
     Gamma[-5 + 4*(-2 - k51 + nu)]*(-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 
      155*Sqrt[5 - Sqrt[5]]*Cot[(-1 - k50 + nu)*Pi] - 
      480*Sqrt[3 + Sqrt[5]]*Cot[(-1 - k50 + nu)*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[(-1 - k50 + nu)*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[(-1 - k50 + nu)*Pi]^3 + 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 - (-1 - k50 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - (-1 - k50 + nu)*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - (-1 - k50 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 - (-1 - k50 + nu)*Pi] - 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + (-1 - k50 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + (-1 - k50 + nu)*Pi] - 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 + (-1 - k50 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + (-1 - k50 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (-1 - k50 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*
       Tan[(-1 - k50 + nu)*Pi] - 1275*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k50 + nu)*Pi] - 225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Tan[(-1 - k50 + nu)*Pi]^2 + 225*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k50 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (-1 - k50 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k50 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k50 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k50 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k50 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k50 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k50 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k50 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k50 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (-1 - k50 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k50 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k50 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k50 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k50 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k50 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k50 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k50 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k50 + nu)*Pi]^2)*(65*Cot[(-2 - k51 + nu)*Pi] + 
      15*Cot[(-2 - k51 + nu)*Pi]^3 + 9*Sqrt[5]*
       Cot[Pi/5 - (-2 - k51 + nu)*Pi] - 9*Sqrt[5]*
       Cot[Pi/5 + (-2 - k51 + nu)*Pi] + 9*Sqrt[5]*
       Tan[Pi/10 - (-2 - k51 + nu)*Pi] - 25*Tan[Pi/6 - (-2 - k51 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (-2 - k51 + nu)*Pi] + 
      25*Tan[Pi/6 + (-2 - k51 + nu)*Pi])), {-k50, -k51}}, 
  {(-5*(3 - 2*(k52 + nu))*(-11 + 5*(k52 + nu))*(-1692 + 2887*(k52 + nu) - 
      1614*(k52 + nu)^2 + 295*(k52 + nu)^3)*(3 - 2*(k53 + nu))*
     (-9 + 5*(k53 + nu))*(577440 - 2493252*(k53 + nu) + 
      4473986*(k53 + nu)^2 - 4270971*(k53 + nu)^3 + 2287750*(k53 + nu)^4 - 
      651987*(k53 + nu)^5 + 77238*(k53 + nu)^6)*Cos[(k53 + nu)*Pi]*
     Cos[Pi/6 - (k53 + nu)*Pi]*Cos[Pi/6 + (k53 + nu)*Pi]*Csc[nu*Pi]*
     Csc[(k52 + nu)*Pi]*Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*
     Gamma[3 - k53 - nu]^2*Gamma[-2 + nu]^2*Gamma[-1 + k53 + nu]^4*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*Gamma[-3 + 2*(k52 + nu)]*
     Gamma[-9 + 4*(k52 + nu)]*Gamma[-11 + 5*(k52 + nu)]*
     Gamma[4 - 3*(k53 + nu)]*Gamma[-9 + 5*(k53 + nu)]*Sec[(k52 + nu)*Pi]*
     Sec[Pi/6 - (k52 + nu)*Pi]*Sec[Pi/6 + (k52 + nu)*Pi]*Sin[(k53 + nu)*Pi]^2*
     Sin[Pi/5 - (k52 + nu)*Pi]*Sin[Pi/4 - (k52 + nu)*Pi]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
     (65*Cot[(k52 + nu)*Pi] + 15*Cot[(k52 + nu)*Pi]^3 + 
      9*Sqrt[5]*Cot[Pi/5 - (k52 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (k52 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (k52 + nu)*Pi] - 25*Tan[Pi/6 - (k52 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (k52 + nu)*Pi] + 25*Tan[Pi/6 + (k52 + nu)*Pi]))/
    (162*(-2 + k52 + nu)*(-2 + k53 + nu)^2*(-1 + k53 + nu)*
     (5 - 3*(k52 + nu))^2*(7 - 3*(k52 + nu))^2*(-3 + 2*(k52 + nu))*
     (-3 + 2*(k53 + nu))^2*(-5 + 3*(k53 + nu))*(-4 + 3*(k53 + nu))*
     Gamma[2 - nu]^3*Gamma[3 - k52 - nu]^2*Gamma[-1 + nu]^6*
     Gamma[-2 + k52 + nu]^2*Gamma[-3 + 2*nu]*Gamma[-9 + 4*nu]*
     Gamma[-11 + 5*nu]*Gamma[-7 + 3*(k52 + nu)]^2*Gamma[-9 + 5*(k52 + nu)]*
     Gamma[-4 + 4*(k53 + nu)]*(-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 
      155*Sqrt[5 - Sqrt[5]]*Cot[(k52 + nu)*Pi] - 480*Sqrt[3 + Sqrt[5]]*
       Cot[(k52 + nu)*Pi] + 480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Cot[(k52 + nu)*Pi]^2 - 480*Sqrt[5 - Sqrt[5]]*Cot[(k52 + nu)*Pi]^3 + 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 - (k52 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - (k52 + nu)*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - (k52 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 - (k52 + nu)*Pi] - 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + (k52 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + (k52 + nu)*Pi] - 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 + (k52 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + (k52 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (k52 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[(k52 + nu)*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[(k52 + nu)*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[(k52 + nu)*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[(k52 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (k52 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k52 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k52 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k52 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k52 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k52 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k52 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k52 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k52 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (k52 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k52 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k52 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k52 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k52 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k52 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k52 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k52 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k52 + nu)*Pi]^2)*(65*Cot[(k53 + nu)*Pi] + 
      15*Cot[(k53 + nu)*Pi]^3 + 9*Sqrt[5]*Cot[Pi/5 - (k53 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (k53 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (k53 + nu)*Pi] - 25*Tan[Pi/6 - (k53 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (k53 + nu)*Pi] + 25*Tan[Pi/6 + (k53 + nu)*Pi])), 
   {k52, k53}}, {(5*2^(1 - 6*(k55 + nu) + 6*(k56 + nu))*(3 - 2*(k54 + nu))*
     (-11 + 5*(k54 + nu))*(-1692 + 2887*(k54 + nu) - 1614*(k54 + nu)^2 + 
      295*(k54 + nu)^3)*(3 - 2*(k55 + nu))*(-5 + 3*(k55 + nu))*
     (2652 - 7034*(k55 + nu) + 6921*(k55 + nu)^2 - 2998*(k55 + nu)^3 + 
      483*(k55 + nu)^4)*(-5 + 4*(k56 + nu))*(-10 + 6*(k56 + nu))*
     (-9 + 7*(k56 + nu))*Cos[(k56 + nu)*Pi]*Cos[Pi/6 - (k55 + nu)*Pi]*
     Cos[Pi/6 + (k56 + nu)*Pi]*Csc[nu*Pi]*Csc[(k54 + nu)*Pi]*
     Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*Gamma[3 - k55 - nu]^2*
     Gamma[-2 + nu]^2*Gamma[-1 + k56 + nu]^4*Gamma[-1/2 + k56 + nu]*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*Gamma[-3 + 2*(k54 + nu)]*
     Gamma[-9 + 4*(k54 + nu)]*Gamma[-11 + 5*(k54 + nu)]*
     Gamma[-9 + 5*(k55 + nu)]*Gamma[4 - 3*(k56 + nu)]*
     Gamma[-5/2 + 2*(k56 + nu)]*Sec[(k54 + nu)*Pi]*Sec[Pi/6 - (k54 + nu)*Pi]*
     Sec[Pi/6 + (k54 + nu)*Pi]*Sin[(k56 + nu)*Pi]^2*Sin[Pi/5 - (k54 + nu)*Pi]*
     Sin[Pi/4 - (k54 + nu)*Pi]*(-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 
      155*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
     (65*Cot[(k54 + nu)*Pi] + 15*Cot[(k54 + nu)*Pi]^3 + 
      9*Sqrt[5]*Cot[Pi/5 - (k54 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (k54 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (k54 + nu)*Pi] - 25*Tan[Pi/6 - (k54 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (k54 + nu)*Pi] + 25*Tan[Pi/6 + (k54 + nu)*Pi])*
     (Cot[(k55 + nu)*Pi] - Tan[Pi/6 - (k55 + nu)*Pi]))/
    (27*(-2 + k54 + nu)*(-2 + k55 + nu)^2*(-1 + k55 + nu)*
     (5 - 3*(k54 + nu))^2*(7 - 3*(k54 + nu))^2*(-3 + 2*(k54 + nu))*
     (-3 + 2*(k55 + nu))*(-5 + 4*(k55 + nu))*(-10 + 6*(k55 + nu))*
     (-3 + 2*(k56 + nu))*(-5 + 3*(k56 + nu))*Gamma[2 - nu]^3*
     Gamma[3 - k54 - nu]^2*Gamma[-1 + nu]^6*Gamma[-2 + k54 + nu]^2*
     Gamma[-1/2 + k55 + nu]*Gamma[-3 + 2*nu]*Gamma[-9 + 4*nu]*
     Gamma[-11 + 5*nu]*Gamma[-7 + 3*(k54 + nu)]^2*Gamma[-9 + 5*(k54 + nu)]*
     Gamma[-5/2 + 2*(k55 + nu)]*Gamma[-4 + 4*(k56 + nu)]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[(k54 + nu)*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[(k54 + nu)*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[(k54 + nu)*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[(k54 + nu)*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - (k54 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 - (k54 + nu)*Pi] + 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 - (k54 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - (k54 + nu)*Pi] - 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 + (k54 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 + (k54 + nu)*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + (k54 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 + (k54 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (k54 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[(k54 + nu)*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[(k54 + nu)*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[(k54 + nu)*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[(k54 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (k54 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k54 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k54 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k54 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k54 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k54 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k54 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k54 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k54 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (k54 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k54 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k54 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k54 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k54 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k54 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k54 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k54 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k54 + nu)*Pi]^2)*(65*Cot[(k55 + nu)*Pi] + 
      15*Cot[(k55 + nu)*Pi]^3 + 9*Sqrt[5]*Cot[Pi/5 - (k55 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (k55 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (k55 + nu)*Pi] - 25*Tan[Pi/6 - (k55 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (k55 + nu)*Pi] + 25*Tan[Pi/6 + (k55 + nu)*Pi])*
     (Cot[(k56 + nu)*Pi] - Tan[Pi/6 - (k56 + nu)*Pi])), {k54, k55, k56}}, 
  {(5*2^(8 - 6*(-2 - k58 + nu))*(3 - 2*(-1 - k57 + nu))*
     (-11 + 5*(-1 - k57 + nu))*(-1692 + 2887*(-1 - k57 + nu) - 
      1614*(-1 - k57 + nu)^2 + 295*(-1 - k57 + nu)^3)*(3 - 2*(-2 - k58 + nu))*
     (-5 + 3*(-2 - k58 + nu))*(2652 - 7034*(-2 - k58 + nu) + 
      6921*(-2 - k58 + nu)^2 - 2998*(-2 - k58 + nu)^3 + 
      483*(-2 - k58 + nu)^4)*Pi^4*Cos[Pi/6 - (-2 - k58 + nu)*Pi]*Csc[nu*Pi]*
     Csc[(-1 - k57 + nu)*Pi]*Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*
     Gamma[5 + k58 - nu]^2*Gamma[-2 + nu]^2*Gamma[-2 + 2*nu]^3*
     Gamma[-7 + 3*nu]^2*Gamma[-3 + 2*(-1 - k57 + nu)]*
     Gamma[-9 + 4*(-1 - k57 + nu)]*Gamma[-11 + 5*(-1 - k57 + nu)]*
     Gamma[-9 + 5*(-2 - k58 + nu)]*Sec[(-1 - k57 + nu)*Pi]*
     Sec[Pi/6 - (-1 - k57 + nu)*Pi]*Sec[Pi/6 + (-1 - k57 + nu)*Pi]*
     Sin[Pi/5 - (-1 - k57 + nu)*Pi]*Sin[Pi/4 - (-1 - k57 + nu)*Pi]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
     (65*Cot[(-1 - k57 + nu)*Pi] + 15*Cot[(-1 - k57 + nu)*Pi]^3 + 
      9*Sqrt[5]*Cot[Pi/5 - (-1 - k57 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (-1 - k57 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (-1 - k57 + nu)*Pi] - 
      25*Tan[Pi/6 - (-1 - k57 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (-1 - k57 + nu)*Pi] + 
      25*Tan[Pi/6 + (-1 - k57 + nu)*Pi])*(Cot[(-2 - k58 + nu)*Pi] - 
      Tan[Pi/6 - (-2 - k58 + nu)*Pi]))/(9*Sqrt[3]*(-3 - k57 + nu)*
     (-4 - k58 + nu)^2*(-3 - k58 + nu)*(5 - 3*(-1 - k57 + nu))^2*
     (7 - 3*(-1 - k57 + nu))^2*(-3 + 2*(-1 - k57 + nu))*
     (-3 + 2*(-2 - k58 + nu))*(-5 + 4*(-2 - k58 + nu))*
     (-10 + 6*(-2 - k58 + nu))*Gamma[2 - nu]^3*Gamma[4 + k57 - nu]^2*
     Gamma[-1 + nu]^6*Gamma[-3 - k57 + nu]^2*Gamma[-5/2 - k58 + nu]*
     Gamma[-3 + 2*nu]*Gamma[-9 + 4*nu]*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(-1 - k57 + nu)]^2*Gamma[-9 + 5*(-1 - k57 + nu)]*
     Gamma[-5/2 + 2*(-2 - k58 + nu)]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[(-1 - k57 + nu)*Pi] - 480*Sqrt[3 + Sqrt[5]]*
       Cot[(-1 - k57 + nu)*Pi] + 480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Cot[(-1 - k57 + nu)*Pi]^2 - 480*Sqrt[5 - Sqrt[5]]*
       Cot[(-1 - k57 + nu)*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - (-1 - k57 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 - (-1 - k57 + nu)*Pi] + 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 - (-1 - k57 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - (-1 - k57 + nu)*Pi] - 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 + (-1 - k57 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 + (-1 - k57 + nu)*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + (-1 - k57 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 + (-1 - k57 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (-1 - k57 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*
       Tan[(-1 - k57 + nu)*Pi] - 1275*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k57 + nu)*Pi] - 225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Tan[(-1 - k57 + nu)*Pi]^2 + 225*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k57 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (-1 - k57 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k57 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k57 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k57 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k57 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k57 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k57 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k57 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k57 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (-1 - k57 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k57 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k57 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k57 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k57 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k57 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k57 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k57 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k57 + nu)*Pi]^2)*(65*Cot[(-2 - k58 + nu)*Pi] + 
      15*Cot[(-2 - k58 + nu)*Pi]^3 + 9*Sqrt[5]*
       Cot[Pi/5 - (-2 - k58 + nu)*Pi] - 9*Sqrt[5]*
       Cot[Pi/5 + (-2 - k58 + nu)*Pi] + 9*Sqrt[5]*
       Tan[Pi/10 - (-2 - k58 + nu)*Pi] - 25*Tan[Pi/6 - (-2 - k58 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (-2 - k58 + nu)*Pi] + 
      25*Tan[Pi/6 + (-2 - k58 + nu)*Pi])), {-k57, -k58}}, 
  {(5*(3 - 2*(-1 - k59 + nu))*(-11 + 5*(-1 - k59 + nu))*
     (-1692 + 2887*(-1 - k59 + nu) - 1614*(-1 - k59 + nu)^2 + 
      295*(-1 - k59 + nu)^3)*(3 - 2*(-2 - k60 + nu))*
     (-179280 + 861300*(-2 - k60 + nu) - 1771376*(-2 - k60 + nu)^2 + 
      2021200*(-2 - k60 + nu)^3 - 1381519*(-2 - k60 + nu)^4 + 
      565493*(-2 - k60 + nu)^5 - 128313*(-2 - k60 + nu)^6 + 
      12447*(-2 - k60 + nu)^7)*Cos[(-2 - k60 + nu)*Pi]*
     Cos[Pi/6 - (-2 - k60 + nu)*Pi]*Cos[Pi/6 + (-2 - k60 + nu)*Pi]*Csc[nu*Pi]*
     Csc[(-1 - k59 + nu)*Pi]*Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*
     Gamma[4 + k60 - nu]*Gamma[5 + k60 - nu]^2*Gamma[-2 + nu]^2*
     Gamma[-3 - k60 + nu]^4*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*
     Gamma[-3 + 2*(-1 - k59 + nu)]*Gamma[-9 + 4*(-1 - k59 + nu)]*
     Gamma[-11 + 5*(-1 - k59 + nu)]*Gamma[5 - 3*(-2 - k60 + nu)]*
     Gamma[-3 + 2*(-2 - k60 + nu)]*Gamma[-4 + 3*(-2 - k60 + nu)]*
     Gamma[-9 + 5*(-2 - k60 + nu)]*Sec[(-1 - k59 + nu)*Pi]*
     Sec[Pi/6 - (-1 - k59 + nu)*Pi]*Sec[Pi/6 + (-1 - k59 + nu)*Pi]*
     Sin[(-2 - k60 + nu)*Pi]^2*Sin[Pi/5 - (-1 - k59 + nu)*Pi]*
     Sin[Pi/4 - (-1 - k59 + nu)*Pi]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
     (65*Cot[(-1 - k59 + nu)*Pi] + 15*Cot[(-1 - k59 + nu)*Pi]^3 + 
      9*Sqrt[5]*Cot[Pi/5 - (-1 - k59 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (-1 - k59 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (-1 - k59 + nu)*Pi] - 
      25*Tan[Pi/6 - (-1 - k59 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (-1 - k59 + nu)*Pi] + 
      25*Tan[Pi/6 + (-1 - k59 + nu)*Pi]))/(27*(-3 - k59 + nu)*
     (-4 - k60 + nu)^3*(-3 - k60 + nu)*(5 - 3*(-1 - k59 + nu))^2*
     (7 - 3*(-1 - k59 + nu))^2*(-3 + 2*(-1 - k59 + nu))*
     (-5 + 3*(-2 - k60 + nu))*(-4 + 3*(-2 - k60 + nu))*
     (-5 + 4*(-2 - k60 + nu))*Gamma[2 - nu]^3*Gamma[4 + k59 - nu]^2*
     Gamma[-1 + nu]^6*Gamma[-3 - k59 + nu]^2*Gamma[-3 + 2*nu]*
     Gamma[-9 + 4*nu]*Gamma[-11 + 5*nu]*Gamma[-7 + 3*(-1 - k59 + nu)]^2*
     Gamma[-9 + 5*(-1 - k59 + nu)]*Gamma[-2 + 2*(-2 - k60 + nu)]^2*
     Gamma[-5 + 4*(-2 - k60 + nu)]*(-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 
      155*Sqrt[5 - Sqrt[5]]*Cot[(-1 - k59 + nu)*Pi] - 
      480*Sqrt[3 + Sqrt[5]]*Cot[(-1 - k59 + nu)*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[(-1 - k59 + nu)*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[(-1 - k59 + nu)*Pi]^3 + 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 - (-1 - k59 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - (-1 - k59 + nu)*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - (-1 - k59 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 - (-1 - k59 + nu)*Pi] - 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + (-1 - k59 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + (-1 - k59 + nu)*Pi] - 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 + (-1 - k59 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + (-1 - k59 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (-1 - k59 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*
       Tan[(-1 - k59 + nu)*Pi] - 1275*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k59 + nu)*Pi] - 225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Tan[(-1 - k59 + nu)*Pi]^2 + 225*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k59 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (-1 - k59 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k59 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k59 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k59 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k59 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k59 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k59 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k59 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k59 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (-1 - k59 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k59 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k59 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k59 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k59 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k59 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k59 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k59 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k59 + nu)*Pi]^2)*(65*Cot[(-2 - k60 + nu)*Pi] + 
      15*Cot[(-2 - k60 + nu)*Pi]^3 + 9*Sqrt[5]*
       Cot[Pi/5 - (-2 - k60 + nu)*Pi] - 9*Sqrt[5]*
       Cot[Pi/5 + (-2 - k60 + nu)*Pi] + 9*Sqrt[5]*
       Tan[Pi/10 - (-2 - k60 + nu)*Pi] - 25*Tan[Pi/6 - (-2 - k60 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (-2 - k60 + nu)*Pi] + 
      25*Tan[Pi/6 + (-2 - k60 + nu)*Pi])), {-k59, -k60}}, 
  {((3 - 2*(-1 - k61 + nu))*(-11 + 5*(-1 - k61 + nu))*
     (-1692 + 2887*(-1 - k61 + nu) - 1614*(-1 - k61 + nu)^2 + 
      295*(-1 - k61 + nu)^3)*Pi^5*Csc[nu*Pi]*Csc[(-1 - k61 + nu)*Pi]*
     Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*Gamma[-2 + nu]^2*Gamma[-2 + 2*nu]^3*
     Gamma[-7 + 3*nu]^2*Gamma[-3 + 2*(-1 - k61 + nu)]*
     Gamma[-9 + 4*(-1 - k61 + nu)]*Gamma[-11 + 5*(-1 - k61 + nu)]*
     Sec[(-1 - k61 + nu)*Pi]*Sec[Pi/6 - (-1 - k61 + nu)*Pi]*
     Sec[Pi/6 + (-1 - k61 + nu)*Pi]*Sin[Pi/5 - (-1 - k61 + nu)*Pi]*
     Sin[Pi/4 - (-1 - k61 + nu)*Pi]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
     (65*Cot[(-1 - k61 + nu)*Pi] + 15*Cot[(-1 - k61 + nu)*Pi]^3 + 
      9*Sqrt[5]*Cot[Pi/5 - (-1 - k61 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (-1 - k61 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (-1 - k61 + nu)*Pi] - 
      25*Tan[Pi/6 - (-1 - k61 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (-1 - k61 + nu)*Pi] + 
      25*Tan[Pi/6 + (-1 - k61 + nu)*Pi]))/(405*(-3 - k61 + nu)*
     (5 - 3*(-1 - k61 + nu))^2*(7 - 3*(-1 - k61 + nu))^2*
     (-3 + 2*(-1 - k61 + nu))*Gamma[2 - nu]^3*Gamma[4 + k61 - nu]^2*
     Gamma[-1 + nu]^6*Gamma[-3 - k61 + nu]^2*Gamma[-3 + 2*nu]*
     Gamma[-9 + 4*nu]*Gamma[-11 + 5*nu]*Gamma[-7 + 3*(-1 - k61 + nu)]^2*
     Gamma[-9 + 5*(-1 - k61 + nu)]*(-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 
      155*Sqrt[5 - Sqrt[5]]*Cot[(-1 - k61 + nu)*Pi] - 
      480*Sqrt[3 + Sqrt[5]]*Cot[(-1 - k61 + nu)*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[(-1 - k61 + nu)*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[(-1 - k61 + nu)*Pi]^3 + 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 - (-1 - k61 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - (-1 - k61 + nu)*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - (-1 - k61 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 - (-1 - k61 + nu)*Pi] - 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + (-1 - k61 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + (-1 - k61 + nu)*Pi] - 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 + (-1 - k61 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + (-1 - k61 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (-1 - k61 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*
       Tan[(-1 - k61 + nu)*Pi] - 1275*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k61 + nu)*Pi] - 225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Tan[(-1 - k61 + nu)*Pi]^2 + 225*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k61 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (-1 - k61 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k61 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k61 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k61 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k61 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k61 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k61 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k61 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k61 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (-1 - k61 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k61 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k61 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k61 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k61 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k61 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k61 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k61 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k61 + nu)*Pi]^2)), {-k61}}, 
  {(2^(2 - 6*(k62 + nu) + 6*(k63 + nu))*(3 - 2*(k62 + nu))^2*
     (-7 + 4*(k62 + nu))*(-9 + 5*(k62 + nu))*(-1378170 + 3740185*(k62 + nu) - 
      4040176*(k62 + nu)^2 + 2170671*(k62 + nu)^3 - 579902*(k62 + nu)^4 + 
      61616*(k62 + nu)^5)*(-5 + 4*(k63 + nu))*(40320 - 118152*(k63 + nu) + 
      129473*(k63 + nu)^2 - 62859*(k63 + nu)^3 + 11404*(k63 + nu)^4)*
     Cos[Pi/6 - (k63 + nu)*Pi]*Cos[Pi/6 + (k63 + nu)*Pi]*Csc[nu*Pi]*
     Csc[(k62 + nu)*Pi]*Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*Gamma[-2 + nu]^2*
     Gamma[-2 + k63 + nu]*Gamma[-3/2 + k63 + nu]*Gamma[-1 + k63 + nu]^4*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*Gamma[-3 + 2*(k62 + nu)]*
     Gamma[-6 + 3*(k62 + nu)]^2*Gamma[-9 + 4*(k62 + nu)]*
     Gamma[-11 + 5*(k62 + nu)]*Gamma[4 - 3*(k63 + nu)]*
     Gamma[-5/2 + 2*(k63 + nu)]*Gamma[-8 + 5*(k63 + nu)]*
     Sec[Pi/6 - (k62 + nu)*Pi]*Sec[Pi/6 + (k62 + nu)*Pi]*Sin[(k63 + nu)*Pi]^2*
     Sin[Pi/5 - (k62 + nu)*Pi]*Sin[Pi/4 - (k62 + nu)*Pi]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
     (14*Cot[(k62 + nu)*Pi] + (1 + Sqrt[5])*Cot[Pi/5 - (k62 + nu)*Pi] - 
      (1 + Sqrt[5])*Cot[Pi/5 + (k62 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (k62 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (k62 + nu)*Pi]))/(729*(-2 + k62 + nu)^2*(-2 + k63 + nu)*
     (5 - 3*(k62 + nu))^2*(7 - 3*(k62 + nu))^2*(-3 + 2*(k62 + nu))^3*
     (4 - 3*(k63 + nu))^2*(5 - 3*(k63 + nu))^2*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-2 + k62 + nu]^3*Gamma[-3/2 + k62 + nu]*
     Gamma[-3 + 2*nu]*Gamma[-9 + 4*nu]*Gamma[-11 + 5*nu]*
     Gamma[-5/2 + 2*(k62 + nu)]*Gamma[-7 + 3*(k62 + nu)]^2*
     Gamma[-8 + 5*(k62 + nu)]*Gamma[-6 + 3*(k63 + nu)]^2*
     Gamma[-4 + 4*(k63 + nu)]*(-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 
      155*Sqrt[5 - Sqrt[5]]*Cot[(k62 + nu)*Pi] - 480*Sqrt[3 + Sqrt[5]]*
       Cot[(k62 + nu)*Pi] + 480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Cot[(k62 + nu)*Pi]^2 - 480*Sqrt[5 - Sqrt[5]]*Cot[(k62 + nu)*Pi]^3 + 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 - (k62 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - (k62 + nu)*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - (k62 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 - (k62 + nu)*Pi] - 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + (k62 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + (k62 + nu)*Pi] - 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 + (k62 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + (k62 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (k62 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[(k62 + nu)*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[(k62 + nu)*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[(k62 + nu)*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[(k62 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (k62 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k62 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k62 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k62 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k62 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k62 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k62 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k62 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k62 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (k62 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k62 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k62 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k62 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k62 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k62 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k62 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k62 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k62 + nu)*Pi]^2)*(14*Cot[(k63 + nu)*Pi] + 
      (1 + Sqrt[5])*Cot[Pi/5 - (k63 + nu)*Pi] - (1 + Sqrt[5])*
       Cot[Pi/5 + (k63 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (k63 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (k63 + nu)*Pi])), {k62, k63}}, 
  {(2^(3 - 6*(-1 - k64 + nu) + 6*(-2 - k65 + nu))*(3 - 2*(-1 - k64 + nu))^2*
     (-7 + 4*(-1 - k64 + nu))*(-9 + 5*(-1 - k64 + nu))*
     (-1378170 + 3740185*(-1 - k64 + nu) - 4040176*(-1 - k64 + nu)^2 + 
      2170671*(-1 - k64 + nu)^3 - 579902*(-1 - k64 + nu)^4 + 
      61616*(-1 - k64 + nu)^5)*(-3 + 2*(-2 - k65 + nu))^2*
     (-480 + 1096*(-2 - k65 + nu) - 831*(-2 - k65 + nu)^2 + 
      209*(-2 - k65 + nu)^3)*Cos[Pi/6 - (-2 - k65 + nu)*Pi]*
     Cos[Pi/6 + (-2 - k65 + nu)*Pi]*Csc[nu*Pi]*Csc[(-1 - k64 + nu)*Pi]*
     Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*Gamma[4 + k65 - nu]*Gamma[-2 + nu]^2*
     Gamma[-4 - k65 + nu]*Gamma[-7/2 - k65 + nu]*Gamma[-3 - k65 + nu]^4*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*Gamma[-3 + 2*(-1 - k64 + nu)]*
     Gamma[-6 + 3*(-1 - k64 + nu)]^2*Gamma[-9 + 4*(-1 - k64 + nu)]*
     Gamma[-11 + 5*(-1 - k64 + nu)]*Gamma[5 - 3*(-2 - k65 + nu)]*
     Gamma[-3 + 2*(-2 - k65 + nu)]*Gamma[-5/2 + 2*(-2 - k65 + nu)]*
     Gamma[-4 + 3*(-2 - k65 + nu)]*Gamma[-8 + 5*(-2 - k65 + nu)]*
     Sec[Pi/6 - (-1 - k64 + nu)*Pi]*Sec[Pi/6 + (-1 - k64 + nu)*Pi]*
     Sin[(-2 - k65 + nu)*Pi]^2*Sin[Pi/5 - (-1 - k64 + nu)*Pi]*
     Sin[Pi/4 - (-1 - k64 + nu)*Pi]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
     (14*Cot[(-1 - k64 + nu)*Pi] + (1 + Sqrt[5])*
       Cot[Pi/5 - (-1 - k64 + nu)*Pi] - (1 + Sqrt[5])*
       Cot[Pi/5 + (-1 - k64 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (-1 - k64 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (-1 - k64 + nu)*Pi]))/(243*(-3 - k64 + nu)^2*
     (-4 - k65 + nu)*(5 - 3*(-1 - k64 + nu))^2*(7 - 3*(-1 - k64 + nu))^2*
     (-3 + 2*(-1 - k64 + nu))^3*(4 - 3*(-2 - k65 + nu))^2*
     (5 - 3*(-2 - k65 + nu))^2*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-3 - k64 + nu]^3*Gamma[-5/2 - k64 + nu]*Gamma[-3 + 2*nu]*
     Gamma[-9 + 4*nu]*Gamma[-11 + 5*nu]*Gamma[-5/2 + 2*(-1 - k64 + nu)]*
     Gamma[-7 + 3*(-1 - k64 + nu)]^2*Gamma[-8 + 5*(-1 - k64 + nu)]*
     Gamma[-2 + 2*(-2 - k65 + nu)]^2*Gamma[-6 + 3*(-2 - k65 + nu)]^2*
     Gamma[-5 + 4*(-2 - k65 + nu)]*(-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 
      155*Sqrt[5 - Sqrt[5]]*Cot[(-1 - k64 + nu)*Pi] - 
      480*Sqrt[3 + Sqrt[5]]*Cot[(-1 - k64 + nu)*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[(-1 - k64 + nu)*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[(-1 - k64 + nu)*Pi]^3 + 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 - (-1 - k64 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - (-1 - k64 + nu)*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - (-1 - k64 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 - (-1 - k64 + nu)*Pi] - 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + (-1 - k64 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + (-1 - k64 + nu)*Pi] - 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 + (-1 - k64 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + (-1 - k64 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (-1 - k64 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*
       Tan[(-1 - k64 + nu)*Pi] - 1275*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k64 + nu)*Pi] - 225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Tan[(-1 - k64 + nu)*Pi]^2 + 225*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k64 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (-1 - k64 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k64 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k64 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k64 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k64 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k64 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k64 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k64 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k64 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (-1 - k64 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k64 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k64 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k64 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k64 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k64 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k64 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k64 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k64 + nu)*Pi]^2)*(14*Cot[(-2 - k65 + nu)*Pi] + 
      (1 + Sqrt[5])*Cot[Pi/5 - (-2 - k65 + nu)*Pi] - 
      (1 + Sqrt[5])*Cot[Pi/5 + (-2 - k65 + nu)*Pi] + 
      (-1 + Sqrt[5])*Tan[Pi/10 - (-2 - k65 + nu)*Pi] - 
      (-1 + Sqrt[5])*Tan[Pi/10 + (-2 - k65 + nu)*Pi])), {-k64, -k65}}, 
  {(2^(11 - 6*(-1 - k66 + nu))*(3 - 2*(-1 - k66 + nu))^2*
     (-7 + 4*(-1 - k66 + nu))*(-9 + 5*(-1 - k66 + nu))*
     (-1378170 + 3740185*(-1 - k66 + nu) - 4040176*(-1 - k66 + nu)^2 + 
      2170671*(-1 - k66 + nu)^3 - 579902*(-1 - k66 + nu)^4 + 
      61616*(-1 - k66 + nu)^5)*Pi^4*Csc[nu*Pi]*Csc[(-1 - k66 + nu)*Pi]*
     Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*Gamma[-2 + nu]^2*Gamma[-2 + 2*nu]^3*
     Gamma[-7 + 3*nu]^2*Gamma[-3 + 2*(-1 - k66 + nu)]*
     Gamma[-6 + 3*(-1 - k66 + nu)]^2*Gamma[-9 + 4*(-1 - k66 + nu)]*
     Gamma[-11 + 5*(-1 - k66 + nu)]*Sec[Pi/6 - (-1 - k66 + nu)*Pi]*
     Sec[Pi/6 + (-1 - k66 + nu)*Pi]*Sin[Pi/5 - (-1 - k66 + nu)*Pi]*
     Sin[Pi/4 - (-1 - k66 + nu)*Pi]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
     (14*Cot[(-1 - k66 + nu)*Pi] + (1 + Sqrt[5])*
       Cot[Pi/5 - (-1 - k66 + nu)*Pi] - (1 + Sqrt[5])*
       Cot[Pi/5 + (-1 - k66 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (-1 - k66 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (-1 - k66 + nu)*Pi]))/(15*(-3 - k66 + nu)^2*
     (5 - 3*(-1 - k66 + nu))^2*(7 - 3*(-1 - k66 + nu))^2*
     (-3 + 2*(-1 - k66 + nu))^3*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-3 - k66 + nu]^3*Gamma[-5/2 - k66 + nu]*Gamma[-3 + 2*nu]*
     Gamma[-9 + 4*nu]*Gamma[-11 + 5*nu]*Gamma[-5/2 + 2*(-1 - k66 + nu)]*
     Gamma[-7 + 3*(-1 - k66 + nu)]^2*Gamma[-8 + 5*(-1 - k66 + nu)]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[(-1 - k66 + nu)*Pi] - 480*Sqrt[3 + Sqrt[5]]*
       Cot[(-1 - k66 + nu)*Pi] + 480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Cot[(-1 - k66 + nu)*Pi]^2 - 480*Sqrt[5 - Sqrt[5]]*
       Cot[(-1 - k66 + nu)*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - (-1 - k66 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 - (-1 - k66 + nu)*Pi] + 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 - (-1 - k66 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - (-1 - k66 + nu)*Pi] - 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 + (-1 - k66 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 + (-1 - k66 + nu)*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + (-1 - k66 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 + (-1 - k66 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (-1 - k66 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*
       Tan[(-1 - k66 + nu)*Pi] - 1275*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k66 + nu)*Pi] - 225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Tan[(-1 - k66 + nu)*Pi]^2 + 225*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k66 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (-1 - k66 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k66 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k66 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k66 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k66 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k66 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k66 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k66 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k66 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (-1 - k66 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k66 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k66 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k66 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k66 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k66 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k66 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k66 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k66 + nu)*Pi]^2)), {-k66}}, 
  {-(2^(5 - 8*(-1 - k67 + nu) + 8*(-2 - k68 + nu))*(3 - 2*(-1 - k67 + nu))^2*
      (1176120 - 3839625*(-1 - k67 + nu) + 5203607*(-1 - k67 + nu)^2 - 
       3746314*(-1 - k67 + nu)^3 + 1510806*(-1 - k67 + nu)^4 - 
       323516*(-1 - k67 + nu)^5 + 28732*(-1 - k67 + nu)^6)*
      (3 - 2*(-2 - k68 + nu))^2*(-4 + 2*(-2 - k68 + nu))*
      (965 - 2841*(-2 - k68 + nu) + 3124*(-2 - k68 + nu)^2 - 
       1520*(-2 - k68 + nu)^3 + 276*(-2 - k68 + nu)^4)*
      Cos[(-2 - k68 + nu)*Pi]*Cos[Pi/6 - (-2 - k68 + nu)*Pi]*
      Cos[Pi/6 + (-2 - k68 + nu)*Pi]*Csc[nu*Pi]*Csc[Pi/5 - nu*Pi]*
      Csc[Pi/4 - nu*Pi]*Gamma[-2 + nu]^2*Gamma[-7/2 - k68 + nu]*
      Gamma[-3 - k68 + nu]^3*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*
      Gamma[-3 + 2*(-1 - k67 + nu)]*Gamma[-9 + 4*(-1 - k67 + nu)]*
      Gamma[-11 + 5*(-1 - k67 + nu)]*Gamma[5 - 3*(-2 - k68 + nu)]*
      Gamma[3 - 2*(-2 - k68 + nu)]*Gamma[-4 + 3*(-2 - k68 + nu)]^2*
      Gamma[-7/2 + 3*(-2 - k68 + nu)]*Sec[Pi/6 - (-1 - k67 + nu)*Pi]*
      Sec[Pi/6 + (-1 - k67 + nu)*Pi]*Sin[Pi/5 - (-1 - k67 + nu)*Pi]*
      Sin[Pi/4 - (-1 - k67 + nu)*Pi]*Tan[(-1 - k67 + nu)*Pi]*
      (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
        Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
       480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
       480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
        Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
       75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
        Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
       75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
        Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
       216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
        Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
       1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
       225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
       225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
       432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
        Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
       375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
        Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
       150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
        Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
       150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
       216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
        Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
       375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
        Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
       150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
        Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
       150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
      (5*Cot[(-1 - k67 + nu)*Pi] + 12*Cot[(-1 - k67 + nu)*Pi]^3 + 
       9*Cot[Pi/6 - (-1 - k67 + nu)*Pi] - 9*Cot[Pi/6 + (-1 - k67 + nu)*Pi] + 
       9*Tan[(-1 - k67 + nu)*Pi] + 17*Tan[Pi/6 - (-1 - k67 + nu)*Pi] - 
       Sqrt[3]*Tan[Pi/6 - (-1 - k67 + nu)*Pi]^2 - 
       17*Tan[Pi/6 + (-1 - k67 + nu)*Pi] + 
       Sqrt[3]*Tan[Pi/6 + (-1 - k67 + nu)*Pi]^2))/
    (27*(-3 - k67 + nu)*(-4 - k68 + nu)^2*(-3 - k68 + nu)*
     (5 - 3*(-1 - k67 + nu))^2*(7 - 3*(-1 - k67 + nu))^2*
     (-4 + 2*(-1 - k67 + nu))*(-3 + 2*(-1 - k67 + nu))^2*
     (-3 + 2*(-2 - k68 + nu))^2*(-5 + 3*(-2 - k68 + nu))*
     (-5 + 4*(-2 - k68 + nu))*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-3 - k67 + nu]*Gamma[-5/2 - k67 + nu]*Gamma[-4 - k68 + nu]*
     Gamma[-3 + 2*nu]*Gamma[-9 + 4*nu]*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(-1 - k67 + nu)]^2*Gamma[-7/2 + 3*(-1 - k67 + nu)]*
     Gamma[-3 + 3*(-2 - k68 + nu)]*Gamma[-5 + 4*(-2 - k68 + nu)]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[(-1 - k67 + nu)*Pi] - 480*Sqrt[3 + Sqrt[5]]*
       Cot[(-1 - k67 + nu)*Pi] + 480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Cot[(-1 - k67 + nu)*Pi]^2 - 480*Sqrt[5 - Sqrt[5]]*
       Cot[(-1 - k67 + nu)*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - (-1 - k67 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 - (-1 - k67 + nu)*Pi] + 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 - (-1 - k67 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - (-1 - k67 + nu)*Pi] - 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 + (-1 - k67 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 + (-1 - k67 + nu)*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + (-1 - k67 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 + (-1 - k67 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (-1 - k67 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*
       Tan[(-1 - k67 + nu)*Pi] - 1275*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k67 + nu)*Pi] - 225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Tan[(-1 - k67 + nu)*Pi]^2 + 225*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k67 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (-1 - k67 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k67 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k67 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k67 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k67 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k67 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k67 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k67 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k67 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (-1 - k67 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k67 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k67 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k67 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k67 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k67 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k67 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k67 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k67 + nu)*Pi]^2)*(5*Cot[(-2 - k68 + nu)*Pi] + 
      12*Cot[(-2 - k68 + nu)*Pi]^3 + 9*Cot[Pi/6 - (-2 - k68 + nu)*Pi] - 
      9*Cot[Pi/6 + (-2 - k68 + nu)*Pi] + 9*Tan[(-2 - k68 + nu)*Pi] + 
      17*Tan[Pi/6 - (-2 - k68 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (-2 - k68 + nu)*Pi]^2 - 
      17*Tan[Pi/6 + (-2 - k68 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (-2 - k68 + nu)*Pi]^2)), {-k67, -k68}}, 
  {(2^(3 - 8*(k69 + nu) + 8*(k70 + nu))*(3 - 2*(k69 + nu))^2*
     (1176120 - 3839625*(k69 + nu) + 5203607*(k69 + nu)^2 - 
      3746314*(k69 + nu)^3 + 1510806*(k69 + nu)^4 - 323516*(k69 + nu)^5 + 
      28732*(k69 + nu)^6)*(-4 + 2*(k70 + nu))*
     (2430960 - 10901846*(k70 + nu) + 20330101*(k70 + nu)^2 - 
      20177497*(k70 + nu)^3 + 11240054*(k70 + nu)^4 - 3331818*(k70 + nu)^5 + 
      410544*(k70 + nu)^6)*Cos[(k70 + nu)*Pi]*Cos[Pi/6 - (k70 + nu)*Pi]*
     Cos[Pi/6 + (k70 + nu)*Pi]*Csc[nu*Pi]*Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*
     Gamma[-2 + nu]^2*Gamma[-3/2 + k70 + nu]*Gamma[-1 + k70 + nu]^4*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*Gamma[-3 + 2*(k69 + nu)]*
     Gamma[-9 + 4*(k69 + nu)]*Gamma[-11 + 5*(k69 + nu)]*
     Gamma[4 - 3*(k70 + nu)]*Gamma[-7/2 + 3*(k70 + nu)]*
     Sec[Pi/6 - (k69 + nu)*Pi]*Sec[Pi/6 + (k69 + nu)*Pi]*
     Sin[Pi/5 - (k69 + nu)*Pi]*Sin[Pi/4 - (k69 + nu)*Pi]*Tan[(k69 + nu)*Pi]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
     (5*Cot[(k69 + nu)*Pi] + 12*Cot[(k69 + nu)*Pi]^3 + 
      9*Cot[Pi/6 - (k69 + nu)*Pi] - 9*Cot[Pi/6 + (k69 + nu)*Pi] + 
      9*Tan[(k69 + nu)*Pi] + 17*Tan[Pi/6 - (k69 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (k69 + nu)*Pi]^2 - 17*Tan[Pi/6 + (k69 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (k69 + nu)*Pi]^2))/(135*(-2 + k69 + nu)*
     (-2 + k70 + nu)^2*(-1 + k70 + nu)*(5 - 3*(k69 + nu))^2*
     (7 - 3*(k69 + nu))^2*(-4 + 2*(k69 + nu))*(-3 + 2*(k69 + nu))^2*
     (-3 + 2*(k70 + nu))*(-8 + 5*(k70 + nu))*(-7 + 5*(k70 + nu))*
     (-6 + 5*(k70 + nu))*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-2 + k69 + nu]*Gamma[-3/2 + k69 + nu]*Gamma[-2 + k70 + nu]*
     Gamma[-3 + 2*nu]*Gamma[-9 + 4*nu]*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(k69 + nu)]^2*Gamma[-7/2 + 3*(k69 + nu)]*
     Gamma[-4 + 4*(k70 + nu)]*(-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 
      155*Sqrt[5 - Sqrt[5]]*Cot[(k69 + nu)*Pi] - 480*Sqrt[3 + Sqrt[5]]*
       Cot[(k69 + nu)*Pi] + 480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Cot[(k69 + nu)*Pi]^2 - 480*Sqrt[5 - Sqrt[5]]*Cot[(k69 + nu)*Pi]^3 + 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 - (k69 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - (k69 + nu)*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - (k69 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 - (k69 + nu)*Pi] - 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + (k69 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + (k69 + nu)*Pi] - 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 + (k69 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + (k69 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (k69 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[(k69 + nu)*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[(k69 + nu)*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[(k69 + nu)*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[(k69 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (k69 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k69 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k69 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k69 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k69 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k69 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k69 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k69 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k69 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (k69 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k69 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k69 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k69 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k69 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k69 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k69 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k69 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k69 + nu)*Pi]^2)*(5*Cot[(k70 + nu)*Pi] + 
      12*Cot[(k70 + nu)*Pi]^3 + 9*Cot[Pi/6 - (k70 + nu)*Pi] - 
      9*Cot[Pi/6 + (k70 + nu)*Pi] + 9*Tan[(k70 + nu)*Pi] + 
      17*Tan[Pi/6 - (k70 + nu)*Pi] - Sqrt[3]*Tan[Pi/6 - (k70 + nu)*Pi]^2 - 
      17*Tan[Pi/6 + (k70 + nu)*Pi] + Sqrt[3]*Tan[Pi/6 + (k70 + nu)*Pi]^2)), 
   {k69, k70}}, {(2^(7 - 8*(-1 - k71 + nu) + 8*(-2 - k72 + nu))*
     (3 - 2*(-1 - k71 + nu))^2*(1176120 - 3839625*(-1 - k71 + nu) + 
      5203607*(-1 - k71 + nu)^2 - 3746314*(-1 - k71 + nu)^3 + 
      1510806*(-1 - k71 + nu)^4 - 323516*(-1 - k71 + nu)^5 + 
      28732*(-1 - k71 + nu)^6)*(3 - 2*(-2 - k72 + nu))^2*
     (-4 + 2*(-2 - k72 + nu))*(175200 - 778255*(-2 - k72 + nu) + 
      1435262*(-2 - k72 + nu)^2 - 1406332*(-2 - k72 + nu)^3 + 
      772030*(-2 - k72 + nu)^4 - 225097*(-2 - k72 + nu)^5 + 
      27228*(-2 - k72 + nu)^6)*Cos[(-2 - k72 + nu)*Pi]*
     Cos[Pi/6 - (-2 - k72 + nu)*Pi]*Cos[Pi/6 + (-2 - k72 + nu)*Pi]*Csc[nu*Pi]*
     Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*Gamma[4 + k72 - nu]*Gamma[-2 + nu]^2*
     Gamma[-7/2 - k72 + nu]*Gamma[-3 - k72 + nu]^4*Gamma[-2 + 2*nu]^3*
     Gamma[-7 + 3*nu]^2*Gamma[-3 + 2*(-1 - k71 + nu)]*
     Gamma[-9 + 4*(-1 - k71 + nu)]*Gamma[-11 + 5*(-1 - k71 + nu)]*
     Gamma[5 - 3*(-2 - k72 + nu)]*Gamma[-3 + 2*(-2 - k72 + nu)]*
     Gamma[-4 + 3*(-2 - k72 + nu)]*Gamma[-7/2 + 3*(-2 - k72 + nu)]*
     Sec[Pi/6 - (-1 - k71 + nu)*Pi]*Sec[Pi/6 + (-1 - k71 + nu)*Pi]*
     Sin[Pi/5 - (-1 - k71 + nu)*Pi]*Sin[Pi/4 - (-1 - k71 + nu)*Pi]*
     Tan[(-1 - k71 + nu)*Pi]*(-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 
      155*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
     (5*Cot[(-1 - k71 + nu)*Pi] + 12*Cot[(-1 - k71 + nu)*Pi]^3 + 
      9*Cot[Pi/6 - (-1 - k71 + nu)*Pi] - 9*Cot[Pi/6 + (-1 - k71 + nu)*Pi] + 
      9*Tan[(-1 - k71 + nu)*Pi] + 17*Tan[Pi/6 - (-1 - k71 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (-1 - k71 + nu)*Pi]^2 - 
      17*Tan[Pi/6 + (-1 - k71 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (-1 - k71 + nu)*Pi]^2))/(135*(-3 - k71 + nu)*
     (-4 - k72 + nu)^2*(-3 - k72 + nu)*(5 - 3*(-1 - k71 + nu))^2*
     (7 - 3*(-1 - k71 + nu))^2*(-4 + 2*(-1 - k71 + nu))*
     (-3 + 2*(-1 - k71 + nu))^2*(-5 + 3*(-2 - k72 + nu))*
     (-4 + 3*(-2 - k72 + nu))*(-5 + 4*(-2 - k72 + nu))*
     (-8 + 5*(-2 - k72 + nu))*(-7 + 5*(-2 - k72 + nu))*
     (-6 + 5*(-2 - k72 + nu))*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-3 - k71 + nu]*Gamma[-5/2 - k71 + nu]*Gamma[-4 - k72 + nu]*
     Gamma[-3 + 2*nu]*Gamma[-9 + 4*nu]*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(-1 - k71 + nu)]^2*Gamma[-7/2 + 3*(-1 - k71 + nu)]*
     Gamma[-2 + 2*(-2 - k72 + nu)]^2*Gamma[-5 + 4*(-2 - k72 + nu)]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[(-1 - k71 + nu)*Pi] - 480*Sqrt[3 + Sqrt[5]]*
       Cot[(-1 - k71 + nu)*Pi] + 480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Cot[(-1 - k71 + nu)*Pi]^2 - 480*Sqrt[5 - Sqrt[5]]*
       Cot[(-1 - k71 + nu)*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - (-1 - k71 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 - (-1 - k71 + nu)*Pi] + 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 - (-1 - k71 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - (-1 - k71 + nu)*Pi] - 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 + (-1 - k71 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 + (-1 - k71 + nu)*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + (-1 - k71 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 + (-1 - k71 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (-1 - k71 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*
       Tan[(-1 - k71 + nu)*Pi] - 1275*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k71 + nu)*Pi] - 225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Tan[(-1 - k71 + nu)*Pi]^2 + 225*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k71 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (-1 - k71 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k71 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k71 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k71 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k71 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k71 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k71 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k71 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k71 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (-1 - k71 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k71 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k71 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k71 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k71 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k71 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k71 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k71 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k71 + nu)*Pi]^2)*(5*Cot[(-2 - k72 + nu)*Pi] + 
      12*Cot[(-2 - k72 + nu)*Pi]^3 + 9*Cot[Pi/6 - (-2 - k72 + nu)*Pi] - 
      9*Cot[Pi/6 + (-2 - k72 + nu)*Pi] + 9*Tan[(-2 - k72 + nu)*Pi] + 
      17*Tan[Pi/6 - (-2 - k72 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (-2 - k72 + nu)*Pi]^2 - 
      17*Tan[Pi/6 + (-2 - k72 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (-2 - k72 + nu)*Pi]^2)), {-k71, -k72}}, 
  {-(2^(5 - 8*(k73 + nu) + 2*(k74 + nu) + 6*(k75 + nu))*(3 - 2*(k73 + nu))^2*
      (1176120 - 3839625*(k73 + nu) + 5203607*(k73 + nu)^2 - 
       3746314*(k73 + nu)^3 + 1510806*(k73 + nu)^4 - 323516*(k73 + nu)^5 + 
       28732*(k73 + nu)^6)*(-4 + 2*(k74 + nu))*(174750 - 752690*(k74 + nu) + 
       1346751*(k74 + nu)^2 - 1281136*(k74 + nu)^3 + 683314*(k74 + nu)^4 - 
       193731*(k74 + nu)^5 + 22808*(k74 + nu)^6)*(-5 + 4*(k75 + nu))*
      (40320 - 118152*(k75 + nu) + 129473*(k75 + nu)^2 - 62859*(k75 + nu)^3 + 
       11404*(k75 + nu)^4)*Cos[Pi/6 - (k75 + nu)*Pi]*
      Cos[Pi/6 + (k75 + nu)*Pi]*Cot[(k74 + nu)*Pi]*Csc[nu*Pi]*
      Csc[(k74 + nu)*Pi]*Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*Gamma[-2 + nu]^2*
      Gamma[-2 + k75 + nu]*Gamma[-3/2 + k75 + nu]*Gamma[-1 + k75 + nu]^4*
      Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*Gamma[-3 + 2*(k73 + nu)]*
      Gamma[-9 + 4*(k73 + nu)]*Gamma[-11 + 5*(k73 + nu)]*
      Gamma[-6 + 3*(k74 + nu)]^2*Gamma[-7/2 + 3*(k74 + nu)]*
      Gamma[4 - 3*(k75 + nu)]*Gamma[-5/2 + 2*(k75 + nu)]*
      Gamma[-8 + 5*(k75 + nu)]*Sec[Pi/6 - (k73 + nu)*Pi]*
      Sec[Pi/6 + (k73 + nu)*Pi]*Sin[(k75 + nu)*Pi]^2*
      Sin[Pi/5 - (k73 + nu)*Pi]*Sin[Pi/4 - (k73 + nu)*Pi]*Tan[(k73 + nu)*Pi]*
      (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
        Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
       480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
       480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
        Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
       75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
        Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
       75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
        Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
       216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
        Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
       1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
       225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
       225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
       432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
        Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
       375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
        Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
       150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
        Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
       150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
       216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
        Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
       375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
        Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
       150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
        Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
       150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
      (5*Cot[(k73 + nu)*Pi] + 12*Cot[(k73 + nu)*Pi]^3 + 
       9*Cot[Pi/6 - (k73 + nu)*Pi] - 9*Cot[Pi/6 + (k73 + nu)*Pi] + 
       9*Tan[(k73 + nu)*Pi] + 17*Tan[Pi/6 - (k73 + nu)*Pi] - 
       Sqrt[3]*Tan[Pi/6 - (k73 + nu)*Pi]^2 - 17*Tan[Pi/6 + (k73 + nu)*Pi] + 
       Sqrt[3]*Tan[Pi/6 + (k73 + nu)*Pi]^2)*(14*Cot[(k74 + nu)*Pi] + 
       (1 + Sqrt[5])*Cot[Pi/5 - (k74 + nu)*Pi] - (1 + Sqrt[5])*
        Cot[Pi/5 + (k74 + nu)*Pi] + (-1 + Sqrt[5])*
        Tan[Pi/10 - (k74 + nu)*Pi] - (-1 + Sqrt[5])*
        Tan[Pi/10 + (k74 + nu)*Pi]))/(3645*(-2 + k73 + nu)*(-2 + k74 + nu)*
     (-1 + k74 + nu)*(-2 + k75 + nu)*(5 - 3*(k73 + nu))^2*
     (7 - 3*(k73 + nu))^2*(-4 + 2*(k73 + nu))*(-3 + 2*(k73 + nu))^2*
     (-3 + 2*(k74 + nu))*(-5 + 4*(k74 + nu))*(-8 + 5*(k74 + nu))*
     (-7 + 5*(k74 + nu))*(-6 + 5*(k74 + nu))*(4 - 3*(k75 + nu))^2*
     (5 - 3*(k75 + nu))^2*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-2 + k73 + nu]*Gamma[-3/2 + k73 + nu]*Gamma[-2 + k74 + nu]^2*
     Gamma[-3 + 2*nu]*Gamma[-9 + 4*nu]*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(k73 + nu)]^2*Gamma[-7/2 + 3*(k73 + nu)]*
     Gamma[-5/2 + 2*(k74 + nu)]*Gamma[-8 + 5*(k74 + nu)]*
     Gamma[-6 + 3*(k75 + nu)]^2*Gamma[-4 + 4*(k75 + nu)]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[(k73 + nu)*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[(k73 + nu)*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[(k73 + nu)*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[(k73 + nu)*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - (k73 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 - (k73 + nu)*Pi] + 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 - (k73 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - (k73 + nu)*Pi] - 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 + (k73 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 + (k73 + nu)*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + (k73 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 + (k73 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (k73 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[(k73 + nu)*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[(k73 + nu)*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[(k73 + nu)*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[(k73 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (k73 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k73 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k73 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k73 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k73 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k73 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k73 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k73 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k73 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (k73 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k73 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k73 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k73 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k73 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k73 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k73 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k73 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k73 + nu)*Pi]^2)*(5*Cot[(k74 + nu)*Pi] + 
      12*Cot[(k74 + nu)*Pi]^3 + 9*Cot[Pi/6 - (k74 + nu)*Pi] - 
      9*Cot[Pi/6 + (k74 + nu)*Pi] + 9*Tan[(k74 + nu)*Pi] + 
      17*Tan[Pi/6 - (k74 + nu)*Pi] - Sqrt[3]*Tan[Pi/6 - (k74 + nu)*Pi]^2 - 
      17*Tan[Pi/6 + (k74 + nu)*Pi] + Sqrt[3]*Tan[Pi/6 + (k74 + nu)*Pi]^2)*
     (14*Cot[(k75 + nu)*Pi] + (1 + Sqrt[5])*Cot[Pi/5 - (k75 + nu)*Pi] - 
      (1 + Sqrt[5])*Cot[Pi/5 + (k75 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (k75 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (k75 + nu)*Pi])), {k73, k74, k75}}, 
  {(2^(6 - 8*(-1 - k76 + nu) + 2*(-2 - k77 + nu) + 6*(-3 - k78 + nu))*
     (3 - 2*(-1 - k76 + nu))^2*(1176120 - 3839625*(-1 - k76 + nu) + 
      5203607*(-1 - k76 + nu)^2 - 3746314*(-1 - k76 + nu)^3 + 
      1510806*(-1 - k76 + nu)^4 - 323516*(-1 - k76 + nu)^5 + 
      28732*(-1 - k76 + nu)^6)*(-4 + 2*(-2 - k77 + nu))*
     (174750 - 752690*(-2 - k77 + nu) + 1346751*(-2 - k77 + nu)^2 - 
      1281136*(-2 - k77 + nu)^3 + 683314*(-2 - k77 + nu)^4 - 
      193731*(-2 - k77 + nu)^5 + 22808*(-2 - k77 + nu)^6)*
     (-3 + 2*(-3 - k78 + nu))^2*(-480 + 1096*(-3 - k78 + nu) - 
      831*(-3 - k78 + nu)^2 + 209*(-3 - k78 + nu)^3)*
     Cos[Pi/6 - (-3 - k78 + nu)*Pi]*Cos[Pi/6 + (-3 - k78 + nu)*Pi]*
     Cot[(-2 - k77 + nu)*Pi]*Csc[nu*Pi]*Csc[(-2 - k77 + nu)*Pi]*
     Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*Gamma[5 + k78 - nu]*Gamma[-2 + nu]^2*
     Gamma[-5 - k78 + nu]*Gamma[-9/2 - k78 + nu]*Gamma[-4 - k78 + nu]^4*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*Gamma[-3 + 2*(-1 - k76 + nu)]*
     Gamma[-9 + 4*(-1 - k76 + nu)]*Gamma[-11 + 5*(-1 - k76 + nu)]*
     Gamma[-6 + 3*(-2 - k77 + nu)]^2*Gamma[-7/2 + 3*(-2 - k77 + nu)]*
     Gamma[5 - 3*(-3 - k78 + nu)]*Gamma[-3 + 2*(-3 - k78 + nu)]*
     Gamma[-5/2 + 2*(-3 - k78 + nu)]*Gamma[-4 + 3*(-3 - k78 + nu)]*
     Gamma[-8 + 5*(-3 - k78 + nu)]*Sec[Pi/6 - (-1 - k76 + nu)*Pi]*
     Sec[Pi/6 + (-1 - k76 + nu)*Pi]*Sin[(-3 - k78 + nu)*Pi]^2*
     Sin[Pi/5 - (-1 - k76 + nu)*Pi]*Sin[Pi/4 - (-1 - k76 + nu)*Pi]*
     Tan[(-1 - k76 + nu)*Pi]*(-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 
      155*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
     (5*Cot[(-1 - k76 + nu)*Pi] + 12*Cot[(-1 - k76 + nu)*Pi]^3 + 
      9*Cot[Pi/6 - (-1 - k76 + nu)*Pi] - 9*Cot[Pi/6 + (-1 - k76 + nu)*Pi] + 
      9*Tan[(-1 - k76 + nu)*Pi] + 17*Tan[Pi/6 - (-1 - k76 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (-1 - k76 + nu)*Pi]^2 - 
      17*Tan[Pi/6 + (-1 - k76 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (-1 - k76 + nu)*Pi]^2)*(14*Cot[(-2 - k77 + nu)*Pi] + 
      (1 + Sqrt[5])*Cot[Pi/5 - (-2 - k77 + nu)*Pi] - 
      (1 + Sqrt[5])*Cot[Pi/5 + (-2 - k77 + nu)*Pi] + 
      (-1 + Sqrt[5])*Tan[Pi/10 - (-2 - k77 + nu)*Pi] - 
      (-1 + Sqrt[5])*Tan[Pi/10 + (-2 - k77 + nu)*Pi]))/
    (1215*(-3 - k76 + nu)*(-4 - k77 + nu)*(-3 - k77 + nu)*(-5 - k78 + nu)*
     (5 - 3*(-1 - k76 + nu))^2*(7 - 3*(-1 - k76 + nu))^2*
     (-4 + 2*(-1 - k76 + nu))*(-3 + 2*(-1 - k76 + nu))^2*
     (-3 + 2*(-2 - k77 + nu))*(-5 + 4*(-2 - k77 + nu))*
     (-8 + 5*(-2 - k77 + nu))*(-7 + 5*(-2 - k77 + nu))*
     (-6 + 5*(-2 - k77 + nu))*(4 - 3*(-3 - k78 + nu))^2*
     (5 - 3*(-3 - k78 + nu))^2*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-3 - k76 + nu]*Gamma[-5/2 - k76 + nu]*Gamma[-4 - k77 + nu]^2*
     Gamma[-3 + 2*nu]*Gamma[-9 + 4*nu]*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(-1 - k76 + nu)]^2*Gamma[-7/2 + 3*(-1 - k76 + nu)]*
     Gamma[-5/2 + 2*(-2 - k77 + nu)]*Gamma[-8 + 5*(-2 - k77 + nu)]*
     Gamma[-2 + 2*(-3 - k78 + nu)]^2*Gamma[-6 + 3*(-3 - k78 + nu)]^2*
     Gamma[-5 + 4*(-3 - k78 + nu)]*(-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 
      155*Sqrt[5 - Sqrt[5]]*Cot[(-1 - k76 + nu)*Pi] - 
      480*Sqrt[3 + Sqrt[5]]*Cot[(-1 - k76 + nu)*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[(-1 - k76 + nu)*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[(-1 - k76 + nu)*Pi]^3 + 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 - (-1 - k76 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - (-1 - k76 + nu)*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - (-1 - k76 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 - (-1 - k76 + nu)*Pi] - 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + (-1 - k76 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + (-1 - k76 + nu)*Pi] - 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 + (-1 - k76 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + (-1 - k76 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (-1 - k76 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*
       Tan[(-1 - k76 + nu)*Pi] - 1275*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k76 + nu)*Pi] - 225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Tan[(-1 - k76 + nu)*Pi]^2 + 225*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k76 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (-1 - k76 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k76 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k76 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k76 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k76 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k76 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k76 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k76 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k76 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (-1 - k76 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k76 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k76 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k76 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k76 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k76 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k76 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k76 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k76 + nu)*Pi]^2)*(5*Cot[(-2 - k77 + nu)*Pi] + 
      12*Cot[(-2 - k77 + nu)*Pi]^3 + 9*Cot[Pi/6 - (-2 - k77 + nu)*Pi] - 
      9*Cot[Pi/6 + (-2 - k77 + nu)*Pi] + 9*Tan[(-2 - k77 + nu)*Pi] + 
      17*Tan[Pi/6 - (-2 - k77 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (-2 - k77 + nu)*Pi]^2 - 
      17*Tan[Pi/6 + (-2 - k77 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (-2 - k77 + nu)*Pi]^2)*(14*Cot[(-3 - k78 + nu)*Pi] + 
      (1 + Sqrt[5])*Cot[Pi/5 - (-3 - k78 + nu)*Pi] - 
      (1 + Sqrt[5])*Cot[Pi/5 + (-3 - k78 + nu)*Pi] + 
      (-1 + Sqrt[5])*Tan[Pi/10 - (-3 - k78 + nu)*Pi] - 
      (-1 + Sqrt[5])*Tan[Pi/10 + (-3 - k78 + nu)*Pi])), {-k76, -k77, -k78}}, 
  {(2^(14 - 8*(-1 - k79 + nu) + 2*(-2 - k80 + nu))*(3 - 2*(-1 - k79 + nu))^2*
     (1176120 - 3839625*(-1 - k79 + nu) + 5203607*(-1 - k79 + nu)^2 - 
      3746314*(-1 - k79 + nu)^3 + 1510806*(-1 - k79 + nu)^4 - 
      323516*(-1 - k79 + nu)^5 + 28732*(-1 - k79 + nu)^6)*
     (-4 + 2*(-2 - k80 + nu))*(174750 - 752690*(-2 - k80 + nu) + 
      1346751*(-2 - k80 + nu)^2 - 1281136*(-2 - k80 + nu)^3 + 
      683314*(-2 - k80 + nu)^4 - 193731*(-2 - k80 + nu)^5 + 
      22808*(-2 - k80 + nu)^6)*Pi^4*Cot[(-2 - k80 + nu)*Pi]*Csc[nu*Pi]*
     Csc[(-2 - k80 + nu)*Pi]*Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*
     Gamma[-2 + nu]^2*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*
     Gamma[-3 + 2*(-1 - k79 + nu)]*Gamma[-9 + 4*(-1 - k79 + nu)]*
     Gamma[-11 + 5*(-1 - k79 + nu)]*Gamma[-6 + 3*(-2 - k80 + nu)]^2*
     Gamma[-7/2 + 3*(-2 - k80 + nu)]*Sec[Pi/6 - (-1 - k79 + nu)*Pi]*
     Sec[Pi/6 + (-1 - k79 + nu)*Pi]*Sin[Pi/5 - (-1 - k79 + nu)*Pi]*
     Sin[Pi/4 - (-1 - k79 + nu)*Pi]*Tan[(-1 - k79 + nu)*Pi]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
     (5*Cot[(-1 - k79 + nu)*Pi] + 12*Cot[(-1 - k79 + nu)*Pi]^3 + 
      9*Cot[Pi/6 - (-1 - k79 + nu)*Pi] - 9*Cot[Pi/6 + (-1 - k79 + nu)*Pi] + 
      9*Tan[(-1 - k79 + nu)*Pi] + 17*Tan[Pi/6 - (-1 - k79 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (-1 - k79 + nu)*Pi]^2 - 
      17*Tan[Pi/6 + (-1 - k79 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (-1 - k79 + nu)*Pi]^2)*(14*Cot[(-2 - k80 + nu)*Pi] + 
      (1 + Sqrt[5])*Cot[Pi/5 - (-2 - k80 + nu)*Pi] - 
      (1 + Sqrt[5])*Cot[Pi/5 + (-2 - k80 + nu)*Pi] + 
      (-1 + Sqrt[5])*Tan[Pi/10 - (-2 - k80 + nu)*Pi] - 
      (-1 + Sqrt[5])*Tan[Pi/10 + (-2 - k80 + nu)*Pi]))/
    (75*(-3 - k79 + nu)*(-4 - k80 + nu)*(-3 - k80 + nu)*
     (5 - 3*(-1 - k79 + nu))^2*(7 - 3*(-1 - k79 + nu))^2*
     (-4 + 2*(-1 - k79 + nu))*(-3 + 2*(-1 - k79 + nu))^2*
     (-3 + 2*(-2 - k80 + nu))*(-5 + 4*(-2 - k80 + nu))*
     (-8 + 5*(-2 - k80 + nu))*(-7 + 5*(-2 - k80 + nu))*
     (-6 + 5*(-2 - k80 + nu))*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-3 - k79 + nu]*Gamma[-5/2 - k79 + nu]*Gamma[-4 - k80 + nu]^2*
     Gamma[-3 + 2*nu]*Gamma[-9 + 4*nu]*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(-1 - k79 + nu)]^2*Gamma[-7/2 + 3*(-1 - k79 + nu)]*
     Gamma[-5/2 + 2*(-2 - k80 + nu)]*Gamma[-8 + 5*(-2 - k80 + nu)]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[(-1 - k79 + nu)*Pi] - 480*Sqrt[3 + Sqrt[5]]*
       Cot[(-1 - k79 + nu)*Pi] + 480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Cot[(-1 - k79 + nu)*Pi]^2 - 480*Sqrt[5 - Sqrt[5]]*
       Cot[(-1 - k79 + nu)*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - (-1 - k79 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 - (-1 - k79 + nu)*Pi] + 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 - (-1 - k79 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - (-1 - k79 + nu)*Pi] - 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 + (-1 - k79 + nu)*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*
       Cot[Pi/6 + (-1 - k79 + nu)*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + (-1 - k79 + nu)*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 + (-1 - k79 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (-1 - k79 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*
       Tan[(-1 - k79 + nu)*Pi] - 1275*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k79 + nu)*Pi] - 225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Tan[(-1 - k79 + nu)*Pi]^2 + 225*Sqrt[3 + Sqrt[5]]*
       Tan[(-1 - k79 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (-1 - k79 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k79 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k79 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k79 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k79 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (-1 - k79 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (-1 - k79 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (-1 - k79 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (-1 - k79 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (-1 - k79 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k79 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k79 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k79 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k79 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (-1 - k79 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (-1 - k79 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (-1 - k79 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (-1 - k79 + nu)*Pi]^2)*(5*Cot[(-2 - k80 + nu)*Pi] + 
      12*Cot[(-2 - k80 + nu)*Pi]^3 + 9*Cot[Pi/6 - (-2 - k80 + nu)*Pi] - 
      9*Cot[Pi/6 + (-2 - k80 + nu)*Pi] + 9*Tan[(-2 - k80 + nu)*Pi] + 
      17*Tan[Pi/6 - (-2 - k80 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (-2 - k80 + nu)*Pi]^2 - 
      17*Tan[Pi/6 + (-2 - k80 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (-2 - k80 + nu)*Pi]^2)), {-k79, -k80}}, 
  {(2^(16 - 8*(k81 + nu))*(3 - 2*(k81 + nu))^2*
     (1176120 - 3839625*(k81 + nu) + 5203607*(k81 + nu)^2 - 
      3746314*(k81 + nu)^3 + 1510806*(k81 + nu)^4 - 323516*(k81 + nu)^5 + 
      28732*(k81 + nu)^6)*Pi^4*Csc[nu*Pi]*Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*
     Gamma[-2 + nu]^2*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*
     Gamma[-3 + 2*(k81 + nu)]*Gamma[-9 + 4*(k81 + nu)]*
     Gamma[-11 + 5*(k81 + nu)]*Sec[Pi/6 - (k81 + nu)*Pi]*
     Sec[Pi/6 + (k81 + nu)*Pi]*Sin[Pi/5 - (k81 + nu)*Pi]*
     Sin[Pi/4 - (k81 + nu)*Pi]*Tan[(k81 + nu)*Pi]*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2)*
     (5*Cot[(k81 + nu)*Pi] + 12*Cot[(k81 + nu)*Pi]^3 + 
      9*Cot[Pi/6 - (k81 + nu)*Pi] - 9*Cot[Pi/6 + (k81 + nu)*Pi] + 
      9*Tan[(k81 + nu)*Pi] + 17*Tan[Pi/6 - (k81 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (k81 + nu)*Pi]^2 - 17*Tan[Pi/6 + (k81 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (k81 + nu)*Pi]^2))/(243*(-2 + k81 + nu)*
     (5 - 3*(k81 + nu))^2*(7 - 3*(k81 + nu))^2*(-4 + 2*(k81 + nu))*
     (-3 + 2*(k81 + nu))^2*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-2 + k81 + nu]*Gamma[-3/2 + k81 + nu]*Gamma[-3 + 2*nu]*
     Gamma[-9 + 4*nu]*Gamma[-11 + 5*nu]*Gamma[-7 + 3*(k81 + nu)]^2*
     Gamma[-7/2 + 3*(k81 + nu)]*(-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 
      155*Sqrt[5 - Sqrt[5]]*Cot[(k81 + nu)*Pi] - 480*Sqrt[3 + Sqrt[5]]*
       Cot[(k81 + nu)*Pi] + 480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*
       Cot[(k81 + nu)*Pi]^2 - 480*Sqrt[5 - Sqrt[5]]*Cot[(k81 + nu)*Pi]^3 + 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 - (k81 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - (k81 + nu)*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - (k81 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 - (k81 + nu)*Pi] - 
      225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + (k81 + nu)*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + (k81 + nu)*Pi] - 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 + (k81 + nu)*Pi] - 
      75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + (k81 + nu)*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + (k81 + nu)*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[(k81 + nu)*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[(k81 + nu)*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[(k81 + nu)*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[(k81 + nu)*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - (k81 + nu)*Pi] + 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k81 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k81 + nu)*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k81 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k81 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 - (k81 + nu)*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - (k81 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - (k81 + nu)*Pi]^2 - 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 - (k81 + nu)*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + (k81 + nu)*Pi] - 175*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k81 + nu)*Pi] + 375*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k81 + nu)*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k81 + nu)*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k81 + nu)*Pi] - 150*Sqrt[5 - Sqrt[5]]*
       Tan[Pi/6 + (k81 + nu)*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + (k81 + nu)*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + (k81 + nu)*Pi]^2 + 150*Sqrt[3*(3 + Sqrt[5])]*
       Tan[Pi/6 + (k81 + nu)*Pi]^2)), {k81}}, 
  {(Pi^4*Csc[nu*Pi]*Csc[Pi/5 - nu*Pi]*Csc[Pi/4 - nu*Pi]*Gamma[-2 + nu]^2*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]^2*
     (-45*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])] - 155*Sqrt[5 - Sqrt[5]]*
       Cot[nu*Pi] - 480*Sqrt[3 + Sqrt[5]]*Cot[nu*Pi] + 
      480*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Cot[nu*Pi]^2 - 
      480*Sqrt[5 - Sqrt[5]]*Cot[nu*Pi]^3 + 225*Sqrt[5 - Sqrt[5]]*
       Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 - nu*Pi] + 
      75*Sqrt[3 + Sqrt[5]]*Cot[Pi/6 - nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*
       Cot[Pi/6 - nu*Pi] - 225*Sqrt[5 - Sqrt[5]]*Cot[Pi/6 + nu*Pi] - 
      75*Sqrt[3*(5 - Sqrt[5])]*Cot[Pi/6 + nu*Pi] - 75*Sqrt[3 + Sqrt[5]]*
       Cot[Pi/6 + nu*Pi] - 75*Sqrt[3*(3 + Sqrt[5])]*Cot[Pi/6 + nu*Pi] + 
      216*Sqrt[10*(20 - 8*Sqrt[5] + Sqrt[10*(25 - 11*Sqrt[5])])]*
       Cot[Pi/5 + nu*Pi] + 225*Sqrt[5 - Sqrt[5]]*Tan[nu*Pi] - 
      1275*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi] - 
      225*Sqrt[2*(4 + Sqrt[2*(5 + Sqrt[5])])]*Tan[nu*Pi]^2 + 
      225*Sqrt[3 + Sqrt[5]]*Tan[nu*Pi]^3 - 
      432*Sqrt[5*(25 + 11*Sqrt[5] + Sqrt[5*(85 + 38*Sqrt[5])])]*
       Tan[Pi/10 - nu*Pi] + 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 - nu*Pi] + 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 - nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 - nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 - nu*Pi]^2 - 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 - nu*Pi]^2 + 
      216*Sqrt[10*(20 + 8*Sqrt[5] - Sqrt[10*(25 + 11*Sqrt[5])])]*
       Tan[Pi/10 + nu*Pi] - 175*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi] + 
      375*Sqrt[3*(5 - Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 1725*Sqrt[3 + Sqrt[5]]*
       Tan[Pi/6 + nu*Pi] + 375*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi] - 
      150*Sqrt[5 - Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 50*Sqrt[3*(5 - Sqrt[5])]*
       Tan[Pi/6 + nu*Pi]^2 - 150*Sqrt[3 + Sqrt[5]]*Tan[Pi/6 + nu*Pi]^2 + 
      150*Sqrt[3*(3 + Sqrt[5])]*Tan[Pi/6 + nu*Pi]^2))/
    (2700*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*Gamma[-3 + 2*nu]*Gamma[-9 + 4*nu]*
     Gamma[-11 + 5*nu]), {}}}, 
 {{(-8*(7 - 4*(k82 + nu))^2*(588 - 1765*(k82 + nu) + 1963*(k82 + nu)^2 - 
      956*(k82 + nu)^3 + 172*(k82 + nu)^4)*(2 + 2*Cos[2*nu*Pi] + 
      Cos[4*nu*Pi])*Cos[(k82 + nu)*Pi]^2*Cos[Pi/6 - (k82 + nu)*Pi]*
     Csc[nu*Pi]^4*Gamma[-1 + k82 + nu]^3*Gamma[-4 + 2*nu]*Gamma[-2 + 2*nu]^3*
     Gamma[-7 + 3*nu]*Gamma[5 - 3*(k82 + nu)]*Gamma[3 - 2*(k82 + nu)]*
     Gamma[-4 + 3*(k82 + nu)]^2*Gamma[-8 + 4*(k82 + nu)]*
     Gamma[-7 + 4*(k82 + nu)]*Sec[nu*Pi]^2*Sec[Pi/6 - nu*Pi]*
     (Cos[(k82 + nu)*Pi] - Sin[(k82 + nu)*Pi])*(Sqrt[3]*Cos[(k82 + nu)*Pi] - 
      Sin[(k82 + nu)*Pi])*Sin[(k82 + nu)*Pi]^4*(Cos[(k82 + nu)*Pi] + 
      Sin[(k82 + nu)*Pi]))/(3*(-2 + k82 + nu)^3*(-7 + 3*(k82 + nu))*
     (-5 + 3*(k82 + nu))*(-7 + 4*(k82 + nu))*(2 + 2*Cos[2*(k82 + nu)*Pi] + 
      Cos[4*(k82 + nu)*Pi])*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*Gamma[-8 + 4*nu]*
     Gamma[-7 + 4*nu]*Gamma[-4 + 2*(k82 + nu)]*Gamma[-7 + 3*(k82 + nu)]*
     Gamma[-3 + 3*(k82 + nu)]*Gamma[-5 + 4*(k82 + nu)]*
     (Cos[nu*Pi] - Sin[nu*Pi])*(Sqrt[3]*Cos[nu*Pi] - Sin[nu*Pi])*
     (Cos[nu*Pi] + Sin[nu*Pi])), {k82}}, 
  {(8*(5 - 4*(k83 + nu))^2*(7 - 4*(k83 + nu))^2*(-3 + 2*(k83 + nu))*
     (3843840 - 25522144*(k83 + nu) + 76208784*(k83 + nu)^2 - 
      134805746*(k83 + nu)^3 + 156487051*(k83 + nu)^4 - 
      124602170*(k83 + nu)^5 + 68940712*(k83 + nu)^6 - 
      26179228*(k83 + nu)^7 + 6531369*(k83 + nu)^8 - 966936*(k83 + nu)^9 + 
      64516*(k83 + nu)^10)*(2 + 2*Cos[2*nu*Pi] + Cos[4*nu*Pi])*
     Cos[(k83 + nu)*Pi]^2*Cos[Pi/6 - (k83 + nu)*Pi]*Csc[nu*Pi]^4*
     Gamma[-1 + k83 + nu]^4*Gamma[-4 + 2*nu]*Gamma[-2 + 2*nu]^3*
     Gamma[-7 + 3*nu]*Gamma[4 - 3*(k83 + nu)]*Gamma[-8 + 4*(k83 + nu)]*
     Gamma[-7 + 4*(k83 + nu)]*Sec[nu*Pi]^2*Sec[Pi/6 - nu*Pi]*
     (Cos[(k83 + nu)*Pi] - Sin[(k83 + nu)*Pi])*(Sqrt[3]*Cos[(k83 + nu)*Pi] - 
      Sin[(k83 + nu)*Pi])*Sin[(k83 + nu)*Pi]^4*(Cos[(k83 + nu)*Pi] + 
      Sin[(k83 + nu)*Pi]))/(3*(-2 + k83 + nu)^4*(-1 + k83 + nu)*
     (3 - 2*(k83 + nu))^2*(-7 + 3*(k83 + nu))*(-5 + 3*(k83 + nu))*
     (-4 + 3*(k83 + nu))*(-7 + 4*(k83 + nu))*(-5 + 4*(k83 + nu))*
     (-8 + 5*(k83 + nu))*(-7 + 5*(k83 + nu))*(-6 + 5*(k83 + nu))*
     (2 + 2*Cos[2*(k83 + nu)*Pi] + Cos[4*(k83 + nu)*Pi])*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-8 + 4*nu]*Gamma[-7 + 4*nu]*
     Gamma[-4 + 2*(k83 + nu)]*Gamma[-7 + 3*(k83 + nu)]*
     Gamma[-4 + 4*(k83 + nu)]*(Cos[nu*Pi] - Sin[nu*Pi])*
     (Sqrt[3]*Cos[nu*Pi] - Sin[nu*Pi])*(Cos[nu*Pi] + Sin[nu*Pi])), {k83}}, 
  {(2^(4 - 6*(k84 + nu) + 6*(k85 + nu))*(7 - 4*(k84 + nu))^2*
     (-188 + 429*(k84 + nu) - 313*(k84 + nu)^2 + 74*(k84 + nu)^3)*
     (-5 + 4*(k85 + nu))*(-10 + 6*(k85 + nu))*(-9 + 7*(k85 + nu))*
     (2 + 2*Cos[2*nu*Pi] + Cos[4*nu*Pi])*Cos[(k84 + nu)*Pi]*
     Cos[(k85 + nu)*Pi]*Cos[Pi/6 - (k84 + nu)*Pi]*Cos[Pi/6 + (k85 + nu)*Pi]*
     Csc[nu*Pi]^4*Gamma[-1 + k85 + nu]^4*Gamma[-1/2 + k85 + nu]*
     Gamma[-4 + 2*nu]*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
     Gamma[-8 + 4*(k84 + nu)]*Gamma[-7 + 4*(k84 + nu)]*
     Gamma[4 - 3*(k85 + nu)]*Gamma[-5/2 + 2*(k85 + nu)]*Sec[nu*Pi]^2*
     Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + (k84 + nu)*Pi]*(Cos[(k84 + nu)*Pi] - 
      Sin[(k84 + nu)*Pi])*(Sqrt[3]*Cos[(k84 + nu)*Pi] - Sin[(k84 + nu)*Pi])*
     Sin[(k84 + nu)*Pi]^2*(Cos[(k84 + nu)*Pi] + Sin[(k84 + nu)*Pi])*
     Sin[(k85 + nu)*Pi]^2*(Cot[(k84 + nu)*Pi] - Tan[Pi/6 - (k84 + nu)*Pi]))/
    (9*(-2 + k84 + nu)^2*(-7 + 3*(k84 + nu))*(-4 + 3*(k84 + nu))*
     (-7 + 4*(k84 + nu))*(-10 + 6*(k84 + nu))*(-3 + 2*(k85 + nu))*
     (-5 + 3*(k85 + nu))*(2 + 2*Cos[2*(k84 + nu)*Pi] + Cos[4*(k84 + nu)*Pi])*
     Gamma[2 - nu]^3*Gamma[-1 + nu]^6*Gamma[-1/2 + k84 + nu]*Gamma[-8 + 4*nu]*
     Gamma[-7 + 4*nu]*Gamma[-4 + 2*(k84 + nu)]*Gamma[-5/2 + 2*(k84 + nu)]*
     Gamma[-7 + 3*(k84 + nu)]*Gamma[-4 + 4*(k85 + nu)]*
     (Cos[nu*Pi] - Sin[nu*Pi])*(Sqrt[3]*Cos[nu*Pi] - Sin[nu*Pi])*
     (Cos[nu*Pi] + Sin[nu*Pi])*(Cot[(k85 + nu)*Pi] - 
      Tan[Pi/6 - (k85 + nu)*Pi])), {k84, k85}}, 
  {-(2^(11 - 6*(-1 - k86 + nu))*(7 - 4*(-1 - k86 + nu))^2*
      (-188 + 429*(-1 - k86 + nu) - 313*(-1 - k86 + nu)^2 + 
       74*(-1 - k86 + nu)^3)*Pi^4*(2 + 2*Cos[2*nu*Pi] + Cos[4*nu*Pi])*
      Cos[(-1 - k86 + nu)*Pi]*Cos[Pi/6 - (-1 - k86 + nu)*Pi]*Csc[nu*Pi]^4*
      Gamma[-4 + 2*nu]*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
      Gamma[-8 + 4*(-1 - k86 + nu)]*Gamma[-7 + 4*(-1 - k86 + nu)]*
      Sec[nu*Pi]^2*Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + (-1 - k86 + nu)*Pi]*
      (Cos[(-1 - k86 + nu)*Pi] - Sin[(-1 - k86 + nu)*Pi])*
      (Sqrt[3]*Cos[(-1 - k86 + nu)*Pi] - Sin[(-1 - k86 + nu)*Pi])*
      Sin[(-1 - k86 + nu)*Pi]^2*(Cos[(-1 - k86 + nu)*Pi] + 
       Sin[(-1 - k86 + nu)*Pi])*(Cot[(-1 - k86 + nu)*Pi] - 
       Tan[Pi/6 - (-1 - k86 + nu)*Pi]))/(3*Sqrt[3]*(-3 - k86 + nu)^2*
     (-7 + 3*(-1 - k86 + nu))*(-4 + 3*(-1 - k86 + nu))*
     (-7 + 4*(-1 - k86 + nu))*(-10 + 6*(-1 - k86 + nu))*
     (2 + 2*Cos[2*(-1 - k86 + nu)*Pi] + Cos[4*(-1 - k86 + nu)*Pi])*
     Gamma[2 - nu]^3*Gamma[-1 + nu]^6*Gamma[-3/2 - k86 + nu]*Gamma[-8 + 4*nu]*
     Gamma[-7 + 4*nu]*Gamma[-4 + 2*(-1 - k86 + nu)]*
     Gamma[-5/2 + 2*(-1 - k86 + nu)]*Gamma[-7 + 3*(-1 - k86 + nu)]*
     (Cos[nu*Pi] - Sin[nu*Pi])*(Sqrt[3]*Cos[nu*Pi] - Sin[nu*Pi])*
     (Cos[nu*Pi] + Sin[nu*Pi])), {-k86}}, 
  {(-16*(7 - 4*(k87 + nu))^2*(-3 + 2*(k87 + nu))^2*
     (-45248 + 216280*(k87 + nu) - 442854*(k87 + nu)^2 + 
      503757*(k87 + nu)^3 - 343955*(k87 + nu)^4 + 141015*(k87 + nu)^5 - 
      32153*(k87 + nu)^6 + 3146*(k87 + nu)^7)*(2 + 2*Cos[2*nu*Pi] + 
      Cos[4*nu*Pi])*Cos[(k87 + nu)*Pi]^2*Cos[Pi/6 - (k87 + nu)*Pi]*
     Csc[nu*Pi]^4*Gamma[2 - k87 - nu]*Gamma[-1 + k87 + nu]^4*Gamma[-4 + 2*nu]*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*Gamma[5 - 3*(k87 + nu)]*
     Gamma[-3 + 2*(k87 + nu)]*Gamma[-4 + 3*(k87 + nu)]*
     Gamma[-8 + 4*(k87 + nu)]*Gamma[-7 + 4*(k87 + nu)]*Sec[nu*Pi]^2*
     Sec[Pi/6 - nu*Pi]*(Cos[(k87 + nu)*Pi] - Sin[(k87 + nu)*Pi])*
     (Sqrt[3]*Cos[(k87 + nu)*Pi] - Sin[(k87 + nu)*Pi])*Sin[(k87 + nu)*Pi]^4*
     (Cos[(k87 + nu)*Pi] + Sin[(k87 + nu)*Pi]))/(3*(-2 + k87 + nu)^3*
     (-1 + k87 + nu)*(-7 + 3*(k87 + nu))*(-5 + 3*(k87 + nu))*
     (-4 + 3*(k87 + nu))*(-7 + 4*(k87 + nu))*(-8 + 5*(k87 + nu))*
     (-7 + 5*(k87 + nu))*(-6 + 5*(k87 + nu))*(2 + 2*Cos[2*(k87 + nu)*Pi] + 
      Cos[4*(k87 + nu)*Pi])*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*Gamma[-8 + 4*nu]*
     Gamma[-7 + 4*nu]*Gamma[-4 + 2*(k87 + nu)]*Gamma[-2 + 2*(k87 + nu)]^2*
     Gamma[-7 + 3*(k87 + nu)]*Gamma[-5 + 4*(k87 + nu)]*
     (Cos[nu*Pi] - Sin[nu*Pi])*(Sqrt[3]*Cos[nu*Pi] - Sin[nu*Pi])*
     (Cos[nu*Pi] + Sin[nu*Pi])), {k87}}, 
  {-(2^(2 - 6*(k88 + nu) + 6*(k89 + nu))*(7 - 4*(k88 + nu))^2*
      (-3 + 2*(k88 + nu))*(36288 - 143086*(k88 + nu) + 234331*(k88 + nu)^2 - 
       204041*(k88 + nu)^3 + 99643*(k88 + nu)^4 - 25881*(k88 + nu)^5 + 
       2794*(k88 + nu)^6)*(-5 + 4*(k89 + nu))*(40320 - 118152*(k89 + nu) + 
       129473*(k89 + nu)^2 - 62859*(k89 + nu)^3 + 11404*(k89 + nu)^4)*
      (2 + 2*Cos[2*nu*Pi] + Cos[4*nu*Pi])*Cos[(k88 + nu)*Pi]^2*
      Cos[Pi/6 - (k89 + nu)*Pi]*Cos[Pi/6 + (k89 + nu)*Pi]*Csc[nu*Pi]^4*
      Gamma[-2 + k89 + nu]*Gamma[-3/2 + k89 + nu]*Gamma[-1 + k89 + nu]^4*
      Gamma[-4 + 2*nu]*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
      Gamma[-6 + 3*(k88 + nu)]^2*Gamma[-8 + 4*(k88 + nu)]*
      Gamma[-7 + 4*(k88 + nu)]*Gamma[4 - 3*(k89 + nu)]*
      Gamma[-5/2 + 2*(k89 + nu)]*Gamma[-8 + 5*(k89 + nu)]*Sec[nu*Pi]^2*
      Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + (k88 + nu)*Pi]*(Cos[(k88 + nu)*Pi] - 
       Sin[(k88 + nu)*Pi])*(Sqrt[3]*Cos[(k88 + nu)*Pi] - Sin[(k88 + nu)*Pi])*
      Sin[(k88 + nu)*Pi]^2*(Cos[(k88 + nu)*Pi] + Sin[(k88 + nu)*Pi])*
      Sin[(k89 + nu)*Pi]^2*(14*Cot[(k88 + nu)*Pi] + 
       (1 + Sqrt[5])*Cot[Pi/5 - (k88 + nu)*Pi] - (1 + Sqrt[5])*
        Cot[Pi/5 + (k88 + nu)*Pi] + (-1 + Sqrt[5])*
        Tan[Pi/10 - (k88 + nu)*Pi] - (-1 + Sqrt[5])*
        Tan[Pi/10 + (k88 + nu)*Pi]))/(81*(-2 + k88 + nu)*(-1 + k88 + nu)*
     (-2 + k89 + nu)*(3 - 2*(k88 + nu))^2*(-7 + 3*(k88 + nu))*
     (-7 + 4*(k88 + nu))*(-8 + 5*(k88 + nu))*(-7 + 5*(k88 + nu))*
     (-6 + 5*(k88 + nu))*(4 - 3*(k89 + nu))^2*(5 - 3*(k89 + nu))^2*
     (2 + 2*Cos[2*(k88 + nu)*Pi] + Cos[4*(k88 + nu)*Pi])*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-2 + k88 + nu]*Gamma[-3/2 + k88 + nu]*
     Gamma[-8 + 4*nu]*Gamma[-7 + 4*nu]*Gamma[-4 + 2*(k88 + nu)]*
     Gamma[-5/2 + 2*(k88 + nu)]*Gamma[-7 + 3*(k88 + nu)]*
     Gamma[-8 + 5*(k88 + nu)]*Gamma[-6 + 3*(k89 + nu)]^2*
     Gamma[-4 + 4*(k89 + nu)]*(Cos[nu*Pi] - Sin[nu*Pi])*
     (Sqrt[3]*Cos[nu*Pi] - Sin[nu*Pi])*(Cos[nu*Pi] + Sin[nu*Pi])*
     (14*Cot[(k89 + nu)*Pi] + (1 + Sqrt[5])*Cot[Pi/5 - (k89 + nu)*Pi] - 
      (1 + Sqrt[5])*Cot[Pi/5 + (k89 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (k89 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (k89 + nu)*Pi])), {k88, k89}}, 
  {(2^(3 - 6*(k90 + nu) + 6*(-1 - k91 + nu))*(7 - 4*(k90 + nu))^2*
     (-3 + 2*(k90 + nu))*(36288 - 143086*(k90 + nu) + 234331*(k90 + nu)^2 - 
      204041*(k90 + nu)^3 + 99643*(k90 + nu)^4 - 25881*(k90 + nu)^5 + 
      2794*(k90 + nu)^6)*(-3 + 2*(-1 - k91 + nu))^2*
     (-480 + 1096*(-1 - k91 + nu) - 831*(-1 - k91 + nu)^2 + 
      209*(-1 - k91 + nu)^3)*(2 + 2*Cos[2*nu*Pi] + Cos[4*nu*Pi])*
     Cos[(k90 + nu)*Pi]^2*Cos[Pi/6 - (-1 - k91 + nu)*Pi]*
     Cos[Pi/6 + (-1 - k91 + nu)*Pi]*Csc[nu*Pi]^4*Gamma[3 + k91 - nu]*
     Gamma[-3 - k91 + nu]*Gamma[-5/2 - k91 + nu]*Gamma[-2 - k91 + nu]^4*
     Gamma[-4 + 2*nu]*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
     Gamma[-6 + 3*(k90 + nu)]^2*Gamma[-8 + 4*(k90 + nu)]*
     Gamma[-7 + 4*(k90 + nu)]*Gamma[5 - 3*(-1 - k91 + nu)]*
     Gamma[-3 + 2*(-1 - k91 + nu)]*Gamma[-5/2 + 2*(-1 - k91 + nu)]*
     Gamma[-4 + 3*(-1 - k91 + nu)]*Gamma[-8 + 5*(-1 - k91 + nu)]*Sec[nu*Pi]^2*
     Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + (k90 + nu)*Pi]*(Cos[(k90 + nu)*Pi] - 
      Sin[(k90 + nu)*Pi])*(Sqrt[3]*Cos[(k90 + nu)*Pi] - Sin[(k90 + nu)*Pi])*
     Sin[(k90 + nu)*Pi]^2*(Cos[(k90 + nu)*Pi] + Sin[(k90 + nu)*Pi])*
     Sin[(-1 - k91 + nu)*Pi]^2*(14*Cot[(k90 + nu)*Pi] + 
      (1 + Sqrt[5])*Cot[Pi/5 - (k90 + nu)*Pi] - (1 + Sqrt[5])*
       Cot[Pi/5 + (k90 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (k90 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (k90 + nu)*Pi]))/(27*(-2 + k90 + nu)*(-1 + k90 + nu)*
     (-3 - k91 + nu)*(3 - 2*(k90 + nu))^2*(-7 + 3*(k90 + nu))*
     (-7 + 4*(k90 + nu))*(-8 + 5*(k90 + nu))*(-7 + 5*(k90 + nu))*
     (-6 + 5*(k90 + nu))*(4 - 3*(-1 - k91 + nu))^2*(5 - 3*(-1 - k91 + nu))^2*
     (2 + 2*Cos[2*(k90 + nu)*Pi] + Cos[4*(k90 + nu)*Pi])*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-2 + k90 + nu]*Gamma[-3/2 + k90 + nu]*
     Gamma[-8 + 4*nu]*Gamma[-7 + 4*nu]*Gamma[-4 + 2*(k90 + nu)]*
     Gamma[-5/2 + 2*(k90 + nu)]*Gamma[-7 + 3*(k90 + nu)]*
     Gamma[-8 + 5*(k90 + nu)]*Gamma[-2 + 2*(-1 - k91 + nu)]^2*
     Gamma[-6 + 3*(-1 - k91 + nu)]^2*Gamma[-5 + 4*(-1 - k91 + nu)]*
     (Cos[nu*Pi] - Sin[nu*Pi])*(Sqrt[3]*Cos[nu*Pi] - Sin[nu*Pi])*
     (Cos[nu*Pi] + Sin[nu*Pi])*(14*Cot[(-1 - k91 + nu)*Pi] + 
      (1 + Sqrt[5])*Cot[Pi/5 - (-1 - k91 + nu)*Pi] - 
      (1 + Sqrt[5])*Cot[Pi/5 + (-1 - k91 + nu)*Pi] + 
      (-1 + Sqrt[5])*Tan[Pi/10 - (-1 - k91 + nu)*Pi] - 
      (-1 + Sqrt[5])*Tan[Pi/10 + (-1 - k91 + nu)*Pi])), {k90, -k91}}, 
  {(3*2^(11 - 6*(k92 + nu))*(7 - 4*(k92 + nu))^2*(-3 + 2*(k92 + nu))*
     (36288 - 143086*(k92 + nu) + 234331*(k92 + nu)^2 - 204041*(k92 + nu)^3 + 
      99643*(k92 + nu)^4 - 25881*(k92 + nu)^5 + 2794*(k92 + nu)^6)*Pi^4*
     (2 + 2*Cos[2*nu*Pi] + Cos[4*nu*Pi])*Cos[(k92 + nu)*Pi]^2*Csc[nu*Pi]^4*
     Gamma[-4 + 2*nu]*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
     Gamma[-6 + 3*(k92 + nu)]^2*Gamma[-8 + 4*(k92 + nu)]*
     Gamma[-7 + 4*(k92 + nu)]*Sec[nu*Pi]^2*Sec[Pi/6 - nu*Pi]*
     Sec[Pi/6 + (k92 + nu)*Pi]*(Cos[(k92 + nu)*Pi] - Sin[(k92 + nu)*Pi])*
     (Sqrt[3]*Cos[(k92 + nu)*Pi] - Sin[(k92 + nu)*Pi])*Sin[(k92 + nu)*Pi]^2*
     (Cos[(k92 + nu)*Pi] + Sin[(k92 + nu)*Pi])*(14*Cot[(k92 + nu)*Pi] + 
      (1 + Sqrt[5])*Cot[Pi/5 - (k92 + nu)*Pi] - (1 + Sqrt[5])*
       Cot[Pi/5 + (k92 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (k92 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (k92 + nu)*Pi]))/(5*(-2 + k92 + nu)*(-1 + k92 + nu)*
     (3 - 2*(k92 + nu))^2*(-7 + 3*(k92 + nu))*(-7 + 4*(k92 + nu))*
     (-8 + 5*(k92 + nu))*(-7 + 5*(k92 + nu))*(-6 + 5*(k92 + nu))*
     (2 + 2*Cos[2*(k92 + nu)*Pi] + Cos[4*(k92 + nu)*Pi])*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-2 + k92 + nu]*Gamma[-3/2 + k92 + nu]*
     Gamma[-8 + 4*nu]*Gamma[-7 + 4*nu]*Gamma[-4 + 2*(k92 + nu)]*
     Gamma[-5/2 + 2*(k92 + nu)]*Gamma[-7 + 3*(k92 + nu)]*
     Gamma[-8 + 5*(k92 + nu)]*(Cos[nu*Pi] - Sin[nu*Pi])*
     (Sqrt[3]*Cos[nu*Pi] - Sin[nu*Pi])*(Cos[nu*Pi] + Sin[nu*Pi])), {k92}}, 
  {(Pi^4*(2 + 2*Cos[2*nu*Pi] + Cos[4*nu*Pi])*Csc[nu*Pi]^4*Gamma[-4 + 2*nu]*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*Sec[nu*Pi]^2*Sec[Pi/6 - nu*Pi])/
    (2*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*Gamma[-8 + 4*nu]*Gamma[-7 + 4*nu]*
     (Cos[nu*Pi] - Sin[nu*Pi])*(Sqrt[3]*Cos[nu*Pi] - Sin[nu*Pi])*
     (Cos[nu*Pi] + Sin[nu*Pi])), {}}}, 
 {{(Gamma[1 - 2*(2 - nu)]*Gamma[1 + 2*(2 - nu)]*Gamma[3 - nu]*
     Gamma[-2 + 2*nu]^2)/(2*(1 - 2*(2 - nu))*(2 - nu)^2*Gamma[2 - 3*(2 - nu)]*
     Gamma[2 - nu]^2*Gamma[-1 + nu]^2), {}}}, 
 {{(2^(1 - 2*k93)*(3 - 2*(k93 + nu))^2*(-9 + 7*(k93 + nu))*Gamma[-2 + nu]^2*
     Gamma[-1/2 + nu]^3*Gamma[-3/2 + k93 + nu]^2*Gamma[-1 + k93 + nu]^2*
     Gamma[3 - 2*(k93 + nu)]*Gamma[-2 + 2*(k93 + nu)]^2)/
    (3*(-1)^k93*(-2 + k93 + nu)^2*(-3 + 2*(k93 + nu))*Gamma[2 - k93 - nu]^2*
     Gamma[-3/2 + nu]^2*Gamma[-1 + nu]^3*Gamma[-2 + k93 + nu]^2*
     Gamma[-1/2 + k93 + nu]^3*Gamma[-3 + 3*(k93 + nu)]), {k93}}, 
  {(4^(-1 - k94)*(3 - 2*(k94 + nu))^2*(-3120 + 6785*(k94 + nu) - 
      4893*(k94 + nu)^2 + 1170*(k94 + nu)^3)*Gamma[-2 + nu]^2*
     Gamma[-1/2 + nu]^3*Gamma[-3/2 + k94 + nu]^2*Gamma[5 - 3*(k94 + nu)]*
     Gamma[3 - 2*(k94 + nu)]*Gamma[-2 + 2*(k94 + nu)]^3*
     Gamma[-4 + 3*(k94 + nu)]^2)/(3*(-1)^k94*(-2 + k94 + nu)^2*
     (-3 + 2*(k94 + nu))*(-5 + 3*(k94 + nu))*(-5 + 4*(k94 + nu))*
     Gamma[2 - k94 - nu]^3*Gamma[-3/2 + nu]^2*Gamma[-1 + nu]^3*
     Gamma[-2 + k94 + nu]^2*Gamma[-1/2 + k94 + nu]^3*Gamma[-3 + 3*(k94 + nu)]*
     Gamma[-5 + 4*(k94 + nu)]), {k94}}, 
  {-(4^(-1 - k95)*(54720 - 160683*(k95 + nu) + 176405*(k95 + nu)^2 - 
       85788*(k95 + nu)^3 + 15588*(k95 + nu)^4)*Gamma[-2 + nu]^2*
      Gamma[-1/2 + nu]^3*Gamma[-3/2 + k95 + nu]^2*Gamma[-1 + k95 + nu]*
      Gamma[4 - 3*(k95 + nu)]*Gamma[-2 + 2*(k95 + nu)]^3)/
    (9*(-1)^k95*(-2 + k95 + nu)^2*(-5 + 3*(k95 + nu))*(-4 + 3*(k95 + nu))*
     Gamma[2 - k95 - nu]^3*Gamma[-3/2 + nu]^2*Gamma[-1 + nu]^3*
     Gamma[-2 + k95 + nu]^2*Gamma[-1/2 + k95 + nu]^3*
     Gamma[-4 + 4*(k95 + nu)]), {k95}}, 
  {-(4^(-1 - k96)*(3 - 2*(k96 + nu))^2*(-3120 + 6785*(k96 + nu) - 
       4893*(k96 + nu)^2 + 1170*(k96 + nu)^3)*Gamma[-2 + nu]^2*
      Gamma[-1/2 + nu]^3*Gamma[-3/2 + k96 + nu]^2*Gamma[-1 + k96 + nu]^2*
      Gamma[5 - 3*(k96 + nu)]*Gamma[-2 + 2*(k96 + nu)]*
      Gamma[-4 + 3*(k96 + nu)])/(3*(-1)^k96*(-2 + k96 + nu)^2*
     (-5 + 3*(k96 + nu))*(-4 + 3*(k96 + nu))*(-5 + 4*(k96 + nu))*
     Gamma[2 - k96 - nu]*Gamma[-3/2 + nu]^2*Gamma[-1 + nu]^3*
     Gamma[-2 + k96 + nu]^2*Gamma[-1/2 + k96 + nu]^3*Gamma[4 - 2*(k96 + nu)]*
     Gamma[-5 + 4*(k96 + nu)]), {k96}}, 
  {(2^(-1 - 2*k97)*(3 - 2*(k97 + nu))^2*(-3 + 2*(k97 + nu))*
     (280 - 459*(k97 + nu) + 189*(k97 + nu)^2)*Gamma[-2 + nu]^2*
     Gamma[-1/2 + nu]^3*Gamma[-3/2 + k97 + nu]^2*Gamma[-1 + k97 + nu]*
     Gamma[5 - 3*(k97 + nu)]*Gamma[-3 + 2*(k97 + nu)]*
     Gamma[-2 + 2*(k97 + nu)]*Gamma[-4 + 3*(k97 + nu)])/
    (3*(-1)^k97*(-2 + k97 + nu)^2*(-5 + 3*(k97 + nu))*(-4 + 3*(k97 + nu))*
     (-5 + 4*(k97 + nu))*Gamma[2 - k97 - nu]^2*Gamma[-3/2 + nu]^2*
     Gamma[-1 + nu]^3*Gamma[-2 + k97 + nu]^2*Gamma[-1/2 + k97 + nu]^3*
     Gamma[-5 + 4*(k97 + nu)]), {k97}}}, 
 {{-((-4 + 2*(-1 - k98 + nu))*(-4 + 3*(-1 - k98 + nu))*
      (836865 - 2673405*(-1 - k98 + nu) + 3555535*(-1 - k98 + nu)^2 - 
       2519695*(-1 - k98 + nu)^3 + 1003364*(-1 - k98 + nu)^4 - 
       212832*(-1 - k98 + nu)^5 + 18784*(-1 - k98 + nu)^6)*Csc[nu*Pi]^2*
      Csc[Pi/5 - nu*Pi]*Gamma[3 + k98 - nu]*Gamma[-2 + nu]^3*
      Gamma[-2 - k98 + nu]^5*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
      Gamma[3 - 2*(-1 - k98 + nu)]*Gamma[-4 + 2*(-1 - k98 + nu)]^2*
      Gamma[-11 + 5*(-1 - k98 + nu)]*Sin[(-1 - k98 + nu)*Pi]^2*
      Sin[Pi/5 - (-1 - k98 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
       (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
       (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
       ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
       ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
       ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
       ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
       ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
       (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
       (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
       (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
        6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
       ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
        216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
         ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
       ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
       ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
        216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
         Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/
        27))/(3*(-3 - k98 + nu)^4*(-4 + 2*nu)*(-7 + 3*(-1 - k98 + nu))*
     (-5 + 3*(-1 - k98 + nu))*(-9 + 4*(-1 - k98 + nu))*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-3 - k98 + nu]^3*Gamma[-4 + 2*nu]^2*
     Gamma[-11 + 5*nu]*Gamma[-2 + 2*(-1 - k98 + nu)]*
     Gamma[-7 + 3*(-1 - k98 + nu)]*Gamma[-3 + 3*(-1 - k98 + nu)]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(-1 - k98 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(-1 - k98 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k98 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k98 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k98 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k98 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k98 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k98 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k98 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k98 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k98 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k98 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k98 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k98 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k98 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k98 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k98 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k98 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k98 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k98 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k98 + nu)*Pi]^3)/8))/27)), {-k98}}, 
  {-((-4 + 2*(-1 - k99 + nu))*(-4 + 3*(-1 - k99 + nu))*
      (732892860 - 3327107805*(-1 - k99 + nu) + 
       6594867238*(-1 - k99 + nu)^2 - 7454055996*(-1 - k99 + nu)^3 + 
       5254040574*(-1 - k99 + nu)^4 - 2364587259*(-1 - k99 + nu)^5 + 
       663474528*(-1 - k99 + nu)^6 - 106102908*(-1 - k99 + nu)^7 + 
       7403312*(-1 - k99 + nu)^8)*Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*
      Gamma[-2 + nu]^3*Gamma[-2 - k99 + nu]^3*Gamma[-2 + 2*nu]^3*
      Gamma[-7 + 3*nu]*Gamma[5 - 3*(-1 - k99 + nu)]*
      Gamma[3 - 2*(-1 - k99 + nu)]*Gamma[-4 + 2*(-1 - k99 + nu)]^2*
      Gamma[-4 + 3*(-1 - k99 + nu)]^2*Gamma[-11 + 5*(-1 - k99 + nu)]*
      Sin[(-1 - k99 + nu)*Pi]^2*Sin[Pi/5 - (-1 - k99 + nu)*Pi]*
      ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
        2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
       ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
       ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
       ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
       ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
       ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
       (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
       (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
       (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
        6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
       ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
        216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
         ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
       ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
       ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
        216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
         Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/
        27))/(9*(-3 - k99 + nu)^4*(-4 + 2*nu)*(-7 + 3*(-1 - k99 + nu))*
     (-5 + 3*(-1 - k99 + nu))^2*(-9 + 4*(-1 - k99 + nu))*
     (-7 + 4*(-1 - k99 + nu))*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-3 - k99 + nu]^3*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(-1 - k99 + nu)]*Gamma[-3 + 3*(-1 - k99 + nu)]*
     Gamma[-5 + 4*(-1 - k99 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(-1 - k99 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(-1 - k99 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k99 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k99 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k99 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k99 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k99 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k99 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k99 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k99 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k99 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k99 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k99 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k99 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k99 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k99 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k99 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k99 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k99 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k99 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k99 + nu)*Pi]^3)/8))/27)), {-k99}}, 
  {((3 - 2*(k100 + nu))^2*(-4 + 2*(k100 + nu))*(-4 + 3*(k100 + nu))*
     (-5 + 4*(k100 + nu))*(-762361065 + 4697892630*(k100 + nu) - 
      12368892260*(k100 + nu)^2 + 18471336984*(k100 + nu)^3 - 
      17361952765*(k100 + nu)^4 + 10699678322*(k100 + nu)^5 - 
      4336562198*(k100 + nu)^6 + 1117059608*(k100 + nu)^7 - 
      166211528*(k100 + nu)^8 + 10897440*(k100 + nu)^9)*Csc[nu*Pi]^2*
     Csc[Pi/5 - nu*Pi]*Gamma[-2 + nu]^3*Gamma[-1 + k100 + nu]^4*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*Gamma[4 - 3*(k100 + nu)]*
     Gamma[-4 + 2*(k100 + nu)]^2*Gamma[-11 + 5*(k100 + nu)]*
     Sin[(k100 + nu)*Pi]^2*Sin[Pi/5 - (k100 + nu)*Pi]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
       2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27))/
    (18*(-2 + k100 + nu)^5*(-4 + 2*nu)*(-3 + 2*(k100 + nu))^3*
     (-7 + 3*(k100 + nu))*(-5 + 3*(k100 + nu))^2*(-9 + 4*(k100 + nu))*
     (-7 + 4*(k100 + nu))*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-2 + k100 + nu]^3*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(k100 + nu)]*Gamma[-4 + 4*(k100 + nu)]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(k100 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(k100 + nu)*Pi]^2)/2160 + ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*
        Pi^4*Cot[Pi/6 - (k100 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - (k100 + nu)*Pi])/
       8 - ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (k100 + nu)*Pi])/72 + ((-13 + 7*Sqrt[5])*Pi^4*
        Cot[Pi/5 + (k100 + nu)*Pi])/5 - ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*
        Pi^4*Cot[Pi/4 + (k100 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(k100 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(k100 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(k100 + nu)*Pi])/8 - 
         (Pi^3*Tan[(k100 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (k100 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (k100 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (k100 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (k100 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (k100 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (k100 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (k100 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (k100 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (k100 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (k100 + nu)*Pi]^3)/8))/27)), {k100}}, 
  {(2^(2 - 8*(-1 - k101 + nu) + 8*(-2 - k102 + nu))*
     (3 - 2*(-1 - k101 + nu))^2*(5273235 - 17370846*(-1 - k101 + nu) + 
      23756000*(-1 - k101 + nu)^2 - 17263228*(-1 - k101 + nu)^3 + 
      7030251*(-1 - k101 + nu)^4 - 1521176*(-1 - k101 + nu)^5 + 
      136624*(-1 - k101 + nu)^6)*(3 - 2*(-2 - k102 + nu))^2*
     (-4 + 2*(-2 - k102 + nu))*(965 - 2841*(-2 - k102 + nu) + 
      3124*(-2 - k102 + nu)^2 - 1520*(-2 - k102 + nu)^3 + 
      276*(-2 - k102 + nu)^4)*Cos[(-2 - k102 + nu)*Pi]*
     Cos[Pi/6 - (-2 - k102 + nu)*Pi]*Cos[Pi/6 + (-2 - k102 + nu)*Pi]*
     Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*Gamma[5 + k102 - nu]*Gamma[-2 + nu]^3*
     Gamma[-7/2 - k102 + nu]*Gamma[-3 - k102 + nu]^3*Gamma[-2 + 2*nu]^3*
     Gamma[-7 + 3*nu]*Gamma[-4 + 2*(-1 - k101 + nu)]^2*
     Gamma[-11 + 5*(-1 - k101 + nu)]*Gamma[5 - 3*(-2 - k102 + nu)]*
     Gamma[3 - 2*(-2 - k102 + nu)]*Gamma[-4 + 3*(-2 - k102 + nu)]^2*
     Gamma[-7/2 + 3*(-2 - k102 + nu)]*Sec[Pi/6 - (-1 - k101 + nu)*Pi]*
     Sec[Pi/6 + (-1 - k101 + nu)*Pi]*Sin[(-2 - k102 + nu)*Pi]*
     Sin[Pi/5 - (-1 - k101 + nu)*Pi]*Tan[(-1 - k101 + nu)*Pi]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
       2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
     (-11*Cot[(-1 - k101 + nu)*Pi] - 6*Cot[(-1 - k101 + nu)*Pi]^3 - 
      6*Cot[Pi/6 - (-1 - k101 + nu)*Pi] + 6*Cot[Pi/6 + (-1 - k101 + nu)*Pi] + 
      3*Tan[(-1 - k101 + nu)*Pi] - 2*Tan[Pi/6 - (-1 - k101 + nu)*Pi] + 
      2*Tan[Pi/6 + (-1 - k101 + nu)*Pi]))/(9*(-3 - k101 + nu)*
     (-4 - k102 + nu)^2*(-3 - k102 + nu)*(-4 + 2*nu)*
     (-3 + 2*(-1 - k101 + nu))^2*(-7 + 3*(-1 - k101 + nu))*
     (-5 + 3*(-1 - k101 + nu))*(-9 + 4*(-1 - k101 + nu))*
     (-7 + 4*(-1 - k101 + nu))*(-3 + 2*(-2 - k102 + nu))^2*
     (-5 + 3*(-2 - k102 + nu))*(-5 + 4*(-2 - k102 + nu))*Gamma[2 - nu]^3*
     Gamma[4 + k101 - nu]*Gamma[-1 + nu]^6*Gamma[-3 - k101 + nu]^3*
     Gamma[-5/2 - k101 + nu]*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(-1 - k101 + nu)]*Gamma[-7/2 + 3*(-1 - k101 + nu)]*
     Gamma[-3 + 3*(-2 - k102 + nu)]*Gamma[-5 + 4*(-2 - k102 + nu)]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(-1 - k101 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(-1 - k101 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k101 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k101 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k101 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k101 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k101 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k101 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k101 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k101 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k101 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k101 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k101 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k101 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k101 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k101 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k101 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k101 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k101 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k101 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k101 + nu)*Pi]^3)/8))/27)*
     (-11*Cot[(-2 - k102 + nu)*Pi] - 6*Cot[(-2 - k102 + nu)*Pi]^3 - 
      6*Cot[Pi/6 - (-2 - k102 + nu)*Pi] + 6*Cot[Pi/6 + (-2 - k102 + nu)*Pi] + 
      3*Tan[(-2 - k102 + nu)*Pi] - 2*Tan[Pi/6 - (-2 - k102 + nu)*Pi] + 
      2*Tan[Pi/6 + (-2 - k102 + nu)*Pi])), {-k101, -k102}}, 
  {-(2^(2 - 8*(k103 + nu) + 8*(k104 + nu))*(3 - 2*(k103 + nu))^2*
      (5273235 - 17370846*(k103 + nu) + 23756000*(k103 + nu)^2 - 
       17263228*(k103 + nu)^3 + 7030251*(k103 + nu)^4 - 
       1521176*(k103 + nu)^5 + 136624*(k103 + nu)^6)*(-4 + 2*(k104 + nu))*
      (685 - 2067*(k104 + nu) + 2329*(k104 + nu)^2 - 1161*(k104 + nu)^3 + 
       216*(k104 + nu)^4)*Cos[(k104 + nu)*Pi]*Cos[Pi/6 - (k104 + nu)*Pi]*
      Cos[Pi/6 + (k104 + nu)*Pi]*Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*
      Gamma[3 - k104 - nu]*Gamma[-2 + nu]^3*Gamma[-3/2 + k104 + nu]*
      Gamma[-1 + k104 + nu]^4*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
      Gamma[-4 + 2*(k103 + nu)]^2*Gamma[-11 + 5*(k103 + nu)]*
      Gamma[4 - 3*(k104 + nu)]*Gamma[-7/2 + 3*(k104 + nu)]*
      Sec[Pi/6 - (k103 + nu)*Pi]*Sec[Pi/6 + (k103 + nu)*Pi]*
      Sin[(k104 + nu)*Pi]*Sin[Pi/5 - (k103 + nu)*Pi]*Tan[(k103 + nu)*Pi]*
      ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
        2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
       ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
       ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
       ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
       ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
       ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
       (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
       (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
       (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
        6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
       ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
        216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
         ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
       ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
       ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
        216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
         Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
      (-11*Cot[(k103 + nu)*Pi] - 6*Cot[(k103 + nu)*Pi]^3 - 
       6*Cot[Pi/6 - (k103 + nu)*Pi] + 6*Cot[Pi/6 + (k103 + nu)*Pi] + 
       3*Tan[(k103 + nu)*Pi] - 2*Tan[Pi/6 - (k103 + nu)*Pi] + 
       2*Tan[Pi/6 + (k103 + nu)*Pi]))/(9*(-2 + k103 + nu)*(-2 + k104 + nu)^2*
     (-1 + k104 + nu)*(-4 + 2*nu)*(-3 + 2*(k103 + nu))^2*(-7 + 3*(k103 + nu))*
     (-5 + 3*(k103 + nu))*(-9 + 4*(k103 + nu))*(-7 + 4*(k103 + nu))*
     (-3 + 2*(k104 + nu))*(-5 + 3*(k104 + nu))*(-4 + 3*(k104 + nu))*
     Gamma[2 - nu]^3*Gamma[3 - k103 - nu]*Gamma[-1 + nu]^6*
     Gamma[-2 + k103 + nu]^3*Gamma[-3/2 + k103 + nu]*Gamma[-4 + 2*nu]^2*
     Gamma[-11 + 5*nu]*Gamma[-7 + 3*(k103 + nu)]*Gamma[-7/2 + 3*(k103 + nu)]*
     Gamma[-4 + 4*(k104 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(k103 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(k103 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - (k103 + nu)*Pi])/
       72 + ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (k103 + nu)*Pi])/8 - ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*
        Pi^4*Cot[Pi/6 + (k103 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (k103 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + (k103 + nu)*Pi])/
       8 + (527*(1 + Sqrt[5])*Pi^4*Tan[(k103 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(k103 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(k103 + nu)*Pi])/8 - 
         (Pi^3*Tan[(k103 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (k103 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (k103 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (k103 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (k103 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (k103 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (k103 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (k103 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (k103 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (k103 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (k103 + nu)*Pi]^3)/8))/27)*
     (-11*Cot[(k104 + nu)*Pi] - 6*Cot[(k104 + nu)*Pi]^3 - 
      6*Cot[Pi/6 - (k104 + nu)*Pi] + 6*Cot[Pi/6 + (k104 + nu)*Pi] + 
      3*Tan[(k104 + nu)*Pi] - 2*Tan[Pi/6 - (k104 + nu)*Pi] + 
      2*Tan[Pi/6 + (k104 + nu)*Pi])), {k103, k104}}, 
  {-(2^(13 - 8*(k105 + nu))*(3 - 2*(k105 + nu))^2*
      (5273235 - 17370846*(k105 + nu) + 23756000*(k105 + nu)^2 - 
       17263228*(k105 + nu)^3 + 7030251*(k105 + nu)^4 - 
       1521176*(k105 + nu)^5 + 136624*(k105 + nu)^6)*Pi^5*Csc[nu*Pi]^2*
      Csc[Pi/5 - nu*Pi]*Gamma[-2 + nu]^3*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
      Gamma[-4 + 2*(k105 + nu)]^2*Gamma[-11 + 5*(k105 + nu)]*
      Sec[Pi/6 - (k105 + nu)*Pi]*Sec[Pi/6 + (k105 + nu)*Pi]*
      Sin[Pi/5 - (k105 + nu)*Pi]*Tan[(k105 + nu)*Pi]*
      ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
        2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
       ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
       ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
       ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
       ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
       ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
       (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
       (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
       (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
        6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
       ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
        216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
         ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
       ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
       ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
        216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
         Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
      (-11*Cot[(k105 + nu)*Pi] - 6*Cot[(k105 + nu)*Pi]^3 - 
       6*Cot[Pi/6 - (k105 + nu)*Pi] + 6*Cot[Pi/6 + (k105 + nu)*Pi] + 
       3*Tan[(k105 + nu)*Pi] - 2*Tan[Pi/6 - (k105 + nu)*Pi] + 
       2*Tan[Pi/6 + (k105 + nu)*Pi]))/(27*(-2 + k105 + nu)*(-4 + 2*nu)*
     (-3 + 2*(k105 + nu))^2*(-7 + 3*(k105 + nu))*(-5 + 3*(k105 + nu))*
     (-9 + 4*(k105 + nu))*(-7 + 4*(k105 + nu))*Gamma[2 - nu]^3*
     Gamma[3 - k105 - nu]*Gamma[-1 + nu]^6*Gamma[-2 + k105 + nu]^3*
     Gamma[-3/2 + k105 + nu]*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(k105 + nu)]*Gamma[-7/2 + 3*(k105 + nu)]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(k105 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(k105 + nu)*Pi]^2)/2160 + ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*
        Pi^4*Cot[Pi/6 - (k105 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - (k105 + nu)*Pi])/
       8 - ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (k105 + nu)*Pi])/72 + ((-13 + 7*Sqrt[5])*Pi^4*
        Cot[Pi/5 + (k105 + nu)*Pi])/5 - ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*
        Pi^4*Cot[Pi/4 + (k105 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(k105 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(k105 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(k105 + nu)*Pi])/8 - 
         (Pi^3*Tan[(k105 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (k105 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (k105 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (k105 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (k105 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (k105 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (k105 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (k105 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (k105 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (k105 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (k105 + nu)*Pi]^3)/8))/27)), {k105}}, 
  {(-5*2^(1 - 6*(k106 + nu) + 6*(k107 + nu))*(-4 + 2*(k106 + nu))*
     (-11 + 5*(k106 + nu))*(14208 - 33569*(k106 + nu) + 29746*(k106 + nu)^2 - 
      11715*(k106 + nu)^3 + 1730*(k106 + nu)^4)*(-5 + 4*(k107 + nu))*
     (-10 + 6*(k107 + nu))*(-9 + 7*(k107 + nu))*Cos[(k107 + nu)*Pi]*
     Cos[Pi/6 + (k107 + nu)*Pi]*Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*
     Gamma[-2 + nu]^3*Gamma[-1 + k107 + nu]^4*Gamma[-1/2 + k107 + nu]*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*Gamma[-4 + 2*(k106 + nu)]^2*
     Gamma[-11 + 5*(k106 + nu)]*Gamma[4 - 3*(k107 + nu)]*
     Gamma[-5/2 + 2*(k107 + nu)]*Sec[(k106 + nu)*Pi]*
     Sec[Pi/6 + (k106 + nu)*Pi]*Sin[(k107 + nu)*Pi]^2*
     Sin[Pi/5 - (k106 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
     (Cot[(k106 + nu)*Pi] - Tan[Pi/6 - (k106 + nu)*Pi]))/
    (9*(-2 + k106 + nu)^3*(-4 + 2*nu)*(-7 + 3*(k106 + nu))*
     (-7 + 4*(k106 + nu))*(-10 + 6*(k106 + nu))*(-3 + 2*(k107 + nu))*
     (-5 + 3*(k107 + nu))*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-2 + k106 + nu]^3*Gamma[-1/2 + k106 + nu]*Gamma[-4 + 2*nu]^2*
     Gamma[-11 + 5*nu]*Gamma[-5/2 + 2*(k106 + nu)]*Gamma[-7 + 3*(k106 + nu)]*
     Gamma[-4 + 4*(k107 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(k106 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(k106 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - (k106 + nu)*Pi])/
       72 + ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (k106 + nu)*Pi])/8 - ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*
        Pi^4*Cot[Pi/6 + (k106 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (k106 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + (k106 + nu)*Pi])/
       8 + (527*(1 + Sqrt[5])*Pi^4*Tan[(k106 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(k106 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(k106 + nu)*Pi])/8 - 
         (Pi^3*Tan[(k106 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (k106 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (k106 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (k106 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (k106 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (k106 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (k106 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (k106 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (k106 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (k106 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (k106 + nu)*Pi]^3)/8))/27)*
     (Cot[(k107 + nu)*Pi] - Tan[Pi/6 - (k107 + nu)*Pi])), {k106, k107}}, 
  {(5*2^(8 - 6*(-1 - k108 + nu))*(-4 + 2*(-1 - k108 + nu))*
     (-11 + 5*(-1 - k108 + nu))*(14208 - 33569*(-1 - k108 + nu) + 
      29746*(-1 - k108 + nu)^2 - 11715*(-1 - k108 + nu)^3 + 
      1730*(-1 - k108 + nu)^4)*Pi^4*Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*
     Gamma[-2 + nu]^3*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
     Gamma[-4 + 2*(-1 - k108 + nu)]^2*Gamma[-11 + 5*(-1 - k108 + nu)]*
     Sec[(-1 - k108 + nu)*Pi]*Sec[Pi/6 + (-1 - k108 + nu)*Pi]*
     Sin[Pi/5 - (-1 - k108 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
     (Cot[(-1 - k108 + nu)*Pi] - Tan[Pi/6 - (-1 - k108 + nu)*Pi]))/
    (3*Sqrt[3]*(-3 - k108 + nu)^3*(-4 + 2*nu)*(-7 + 3*(-1 - k108 + nu))*
     (-7 + 4*(-1 - k108 + nu))*(-10 + 6*(-1 - k108 + nu))*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-3 - k108 + nu]^3*Gamma[-3/2 - k108 + nu]*
     Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*Gamma[-5/2 + 2*(-1 - k108 + nu)]*
     Gamma[-7 + 3*(-1 - k108 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(-1 - k108 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(-1 - k108 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k108 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k108 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k108 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k108 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k108 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k108 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k108 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k108 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k108 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k108 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k108 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k108 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k108 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k108 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k108 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k108 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k108 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k108 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k108 + nu)*Pi]^3)/8))/27)), {-k108}}, 
  {(2*(3 - 2*(-1 - k109 + nu))^2*(-4 + 2*(-1 - k109 + nu))*
     (-2241495 + 8707845*(-1 - k109 + nu) - 14450421*(-1 - k109 + nu)^2 + 
      13280769*(-1 - k109 + nu)^3 - 7301666*(-1 - k109 + nu)^4 + 
      2401730*(-1 - k109 + nu)^5 - 437666*(-1 - k109 + nu)^6 + 
      34088*(-1 - k109 + nu)^7)*Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*
     Gamma[3 + k109 - nu]^2*Gamma[-2 + nu]^3*Gamma[-2 - k109 + nu]^5*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*Gamma[5 - 3*(-1 - k109 + nu)]*
     Gamma[-4 + 2*(-1 - k109 + nu)]^2*Gamma[-4 + 3*(-1 - k109 + nu)]*
     Gamma[-11 + 5*(-1 - k109 + nu)]*Sin[(-1 - k109 + nu)*Pi]^2*
     Sin[Pi/5 - (-1 - k109 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27))/
    (3*(-3 - k109 + nu)^4*(-4 + 2*nu)*(-3 + 2*(-1 - k109 + nu))*
     (-7 + 3*(-1 - k109 + nu))*(-5 + 3*(-1 - k109 + nu))^2*
     (-9 + 4*(-1 - k109 + nu))*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-3 - k109 + nu]^3*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[4 - 2*(-1 - k109 + nu)]*Gamma[-2 + 2*(-1 - k109 + nu)]^2*
     Gamma[-7 + 3*(-1 - k109 + nu)]*Gamma[-5 + 4*(-1 - k109 + nu)]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(-1 - k109 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(-1 - k109 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k109 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k109 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k109 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k109 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k109 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k109 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k109 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k109 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k109 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k109 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k109 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k109 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k109 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k109 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k109 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k109 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k109 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k109 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k109 + nu)*Pi]^3)/8))/27)), {-k109}}, 
  {(-2*(3 - 2*(-1 - k110 + nu))^2*(-4 + 2*(-1 - k110 + nu))*
     (-11 + 5*(-1 - k110 + nu))*(1528110 - 5067675*(-1 - k110 + nu) + 
      7009785*(-1 - k110 + nu)^2 - 5176099*(-1 - k110 + nu)^3 + 
      2151517*(-1 - k110 + nu)^4 - 477190*(-1 - k110 + nu)^5 + 
      44104*(-1 - k110 + nu)^6)*Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*
     Gamma[3 + k110 - nu]*Gamma[-2 + nu]^3*Gamma[-2 - k110 + nu]^4*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*Gamma[5 - 3*(-1 - k110 + nu)]*
     Gamma[-4 + 2*(-1 - k110 + nu)]^2*Gamma[-3 + 2*(-1 - k110 + nu)]*
     Gamma[-4 + 3*(-1 - k110 + nu)]*Gamma[-11 + 5*(-1 - k110 + nu)]*
     Sin[(-1 - k110 + nu)*Pi]^2*Sin[Pi/5 - (-1 - k110 + nu)*Pi]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
       2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27))/
    (9*(-3 - k110 + nu)^4*(-4 + 2*nu)*(-7 + 3*(-1 - k110 + nu))*
     (-5 + 3*(-1 - k110 + nu))^2*(-9 + 4*(-1 - k110 + nu))*
     (-7 + 4*(-1 - k110 + nu))*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-3 - k110 + nu]^3*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-2 + 2*(-1 - k110 + nu)]^2*Gamma[-7 + 3*(-1 - k110 + nu)]*
     Gamma[-5 + 4*(-1 - k110 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(-1 - k110 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(-1 - k110 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k110 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k110 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k110 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k110 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k110 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k110 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k110 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k110 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k110 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k110 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k110 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k110 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k110 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k110 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k110 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k110 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k110 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k110 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k110 + nu)*Pi]^3)/8))/27)), {-k110}}, 
  {(-5*(3 - 2*(-1 - k111 + nu))*(-4 + 2*(-1 - k111 + nu))*
     (-11 + 5*(-1 - k111 + nu))*(-17 + 11*(-1 - k111 + nu))*
     (3 - 2*(-2 - k112 + nu))*(-237600 + 1169472*(-2 - k112 + nu) - 
      2460344*(-2 - k112 + nu)^2 + 2866936*(-2 - k112 + nu)^3 - 
      1997869*(-2 - k112 + nu)^4 + 832451*(-2 - k112 + nu)^5 - 
      192003*(-2 - k112 + nu)^6 + 18909*(-2 - k112 + nu)^7)*
     Cos[(-2 - k112 + nu)*Pi]*Cos[Pi/6 - (-2 - k112 + nu)*Pi]*
     Cos[Pi/6 + (-2 - k112 + nu)*Pi]*Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*
     Gamma[5 + k112 - nu]^2*Gamma[-2 + nu]^3*Gamma[-3 - k112 + nu]^3*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*Gamma[-4 + 2*(-1 - k111 + nu)]^2*
     Gamma[-11 + 5*(-1 - k111 + nu)]*Gamma[5 - 3*(-2 - k112 + nu)]*
     Gamma[3 - 2*(-2 - k112 + nu)]*Gamma[-4 + 3*(-2 - k112 + nu)]^2*
     Gamma[-9 + 5*(-2 - k112 + nu)]*Sec[(-1 - k111 + nu)*Pi]*
     Sec[Pi/6 - (-1 - k111 + nu)*Pi]*Sec[Pi/6 + (-1 - k111 + nu)*Pi]*
     Sin[(-2 - k112 + nu)*Pi]^2*Sin[Pi/5 - (-1 - k111 + nu)*Pi]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
       2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
     (65*Cot[(-1 - k111 + nu)*Pi] + 15*Cot[(-1 - k111 + nu)*Pi]^3 + 
      9*Sqrt[5]*Cot[Pi/5 - (-1 - k111 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (-1 - k111 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (-1 - k111 + nu)*Pi] - 
      25*Tan[Pi/6 - (-1 - k111 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (-1 - k111 + nu)*Pi] + 
      25*Tan[Pi/6 + (-1 - k111 + nu)*Pi]))/(36*(-3 - k111 + nu)*
     (-4 - k112 + nu)^3*(-3 - k112 + nu)*(-4 + 2*nu)*
     (-3 + 2*(-1 - k111 + nu))*(-7 + 3*(-1 - k111 + nu))*
     (-5 + 3*(-1 - k111 + nu))*(-3 + 2*(-2 - k112 + nu))*
     (-5 + 3*(-2 - k112 + nu))*(-5 + 4*(-2 - k112 + nu))*Gamma[2 - nu]^3*
     Gamma[4 + k111 - nu]^2*Gamma[-1 + nu]^6*Gamma[-3 - k111 + nu]^3*
     Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*Gamma[-7 + 3*(-1 - k111 + nu)]*
     Gamma[-9 + 5*(-1 - k111 + nu)]*Gamma[-3 + 3*(-2 - k112 + nu)]*
     Gamma[-5 + 4*(-2 - k112 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(-1 - k111 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(-1 - k111 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k111 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k111 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k111 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k111 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k111 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k111 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k111 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k111 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k111 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k111 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k111 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k111 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k111 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k111 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k111 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k111 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k111 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k111 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k111 + nu)*Pi]^3)/8))/27)*
     (65*Cot[(-2 - k112 + nu)*Pi] + 15*Cot[(-2 - k112 + nu)*Pi]^3 + 
      9*Sqrt[5]*Cot[Pi/5 - (-2 - k112 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (-2 - k112 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (-2 - k112 + nu)*Pi] - 
      25*Tan[Pi/6 - (-2 - k112 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (-2 - k112 + nu)*Pi] + 
      25*Tan[Pi/6 + (-2 - k112 + nu)*Pi])), {-k111, -k112}}, 
  {(5*(3 - 2*(k113 + nu))*(-4 + 2*(k113 + nu))*(-11 + 5*(k113 + nu))*
     (-17 + 11*(k113 + nu))*(3 - 2*(k114 + nu))*(-9 + 5*(k114 + nu))*
     (577440 - 2493252*(k114 + nu) + 4473986*(k114 + nu)^2 - 
      4270971*(k114 + nu)^3 + 2287750*(k114 + nu)^4 - 651987*(k114 + nu)^5 + 
      77238*(k114 + nu)^6)*Cos[(k114 + nu)*Pi]*Cos[Pi/6 - (k114 + nu)*Pi]*
     Cos[Pi/6 + (k114 + nu)*Pi]*Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*
     Gamma[3 - k114 - nu]^2*Gamma[-2 + nu]^3*Gamma[-1 + k114 + nu]^4*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*Gamma[-4 + 2*(k113 + nu)]^2*
     Gamma[-11 + 5*(k113 + nu)]*Gamma[4 - 3*(k114 + nu)]*
     Gamma[-9 + 5*(k114 + nu)]*Sec[(k113 + nu)*Pi]*Sec[Pi/6 - (k113 + nu)*Pi]*
     Sec[Pi/6 + (k113 + nu)*Pi]*Sin[(k114 + nu)*Pi]^2*
     Sin[Pi/5 - (k113 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
     (65*Cot[(k113 + nu)*Pi] + 15*Cot[(k113 + nu)*Pi]^3 + 
      9*Sqrt[5]*Cot[Pi/5 - (k113 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (k113 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (k113 + nu)*Pi] - 25*Tan[Pi/6 - (k113 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (k113 + nu)*Pi] + 25*Tan[Pi/6 + (k113 + nu)*Pi]))/
    (108*(-2 + k113 + nu)*(-2 + k114 + nu)^2*(-1 + k114 + nu)*(-4 + 2*nu)*
     (-3 + 2*(k113 + nu))*(-7 + 3*(k113 + nu))*(-5 + 3*(k113 + nu))*
     (-3 + 2*(k114 + nu))^2*(-5 + 3*(k114 + nu))*(-4 + 3*(k114 + nu))*
     Gamma[2 - nu]^3*Gamma[3 - k113 - nu]^2*Gamma[-1 + nu]^6*
     Gamma[-2 + k113 + nu]^3*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(k113 + nu)]*Gamma[-9 + 5*(k113 + nu)]*
     Gamma[-4 + 4*(k114 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(k113 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(k113 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - (k113 + nu)*Pi])/
       72 + ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (k113 + nu)*Pi])/8 - ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*
        Pi^4*Cot[Pi/6 + (k113 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (k113 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + (k113 + nu)*Pi])/
       8 + (527*(1 + Sqrt[5])*Pi^4*Tan[(k113 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(k113 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(k113 + nu)*Pi])/8 - 
         (Pi^3*Tan[(k113 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (k113 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (k113 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (k113 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (k113 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (k113 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (k113 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (k113 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (k113 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (k113 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (k113 + nu)*Pi]^3)/8))/27)*
     (65*Cot[(k114 + nu)*Pi] + 15*Cot[(k114 + nu)*Pi]^3 + 
      9*Sqrt[5]*Cot[Pi/5 - (k114 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (k114 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (k114 + nu)*Pi] - 25*Tan[Pi/6 - (k114 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (k114 + nu)*Pi] + 
      25*Tan[Pi/6 + (k114 + nu)*Pi])), {k113, k114}}, 
  {(-5*2^(-6*(k116 + nu) + 6*(k117 + nu))*(3 - 2*(k115 + nu))*
     (-4 + 2*(k115 + nu))*(-11 + 5*(k115 + nu))*(-17 + 11*(k115 + nu))*
     (3 - 2*(k116 + nu))*(-5 + 3*(k116 + nu))*(2652 - 7034*(k116 + nu) + 
      6921*(k116 + nu)^2 - 2998*(k116 + nu)^3 + 483*(k116 + nu)^4)*
     (-5 + 4*(k117 + nu))*(-10 + 6*(k117 + nu))*(-9 + 7*(k117 + nu))*
     Cos[(k117 + nu)*Pi]*Cos[Pi/6 - (k116 + nu)*Pi]*
     Cos[Pi/6 + (k117 + nu)*Pi]*Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*
     Gamma[3 - k116 - nu]^2*Gamma[-2 + nu]^3*Gamma[-1 + k117 + nu]^4*
     Gamma[-1/2 + k117 + nu]*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
     Gamma[-4 + 2*(k115 + nu)]^2*Gamma[-11 + 5*(k115 + nu)]*
     Gamma[-9 + 5*(k116 + nu)]*Gamma[4 - 3*(k117 + nu)]*
     Gamma[-5/2 + 2*(k117 + nu)]*Sec[(k115 + nu)*Pi]*
     Sec[Pi/6 - (k115 + nu)*Pi]*Sec[Pi/6 + (k115 + nu)*Pi]*
     Sin[(k117 + nu)*Pi]^2*Sin[Pi/5 - (k115 + nu)*Pi]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
       2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
     (65*Cot[(k115 + nu)*Pi] + 15*Cot[(k115 + nu)*Pi]^3 + 
      9*Sqrt[5]*Cot[Pi/5 - (k115 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (k115 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (k115 + nu)*Pi] - 25*Tan[Pi/6 - (k115 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (k115 + nu)*Pi] + 25*Tan[Pi/6 + (k115 + nu)*Pi])*
     (Cot[(k116 + nu)*Pi] - Tan[Pi/6 - (k116 + nu)*Pi]))/
    (9*(-2 + k115 + nu)*(-2 + k116 + nu)^2*(-1 + k116 + nu)*(-4 + 2*nu)*
     (-3 + 2*(k115 + nu))*(-7 + 3*(k115 + nu))*(-5 + 3*(k115 + nu))*
     (-3 + 2*(k116 + nu))*(-5 + 4*(k116 + nu))*(-10 + 6*(k116 + nu))*
     (-3 + 2*(k117 + nu))*(-5 + 3*(k117 + nu))*Gamma[2 - nu]^3*
     Gamma[3 - k115 - nu]^2*Gamma[-1 + nu]^6*Gamma[-2 + k115 + nu]^3*
     Gamma[-1/2 + k116 + nu]*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(k115 + nu)]*Gamma[-9 + 5*(k115 + nu)]*
     Gamma[-5/2 + 2*(k116 + nu)]*Gamma[-4 + 4*(k117 + nu)]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(k115 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(k115 + nu)*Pi]^2)/2160 + ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*
        Pi^4*Cot[Pi/6 - (k115 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - (k115 + nu)*Pi])/
       8 - ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (k115 + nu)*Pi])/72 + ((-13 + 7*Sqrt[5])*Pi^4*
        Cot[Pi/5 + (k115 + nu)*Pi])/5 - ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*
        Pi^4*Cot[Pi/4 + (k115 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(k115 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(k115 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(k115 + nu)*Pi])/8 - 
         (Pi^3*Tan[(k115 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (k115 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (k115 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (k115 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (k115 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (k115 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (k115 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (k115 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (k115 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (k115 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (k115 + nu)*Pi]^3)/8))/27)*
     (65*Cot[(k116 + nu)*Pi] + 15*Cot[(k116 + nu)*Pi]^3 + 
      9*Sqrt[5]*Cot[Pi/5 - (k116 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (k116 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (k116 + nu)*Pi] - 25*Tan[Pi/6 - (k116 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (k116 + nu)*Pi] + 25*Tan[Pi/6 + (k116 + nu)*Pi])*
     (Cot[(k117 + nu)*Pi] - Tan[Pi/6 - (k117 + nu)*Pi])), 
   {k115, k116, k117}}, 
  {(-5*2^(7 - 6*(-2 - k119 + nu))*(3 - 2*(-1 - k118 + nu))*
     (-4 + 2*(-1 - k118 + nu))*(-11 + 5*(-1 - k118 + nu))*
     (-17 + 11*(-1 - k118 + nu))*(3 - 2*(-2 - k119 + nu))*
     (-5 + 3*(-2 - k119 + nu))*(2652 - 7034*(-2 - k119 + nu) + 
      6921*(-2 - k119 + nu)^2 - 2998*(-2 - k119 + nu)^3 + 
      483*(-2 - k119 + nu)^4)*Pi^4*Cos[Pi/6 - (-2 - k119 + nu)*Pi]*
     Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*Gamma[5 + k119 - nu]^2*Gamma[-2 + nu]^3*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*Gamma[-4 + 2*(-1 - k118 + nu)]^2*
     Gamma[-11 + 5*(-1 - k118 + nu)]*Gamma[-9 + 5*(-2 - k119 + nu)]*
     Sec[(-1 - k118 + nu)*Pi]*Sec[Pi/6 - (-1 - k118 + nu)*Pi]*
     Sec[Pi/6 + (-1 - k118 + nu)*Pi]*Sin[Pi/5 - (-1 - k118 + nu)*Pi]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
       2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
     (65*Cot[(-1 - k118 + nu)*Pi] + 15*Cot[(-1 - k118 + nu)*Pi]^3 + 
      9*Sqrt[5]*Cot[Pi/5 - (-1 - k118 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (-1 - k118 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (-1 - k118 + nu)*Pi] - 
      25*Tan[Pi/6 - (-1 - k118 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (-1 - k118 + nu)*Pi] + 
      25*Tan[Pi/6 + (-1 - k118 + nu)*Pi])*(Cot[(-2 - k119 + nu)*Pi] - 
      Tan[Pi/6 - (-2 - k119 + nu)*Pi]))/(3*Sqrt[3]*(-3 - k118 + nu)*
     (-4 - k119 + nu)^2*(-3 - k119 + nu)*(-4 + 2*nu)*
     (-3 + 2*(-1 - k118 + nu))*(-7 + 3*(-1 - k118 + nu))*
     (-5 + 3*(-1 - k118 + nu))*(-3 + 2*(-2 - k119 + nu))*
     (-5 + 4*(-2 - k119 + nu))*(-10 + 6*(-2 - k119 + nu))*Gamma[2 - nu]^3*
     Gamma[4 + k118 - nu]^2*Gamma[-1 + nu]^6*Gamma[-3 - k118 + nu]^3*
     Gamma[-5/2 - k119 + nu]*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(-1 - k118 + nu)]*Gamma[-9 + 5*(-1 - k118 + nu)]*
     Gamma[-5/2 + 2*(-2 - k119 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(-1 - k118 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(-1 - k118 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k118 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k118 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k118 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k118 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k118 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k118 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k118 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k118 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k118 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k118 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k118 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k118 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k118 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k118 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k118 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k118 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k118 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k118 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k118 + nu)*Pi]^3)/8))/27)*
     (65*Cot[(-2 - k119 + nu)*Pi] + 15*Cot[(-2 - k119 + nu)*Pi]^3 + 
      9*Sqrt[5]*Cot[Pi/5 - (-2 - k119 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (-2 - k119 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (-2 - k119 + nu)*Pi] - 
      25*Tan[Pi/6 - (-2 - k119 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (-2 - k119 + nu)*Pi] + 
      25*Tan[Pi/6 + (-2 - k119 + nu)*Pi])), {-k118, -k119}}, 
  {(-5*(3 - 2*(-1 - k120 + nu))*(-4 + 2*(-1 - k120 + nu))*
     (-11 + 5*(-1 - k120 + nu))*(-17 + 11*(-1 - k120 + nu))*
     (3 - 2*(-2 - k121 + nu))*(-179280 + 861300*(-2 - k121 + nu) - 
      1771376*(-2 - k121 + nu)^2 + 2021200*(-2 - k121 + nu)^3 - 
      1381519*(-2 - k121 + nu)^4 + 565493*(-2 - k121 + nu)^5 - 
      128313*(-2 - k121 + nu)^6 + 12447*(-2 - k121 + nu)^7)*
     Cos[(-2 - k121 + nu)*Pi]*Cos[Pi/6 - (-2 - k121 + nu)*Pi]*
     Cos[Pi/6 + (-2 - k121 + nu)*Pi]*Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*
     Gamma[4 + k121 - nu]*Gamma[5 + k121 - nu]^2*Gamma[-2 + nu]^3*
     Gamma[-3 - k121 + nu]^4*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
     Gamma[-4 + 2*(-1 - k120 + nu)]^2*Gamma[-11 + 5*(-1 - k120 + nu)]*
     Gamma[5 - 3*(-2 - k121 + nu)]*Gamma[-3 + 2*(-2 - k121 + nu)]*
     Gamma[-4 + 3*(-2 - k121 + nu)]*Gamma[-9 + 5*(-2 - k121 + nu)]*
     Sec[(-1 - k120 + nu)*Pi]*Sec[Pi/6 - (-1 - k120 + nu)*Pi]*
     Sec[Pi/6 + (-1 - k120 + nu)*Pi]*Sin[(-2 - k121 + nu)*Pi]^2*
     Sin[Pi/5 - (-1 - k120 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
     (65*Cot[(-1 - k120 + nu)*Pi] + 15*Cot[(-1 - k120 + nu)*Pi]^3 + 
      9*Sqrt[5]*Cot[Pi/5 - (-1 - k120 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (-1 - k120 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (-1 - k120 + nu)*Pi] - 
      25*Tan[Pi/6 - (-1 - k120 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (-1 - k120 + nu)*Pi] + 
      25*Tan[Pi/6 + (-1 - k120 + nu)*Pi]))/(18*(-3 - k120 + nu)*
     (-4 - k121 + nu)^3*(-3 - k121 + nu)*(-4 + 2*nu)*
     (-3 + 2*(-1 - k120 + nu))*(-7 + 3*(-1 - k120 + nu))*
     (-5 + 3*(-1 - k120 + nu))*(-5 + 3*(-2 - k121 + nu))*
     (-4 + 3*(-2 - k121 + nu))*(-5 + 4*(-2 - k121 + nu))*Gamma[2 - nu]^3*
     Gamma[4 + k120 - nu]^2*Gamma[-1 + nu]^6*Gamma[-3 - k120 + nu]^3*
     Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*Gamma[-7 + 3*(-1 - k120 + nu)]*
     Gamma[-9 + 5*(-1 - k120 + nu)]*Gamma[-2 + 2*(-2 - k121 + nu)]^2*
     Gamma[-5 + 4*(-2 - k121 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(-1 - k120 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(-1 - k120 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k120 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k120 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k120 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k120 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k120 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k120 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k120 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k120 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k120 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k120 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k120 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k120 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k120 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k120 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k120 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k120 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k120 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k120 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k120 + nu)*Pi]^3)/8))/27)*
     (65*Cot[(-2 - k121 + nu)*Pi] + 15*Cot[(-2 - k121 + nu)*Pi]^3 + 
      9*Sqrt[5]*Cot[Pi/5 - (-2 - k121 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (-2 - k121 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (-2 - k121 + nu)*Pi] - 
      25*Tan[Pi/6 - (-2 - k121 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (-2 - k121 + nu)*Pi] + 
      25*Tan[Pi/6 + (-2 - k121 + nu)*Pi])), {-k120, -k121}}, 
  {((3 - 2*(k122 + nu))*(-4 + 2*(k122 + nu))*(-11 + 5*(k122 + nu))*
     (-17 + 11*(k122 + nu))*Pi^5*Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*
     Gamma[-2 + nu]^3*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
     Gamma[-4 + 2*(k122 + nu)]^2*Gamma[-11 + 5*(k122 + nu)]*
     Sec[(k122 + nu)*Pi]*Sec[Pi/6 - (k122 + nu)*Pi]*
     Sec[Pi/6 + (k122 + nu)*Pi]*Sin[Pi/5 - (k122 + nu)*Pi]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
       2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
     (65*Cot[(k122 + nu)*Pi] + 15*Cot[(k122 + nu)*Pi]^3 + 
      9*Sqrt[5]*Cot[Pi/5 - (k122 + nu)*Pi] - 
      9*Sqrt[5]*Cot[Pi/5 + (k122 + nu)*Pi] + 
      9*Sqrt[5]*Tan[Pi/10 - (k122 + nu)*Pi] - 25*Tan[Pi/6 - (k122 + nu)*Pi] - 
      9*Sqrt[5]*Tan[Pi/10 + (k122 + nu)*Pi] + 25*Tan[Pi/6 + (k122 + nu)*Pi]))/
    (270*(-2 + k122 + nu)*(-4 + 2*nu)*(-3 + 2*(k122 + nu))*
     (-7 + 3*(k122 + nu))*(-5 + 3*(k122 + nu))*Gamma[2 - nu]^3*
     Gamma[3 - k122 - nu]^2*Gamma[-1 + nu]^6*Gamma[-2 + k122 + nu]^3*
     Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*Gamma[-7 + 3*(k122 + nu)]*
     Gamma[-9 + 5*(k122 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(k122 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(k122 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - (k122 + nu)*Pi])/
       72 + ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (k122 + nu)*Pi])/8 - ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*
        Pi^4*Cot[Pi/6 + (k122 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (k122 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + (k122 + nu)*Pi])/
       8 + (527*(1 + Sqrt[5])*Pi^4*Tan[(k122 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(k122 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(k122 + nu)*Pi])/8 - 
         (Pi^3*Tan[(k122 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (k122 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (k122 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (k122 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (k122 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (k122 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (k122 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (k122 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (k122 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (k122 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (k122 + nu)*Pi]^3)/8))/27)), {k122}}, 
  {(-5*(3 - 2*(k123 + nu))^2*(-4 + 2*(k123 + nu))*(-11 + 5*(k123 + nu))*
     (-2211 + 3595*(k123 + nu) - 1934*(k123 + nu)^2 + 344*(k123 + nu)^3)*
     (-2527200 + 17671176*(k124 + nu) - 54212202*(k124 + nu)^2 + 
      95924152*(k124 + nu)^3 - 108015694*(k124 + nu)^4 + 
      80350023*(k124 + nu)^5 - 39515081*(k124 + nu)^6 + 
      12396575*(k124 + nu)^7 - 2252367*(k124 + nu)^8 + 180666*(k124 + nu)^9)*
     Cos[Pi/6 - (k124 + nu)*Pi]*Cos[Pi/6 + (k124 + nu)*Pi]*Csc[nu*Pi]^2*
     Csc[Pi/5 - nu*Pi]*Gamma[-2 + nu]^3*Gamma[-1 + k124 + nu]^4*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*Gamma[-4 + 2*(k123 + nu)]^2*
     Gamma[-11 + 5*(k123 + nu)]*Gamma[4 - 3*(k124 + nu)]*
     Gamma[-9 + 5*(k124 + nu)]*Sec[Pi/6 - (k123 + nu)*Pi]*
     Sec[Pi/6 + (k123 + nu)*Pi]*Sin[(k124 + nu)*Pi]^2*
     Sin[Pi/5 - (k123 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
     (-4*Cot[(k123 + nu)*Pi] - Cot[Pi/5 - (k123 + nu)*Pi] + 
      Cot[Pi/5 + (k123 + nu)*Pi] + Tan[Pi/10 - (k123 + nu)*Pi] - 
      Tan[Pi/10 + (k123 + nu)*Pi]))/(108*(-2 + k123 + nu)*(-2 + k124 + nu)^4*
     (-1 + k124 + nu)*(-4 + 2*nu)*(-3 + 2*(k123 + nu))^2*(-7 + 3*(k123 + nu))*
     (-5 + 3*(k123 + nu))*(-9 + 4*(k123 + nu))*(-7 + 4*(k123 + nu))*
     (-3 + 2*(k124 + nu))*(-5 + 3*(k124 + nu))*(-4 + 3*(k124 + nu))*
     Gamma[2 - nu]^3*Gamma[-1 + nu]^6*Gamma[-2 + k123 + nu]*
     Gamma[-2 + k124 + nu]^2*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(k123 + nu)]*Gamma[-9 + 5*(k123 + nu)]*
     Gamma[-4 + 4*(k124 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(k123 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(k123 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - (k123 + nu)*Pi])/
       72 + ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (k123 + nu)*Pi])/8 - ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*
        Pi^4*Cot[Pi/6 + (k123 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (k123 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + (k123 + nu)*Pi])/
       8 + (527*(1 + Sqrt[5])*Pi^4*Tan[(k123 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(k123 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(k123 + nu)*Pi])/8 - 
         (Pi^3*Tan[(k123 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (k123 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (k123 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (k123 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (k123 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (k123 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (k123 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (k123 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (k123 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (k123 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (k123 + nu)*Pi]^3)/8))/27)*
     (-4*Cot[(k124 + nu)*Pi] - Cot[Pi/5 - (k124 + nu)*Pi] + 
      Cot[Pi/5 + (k124 + nu)*Pi] + Tan[Pi/10 - (k124 + nu)*Pi] - 
      Tan[Pi/10 + (k124 + nu)*Pi])), {k123, k124}}, 
  {(-5*(3 - 2*(-1 - k125 + nu))^2*(-4 + 2*(-1 - k125 + nu))*
     (-11 + 5*(-1 - k125 + nu))*(-2211 + 3595*(-1 - k125 + nu) - 
      1934*(-1 - k125 + nu)^2 + 344*(-1 - k125 + nu)^3)*
     (-3 + 2*(-2 - k126 + nu))*(-179280 + 861300*(-2 - k126 + nu) - 
      1771376*(-2 - k126 + nu)^2 + 2021200*(-2 - k126 + nu)^3 - 
      1381519*(-2 - k126 + nu)^4 + 565493*(-2 - k126 + nu)^5 - 
      128313*(-2 - k126 + nu)^6 + 12447*(-2 - k126 + nu)^7)*
     Cos[Pi/6 - (-2 - k126 + nu)*Pi]*Cos[Pi/6 + (-2 - k126 + nu)*Pi]*
     Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*Gamma[4 + k126 - nu]^2*Gamma[-2 + nu]^3*
     Gamma[-3 - k126 + nu]^5*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
     Gamma[-4 + 2*(-1 - k125 + nu)]^2*Gamma[-11 + 5*(-1 - k125 + nu)]*
     Gamma[5 - 3*(-2 - k126 + nu)]*Gamma[-4 + 3*(-2 - k126 + nu)]*
     Gamma[-9 + 5*(-2 - k126 + nu)]*Sec[Pi/6 - (-1 - k125 + nu)*Pi]*
     Sec[Pi/6 + (-1 - k125 + nu)*Pi]*Sin[(-2 - k126 + nu)*Pi]^2*
     Sin[Pi/5 - (-1 - k125 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
     (-4*Cot[(-1 - k125 + nu)*Pi] - Cot[Pi/5 - (-1 - k125 + nu)*Pi] + 
      Cot[Pi/5 + (-1 - k125 + nu)*Pi] + Tan[Pi/10 - (-1 - k125 + nu)*Pi] - 
      Tan[Pi/10 + (-1 - k125 + nu)*Pi]))/(36*(-3 - k125 + nu)*
     (-4 - k126 + nu)^3*(-3 - k126 + nu)*(-4 + 2*nu)*
     (-3 + 2*(-1 - k125 + nu))^2*(-7 + 3*(-1 - k125 + nu))*
     (-5 + 3*(-1 - k125 + nu))*(-9 + 4*(-1 - k125 + nu))*
     (-7 + 4*(-1 - k125 + nu))*(-5 + 3*(-2 - k126 + nu))*
     (-4 + 3*(-2 - k126 + nu))*(-5 + 4*(-2 - k126 + nu))*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-3 - k125 + nu]*Gamma[-4 - k126 + nu]^2*
     Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*Gamma[-7 + 3*(-1 - k125 + nu)]*
     Gamma[-9 + 5*(-1 - k125 + nu)]*Gamma[4 - 2*(-2 - k126 + nu)]*
     Gamma[-2 + 2*(-2 - k126 + nu)]^2*Gamma[-5 + 4*(-2 - k126 + nu)]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(-1 - k125 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(-1 - k125 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k125 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k125 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k125 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k125 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k125 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k125 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k125 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k125 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k125 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k125 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k125 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k125 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k125 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k125 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k125 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k125 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k125 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k125 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k125 + nu)*Pi]^3)/8))/27)*
     (-4*Cot[(-2 - k126 + nu)*Pi] - Cot[Pi/5 - (-2 - k126 + nu)*Pi] + 
      Cot[Pi/5 + (-2 - k126 + nu)*Pi] + Tan[Pi/10 - (-2 - k126 + nu)*Pi] - 
      Tan[Pi/10 + (-2 - k126 + nu)*Pi])), {-k125, -k126}}, 
  {(5*(3 - 2*(-1 - k127 + nu))^2*(-4 + 2*(-1 - k127 + nu))*
     (-11 + 5*(-1 - k127 + nu))*(-2211 + 3595*(-1 - k127 + nu) - 
      1934*(-1 - k127 + nu)^2 + 344*(-1 - k127 + nu)^3)*
     (-3 + 2*(-2 - k128 + nu))*(-237600 + 1169472*(-2 - k128 + nu) - 
      2460344*(-2 - k128 + nu)^2 + 2866936*(-2 - k128 + nu)^3 - 
      1997869*(-2 - k128 + nu)^4 + 832451*(-2 - k128 + nu)^5 - 
      192003*(-2 - k128 + nu)^6 + 18909*(-2 - k128 + nu)^7)*
     Cos[Pi/6 - (-2 - k128 + nu)*Pi]*Cos[Pi/6 + (-2 - k128 + nu)*Pi]*
     Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*Gamma[4 + k128 - nu]*Gamma[-2 + nu]^3*
     Gamma[-3 - k128 + nu]^4*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
     Gamma[-4 + 2*(-1 - k127 + nu)]^2*Gamma[-11 + 5*(-1 - k127 + nu)]*
     Gamma[5 - 3*(-2 - k128 + nu)]*Gamma[-3 + 2*(-2 - k128 + nu)]*
     Gamma[-4 + 3*(-2 - k128 + nu)]*Gamma[-9 + 5*(-2 - k128 + nu)]*
     Sec[Pi/6 - (-1 - k127 + nu)*Pi]*Sec[Pi/6 + (-1 - k127 + nu)*Pi]*
     Sin[(-2 - k128 + nu)*Pi]^2*Sin[Pi/5 - (-1 - k127 + nu)*Pi]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
       2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
     (-4*Cot[(-1 - k127 + nu)*Pi] - Cot[Pi/5 - (-1 - k127 + nu)*Pi] + 
      Cot[Pi/5 + (-1 - k127 + nu)*Pi] + Tan[Pi/10 - (-1 - k127 + nu)*Pi] - 
      Tan[Pi/10 + (-1 - k127 + nu)*Pi]))/(36*(-3 - k127 + nu)*
     (-4 - k128 + nu)^3*(-3 - k128 + nu)*(-4 + 2*nu)*
     (-3 + 2*(-1 - k127 + nu))^2*(-7 + 3*(-1 - k127 + nu))*
     (-5 + 3*(-1 - k127 + nu))*(-9 + 4*(-1 - k127 + nu))*
     (-7 + 4*(-1 - k127 + nu))*(-5 + 3*(-2 - k128 + nu))*
     (-4 + 3*(-2 - k128 + nu))*(-5 + 4*(-2 - k128 + nu))*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-3 - k127 + nu]*Gamma[-4 - k128 + nu]^2*
     Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*Gamma[-7 + 3*(-1 - k127 + nu)]*
     Gamma[-9 + 5*(-1 - k127 + nu)]*Gamma[-2 + 2*(-2 - k128 + nu)]^2*
     Gamma[-5 + 4*(-2 - k128 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(-1 - k127 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(-1 - k127 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k127 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k127 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k127 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k127 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k127 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k127 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k127 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k127 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k127 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k127 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k127 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k127 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k127 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k127 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k127 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k127 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k127 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k127 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k127 + nu)*Pi]^3)/8))/27)*
     (-4*Cot[(-2 - k128 + nu)*Pi] - Cot[Pi/5 - (-2 - k128 + nu)*Pi] + 
      Cot[Pi/5 + (-2 - k128 + nu)*Pi] + Tan[Pi/10 - (-2 - k128 + nu)*Pi] - 
      Tan[Pi/10 + (-2 - k128 + nu)*Pi])), {-k127, -k128}}, 
  {((3 - 2*(k129 + nu))^2*(-4 + 2*(k129 + nu))*(-11 + 5*(k129 + nu))*
     (-2211 + 3595*(k129 + nu) - 1934*(k129 + nu)^2 + 344*(k129 + nu)^3)*Pi^3*
     Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*Gamma[-2 + nu]^3*Gamma[-2 + 2*nu]^3*
     Gamma[-7 + 3*nu]*Gamma[-4 + 2*(k129 + nu)]^2*Gamma[-11 + 5*(k129 + nu)]*
     Sec[Pi/6 - (k129 + nu)*Pi]*Sec[Pi/6 + (k129 + nu)*Pi]*
     Sin[Pi/5 - (k129 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
     (-4*Cot[(k129 + nu)*Pi] - Cot[Pi/5 - (k129 + nu)*Pi] + 
      Cot[Pi/5 + (k129 + nu)*Pi] + Tan[Pi/10 - (k129 + nu)*Pi] - 
      Tan[Pi/10 + (k129 + nu)*Pi]))/(24*(-2 + k129 + nu)*(-4 + 2*nu)*
     (-3 + 2*(k129 + nu))^2*(-7 + 3*(k129 + nu))*(-5 + 3*(k129 + nu))*
     (-9 + 4*(k129 + nu))*(-7 + 4*(k129 + nu))*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-2 + k129 + nu]*Gamma[-4 + 2*nu]^2*
     Gamma[-11 + 5*nu]*Gamma[-7 + 3*(k129 + nu)]*Gamma[-9 + 5*(k129 + nu)]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(k129 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(k129 + nu)*Pi]^2)/2160 + ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*
        Pi^4*Cot[Pi/6 - (k129 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - (k129 + nu)*Pi])/
       8 - ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (k129 + nu)*Pi])/72 + ((-13 + 7*Sqrt[5])*Pi^4*
        Cot[Pi/5 + (k129 + nu)*Pi])/5 - ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*
        Pi^4*Cot[Pi/4 + (k129 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(k129 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(k129 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(k129 + nu)*Pi])/8 - 
         (Pi^3*Tan[(k129 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (k129 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (k129 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (k129 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (k129 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (k129 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (k129 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (k129 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (k129 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (k129 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (k129 + nu)*Pi]^3)/8))/27)), {k129}}, 
  {-(2^(-1 - 6*(k130 + nu) + 6*(k131 + nu))*(3 - 2*(k130 + nu))^2*
      (-4 + 2*(k130 + nu))*(-9 + 5*(k130 + nu))*
      (17772660 - 59461291*(k130 + nu) + 82505991*(k130 + nu)^2 - 
       60770707*(k130 + nu)^3 + 25058945*(k130 + nu)^4 - 
       5484638*(k130 + nu)^5 + 497768*(k130 + nu)^6)*(-5 + 4*(k131 + nu))*
      (40320 - 118152*(k131 + nu) + 129473*(k131 + nu)^2 - 
       62859*(k131 + nu)^3 + 11404*(k131 + nu)^4)*Cos[Pi/6 - (k131 + nu)*Pi]*
      Cos[Pi/6 + (k131 + nu)*Pi]*Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*
      Gamma[-2 + nu]^3*Gamma[-2 + k131 + nu]*Gamma[-3/2 + k131 + nu]*
      Gamma[-1 + k131 + nu]^4*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
      Gamma[-4 + 2*(k130 + nu)]^2*Gamma[-6 + 3*(k130 + nu)]^2*
      Gamma[-11 + 5*(k130 + nu)]*Gamma[4 - 3*(k131 + nu)]*
      Gamma[-5/2 + 2*(k131 + nu)]*Gamma[-8 + 5*(k131 + nu)]*
      Sec[Pi/6 - (k130 + nu)*Pi]*Sec[Pi/6 + (k130 + nu)*Pi]*
      Sin[(k131 + nu)*Pi]^2*Sin[Pi/5 - (k130 + nu)*Pi]*
      ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
        2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
       ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
       ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
       ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
       ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
       ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
       (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
       (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
       (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
        6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
       ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
        216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
         ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
       ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
       ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
        216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
         Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
      (14*Cot[(k130 + nu)*Pi] + (1 + Sqrt[5])*Cot[Pi/5 - (k130 + nu)*Pi] - 
       (1 + Sqrt[5])*Cot[Pi/5 + (k130 + nu)*Pi] + (-1 + Sqrt[5])*
        Tan[Pi/10 - (k130 + nu)*Pi] - (-1 + Sqrt[5])*
        Tan[Pi/10 + (k130 + nu)*Pi]))/(243*(-2 + k130 + nu)^2*
     (-2 + k131 + nu)*(-4 + 2*nu)*(-3 + 2*(k130 + nu))^3*(-7 + 3*(k130 + nu))*
     (-5 + 3*(k130 + nu))*(-9 + 4*(k130 + nu))*(-7 + 4*(k130 + nu))*
     (4 - 3*(k131 + nu))^2*(5 - 3*(k131 + nu))^2*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-2 + k130 + nu]^4*Gamma[-3/2 + k130 + nu]*
     Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*Gamma[-5/2 + 2*(k130 + nu)]*
     Gamma[-7 + 3*(k130 + nu)]*Gamma[-8 + 5*(k130 + nu)]*
     Gamma[-6 + 3*(k131 + nu)]^2*Gamma[-4 + 4*(k131 + nu)]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(k130 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(k130 + nu)*Pi]^2)/2160 + ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*
        Pi^4*Cot[Pi/6 - (k130 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - (k130 + nu)*Pi])/
       8 - ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (k130 + nu)*Pi])/72 + ((-13 + 7*Sqrt[5])*Pi^4*
        Cot[Pi/5 + (k130 + nu)*Pi])/5 - ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*
        Pi^4*Cot[Pi/4 + (k130 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(k130 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(k130 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(k130 + nu)*Pi])/8 - 
         (Pi^3*Tan[(k130 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (k130 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (k130 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (k130 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (k130 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (k130 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (k130 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (k130 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (k130 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (k130 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (k130 + nu)*Pi]^3)/8))/27)*
     (14*Cot[(k131 + nu)*Pi] + (1 + Sqrt[5])*Cot[Pi/5 - (k131 + nu)*Pi] - 
      (1 + Sqrt[5])*Cot[Pi/5 + (k131 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (k131 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (k131 + nu)*Pi])), {k130, k131}}, 
  {-(2^(-6*(-1 - k132 + nu) + 6*(-2 - k133 + nu))*(3 - 2*(-1 - k132 + nu))^2*
      (-4 + 2*(-1 - k132 + nu))*(-9 + 5*(-1 - k132 + nu))*
      (17772660 - 59461291*(-1 - k132 + nu) + 82505991*(-1 - k132 + nu)^2 - 
       60770707*(-1 - k132 + nu)^3 + 25058945*(-1 - k132 + nu)^4 - 
       5484638*(-1 - k132 + nu)^5 + 497768*(-1 - k132 + nu)^6)*
      (-3 + 2*(-2 - k133 + nu))^2*(-480 + 1096*(-2 - k133 + nu) - 
       831*(-2 - k133 + nu)^2 + 209*(-2 - k133 + nu)^3)*
      Cos[Pi/6 - (-2 - k133 + nu)*Pi]*Cos[Pi/6 + (-2 - k133 + nu)*Pi]*
      Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*Gamma[4 + k133 - nu]*Gamma[-2 + nu]^3*
      Gamma[-4 - k133 + nu]*Gamma[-7/2 - k133 + nu]*Gamma[-3 - k133 + nu]^4*
      Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*Gamma[-4 + 2*(-1 - k132 + nu)]^2*
      Gamma[-6 + 3*(-1 - k132 + nu)]^2*Gamma[-11 + 5*(-1 - k132 + nu)]*
      Gamma[5 - 3*(-2 - k133 + nu)]*Gamma[-3 + 2*(-2 - k133 + nu)]*
      Gamma[-5/2 + 2*(-2 - k133 + nu)]*Gamma[-4 + 3*(-2 - k133 + nu)]*
      Gamma[-8 + 5*(-2 - k133 + nu)]*Sec[Pi/6 - (-1 - k132 + nu)*Pi]*
      Sec[Pi/6 + (-1 - k132 + nu)*Pi]*Sin[(-2 - k133 + nu)*Pi]^2*
      Sin[Pi/5 - (-1 - k132 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
       (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
       (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
       ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
       ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
       ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
       ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
       ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
       (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
       (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
       (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
        6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
       ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
        216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
         ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
       ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
       ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
        216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
         Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
      (14*Cot[(-1 - k132 + nu)*Pi] + (1 + Sqrt[5])*
        Cot[Pi/5 - (-1 - k132 + nu)*Pi] - (1 + Sqrt[5])*
        Cot[Pi/5 + (-1 - k132 + nu)*Pi] + (-1 + Sqrt[5])*
        Tan[Pi/10 - (-1 - k132 + nu)*Pi] - (-1 + Sqrt[5])*
        Tan[Pi/10 + (-1 - k132 + nu)*Pi]))/(81*(-3 - k132 + nu)^2*
     (-4 - k133 + nu)*(-4 + 2*nu)*(-3 + 2*(-1 - k132 + nu))^3*
     (-7 + 3*(-1 - k132 + nu))*(-5 + 3*(-1 - k132 + nu))*
     (-9 + 4*(-1 - k132 + nu))*(-7 + 4*(-1 - k132 + nu))*
     (4 - 3*(-2 - k133 + nu))^2*(5 - 3*(-2 - k133 + nu))^2*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-3 - k132 + nu]^4*Gamma[-5/2 - k132 + nu]*
     Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*Gamma[-5/2 + 2*(-1 - k132 + nu)]*
     Gamma[-7 + 3*(-1 - k132 + nu)]*Gamma[-8 + 5*(-1 - k132 + nu)]*
     Gamma[-2 + 2*(-2 - k133 + nu)]^2*Gamma[-6 + 3*(-2 - k133 + nu)]^2*
     Gamma[-5 + 4*(-2 - k133 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(-1 - k132 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(-1 - k132 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k132 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k132 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k132 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k132 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k132 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k132 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k132 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k132 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k132 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k132 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k132 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k132 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k132 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k132 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k132 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k132 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k132 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k132 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k132 + nu)*Pi]^3)/8))/27)*
     (14*Cot[(-2 - k133 + nu)*Pi] + (1 + Sqrt[5])*
       Cot[Pi/5 - (-2 - k133 + nu)*Pi] - (1 + Sqrt[5])*
       Cot[Pi/5 + (-2 - k133 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (-2 - k133 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (-2 - k133 + nu)*Pi])), {-k132, -k133}}, 
  {-(2^(8 - 6*(-1 - k134 + nu))*(3 - 2*(-1 - k134 + nu))^2*
      (-4 + 2*(-1 - k134 + nu))*(-9 + 5*(-1 - k134 + nu))*
      (17772660 - 59461291*(-1 - k134 + nu) + 82505991*(-1 - k134 + nu)^2 - 
       60770707*(-1 - k134 + nu)^3 + 25058945*(-1 - k134 + nu)^4 - 
       5484638*(-1 - k134 + nu)^5 + 497768*(-1 - k134 + nu)^6)*Pi^4*
      Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*Gamma[-2 + nu]^3*Gamma[-2 + 2*nu]^3*
      Gamma[-7 + 3*nu]*Gamma[-4 + 2*(-1 - k134 + nu)]^2*
      Gamma[-6 + 3*(-1 - k134 + nu)]^2*Gamma[-11 + 5*(-1 - k134 + nu)]*
      Sec[Pi/6 - (-1 - k134 + nu)*Pi]*Sec[Pi/6 + (-1 - k134 + nu)*Pi]*
      Sin[Pi/5 - (-1 - k134 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
       (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
       (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
       ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
       ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
       ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
       ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
       ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
       (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
       (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
       (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
        6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
       ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
        216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
         ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
       ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
       ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
        216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
         Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
      (14*Cot[(-1 - k134 + nu)*Pi] + (1 + Sqrt[5])*
        Cot[Pi/5 - (-1 - k134 + nu)*Pi] - (1 + Sqrt[5])*
        Cot[Pi/5 + (-1 - k134 + nu)*Pi] + (-1 + Sqrt[5])*
        Tan[Pi/10 - (-1 - k134 + nu)*Pi] - (-1 + Sqrt[5])*
        Tan[Pi/10 + (-1 - k134 + nu)*Pi]))/(5*(-3 - k134 + nu)^2*(-4 + 2*nu)*
     (-3 + 2*(-1 - k134 + nu))^3*(-7 + 3*(-1 - k134 + nu))*
     (-5 + 3*(-1 - k134 + nu))*(-9 + 4*(-1 - k134 + nu))*
     (-7 + 4*(-1 - k134 + nu))*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-3 - k134 + nu]^4*Gamma[-5/2 - k134 + nu]*Gamma[-4 + 2*nu]^2*
     Gamma[-11 + 5*nu]*Gamma[-5/2 + 2*(-1 - k134 + nu)]*
     Gamma[-7 + 3*(-1 - k134 + nu)]*Gamma[-8 + 5*(-1 - k134 + nu)]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(-1 - k134 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(-1 - k134 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k134 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k134 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k134 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k134 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k134 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k134 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k134 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k134 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k134 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k134 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k134 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k134 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k134 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k134 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k134 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k134 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k134 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k134 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k134 + nu)*Pi]^3)/8))/27)), {-k134}}, 
  {(2^(2 - 8*(-1 - k135 + nu) + 8*(-2 - k136 + nu))*
     (3 - 2*(-1 - k135 + nu))^2*(5273235 - 17370846*(-1 - k135 + nu) + 
      23756000*(-1 - k135 + nu)^2 - 17263228*(-1 - k135 + nu)^3 + 
      7030251*(-1 - k135 + nu)^4 - 1521176*(-1 - k135 + nu)^5 + 
      136624*(-1 - k135 + nu)^6)*(3 - 2*(-2 - k136 + nu))^2*
     (-4 + 2*(-2 - k136 + nu))*(965 - 2841*(-2 - k136 + nu) + 
      3124*(-2 - k136 + nu)^2 - 1520*(-2 - k136 + nu)^3 + 
      276*(-2 - k136 + nu)^4)*Cos[(-2 - k136 + nu)*Pi]*
     Cos[Pi/6 - (-2 - k136 + nu)*Pi]*Cos[Pi/6 + (-2 - k136 + nu)*Pi]*
     Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*Gamma[-2 + nu]^3*Gamma[-7/2 - k136 + nu]*
     Gamma[-3 - k136 + nu]^3*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
     Gamma[-4 + 2*(-1 - k135 + nu)]^2*Gamma[-11 + 5*(-1 - k135 + nu)]*
     Gamma[5 - 3*(-2 - k136 + nu)]*Gamma[3 - 2*(-2 - k136 + nu)]*
     Gamma[-4 + 3*(-2 - k136 + nu)]^2*Gamma[-7/2 + 3*(-2 - k136 + nu)]*
     Sec[Pi/6 - (-1 - k135 + nu)*Pi]*Sec[Pi/6 + (-1 - k135 + nu)*Pi]*
     Sin[(-1 - k135 + nu)*Pi]*Sin[Pi/5 - (-1 - k135 + nu)*Pi]*
     Tan[(-1 - k135 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
     (5*Cot[(-1 - k135 + nu)*Pi] + 12*Cot[(-1 - k135 + nu)*Pi]^3 + 
      9*Cot[Pi/6 - (-1 - k135 + nu)*Pi] - 9*Cot[Pi/6 + (-1 - k135 + nu)*Pi] + 
      9*Tan[(-1 - k135 + nu)*Pi] + 17*Tan[Pi/6 - (-1 - k135 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (-1 - k135 + nu)*Pi]^2 - 
      17*Tan[Pi/6 + (-1 - k135 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (-1 - k135 + nu)*Pi]^2))/
    (9*(-3 - k135 + nu)*(-4 - k136 + nu)^2*(-3 - k136 + nu)*(-4 + 2*nu)*
     (-3 + 2*(-1 - k135 + nu))^2*(-7 + 3*(-1 - k135 + nu))*
     (-5 + 3*(-1 - k135 + nu))*(-9 + 4*(-1 - k135 + nu))*
     (-7 + 4*(-1 - k135 + nu))*(-3 + 2*(-2 - k136 + nu))^2*
     (-5 + 3*(-2 - k136 + nu))*(-5 + 4*(-2 - k136 + nu))*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-3 - k135 + nu]^2*Gamma[-5/2 - k135 + nu]*
     Gamma[-4 - k136 + nu]*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(-1 - k135 + nu)]*Gamma[-7/2 + 3*(-1 - k135 + nu)]*
     Gamma[-3 + 3*(-2 - k136 + nu)]*Gamma[-5 + 4*(-2 - k136 + nu)]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(-1 - k135 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(-1 - k135 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k135 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k135 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k135 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k135 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k135 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k135 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k135 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k135 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k135 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k135 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k135 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k135 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k135 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k135 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k135 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k135 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k135 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k135 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k135 + nu)*Pi]^3)/8))/27)*
     (5*Cot[(-2 - k136 + nu)*Pi] + 12*Cot[(-2 - k136 + nu)*Pi]^3 + 
      9*Cot[Pi/6 - (-2 - k136 + nu)*Pi] - 9*Cot[Pi/6 + (-2 - k136 + nu)*Pi] + 
      9*Tan[(-2 - k136 + nu)*Pi] + 17*Tan[Pi/6 - (-2 - k136 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (-2 - k136 + nu)*Pi]^2 - 
      17*Tan[Pi/6 + (-2 - k136 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (-2 - k136 + nu)*Pi]^2)), {-k135, -k136}}, 
  {-(2^(-8*(k137 + nu) + 8*(k138 + nu))*(3 - 2*(k137 + nu))^2*
      (5273235 - 17370846*(k137 + nu) + 23756000*(k137 + nu)^2 - 
       17263228*(k137 + nu)^3 + 7030251*(k137 + nu)^4 - 
       1521176*(k137 + nu)^5 + 136624*(k137 + nu)^6)*(-4 + 2*(k138 + nu))*
      (2430960 - 10901846*(k138 + nu) + 20330101*(k138 + nu)^2 - 
       20177497*(k138 + nu)^3 + 11240054*(k138 + nu)^4 - 
       3331818*(k138 + nu)^5 + 410544*(k138 + nu)^6)*Cos[(k138 + nu)*Pi]*
      Cos[Pi/6 - (k138 + nu)*Pi]*Cos[Pi/6 + (k138 + nu)*Pi]*Csc[nu*Pi]^2*
      Csc[Pi/5 - nu*Pi]*Gamma[-2 + nu]^3*Gamma[-3/2 + k138 + nu]*
      Gamma[-1 + k138 + nu]^4*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
      Gamma[-4 + 2*(k137 + nu)]^2*Gamma[-11 + 5*(k137 + nu)]*
      Gamma[4 - 3*(k138 + nu)]*Gamma[-7/2 + 3*(k138 + nu)]*
      Sec[Pi/6 - (k137 + nu)*Pi]*Sec[Pi/6 + (k137 + nu)*Pi]*
      Sin[(k137 + nu)*Pi]*Sin[Pi/5 - (k137 + nu)*Pi]*Tan[(k137 + nu)*Pi]*
      ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
        2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
       ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
       ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
       ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
       ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
       ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
       (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
       (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
       (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
        6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
       ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
        216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
         ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
       ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
       ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
        216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
         Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
      (5*Cot[(k137 + nu)*Pi] + 12*Cot[(k137 + nu)*Pi]^3 + 
       9*Cot[Pi/6 - (k137 + nu)*Pi] - 9*Cot[Pi/6 + (k137 + nu)*Pi] + 
       9*Tan[(k137 + nu)*Pi] + 17*Tan[Pi/6 - (k137 + nu)*Pi] - 
       Sqrt[3]*Tan[Pi/6 - (k137 + nu)*Pi]^2 - 17*Tan[Pi/6 + (k137 + nu)*Pi] + 
       Sqrt[3]*Tan[Pi/6 + (k137 + nu)*Pi]^2))/(45*(-2 + k137 + nu)*
     (-2 + k138 + nu)^2*(-1 + k138 + nu)*(-4 + 2*nu)*(-3 + 2*(k137 + nu))^2*
     (-7 + 3*(k137 + nu))*(-5 + 3*(k137 + nu))*(-9 + 4*(k137 + nu))*
     (-7 + 4*(k137 + nu))*(-3 + 2*(k138 + nu))*(-8 + 5*(k138 + nu))*
     (-7 + 5*(k138 + nu))*(-6 + 5*(k138 + nu))*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-2 + k137 + nu]^2*Gamma[-3/2 + k137 + nu]*
     Gamma[-2 + k138 + nu]*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(k137 + nu)]*Gamma[-7/2 + 3*(k137 + nu)]*
     Gamma[-4 + 4*(k138 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(k137 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(k137 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - (k137 + nu)*Pi])/
       72 + ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (k137 + nu)*Pi])/8 - ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*
        Pi^4*Cot[Pi/6 + (k137 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (k137 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + (k137 + nu)*Pi])/
       8 + (527*(1 + Sqrt[5])*Pi^4*Tan[(k137 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(k137 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(k137 + nu)*Pi])/8 - 
         (Pi^3*Tan[(k137 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (k137 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (k137 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (k137 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (k137 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (k137 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (k137 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (k137 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (k137 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (k137 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (k137 + nu)*Pi]^3)/8))/27)*
     (5*Cot[(k138 + nu)*Pi] + 12*Cot[(k138 + nu)*Pi]^3 + 
      9*Cot[Pi/6 - (k138 + nu)*Pi] - 9*Cot[Pi/6 + (k138 + nu)*Pi] + 
      9*Tan[(k138 + nu)*Pi] + 17*Tan[Pi/6 - (k138 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (k138 + nu)*Pi]^2 - 17*Tan[Pi/6 + (k138 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (k138 + nu)*Pi]^2)), {k137, k138}}, 
  {-(2^(4 - 8*(-1 - k139 + nu) + 8*(-2 - k140 + nu))*(3 - 2*(-1 - k139 + nu))^
       2*(5273235 - 17370846*(-1 - k139 + nu) + 23756000*(-1 - k139 + nu)^2 - 
       17263228*(-1 - k139 + nu)^3 + 7030251*(-1 - k139 + nu)^4 - 
       1521176*(-1 - k139 + nu)^5 + 136624*(-1 - k139 + nu)^6)*
      (3 - 2*(-2 - k140 + nu))^2*(-4 + 2*(-2 - k140 + nu))*
      (175200 - 778255*(-2 - k140 + nu) + 1435262*(-2 - k140 + nu)^2 - 
       1406332*(-2 - k140 + nu)^3 + 772030*(-2 - k140 + nu)^4 - 
       225097*(-2 - k140 + nu)^5 + 27228*(-2 - k140 + nu)^6)*
      Cos[(-2 - k140 + nu)*Pi]*Cos[Pi/6 - (-2 - k140 + nu)*Pi]*
      Cos[Pi/6 + (-2 - k140 + nu)*Pi]*Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*
      Gamma[4 + k140 - nu]*Gamma[-2 + nu]^3*Gamma[-7/2 - k140 + nu]*
      Gamma[-3 - k140 + nu]^4*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
      Gamma[-4 + 2*(-1 - k139 + nu)]^2*Gamma[-11 + 5*(-1 - k139 + nu)]*
      Gamma[5 - 3*(-2 - k140 + nu)]*Gamma[-3 + 2*(-2 - k140 + nu)]*
      Gamma[-4 + 3*(-2 - k140 + nu)]*Gamma[-7/2 + 3*(-2 - k140 + nu)]*
      Sec[Pi/6 - (-1 - k139 + nu)*Pi]*Sec[Pi/6 + (-1 - k139 + nu)*Pi]*
      Sin[(-1 - k139 + nu)*Pi]*Sin[Pi/5 - (-1 - k139 + nu)*Pi]*
      Tan[(-1 - k139 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
       (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
       (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
       ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
       ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
       ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
       ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
       ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
       (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
       (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
       (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
        6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
       ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
        216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
         ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
       ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
       ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
        216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
         Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
      (5*Cot[(-1 - k139 + nu)*Pi] + 12*Cot[(-1 - k139 + nu)*Pi]^3 + 
       9*Cot[Pi/6 - (-1 - k139 + nu)*Pi] - 
       9*Cot[Pi/6 + (-1 - k139 + nu)*Pi] + 9*Tan[(-1 - k139 + nu)*Pi] + 
       17*Tan[Pi/6 - (-1 - k139 + nu)*Pi] - 
       Sqrt[3]*Tan[Pi/6 - (-1 - k139 + nu)*Pi]^2 - 
       17*Tan[Pi/6 + (-1 - k139 + nu)*Pi] + 
       Sqrt[3]*Tan[Pi/6 + (-1 - k139 + nu)*Pi]^2))/
    (45*(-3 - k139 + nu)*(-4 - k140 + nu)^2*(-3 - k140 + nu)*(-4 + 2*nu)*
     (-3 + 2*(-1 - k139 + nu))^2*(-7 + 3*(-1 - k139 + nu))*
     (-5 + 3*(-1 - k139 + nu))*(-9 + 4*(-1 - k139 + nu))*
     (-7 + 4*(-1 - k139 + nu))*(-5 + 3*(-2 - k140 + nu))*
     (-4 + 3*(-2 - k140 + nu))*(-5 + 4*(-2 - k140 + nu))*
     (-8 + 5*(-2 - k140 + nu))*(-7 + 5*(-2 - k140 + nu))*
     (-6 + 5*(-2 - k140 + nu))*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-3 - k139 + nu]^2*Gamma[-5/2 - k139 + nu]*Gamma[-4 - k140 + nu]*
     Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*Gamma[-7 + 3*(-1 - k139 + nu)]*
     Gamma[-7/2 + 3*(-1 - k139 + nu)]*Gamma[-2 + 2*(-2 - k140 + nu)]^2*
     Gamma[-5 + 4*(-2 - k140 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(-1 - k139 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(-1 - k139 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k139 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k139 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k139 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k139 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k139 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k139 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k139 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k139 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k139 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k139 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k139 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k139 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k139 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k139 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k139 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k139 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k139 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k139 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k139 + nu)*Pi]^3)/8))/27)*
     (5*Cot[(-2 - k140 + nu)*Pi] + 12*Cot[(-2 - k140 + nu)*Pi]^3 + 
      9*Cot[Pi/6 - (-2 - k140 + nu)*Pi] - 9*Cot[Pi/6 + (-2 - k140 + nu)*Pi] + 
      9*Tan[(-2 - k140 + nu)*Pi] + 17*Tan[Pi/6 - (-2 - k140 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (-2 - k140 + nu)*Pi]^2 - 
      17*Tan[Pi/6 + (-2 - k140 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (-2 - k140 + nu)*Pi]^2)), {-k139, -k140}}, 
  {(2^(2 - 8*(k141 + nu) + 2*(k142 + nu) + 6*(k143 + nu))*
     (3 - 2*(k141 + nu))^2*(5273235 - 17370846*(k141 + nu) + 
      23756000*(k141 + nu)^2 - 17263228*(k141 + nu)^3 + 
      7030251*(k141 + nu)^4 - 1521176*(k141 + nu)^5 + 136624*(k141 + nu)^6)*
     (-4 + 2*(k142 + nu))*(174750 - 752690*(k142 + nu) + 
      1346751*(k142 + nu)^2 - 1281136*(k142 + nu)^3 + 683314*(k142 + nu)^4 - 
      193731*(k142 + nu)^5 + 22808*(k142 + nu)^6)*(-5 + 4*(k143 + nu))*
     (40320 - 118152*(k143 + nu) + 129473*(k143 + nu)^2 - 
      62859*(k143 + nu)^3 + 11404*(k143 + nu)^4)*Cos[Pi/6 - (k143 + nu)*Pi]*
     Cos[Pi/6 + (k143 + nu)*Pi]*Cot[(k142 + nu)*Pi]*Csc[nu*Pi]^2*
     Csc[(k142 + nu)*Pi]*Csc[Pi/5 - nu*Pi]*Gamma[-2 + nu]^3*
     Gamma[-2 + k143 + nu]*Gamma[-3/2 + k143 + nu]*Gamma[-1 + k143 + nu]^4*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*Gamma[-4 + 2*(k141 + nu)]^2*
     Gamma[-11 + 5*(k141 + nu)]*Gamma[-6 + 3*(k142 + nu)]^2*
     Gamma[-7/2 + 3*(k142 + nu)]*Gamma[4 - 3*(k143 + nu)]*
     Gamma[-5/2 + 2*(k143 + nu)]*Gamma[-8 + 5*(k143 + nu)]*
     Sec[Pi/6 - (k141 + nu)*Pi]*Sec[Pi/6 + (k141 + nu)*Pi]*
     Sin[(k141 + nu)*Pi]*Sin[(k143 + nu)*Pi]^2*Sin[Pi/5 - (k141 + nu)*Pi]*
     Tan[(k141 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
     (5*Cot[(k141 + nu)*Pi] + 12*Cot[(k141 + nu)*Pi]^3 + 
      9*Cot[Pi/6 - (k141 + nu)*Pi] - 9*Cot[Pi/6 + (k141 + nu)*Pi] + 
      9*Tan[(k141 + nu)*Pi] + 17*Tan[Pi/6 - (k141 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (k141 + nu)*Pi]^2 - 17*Tan[Pi/6 + (k141 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (k141 + nu)*Pi]^2)*(14*Cot[(k142 + nu)*Pi] + 
      (1 + Sqrt[5])*Cot[Pi/5 - (k142 + nu)*Pi] - 
      (1 + Sqrt[5])*Cot[Pi/5 + (k142 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (k142 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (k142 + nu)*Pi]))/(1215*(-2 + k141 + nu)*(-2 + k142 + nu)*
     (-1 + k142 + nu)*(-2 + k143 + nu)*(-4 + 2*nu)*(-3 + 2*(k141 + nu))^2*
     (-7 + 3*(k141 + nu))*(-5 + 3*(k141 + nu))*(-9 + 4*(k141 + nu))*
     (-7 + 4*(k141 + nu))*(-3 + 2*(k142 + nu))*(-5 + 4*(k142 + nu))*
     (-8 + 5*(k142 + nu))*(-7 + 5*(k142 + nu))*(-6 + 5*(k142 + nu))*
     (4 - 3*(k143 + nu))^2*(5 - 3*(k143 + nu))^2*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-2 + k141 + nu]^2*Gamma[-3/2 + k141 + nu]*
     Gamma[-2 + k142 + nu]^2*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(k141 + nu)]*Gamma[-7/2 + 3*(k141 + nu)]*
     Gamma[-5/2 + 2*(k142 + nu)]*Gamma[-8 + 5*(k142 + nu)]*
     Gamma[-6 + 3*(k143 + nu)]^2*Gamma[-4 + 4*(k143 + nu)]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(k141 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(k141 + nu)*Pi]^2)/2160 + ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*
        Pi^4*Cot[Pi/6 - (k141 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - (k141 + nu)*Pi])/
       8 - ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (k141 + nu)*Pi])/72 + ((-13 + 7*Sqrt[5])*Pi^4*
        Cot[Pi/5 + (k141 + nu)*Pi])/5 - ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*
        Pi^4*Cot[Pi/4 + (k141 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(k141 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(k141 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(k141 + nu)*Pi])/8 - 
         (Pi^3*Tan[(k141 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (k141 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (k141 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (k141 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (k141 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (k141 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (k141 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (k141 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (k141 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (k141 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (k141 + nu)*Pi]^3)/8))/27)*
     (5*Cot[(k142 + nu)*Pi] + 12*Cot[(k142 + nu)*Pi]^3 + 
      9*Cot[Pi/6 - (k142 + nu)*Pi] - 9*Cot[Pi/6 + (k142 + nu)*Pi] + 
      9*Tan[(k142 + nu)*Pi] + 17*Tan[Pi/6 - (k142 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (k142 + nu)*Pi]^2 - 17*Tan[Pi/6 + (k142 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (k142 + nu)*Pi]^2)*(14*Cot[(k143 + nu)*Pi] + 
      (1 + Sqrt[5])*Cot[Pi/5 - (k143 + nu)*Pi] - 
      (1 + Sqrt[5])*Cot[Pi/5 + (k143 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (k143 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (k143 + nu)*Pi])), {k141, k142, k143}}, 
  {-(2^(3 - 8*(-1 - k144 + nu) + 2*(-2 - k145 + nu) + 6*(-3 - k146 + nu))*
      (3 - 2*(-1 - k144 + nu))^2*(5273235 - 17370846*(-1 - k144 + nu) + 
       23756000*(-1 - k144 + nu)^2 - 17263228*(-1 - k144 + nu)^3 + 
       7030251*(-1 - k144 + nu)^4 - 1521176*(-1 - k144 + nu)^5 + 
       136624*(-1 - k144 + nu)^6)*(-4 + 2*(-2 - k145 + nu))*
      (174750 - 752690*(-2 - k145 + nu) + 1346751*(-2 - k145 + nu)^2 - 
       1281136*(-2 - k145 + nu)^3 + 683314*(-2 - k145 + nu)^4 - 
       193731*(-2 - k145 + nu)^5 + 22808*(-2 - k145 + nu)^6)*
      (-3 + 2*(-3 - k146 + nu))^2*(-480 + 1096*(-3 - k146 + nu) - 
       831*(-3 - k146 + nu)^2 + 209*(-3 - k146 + nu)^3)*
      Cos[Pi/6 - (-3 - k146 + nu)*Pi]*Cos[Pi/6 + (-3 - k146 + nu)*Pi]*
      Cot[(-2 - k145 + nu)*Pi]*Csc[nu*Pi]^2*Csc[(-2 - k145 + nu)*Pi]*
      Csc[Pi/5 - nu*Pi]*Gamma[5 + k146 - nu]*Gamma[-2 + nu]^3*
      Gamma[-5 - k146 + nu]*Gamma[-9/2 - k146 + nu]*Gamma[-4 - k146 + nu]^4*
      Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*Gamma[-4 + 2*(-1 - k144 + nu)]^2*
      Gamma[-11 + 5*(-1 - k144 + nu)]*Gamma[-6 + 3*(-2 - k145 + nu)]^2*
      Gamma[-7/2 + 3*(-2 - k145 + nu)]*Gamma[5 - 3*(-3 - k146 + nu)]*
      Gamma[-3 + 2*(-3 - k146 + nu)]*Gamma[-5/2 + 2*(-3 - k146 + nu)]*
      Gamma[-4 + 3*(-3 - k146 + nu)]*Gamma[-8 + 5*(-3 - k146 + nu)]*
      Sec[Pi/6 - (-1 - k144 + nu)*Pi]*Sec[Pi/6 + (-1 - k144 + nu)*Pi]*
      Sin[(-1 - k144 + nu)*Pi]*Sin[(-3 - k146 + nu)*Pi]^2*
      Sin[Pi/5 - (-1 - k144 + nu)*Pi]*Tan[(-1 - k144 + nu)*Pi]*
      ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
        2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
       ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
       ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
       ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
       ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
       ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
       (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
       (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
       (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
        6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
       ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
        216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
         ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
       ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
       ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
        216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
         Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
      (5*Cot[(-1 - k144 + nu)*Pi] + 12*Cot[(-1 - k144 + nu)*Pi]^3 + 
       9*Cot[Pi/6 - (-1 - k144 + nu)*Pi] - 
       9*Cot[Pi/6 + (-1 - k144 + nu)*Pi] + 9*Tan[(-1 - k144 + nu)*Pi] + 
       17*Tan[Pi/6 - (-1 - k144 + nu)*Pi] - 
       Sqrt[3]*Tan[Pi/6 - (-1 - k144 + nu)*Pi]^2 - 
       17*Tan[Pi/6 + (-1 - k144 + nu)*Pi] + 
       Sqrt[3]*Tan[Pi/6 + (-1 - k144 + nu)*Pi]^2)*
      (14*Cot[(-2 - k145 + nu)*Pi] + (1 + Sqrt[5])*
        Cot[Pi/5 - (-2 - k145 + nu)*Pi] - (1 + Sqrt[5])*
        Cot[Pi/5 + (-2 - k145 + nu)*Pi] + (-1 + Sqrt[5])*
        Tan[Pi/10 - (-2 - k145 + nu)*Pi] - (-1 + Sqrt[5])*
        Tan[Pi/10 + (-2 - k145 + nu)*Pi]))/(405*(-3 - k144 + nu)*
     (-4 - k145 + nu)*(-3 - k145 + nu)*(-5 - k146 + nu)*(-4 + 2*nu)*
     (-3 + 2*(-1 - k144 + nu))^2*(-7 + 3*(-1 - k144 + nu))*
     (-5 + 3*(-1 - k144 + nu))*(-9 + 4*(-1 - k144 + nu))*
     (-7 + 4*(-1 - k144 + nu))*(-3 + 2*(-2 - k145 + nu))*
     (-5 + 4*(-2 - k145 + nu))*(-8 + 5*(-2 - k145 + nu))*
     (-7 + 5*(-2 - k145 + nu))*(-6 + 5*(-2 - k145 + nu))*
     (4 - 3*(-3 - k146 + nu))^2*(5 - 3*(-3 - k146 + nu))^2*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-3 - k144 + nu]^2*Gamma[-5/2 - k144 + nu]*
     Gamma[-4 - k145 + nu]^2*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(-1 - k144 + nu)]*Gamma[-7/2 + 3*(-1 - k144 + nu)]*
     Gamma[-5/2 + 2*(-2 - k145 + nu)]*Gamma[-8 + 5*(-2 - k145 + nu)]*
     Gamma[-2 + 2*(-3 - k146 + nu)]^2*Gamma[-6 + 3*(-3 - k146 + nu)]^2*
     Gamma[-5 + 4*(-3 - k146 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(-1 - k144 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(-1 - k144 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k144 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k144 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k144 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k144 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k144 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k144 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k144 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k144 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k144 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k144 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k144 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k144 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k144 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k144 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k144 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k144 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k144 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k144 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k144 + nu)*Pi]^3)/8))/27)*
     (5*Cot[(-2 - k145 + nu)*Pi] + 12*Cot[(-2 - k145 + nu)*Pi]^3 + 
      9*Cot[Pi/6 - (-2 - k145 + nu)*Pi] - 9*Cot[Pi/6 + (-2 - k145 + nu)*Pi] + 
      9*Tan[(-2 - k145 + nu)*Pi] + 17*Tan[Pi/6 - (-2 - k145 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (-2 - k145 + nu)*Pi]^2 - 
      17*Tan[Pi/6 + (-2 - k145 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (-2 - k145 + nu)*Pi]^2)*
     (14*Cot[(-3 - k146 + nu)*Pi] + (1 + Sqrt[5])*
       Cot[Pi/5 - (-3 - k146 + nu)*Pi] - (1 + Sqrt[5])*
       Cot[Pi/5 + (-3 - k146 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (-3 - k146 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (-3 - k146 + nu)*Pi])), {-k144, -k145, -k146}}, 
  {-(2^(11 - 8*(-1 - k147 + nu) + 2*(-2 - k148 + nu))*
      (3 - 2*(-1 - k147 + nu))^2*(5273235 - 17370846*(-1 - k147 + nu) + 
       23756000*(-1 - k147 + nu)^2 - 17263228*(-1 - k147 + nu)^3 + 
       7030251*(-1 - k147 + nu)^4 - 1521176*(-1 - k147 + nu)^5 + 
       136624*(-1 - k147 + nu)^6)*(-4 + 2*(-2 - k148 + nu))*
      (174750 - 752690*(-2 - k148 + nu) + 1346751*(-2 - k148 + nu)^2 - 
       1281136*(-2 - k148 + nu)^3 + 683314*(-2 - k148 + nu)^4 - 
       193731*(-2 - k148 + nu)^5 + 22808*(-2 - k148 + nu)^6)*Pi^4*
      Cot[(-2 - k148 + nu)*Pi]*Csc[nu*Pi]^2*Csc[(-2 - k148 + nu)*Pi]*
      Csc[Pi/5 - nu*Pi]*Gamma[-2 + nu]^3*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
      Gamma[-4 + 2*(-1 - k147 + nu)]^2*Gamma[-11 + 5*(-1 - k147 + nu)]*
      Gamma[-6 + 3*(-2 - k148 + nu)]^2*Gamma[-7/2 + 3*(-2 - k148 + nu)]*
      Sec[Pi/6 - (-1 - k147 + nu)*Pi]*Sec[Pi/6 + (-1 - k147 + nu)*Pi]*
      Sin[(-1 - k147 + nu)*Pi]*Sin[Pi/5 - (-1 - k147 + nu)*Pi]*
      Tan[(-1 - k147 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
       (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
       (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
       ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
       ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
       ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
       ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
       ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
       (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
       (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
       (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
        6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
       ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
        216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
         ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
       ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
       ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
        216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
         Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
      (5*Cot[(-1 - k147 + nu)*Pi] + 12*Cot[(-1 - k147 + nu)*Pi]^3 + 
       9*Cot[Pi/6 - (-1 - k147 + nu)*Pi] - 
       9*Cot[Pi/6 + (-1 - k147 + nu)*Pi] + 9*Tan[(-1 - k147 + nu)*Pi] + 
       17*Tan[Pi/6 - (-1 - k147 + nu)*Pi] - 
       Sqrt[3]*Tan[Pi/6 - (-1 - k147 + nu)*Pi]^2 - 
       17*Tan[Pi/6 + (-1 - k147 + nu)*Pi] + 
       Sqrt[3]*Tan[Pi/6 + (-1 - k147 + nu)*Pi]^2)*
      (14*Cot[(-2 - k148 + nu)*Pi] + (1 + Sqrt[5])*
        Cot[Pi/5 - (-2 - k148 + nu)*Pi] - (1 + Sqrt[5])*
        Cot[Pi/5 + (-2 - k148 + nu)*Pi] + (-1 + Sqrt[5])*
        Tan[Pi/10 - (-2 - k148 + nu)*Pi] - (-1 + Sqrt[5])*
        Tan[Pi/10 + (-2 - k148 + nu)*Pi]))/(25*(-3 - k147 + nu)*
     (-4 - k148 + nu)*(-3 - k148 + nu)*(-4 + 2*nu)*(-3 + 2*(-1 - k147 + nu))^
      2*(-7 + 3*(-1 - k147 + nu))*(-5 + 3*(-1 - k147 + nu))*
     (-9 + 4*(-1 - k147 + nu))*(-7 + 4*(-1 - k147 + nu))*
     (-3 + 2*(-2 - k148 + nu))*(-5 + 4*(-2 - k148 + nu))*
     (-8 + 5*(-2 - k148 + nu))*(-7 + 5*(-2 - k148 + nu))*
     (-6 + 5*(-2 - k148 + nu))*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-3 - k147 + nu]^2*Gamma[-5/2 - k147 + nu]*Gamma[-4 - k148 + nu]^2*
     Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*Gamma[-7 + 3*(-1 - k147 + nu)]*
     Gamma[-7/2 + 3*(-1 - k147 + nu)]*Gamma[-5/2 + 2*(-2 - k148 + nu)]*
     Gamma[-8 + 5*(-2 - k148 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(-1 - k147 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(-1 - k147 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k147 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k147 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k147 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k147 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k147 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k147 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k147 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k147 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k147 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k147 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k147 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k147 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k147 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k147 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k147 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k147 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k147 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k147 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k147 + nu)*Pi]^3)/8))/27)*
     (5*Cot[(-2 - k148 + nu)*Pi] + 12*Cot[(-2 - k148 + nu)*Pi]^3 + 
      9*Cot[Pi/6 - (-2 - k148 + nu)*Pi] - 9*Cot[Pi/6 + (-2 - k148 + nu)*Pi] + 
      9*Tan[(-2 - k148 + nu)*Pi] + 17*Tan[Pi/6 - (-2 - k148 + nu)*Pi] - 
      Sqrt[3]*Tan[Pi/6 - (-2 - k148 + nu)*Pi]^2 - 
      17*Tan[Pi/6 + (-2 - k148 + nu)*Pi] + 
      Sqrt[3]*Tan[Pi/6 + (-2 - k148 + nu)*Pi]^2)), {-k147, -k148}}, 
  {-(2^(13 - 8*(k149 + nu))*(3 - 2*(k149 + nu))^2*
      (5273235 - 17370846*(k149 + nu) + 23756000*(k149 + nu)^2 - 
       17263228*(k149 + nu)^3 + 7030251*(k149 + nu)^4 - 
       1521176*(k149 + nu)^5 + 136624*(k149 + nu)^6)*Pi^4*Csc[nu*Pi]^2*
      Csc[Pi/5 - nu*Pi]*Gamma[-2 + nu]^3*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
      Gamma[-4 + 2*(k149 + nu)]^2*Gamma[-11 + 5*(k149 + nu)]*
      Sec[Pi/6 - (k149 + nu)*Pi]*Sec[Pi/6 + (k149 + nu)*Pi]*
      Sin[(k149 + nu)*Pi]*Sin[Pi/5 - (k149 + nu)*Pi]*Tan[(k149 + nu)*Pi]*
      ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
        2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
       ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
       ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
       ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
       ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
       ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
       (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
       (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
       (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
        6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
       ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
        216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
         ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
       ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
       ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
        216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
         Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
      (5*Cot[(k149 + nu)*Pi] + 12*Cot[(k149 + nu)*Pi]^3 + 
       9*Cot[Pi/6 - (k149 + nu)*Pi] - 9*Cot[Pi/6 + (k149 + nu)*Pi] + 
       9*Tan[(k149 + nu)*Pi] + 17*Tan[Pi/6 - (k149 + nu)*Pi] - 
       Sqrt[3]*Tan[Pi/6 - (k149 + nu)*Pi]^2 - 17*Tan[Pi/6 + (k149 + nu)*Pi] + 
       Sqrt[3]*Tan[Pi/6 + (k149 + nu)*Pi]^2))/(81*(-2 + k149 + nu)*
     (-4 + 2*nu)*(-3 + 2*(k149 + nu))^2*(-7 + 3*(k149 + nu))*
     (-5 + 3*(k149 + nu))*(-9 + 4*(k149 + nu))*(-7 + 4*(k149 + nu))*
     Gamma[2 - nu]^3*Gamma[-1 + nu]^6*Gamma[-2 + k149 + nu]^2*
     Gamma[-3/2 + k149 + nu]*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-7 + 3*(k149 + nu)]*Gamma[-7/2 + 3*(k149 + nu)]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(k149 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(k149 + nu)*Pi]^2)/2160 + ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*
        Pi^4*Cot[Pi/6 - (k149 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - (k149 + nu)*Pi])/
       8 - ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (k149 + nu)*Pi])/72 + ((-13 + 7*Sqrt[5])*Pi^4*
        Cot[Pi/5 + (k149 + nu)*Pi])/5 - ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*
        Pi^4*Cot[Pi/4 + (k149 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(k149 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(k149 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(k149 + nu)*Pi])/8 - 
         (Pi^3*Tan[(k149 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (k149 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (k149 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (k149 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (k149 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (k149 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (k149 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (k149 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (k149 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (k149 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (k149 + nu)*Pi]^3)/8))/27)), {k149}}, 
  {((-4 + 2*(-1 - k150 + nu))*(-9078 + 14639*(-1 - k150 + nu) - 
      7820*(-1 - k150 + nu)^2 + 1383*(-1 - k150 + nu)^3)*
     (7 - 4*(-1 + k151 + nu))^2*(588 - 1765*(-1 + k151 + nu) + 
      1963*(-1 + k151 + nu)^2 - 956*(-1 + k151 + nu)^3 + 
      172*(-1 + k151 + nu)^4)*(2 + 2*Cos[2*(-1 - k150 + nu)*Pi] + 
      Cos[4*(-1 - k150 + nu)*Pi])*Cos[(-1 + k151 + nu)*Pi]^2*
     Cos[Pi/6 - (-1 + k151 + nu)*Pi]*Csc[nu*Pi]^2*Csc[(-1 - k150 + nu)*Pi]^2*
     Csc[Pi/5 - nu*Pi]*Gamma[-2 + nu]^3*Gamma[-2 + k151 + nu]^3*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*Gamma[-4 + 2*(-1 - k150 + nu)]^3*
     Gamma[-11 + 5*(-1 - k150 + nu)]*Gamma[5 - 3*(-1 + k151 + nu)]*
     Gamma[3 - 2*(-1 + k151 + nu)]*Gamma[-4 + 3*(-1 + k151 + nu)]^2*
     Gamma[-8 + 4*(-1 + k151 + nu)]*Gamma[-7 + 4*(-1 + k151 + nu)]*
     Sec[(-1 - k150 + nu)*Pi]^2*Sec[Pi/6 - (-1 - k150 + nu)*Pi]*
     (Cos[(-1 + k151 + nu)*Pi] - Sin[(-1 + k151 + nu)*Pi])*
     (Sqrt[3]*Cos[(-1 + k151 + nu)*Pi] - Sin[(-1 + k151 + nu)*Pi])*
     Sin[(-1 + k151 + nu)*Pi]^4*(Cos[(-1 + k151 + nu)*Pi] + 
      Sin[(-1 + k151 + nu)*Pi])*Sin[Pi/5 - (-1 - k150 + nu)*Pi]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
       2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27))/
    (3*(-3 - k150 + nu)*(-3 + k151 + nu)^3*(-4 + 2*nu)*
     (7 - 4*(-1 - k150 + nu))^2*(-7 + 3*(-1 + k151 + nu))*
     (-5 + 3*(-1 + k151 + nu))*(-7 + 4*(-1 + k151 + nu))*
     (2 + 2*Cos[2*(-1 + k151 + nu)*Pi] + Cos[4*(-1 + k151 + nu)*Pi])*
     Gamma[2 - nu]^3*Gamma[-1 + nu]^6*Gamma[-3 - k150 + nu]^3*
     Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*Gamma[-8 + 4*(-1 - k150 + nu)]*
     Gamma[-7 + 4*(-1 - k150 + nu)]*Gamma[-4 + 2*(-1 + k151 + nu)]*
     Gamma[-7 + 3*(-1 + k151 + nu)]*Gamma[-3 + 3*(-1 + k151 + nu)]*
     Gamma[-5 + 4*(-1 + k151 + nu)]*(Cos[(-1 - k150 + nu)*Pi] - 
      Sin[(-1 - k150 + nu)*Pi])*(Sqrt[3]*Cos[(-1 - k150 + nu)*Pi] - 
      Sin[(-1 - k150 + nu)*Pi])*(Cos[(-1 - k150 + nu)*Pi] + 
      Sin[(-1 - k150 + nu)*Pi])*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(-1 - k150 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(-1 - k150 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k150 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k150 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k150 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k150 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k150 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k150 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k150 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k150 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k150 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k150 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k150 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k150 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k150 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k150 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k150 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k150 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k150 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k150 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k150 + nu)*Pi]^3)/8))/27)), {-k150, k151}}, 
  {((-4 + 2*(k152 + nu))*(-9078 + 14639*(k152 + nu) - 7820*(k152 + nu)^2 + 
      1383*(k152 + nu)^3)*(5 - 4*(k153 + nu))^2*(7 - 4*(k153 + nu))^2*
     (-3 + 2*(k153 + nu))*(3843840 - 25522144*(k153 + nu) + 
      76208784*(k153 + nu)^2 - 134805746*(k153 + nu)^3 + 
      156487051*(k153 + nu)^4 - 124602170*(k153 + nu)^5 + 
      68940712*(k153 + nu)^6 - 26179228*(k153 + nu)^7 + 
      6531369*(k153 + nu)^8 - 966936*(k153 + nu)^9 + 64516*(k153 + nu)^10)*
     (2 + 2*Cos[2*(k152 + nu)*Pi] + Cos[4*(k152 + nu)*Pi])*
     Cos[(k153 + nu)*Pi]^2*Cos[Pi/6 - (k153 + nu)*Pi]*Csc[nu*Pi]^2*
     Csc[(k152 + nu)*Pi]^2*Csc[Pi/5 - nu*Pi]*Gamma[-2 + nu]^3*
     Gamma[-1 + k153 + nu]^4*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
     Gamma[-4 + 2*(k152 + nu)]^3*Gamma[-11 + 5*(k152 + nu)]*
     Gamma[4 - 3*(k153 + nu)]*Gamma[-8 + 4*(k153 + nu)]*
     Gamma[-7 + 4*(k153 + nu)]*Sec[(k152 + nu)*Pi]^2*
     Sec[Pi/6 - (k152 + nu)*Pi]*(Cos[(k153 + nu)*Pi] - Sin[(k153 + nu)*Pi])*
     (Sqrt[3]*Cos[(k153 + nu)*Pi] - Sin[(k153 + nu)*Pi])*
     Sin[(k153 + nu)*Pi]^4*(Cos[(k153 + nu)*Pi] + Sin[(k153 + nu)*Pi])*
     Sin[Pi/5 - (k152 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27))/
    (3*(-2 + k152 + nu)*(-2 + k153 + nu)^4*(-1 + k153 + nu)*(-4 + 2*nu)*
     (7 - 4*(k152 + nu))^2*(3 - 2*(k153 + nu))^2*(-7 + 3*(k153 + nu))*
     (-5 + 3*(k153 + nu))*(-4 + 3*(k153 + nu))*(-7 + 4*(k153 + nu))*
     (-5 + 4*(k153 + nu))*(-8 + 5*(k153 + nu))*(-7 + 5*(k153 + nu))*
     (-6 + 5*(k153 + nu))*(2 + 2*Cos[2*(k153 + nu)*Pi] + 
      Cos[4*(k153 + nu)*Pi])*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-2 + k152 + nu]^3*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-8 + 4*(k152 + nu)]*Gamma[-7 + 4*(k152 + nu)]*
     Gamma[-4 + 2*(k153 + nu)]*Gamma[-7 + 3*(k153 + nu)]*
     Gamma[-4 + 4*(k153 + nu)]*(Cos[(k152 + nu)*Pi] - Sin[(k152 + nu)*Pi])*
     (Sqrt[3]*Cos[(k152 + nu)*Pi] - Sin[(k152 + nu)*Pi])*
     (Cos[(k152 + nu)*Pi] + Sin[(k152 + nu)*Pi])*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(k152 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(k152 + nu)*Pi]^2)/2160 + ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*
        Pi^4*Cot[Pi/6 - (k152 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - (k152 + nu)*Pi])/
       8 - ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (k152 + nu)*Pi])/72 + ((-13 + 7*Sqrt[5])*Pi^4*
        Cot[Pi/5 + (k152 + nu)*Pi])/5 - ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*
        Pi^4*Cot[Pi/4 + (k152 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(k152 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(k152 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(k152 + nu)*Pi])/8 - 
         (Pi^3*Tan[(k152 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (k152 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (k152 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (k152 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (k152 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (k152 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (k152 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (k152 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (k152 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (k152 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (k152 + nu)*Pi]^3)/8))/27)), {k152, k153}}, 
  {(2^(1 - 6*(k155 + nu) + 6*(k156 + nu))*(-4 + 2*(k154 + nu))*
     (-9078 + 14639*(k154 + nu) - 7820*(k154 + nu)^2 + 1383*(k154 + nu)^3)*
     (7 - 4*(k155 + nu))^2*(-188 + 429*(k155 + nu) - 313*(k155 + nu)^2 + 
      74*(k155 + nu)^3)*(-5 + 4*(k156 + nu))*(-10 + 6*(k156 + nu))*
     (-9 + 7*(k156 + nu))*(2 + 2*Cos[2*(k154 + nu)*Pi] + 
      Cos[4*(k154 + nu)*Pi])*Cos[(k155 + nu)*Pi]*Cos[(k156 + nu)*Pi]*
     Cos[Pi/6 - (k155 + nu)*Pi]*Cos[Pi/6 + (k156 + nu)*Pi]*Csc[nu*Pi]^2*
     Csc[(k154 + nu)*Pi]^2*Csc[Pi/5 - nu*Pi]*Gamma[-2 + nu]^3*
     Gamma[-1 + k156 + nu]^4*Gamma[-1/2 + k156 + nu]*Gamma[-2 + 2*nu]^3*
     Gamma[-7 + 3*nu]*Gamma[-4 + 2*(k154 + nu)]^3*Gamma[-11 + 5*(k154 + nu)]*
     Gamma[-8 + 4*(k155 + nu)]*Gamma[-7 + 4*(k155 + nu)]*
     Gamma[4 - 3*(k156 + nu)]*Gamma[-5/2 + 2*(k156 + nu)]*
     Sec[(k154 + nu)*Pi]^2*Sec[Pi/6 - (k154 + nu)*Pi]*
     Sec[Pi/6 + (k155 + nu)*Pi]*(Cos[(k155 + nu)*Pi] - Sin[(k155 + nu)*Pi])*
     (Sqrt[3]*Cos[(k155 + nu)*Pi] - Sin[(k155 + nu)*Pi])*
     Sin[(k155 + nu)*Pi]^2*(Cos[(k155 + nu)*Pi] + Sin[(k155 + nu)*Pi])*
     Sin[(k156 + nu)*Pi]^2*Sin[Pi/5 - (k154 + nu)*Pi]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
       2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
     (Cot[(k155 + nu)*Pi] - Tan[Pi/6 - (k155 + nu)*Pi]))/
    (9*(-2 + k154 + nu)*(-2 + k155 + nu)^2*(-4 + 2*nu)*(7 - 4*(k154 + nu))^2*
     (-7 + 3*(k155 + nu))*(-4 + 3*(k155 + nu))*(-7 + 4*(k155 + nu))*
     (-10 + 6*(k155 + nu))*(-3 + 2*(k156 + nu))*(-5 + 3*(k156 + nu))*
     (2 + 2*Cos[2*(k155 + nu)*Pi] + Cos[4*(k155 + nu)*Pi])*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-2 + k154 + nu]^3*Gamma[-1/2 + k155 + nu]*
     Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*Gamma[-8 + 4*(k154 + nu)]*
     Gamma[-7 + 4*(k154 + nu)]*Gamma[-4 + 2*(k155 + nu)]*
     Gamma[-5/2 + 2*(k155 + nu)]*Gamma[-7 + 3*(k155 + nu)]*
     Gamma[-4 + 4*(k156 + nu)]*(Cos[(k154 + nu)*Pi] - Sin[(k154 + nu)*Pi])*
     (Sqrt[3]*Cos[(k154 + nu)*Pi] - Sin[(k154 + nu)*Pi])*
     (Cos[(k154 + nu)*Pi] + Sin[(k154 + nu)*Pi])*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(k154 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(k154 + nu)*Pi]^2)/2160 + ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*
        Pi^4*Cot[Pi/6 - (k154 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - (k154 + nu)*Pi])/
       8 - ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (k154 + nu)*Pi])/72 + ((-13 + 7*Sqrt[5])*Pi^4*
        Cot[Pi/5 + (k154 + nu)*Pi])/5 - ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*
        Pi^4*Cot[Pi/4 + (k154 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(k154 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(k154 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(k154 + nu)*Pi])/8 - 
         (Pi^3*Tan[(k154 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (k154 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (k154 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (k154 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (k154 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (k154 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (k154 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (k154 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (k154 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (k154 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (k154 + nu)*Pi]^3)/8))/27)*
     (Cot[(k156 + nu)*Pi] - Tan[Pi/6 - (k156 + nu)*Pi])), 
   {k154, k155, k156}}, 
  {(2^(8 - 6*(-2 - k158 + nu))*(-4 + 2*(-1 - k157 + nu))*
     (-9078 + 14639*(-1 - k157 + nu) - 7820*(-1 - k157 + nu)^2 + 
      1383*(-1 - k157 + nu)^3)*(7 - 4*(-2 - k158 + nu))^2*
     (-188 + 429*(-2 - k158 + nu) - 313*(-2 - k158 + nu)^2 + 
      74*(-2 - k158 + nu)^3)*Pi^4*(2 + 2*Cos[2*(-1 - k157 + nu)*Pi] + 
      Cos[4*(-1 - k157 + nu)*Pi])*Cos[(-2 - k158 + nu)*Pi]*
     Cos[Pi/6 - (-2 - k158 + nu)*Pi]*Csc[nu*Pi]^2*Csc[(-1 - k157 + nu)*Pi]^2*
     Csc[Pi/5 - nu*Pi]*Gamma[-2 + nu]^3*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
     Gamma[-4 + 2*(-1 - k157 + nu)]^3*Gamma[-11 + 5*(-1 - k157 + nu)]*
     Gamma[-8 + 4*(-2 - k158 + nu)]*Gamma[-7 + 4*(-2 - k158 + nu)]*
     Sec[(-1 - k157 + nu)*Pi]^2*Sec[Pi/6 - (-1 - k157 + nu)*Pi]*
     Sec[Pi/6 + (-2 - k158 + nu)*Pi]*(Cos[(-2 - k158 + nu)*Pi] - 
      Sin[(-2 - k158 + nu)*Pi])*(Sqrt[3]*Cos[(-2 - k158 + nu)*Pi] - 
      Sin[(-2 - k158 + nu)*Pi])*Sin[(-2 - k158 + nu)*Pi]^2*
     (Cos[(-2 - k158 + nu)*Pi] + Sin[(-2 - k158 + nu)*Pi])*
     Sin[Pi/5 - (-1 - k157 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
     (Cot[(-2 - k158 + nu)*Pi] - Tan[Pi/6 - (-2 - k158 + nu)*Pi]))/
    (3*Sqrt[3]*(-3 - k157 + nu)*(-4 - k158 + nu)^2*(-4 + 2*nu)*
     (7 - 4*(-1 - k157 + nu))^2*(-7 + 3*(-2 - k158 + nu))*
     (-4 + 3*(-2 - k158 + nu))*(-7 + 4*(-2 - k158 + nu))*
     (-10 + 6*(-2 - k158 + nu))*(2 + 2*Cos[2*(-2 - k158 + nu)*Pi] + 
      Cos[4*(-2 - k158 + nu)*Pi])*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-3 - k157 + nu]^3*Gamma[-5/2 - k158 + nu]*Gamma[-4 + 2*nu]^2*
     Gamma[-11 + 5*nu]*Gamma[-8 + 4*(-1 - k157 + nu)]*
     Gamma[-7 + 4*(-1 - k157 + nu)]*Gamma[-4 + 2*(-2 - k158 + nu)]*
     Gamma[-5/2 + 2*(-2 - k158 + nu)]*Gamma[-7 + 3*(-2 - k158 + nu)]*
     (Cos[(-1 - k157 + nu)*Pi] - Sin[(-1 - k157 + nu)*Pi])*
     (Sqrt[3]*Cos[(-1 - k157 + nu)*Pi] - Sin[(-1 - k157 + nu)*Pi])*
     (Cos[(-1 - k157 + nu)*Pi] + Sin[(-1 - k157 + nu)*Pi])*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(-1 - k157 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(-1 - k157 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k157 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k157 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k157 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k157 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k157 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k157 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k157 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k157 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k157 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k157 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k157 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k157 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k157 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k157 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k157 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k157 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k157 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k157 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k157 + nu)*Pi]^3)/8))/27)), {-k157, -k158}}, 
  {(2*(-4 + 2*(-1 - k159 + nu))*(-9078 + 14639*(-1 - k159 + nu) - 
      7820*(-1 - k159 + nu)^2 + 1383*(-1 - k159 + nu)^3)*
     (7 - 4*(-1 + k160 + nu))^2*(-3 + 2*(-1 + k160 + nu))^2*
     (-45248 + 216280*(-1 + k160 + nu) - 442854*(-1 + k160 + nu)^2 + 
      503757*(-1 + k160 + nu)^3 - 343955*(-1 + k160 + nu)^4 + 
      141015*(-1 + k160 + nu)^5 - 32153*(-1 + k160 + nu)^6 + 
      3146*(-1 + k160 + nu)^7)*(2 + 2*Cos[2*(-1 - k159 + nu)*Pi] + 
      Cos[4*(-1 - k159 + nu)*Pi])*Cos[(-1 + k160 + nu)*Pi]^2*
     Cos[Pi/6 - (-1 + k160 + nu)*Pi]*Csc[nu*Pi]^2*Csc[(-1 - k159 + nu)*Pi]^2*
     Csc[Pi/5 - nu*Pi]*Gamma[3 - k160 - nu]*Gamma[-2 + nu]^3*
     Gamma[-2 + k160 + nu]^4*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
     Gamma[-4 + 2*(-1 - k159 + nu)]^3*Gamma[-11 + 5*(-1 - k159 + nu)]*
     Gamma[5 - 3*(-1 + k160 + nu)]*Gamma[-3 + 2*(-1 + k160 + nu)]*
     Gamma[-4 + 3*(-1 + k160 + nu)]*Gamma[-8 + 4*(-1 + k160 + nu)]*
     Gamma[-7 + 4*(-1 + k160 + nu)]*Sec[(-1 - k159 + nu)*Pi]^2*
     Sec[Pi/6 - (-1 - k159 + nu)*Pi]*(Cos[(-1 + k160 + nu)*Pi] - 
      Sin[(-1 + k160 + nu)*Pi])*(Sqrt[3]*Cos[(-1 + k160 + nu)*Pi] - 
      Sin[(-1 + k160 + nu)*Pi])*Sin[(-1 + k160 + nu)*Pi]^4*
     (Cos[(-1 + k160 + nu)*Pi] + Sin[(-1 + k160 + nu)*Pi])*
     Sin[Pi/5 - (-1 - k159 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27))/
    (3*(-3 - k159 + nu)*(-3 + k160 + nu)^3*(-2 + k160 + nu)*(-4 + 2*nu)*
     (7 - 4*(-1 - k159 + nu))^2*(-7 + 3*(-1 + k160 + nu))*
     (-5 + 3*(-1 + k160 + nu))*(-4 + 3*(-1 + k160 + nu))*
     (-7 + 4*(-1 + k160 + nu))*(-8 + 5*(-1 + k160 + nu))*
     (-7 + 5*(-1 + k160 + nu))*(-6 + 5*(-1 + k160 + nu))*
     (2 + 2*Cos[2*(-1 + k160 + nu)*Pi] + Cos[4*(-1 + k160 + nu)*Pi])*
     Gamma[2 - nu]^3*Gamma[-1 + nu]^6*Gamma[-3 - k159 + nu]^3*
     Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*Gamma[-8 + 4*(-1 - k159 + nu)]*
     Gamma[-7 + 4*(-1 - k159 + nu)]*Gamma[-4 + 2*(-1 + k160 + nu)]*
     Gamma[-2 + 2*(-1 + k160 + nu)]^2*Gamma[-7 + 3*(-1 + k160 + nu)]*
     Gamma[-5 + 4*(-1 + k160 + nu)]*(Cos[(-1 - k159 + nu)*Pi] - 
      Sin[(-1 - k159 + nu)*Pi])*(Sqrt[3]*Cos[(-1 - k159 + nu)*Pi] - 
      Sin[(-1 - k159 + nu)*Pi])*(Cos[(-1 - k159 + nu)*Pi] + 
      Sin[(-1 - k159 + nu)*Pi])*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(-1 - k159 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(-1 - k159 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k159 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k159 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k159 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k159 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k159 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k159 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k159 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k159 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k159 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k159 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k159 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k159 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k159 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k159 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k159 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k159 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k159 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k159 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k159 + nu)*Pi]^3)/8))/27)), {-k159, k160}}, 
  {-(2^(-1 - 6*(k162 + nu) + 6*(k163 + nu))*(-4 + 2*(k161 + nu))*
      (-9078 + 14639*(k161 + nu) - 7820*(k161 + nu)^2 + 1383*(k161 + nu)^3)*
      (7 - 4*(k162 + nu))^2*(-3 + 2*(k162 + nu))*
      (36288 - 143086*(k162 + nu) + 234331*(k162 + nu)^2 - 
       204041*(k162 + nu)^3 + 99643*(k162 + nu)^4 - 25881*(k162 + nu)^5 + 
       2794*(k162 + nu)^6)*(-5 + 4*(k163 + nu))*(40320 - 118152*(k163 + nu) + 
       129473*(k163 + nu)^2 - 62859*(k163 + nu)^3 + 11404*(k163 + nu)^4)*
      (2 + 2*Cos[2*(k161 + nu)*Pi] + Cos[4*(k161 + nu)*Pi])*
      Cos[(k162 + nu)*Pi]^2*Cos[Pi/6 - (k163 + nu)*Pi]*
      Cos[Pi/6 + (k163 + nu)*Pi]*Csc[nu*Pi]^2*Csc[(k161 + nu)*Pi]^2*
      Csc[Pi/5 - nu*Pi]*Gamma[-2 + nu]^3*Gamma[-2 + k163 + nu]*
      Gamma[-3/2 + k163 + nu]*Gamma[-1 + k163 + nu]^4*Gamma[-2 + 2*nu]^3*
      Gamma[-7 + 3*nu]*Gamma[-4 + 2*(k161 + nu)]^3*Gamma[-11 + 5*(k161 + nu)]*
      Gamma[-6 + 3*(k162 + nu)]^2*Gamma[-8 + 4*(k162 + nu)]*
      Gamma[-7 + 4*(k162 + nu)]*Gamma[4 - 3*(k163 + nu)]*
      Gamma[-5/2 + 2*(k163 + nu)]*Gamma[-8 + 5*(k163 + nu)]*
      Sec[(k161 + nu)*Pi]^2*Sec[Pi/6 - (k161 + nu)*Pi]*
      Sec[Pi/6 + (k162 + nu)*Pi]*(Cos[(k162 + nu)*Pi] - Sin[(k162 + nu)*Pi])*
      (Sqrt[3]*Cos[(k162 + nu)*Pi] - Sin[(k162 + nu)*Pi])*
      Sin[(k162 + nu)*Pi]^2*(Cos[(k162 + nu)*Pi] + Sin[(k162 + nu)*Pi])*
      Sin[(k163 + nu)*Pi]^2*Sin[Pi/5 - (k161 + nu)*Pi]*
      ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
        2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
       ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
       ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
       ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
       ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
       ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
       (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
       (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
       (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
        6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
       ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
        216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
         ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
       ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
       ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
        216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
         Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
      (14*Cot[(k162 + nu)*Pi] + (1 + Sqrt[5])*Cot[Pi/5 - (k162 + nu)*Pi] - 
       (1 + Sqrt[5])*Cot[Pi/5 + (k162 + nu)*Pi] + (-1 + Sqrt[5])*
        Tan[Pi/10 - (k162 + nu)*Pi] - (-1 + Sqrt[5])*
        Tan[Pi/10 + (k162 + nu)*Pi]))/(81*(-2 + k161 + nu)*(-2 + k162 + nu)*
     (-1 + k162 + nu)*(-2 + k163 + nu)*(-4 + 2*nu)*(7 - 4*(k161 + nu))^2*
     (3 - 2*(k162 + nu))^2*(-7 + 3*(k162 + nu))*(-7 + 4*(k162 + nu))*
     (-8 + 5*(k162 + nu))*(-7 + 5*(k162 + nu))*(-6 + 5*(k162 + nu))*
     (4 - 3*(k163 + nu))^2*(5 - 3*(k163 + nu))^2*
     (2 + 2*Cos[2*(k162 + nu)*Pi] + Cos[4*(k162 + nu)*Pi])*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-2 + k161 + nu]^3*Gamma[-2 + k162 + nu]*
     Gamma[-3/2 + k162 + nu]*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-8 + 4*(k161 + nu)]*Gamma[-7 + 4*(k161 + nu)]*
     Gamma[-4 + 2*(k162 + nu)]*Gamma[-5/2 + 2*(k162 + nu)]*
     Gamma[-7 + 3*(k162 + nu)]*Gamma[-8 + 5*(k162 + nu)]*
     Gamma[-6 + 3*(k163 + nu)]^2*Gamma[-4 + 4*(k163 + nu)]*
     (Cos[(k161 + nu)*Pi] - Sin[(k161 + nu)*Pi])*
     (Sqrt[3]*Cos[(k161 + nu)*Pi] - Sin[(k161 + nu)*Pi])*
     (Cos[(k161 + nu)*Pi] + Sin[(k161 + nu)*Pi])*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(k161 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(k161 + nu)*Pi]^2)/2160 + ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*
        Pi^4*Cot[Pi/6 - (k161 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - (k161 + nu)*Pi])/
       8 - ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (k161 + nu)*Pi])/72 + ((-13 + 7*Sqrt[5])*Pi^4*
        Cot[Pi/5 + (k161 + nu)*Pi])/5 - ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*
        Pi^4*Cot[Pi/4 + (k161 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(k161 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(k161 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(k161 + nu)*Pi])/8 - 
         (Pi^3*Tan[(k161 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (k161 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (k161 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (k161 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (k161 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (k161 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (k161 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (k161 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (k161 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (k161 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (k161 + nu)*Pi]^3)/8))/27)*
     (14*Cot[(k163 + nu)*Pi] + (1 + Sqrt[5])*Cot[Pi/5 - (k163 + nu)*Pi] - 
      (1 + Sqrt[5])*Cot[Pi/5 + (k163 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (k163 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (k163 + nu)*Pi])), {k161, k162, k163}}, 
  {-(2^(-6*(-1 + k165 + nu) + 6*(-2 - k166 + nu))*(-4 + 2*(-1 - k164 + nu))*
      (-9078 + 14639*(-1 - k164 + nu) - 7820*(-1 - k164 + nu)^2 + 
       1383*(-1 - k164 + nu)^3)*(7 - 4*(-1 + k165 + nu))^2*
      (-3 + 2*(-1 + k165 + nu))*(36288 - 143086*(-1 + k165 + nu) + 
       234331*(-1 + k165 + nu)^2 - 204041*(-1 + k165 + nu)^3 + 
       99643*(-1 + k165 + nu)^4 - 25881*(-1 + k165 + nu)^5 + 
       2794*(-1 + k165 + nu)^6)*(-3 + 2*(-2 - k166 + nu))^2*
      (-480 + 1096*(-2 - k166 + nu) - 831*(-2 - k166 + nu)^2 + 
       209*(-2 - k166 + nu)^3)*(2 + 2*Cos[2*(-1 - k164 + nu)*Pi] + 
       Cos[4*(-1 - k164 + nu)*Pi])*Cos[(-1 + k165 + nu)*Pi]^2*
      Cos[Pi/6 - (-2 - k166 + nu)*Pi]*Cos[Pi/6 + (-2 - k166 + nu)*Pi]*
      Csc[nu*Pi]^2*Csc[(-1 - k164 + nu)*Pi]^2*Csc[Pi/5 - nu*Pi]*
      Gamma[4 + k166 - nu]*Gamma[-2 + nu]^3*Gamma[-4 - k166 + nu]*
      Gamma[-7/2 - k166 + nu]*Gamma[-3 - k166 + nu]^4*Gamma[-2 + 2*nu]^3*
      Gamma[-7 + 3*nu]*Gamma[-4 + 2*(-1 - k164 + nu)]^3*
      Gamma[-11 + 5*(-1 - k164 + nu)]*Gamma[-6 + 3*(-1 + k165 + nu)]^2*
      Gamma[-8 + 4*(-1 + k165 + nu)]*Gamma[-7 + 4*(-1 + k165 + nu)]*
      Gamma[5 - 3*(-2 - k166 + nu)]*Gamma[-3 + 2*(-2 - k166 + nu)]*
      Gamma[-5/2 + 2*(-2 - k166 + nu)]*Gamma[-4 + 3*(-2 - k166 + nu)]*
      Gamma[-8 + 5*(-2 - k166 + nu)]*Sec[(-1 - k164 + nu)*Pi]^2*
      Sec[Pi/6 - (-1 - k164 + nu)*Pi]*Sec[Pi/6 + (-1 + k165 + nu)*Pi]*
      (Cos[(-1 + k165 + nu)*Pi] - Sin[(-1 + k165 + nu)*Pi])*
      (Sqrt[3]*Cos[(-1 + k165 + nu)*Pi] - Sin[(-1 + k165 + nu)*Pi])*
      Sin[(-1 + k165 + nu)*Pi]^2*(Cos[(-1 + k165 + nu)*Pi] + 
       Sin[(-1 + k165 + nu)*Pi])*Sin[(-2 - k166 + nu)*Pi]^2*
      Sin[Pi/5 - (-1 - k164 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
       (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
       (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
       ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
       ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
       ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
       ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
       ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
       (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
       (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
       (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
        6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
       ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
        216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
         ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
       ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
       ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
        216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
         Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
      (14*Cot[(-1 + k165 + nu)*Pi] + (1 + Sqrt[5])*
        Cot[Pi/5 - (-1 + k165 + nu)*Pi] - (1 + Sqrt[5])*
        Cot[Pi/5 + (-1 + k165 + nu)*Pi] + (-1 + Sqrt[5])*
        Tan[Pi/10 - (-1 + k165 + nu)*Pi] - (-1 + Sqrt[5])*
        Tan[Pi/10 + (-1 + k165 + nu)*Pi]))/(27*(-3 - k164 + nu)*
     (-3 + k165 + nu)*(-2 + k165 + nu)*(-4 - k166 + nu)*(-4 + 2*nu)*
     (7 - 4*(-1 - k164 + nu))^2*(3 - 2*(-1 + k165 + nu))^2*
     (-7 + 3*(-1 + k165 + nu))*(-7 + 4*(-1 + k165 + nu))*
     (-8 + 5*(-1 + k165 + nu))*(-7 + 5*(-1 + k165 + nu))*
     (-6 + 5*(-1 + k165 + nu))*(4 - 3*(-2 - k166 + nu))^2*
     (5 - 3*(-2 - k166 + nu))^2*(2 + 2*Cos[2*(-1 + k165 + nu)*Pi] + 
      Cos[4*(-1 + k165 + nu)*Pi])*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-3 - k164 + nu]^3*Gamma[-3 + k165 + nu]*Gamma[-5/2 + k165 + nu]*
     Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*Gamma[-8 + 4*(-1 - k164 + nu)]*
     Gamma[-7 + 4*(-1 - k164 + nu)]*Gamma[-4 + 2*(-1 + k165 + nu)]*
     Gamma[-5/2 + 2*(-1 + k165 + nu)]*Gamma[-7 + 3*(-1 + k165 + nu)]*
     Gamma[-8 + 5*(-1 + k165 + nu)]*Gamma[-2 + 2*(-2 - k166 + nu)]^2*
     Gamma[-6 + 3*(-2 - k166 + nu)]^2*Gamma[-5 + 4*(-2 - k166 + nu)]*
     (Cos[(-1 - k164 + nu)*Pi] - Sin[(-1 - k164 + nu)*Pi])*
     (Sqrt[3]*Cos[(-1 - k164 + nu)*Pi] - Sin[(-1 - k164 + nu)*Pi])*
     (Cos[(-1 - k164 + nu)*Pi] + Sin[(-1 - k164 + nu)*Pi])*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(-1 - k164 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(-1 - k164 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k164 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k164 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k164 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k164 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k164 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k164 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k164 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k164 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k164 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k164 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k164 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k164 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k164 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k164 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k164 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k164 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k164 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k164 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k164 + nu)*Pi]^3)/8))/27)*
     (14*Cot[(-2 - k166 + nu)*Pi] + (1 + Sqrt[5])*
       Cot[Pi/5 - (-2 - k166 + nu)*Pi] - (1 + Sqrt[5])*
       Cot[Pi/5 + (-2 - k166 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (-2 - k166 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (-2 - k166 + nu)*Pi])), {-k164, k165, -k166}}, 
  {(-3*2^(8 - 6*(-1 + k168 + nu))*(-4 + 2*(-1 - k167 + nu))*
     (-9078 + 14639*(-1 - k167 + nu) - 7820*(-1 - k167 + nu)^2 + 
      1383*(-1 - k167 + nu)^3)*(7 - 4*(-1 + k168 + nu))^2*
     (-3 + 2*(-1 + k168 + nu))*(36288 - 143086*(-1 + k168 + nu) + 
      234331*(-1 + k168 + nu)^2 - 204041*(-1 + k168 + nu)^3 + 
      99643*(-1 + k168 + nu)^4 - 25881*(-1 + k168 + nu)^5 + 
      2794*(-1 + k168 + nu)^6)*Pi^4*(2 + 2*Cos[2*(-1 - k167 + nu)*Pi] + 
      Cos[4*(-1 - k167 + nu)*Pi])*Cos[(-1 + k168 + nu)*Pi]^2*Csc[nu*Pi]^2*
     Csc[(-1 - k167 + nu)*Pi]^2*Csc[Pi/5 - nu*Pi]*Gamma[-2 + nu]^3*
     Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*Gamma[-4 + 2*(-1 - k167 + nu)]^3*
     Gamma[-11 + 5*(-1 - k167 + nu)]*Gamma[-6 + 3*(-1 + k168 + nu)]^2*
     Gamma[-8 + 4*(-1 + k168 + nu)]*Gamma[-7 + 4*(-1 + k168 + nu)]*
     Sec[(-1 - k167 + nu)*Pi]^2*Sec[Pi/6 - (-1 - k167 + nu)*Pi]*
     Sec[Pi/6 + (-1 + k168 + nu)*Pi]*(Cos[(-1 + k168 + nu)*Pi] - 
      Sin[(-1 + k168 + nu)*Pi])*(Sqrt[3]*Cos[(-1 + k168 + nu)*Pi] - 
      Sin[(-1 + k168 + nu)*Pi])*Sin[(-1 + k168 + nu)*Pi]^2*
     (Cos[(-1 + k168 + nu)*Pi] + Sin[(-1 + k168 + nu)*Pi])*
     Sin[Pi/5 - (-1 - k167 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27)*
     (14*Cot[(-1 + k168 + nu)*Pi] + (1 + Sqrt[5])*
       Cot[Pi/5 - (-1 + k168 + nu)*Pi] - (1 + Sqrt[5])*
       Cot[Pi/5 + (-1 + k168 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (-1 + k168 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (-1 + k168 + nu)*Pi]))/(5*(-3 - k167 + nu)*
     (-3 + k168 + nu)*(-2 + k168 + nu)*(-4 + 2*nu)*(7 - 4*(-1 - k167 + nu))^2*
     (3 - 2*(-1 + k168 + nu))^2*(-7 + 3*(-1 + k168 + nu))*
     (-7 + 4*(-1 + k168 + nu))*(-8 + 5*(-1 + k168 + nu))*
     (-7 + 5*(-1 + k168 + nu))*(-6 + 5*(-1 + k168 + nu))*
     (2 + 2*Cos[2*(-1 + k168 + nu)*Pi] + Cos[4*(-1 + k168 + nu)*Pi])*
     Gamma[2 - nu]^3*Gamma[-1 + nu]^6*Gamma[-3 - k167 + nu]^3*
     Gamma[-3 + k168 + nu]*Gamma[-5/2 + k168 + nu]*Gamma[-4 + 2*nu]^2*
     Gamma[-11 + 5*nu]*Gamma[-8 + 4*(-1 - k167 + nu)]*
     Gamma[-7 + 4*(-1 - k167 + nu)]*Gamma[-4 + 2*(-1 + k168 + nu)]*
     Gamma[-5/2 + 2*(-1 + k168 + nu)]*Gamma[-7 + 3*(-1 + k168 + nu)]*
     Gamma[-8 + 5*(-1 + k168 + nu)]*(Cos[(-1 - k167 + nu)*Pi] - 
      Sin[(-1 - k167 + nu)*Pi])*(Sqrt[3]*Cos[(-1 - k167 + nu)*Pi] - 
      Sin[(-1 - k167 + nu)*Pi])*(Cos[(-1 - k167 + nu)*Pi] + 
      Sin[(-1 - k167 + nu)*Pi])*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(-1 - k167 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(-1 - k167 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k167 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k167 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k167 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k167 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k167 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k167 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k167 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k167 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k167 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k167 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k167 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k167 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k167 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k167 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k167 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k167 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k167 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k167 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k167 + nu)*Pi]^3)/8))/27)), {-k167, k168}}, 
  {-((-4 + 2*(-1 - k169 + nu))*(-9078 + 14639*(-1 - k169 + nu) - 
       7820*(-1 - k169 + nu)^2 + 1383*(-1 - k169 + nu)^3)*Pi^4*
      (2 + 2*Cos[2*(-1 - k169 + nu)*Pi] + Cos[4*(-1 - k169 + nu)*Pi])*
      Csc[nu*Pi]^2*Csc[(-1 - k169 + nu)*Pi]^2*Csc[Pi/5 - nu*Pi]*
      Gamma[-2 + nu]^3*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
      Gamma[-4 + 2*(-1 - k169 + nu)]^3*Gamma[-11 + 5*(-1 - k169 + nu)]*
      Sec[(-1 - k169 + nu)*Pi]^2*Sec[Pi/6 - (-1 - k169 + nu)*Pi]*
      Sin[Pi/5 - (-1 - k169 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
       (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
       (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
       ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
       ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
       ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
       ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
       ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
       (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
       (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
       (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
        6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
       ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
        216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
         ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
       ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
       ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
        216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
         Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/
        27))/(16*(-3 - k169 + nu)*(-4 + 2*nu)*(7 - 4*(-1 - k169 + nu))^2*
     Gamma[2 - nu]^3*Gamma[-1 + nu]^6*Gamma[-3 - k169 + nu]^3*
     Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*Gamma[-8 + 4*(-1 - k169 + nu)]*
     Gamma[-7 + 4*(-1 - k169 + nu)]*(Cos[(-1 - k169 + nu)*Pi] - 
      Sin[(-1 - k169 + nu)*Pi])*(Sqrt[3]*Cos[(-1 - k169 + nu)*Pi] - 
      Sin[(-1 - k169 + nu)*Pi])*(Cos[(-1 - k169 + nu)*Pi] + 
      Sin[(-1 - k169 + nu)*Pi])*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(-1 - k169 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(-1 - k169 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k169 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k169 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k169 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k169 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k169 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k169 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k169 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k169 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k169 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k169 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k169 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k169 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k169 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k169 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k169 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k169 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k169 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k169 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k169 + nu)*Pi]^3)/8))/27)), {-k169}}, 
  {((-1)^(-k170 - k171)*2^(4 - 2*(1 + k170) - 2*(-1 + k171))*
     (3 - 2*(-1 - k170 + nu))^2*(-4 + 2*(-1 - k170 + nu))*
     (47016 - 96537*(-1 - k170 + nu) + 73893*(-1 - k170 + nu)^2 - 
      24992*(-1 - k170 + nu)^3 + 3152*(-1 - k170 + nu)^4)*
     (3 - 2*(-1 + k171 + nu))^2*(-9 + 7*(-1 + k171 + nu))*Csc[nu*Pi]^2*
     Csc[Pi/5 - nu*Pi]*Gamma[3 + k170 - nu]^3*Gamma[-2 + nu]^3*
     Gamma[-2 - k170 + nu]^3*Gamma[-3/2 - k170 + nu]^3*
     Gamma[-5/2 + k171 + nu]^2*Gamma[-2 + k171 + nu]^2*Gamma[-2 + 2*nu]^3*
     Gamma[-7 + 3*nu]*Gamma[-4 + 2*(-1 - k170 + nu)]^2*
     Gamma[-11 + 5*(-1 - k170 + nu)]*Gamma[3 - 2*(-1 + k171 + nu)]*
     Gamma[-2 + 2*(-1 + k171 + nu)]^2*Sin[(-1 - k170 + nu)*Pi]^2*
     Sin[Pi/5 - (-1 - k170 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27))/
    (9*(-3 + k171 + nu)^2*(-4 + 2*nu)*(-3 + 2*(-1 - k170 + nu))^3*
     (-7 + 3*(-1 - k170 + nu))*(-9 + 4*(-1 - k170 + nu))*
     (-7 + 4*(-1 - k170 + nu))*(-3 + 2*(-1 + k171 + nu))*Gamma[2 - nu]^3*
     Gamma[3 - k171 - nu]^2*Gamma[-1 + nu]^6*Gamma[-3 - k170 + nu]*
     Gamma[-5/2 - k170 + nu]^2*Gamma[-3 + k171 + nu]^2*
     Gamma[-3/2 + k171 + nu]^3*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-2 + 2*(-1 - k170 + nu)]^3*Gamma[-7 + 3*(-1 - k170 + nu)]*
     Gamma[-3 + 3*(-1 + k171 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(-1 - k170 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(-1 - k170 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k170 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k170 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k170 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k170 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k170 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k170 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k170 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k170 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k170 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k170 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k170 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k170 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k170 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k170 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k170 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k170 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k170 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k170 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k170 + nu)*Pi]^3)/8))/27)), {-k170, k171}}, 
  {((-1)^(-k172 - k173)*2^(1 - 2*(1 + k172) - 2*(-1 + k173))*
     (3 - 2*(-1 - k172 + nu))^2*(-4 + 2*(-1 - k172 + nu))*
     (47016 - 96537*(-1 - k172 + nu) + 73893*(-1 - k172 + nu)^2 - 
      24992*(-1 - k172 + nu)^3 + 3152*(-1 - k172 + nu)^4)*
     (3 - 2*(-1 + k173 + nu))^2*(-3120 + 6785*(-1 + k173 + nu) - 
      4893*(-1 + k173 + nu)^2 + 1170*(-1 + k173 + nu)^3)*Csc[nu*Pi]^2*
     Csc[Pi/5 - nu*Pi]*Gamma[3 + k172 - nu]^3*Gamma[-2 + nu]^3*
     Gamma[-2 - k172 + nu]^3*Gamma[-3/2 - k172 + nu]^3*
     Gamma[-5/2 + k173 + nu]^2*Gamma[-2 + 2*nu]^3*Gamma[-7 + 3*nu]*
     Gamma[-4 + 2*(-1 - k172 + nu)]^2*Gamma[-11 + 5*(-1 - k172 + nu)]*
     Gamma[5 - 3*(-1 + k173 + nu)]*Gamma[3 - 2*(-1 + k173 + nu)]*
     Gamma[-2 + 2*(-1 + k173 + nu)]^3*Gamma[-4 + 3*(-1 + k173 + nu)]^2*
     Sin[(-1 - k172 + nu)*Pi]^2*Sin[Pi/5 - (-1 - k172 + nu)*Pi]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
       2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27))/
    (9*(-3 + k173 + nu)^2*(-4 + 2*nu)*(-3 + 2*(-1 - k172 + nu))^3*
     (-7 + 3*(-1 - k172 + nu))*(-9 + 4*(-1 - k172 + nu))*
     (-7 + 4*(-1 - k172 + nu))*(-3 + 2*(-1 + k173 + nu))*
     (-5 + 3*(-1 + k173 + nu))*(-5 + 4*(-1 + k173 + nu))*Gamma[2 - nu]^3*
     Gamma[3 - k173 - nu]^3*Gamma[-1 + nu]^6*Gamma[-3 - k172 + nu]*
     Gamma[-5/2 - k172 + nu]^2*Gamma[-3 + k173 + nu]^2*
     Gamma[-3/2 + k173 + nu]^3*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-2 + 2*(-1 - k172 + nu)]^3*Gamma[-7 + 3*(-1 - k172 + nu)]*
     Gamma[-3 + 3*(-1 + k173 + nu)]*Gamma[-5 + 4*(-1 + k173 + nu)]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(-1 - k172 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(-1 - k172 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k172 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k172 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k172 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k172 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k172 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k172 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k172 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k172 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k172 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k172 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k172 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k172 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k172 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k172 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k172 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k172 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k172 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k172 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k172 + nu)*Pi]^3)/8))/27)), {-k172, k173}}, 
  {((-1)^(k174 - k175)*2^(1 + 2*k174 - 2*k175)*(3 - 2*(k174 + nu))^2*
     (-4 + 2*(k174 + nu))*(47016 - 96537*(k174 + nu) + 73893*(k174 + nu)^2 - 
      24992*(k174 + nu)^3 + 3152*(k174 + nu)^4)*(54720 - 160683*(k175 + nu) + 
      176405*(k175 + nu)^2 - 85788*(k175 + nu)^3 + 15588*(k175 + nu)^4)*
     Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*Gamma[2 - k174 - nu]^3*Gamma[-2 + nu]^3*
     Gamma[-1 + k174 + nu]^3*Gamma[-1/2 + k174 + nu]^3*
     Gamma[-3/2 + k175 + nu]^2*Gamma[-1 + k175 + nu]*Gamma[-2 + 2*nu]^3*
     Gamma[-7 + 3*nu]*Gamma[-4 + 2*(k174 + nu)]^2*Gamma[-11 + 5*(k174 + nu)]*
     Gamma[4 - 3*(k175 + nu)]*Gamma[-2 + 2*(k175 + nu)]^3*
     Sin[(k174 + nu)*Pi]^2*Sin[Pi/5 - (k174 + nu)*Pi]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
       2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27))/
    (27*(-2 + k175 + nu)^2*(-4 + 2*nu)*(-3 + 2*(k174 + nu))^3*
     (-7 + 3*(k174 + nu))*(-9 + 4*(k174 + nu))*(-7 + 4*(k174 + nu))*
     (-5 + 3*(k175 + nu))*(-4 + 3*(k175 + nu))*Gamma[2 - nu]^3*
     Gamma[2 - k175 - nu]^3*Gamma[-1 + nu]^6*Gamma[-2 + k174 + nu]*
     Gamma[-3/2 + k174 + nu]^2*Gamma[-2 + k175 + nu]^2*
     Gamma[-1/2 + k175 + nu]^3*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-2 + 2*(k174 + nu)]^3*Gamma[-7 + 3*(k174 + nu)]*
     Gamma[-4 + 4*(k175 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(k174 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(k174 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - (k174 + nu)*Pi])/
       72 + ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (k174 + nu)*Pi])/8 - ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*
        Pi^4*Cot[Pi/6 + (k174 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (k174 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + (k174 + nu)*Pi])/
       8 + (527*(1 + Sqrt[5])*Pi^4*Tan[(k174 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(k174 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(k174 + nu)*Pi])/8 - 
         (Pi^3*Tan[(k174 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (k174 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (k174 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (k174 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (k174 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (k174 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (k174 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (k174 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (k174 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (k174 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (k174 + nu)*Pi]^3)/8))/27)), {k174, k175}}, 
  {-((-1)^(-k176 - k177)*2^(1 - 2*(1 + k176) - 2*(-1 + k177))*
      (3 - 2*(-1 - k176 + nu))^2*(-4 + 2*(-1 - k176 + nu))*
      (47016 - 96537*(-1 - k176 + nu) + 73893*(-1 - k176 + nu)^2 - 
       24992*(-1 - k176 + nu)^3 + 3152*(-1 - k176 + nu)^4)*
      (3 - 2*(-1 + k177 + nu))^2*(-3120 + 6785*(-1 + k177 + nu) - 
       4893*(-1 + k177 + nu)^2 + 1170*(-1 + k177 + nu)^3)*Csc[nu*Pi]^2*
      Csc[Pi/5 - nu*Pi]*Gamma[3 + k176 - nu]^3*Gamma[-2 + nu]^3*
      Gamma[-2 - k176 + nu]^3*Gamma[-3/2 - k176 + nu]^3*
      Gamma[-5/2 + k177 + nu]^2*Gamma[-2 + k177 + nu]^2*Gamma[-2 + 2*nu]^3*
      Gamma[-7 + 3*nu]*Gamma[-4 + 2*(-1 - k176 + nu)]^2*
      Gamma[-11 + 5*(-1 - k176 + nu)]*Gamma[5 - 3*(-1 + k177 + nu)]*
      Gamma[-2 + 2*(-1 + k177 + nu)]*Gamma[-4 + 3*(-1 + k177 + nu)]*
      Sin[(-1 - k176 + nu)*Pi]^2*Sin[Pi/5 - (-1 - k176 + nu)*Pi]*
      ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/
        2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
       ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
       ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
       ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
       ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
       ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
       (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
       (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
       (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
        6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
       ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
        216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
         ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
       ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
       ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
        216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
         Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
         Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/
        27))/(9*(-3 + k177 + nu)^2*(-4 + 2*nu)*(-3 + 2*(-1 - k176 + nu))^3*
     (-7 + 3*(-1 - k176 + nu))*(-9 + 4*(-1 - k176 + nu))*
     (-7 + 4*(-1 - k176 + nu))*(-5 + 3*(-1 + k177 + nu))*
     (-4 + 3*(-1 + k177 + nu))*(-5 + 4*(-1 + k177 + nu))*Gamma[2 - nu]^3*
     Gamma[3 - k177 - nu]*Gamma[-1 + nu]^6*Gamma[-3 - k176 + nu]*
     Gamma[-5/2 - k176 + nu]^2*Gamma[-3 + k177 + nu]^2*
     Gamma[-3/2 + k177 + nu]^3*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-2 + 2*(-1 - k176 + nu)]^3*Gamma[-7 + 3*(-1 - k176 + nu)]*
     Gamma[4 - 2*(-1 + k177 + nu)]*Gamma[-5 + 4*(-1 + k177 + nu)]*
     ((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - (563*(1 + Sqrt[5])*Pi^4*
        Cot[(-1 - k176 + nu)*Pi])/2160 + (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*
        Cot[(-1 - k176 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k176 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k176 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k176 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k176 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k176 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k176 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k176 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k176 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k176 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k176 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k176 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k176 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k176 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k176 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k176 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k176 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k176 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k176 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k176 + nu)*Pi]^3)/8))/27)), {-k176, k177}}, 
  {((-1)^(-k178 - k179)*2^(2 - 2*(1 + k178) - 2*(-1 + k179))*
     (3 - 2*(-1 - k178 + nu))^2*(-4 + 2*(-1 - k178 + nu))*
     (47016 - 96537*(-1 - k178 + nu) + 73893*(-1 - k178 + nu)^2 - 
      24992*(-1 - k178 + nu)^3 + 3152*(-1 - k178 + nu)^4)*
     (3 - 2*(-1 + k179 + nu))^2*(-3 + 2*(-1 + k179 + nu))*
     (280 - 459*(-1 + k179 + nu) + 189*(-1 + k179 + nu)^2)*Csc[nu*Pi]^2*
     Csc[Pi/5 - nu*Pi]*Gamma[3 + k178 - nu]^3*Gamma[-2 + nu]^3*
     Gamma[-2 - k178 + nu]^3*Gamma[-3/2 - k178 + nu]^3*
     Gamma[-5/2 + k179 + nu]^2*Gamma[-2 + k179 + nu]*Gamma[-2 + 2*nu]^3*
     Gamma[-7 + 3*nu]*Gamma[-4 + 2*(-1 - k178 + nu)]^2*
     Gamma[-11 + 5*(-1 - k178 + nu)]*Gamma[5 - 3*(-1 + k179 + nu)]*
     Gamma[-3 + 2*(-1 + k179 + nu)]*Gamma[-2 + 2*(-1 + k179 + nu)]*
     Gamma[-4 + 3*(-1 + k179 + nu)]*Sin[(-1 - k178 + nu)*Pi]^2*
     Sin[Pi/5 - (-1 - k178 + nu)*Pi]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27))/
    (9*(-3 + k179 + nu)^2*(-4 + 2*nu)*(-3 + 2*(-1 - k178 + nu))^3*
     (-7 + 3*(-1 - k178 + nu))*(-9 + 4*(-1 - k178 + nu))*
     (-7 + 4*(-1 - k178 + nu))*(-5 + 3*(-1 + k179 + nu))*
     (-4 + 3*(-1 + k179 + nu))*(-5 + 4*(-1 + k179 + nu))*Gamma[2 - nu]^3*
     Gamma[3 - k179 - nu]^2*Gamma[-1 + nu]^6*Gamma[-3 - k178 + nu]*
     Gamma[-5/2 - k178 + nu]^2*Gamma[-3 + k179 + nu]^2*
     Gamma[-3/2 + k179 + nu]^3*Gamma[-4 + 2*nu]^2*Gamma[-11 + 5*nu]*
     Gamma[-2 + 2*(-1 - k178 + nu)]^3*Gamma[-7 + 3*(-1 - k178 + nu)]*
     Gamma[-5 + 4*(-1 + k179 + nu)]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[(-1 - k178 + nu)*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[(-1 - k178 + nu)*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 - (-1 - k178 + nu)*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 - (-1 - k178 + nu)*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*
        Cot[Pi/6 + (-1 - k178 + nu)*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + (-1 - k178 + nu)*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*
        Cot[Pi/4 + (-1 - k178 + nu)*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[(-1 - k178 + nu)*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[(-1 - k178 + nu)*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[(-1 - k178 + nu)*Pi])/8 - 
         (Pi^3*Tan[(-1 - k178 + nu)*Pi]^3)/8))/6 - (-24/5 - 2*Sqrt[5])*Pi^4*
       Tan[Pi/10 - (-1 - k178 + nu)*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 - (-1 - k178 + nu)*Pi])/216 - 
      (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - (-1 - k178 + nu)*Pi]^2)/54 + 
      ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - (-1 - k178 + nu)*Pi])/8 + 
         (Pi^3*Tan[Pi/6 - (-1 - k178 + nu)*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + (-1 - k178 + nu)*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*
        Tan[Pi/6 + (-1 - k178 + nu)*Pi])/216 + 
      (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + (-1 - k178 + nu)*Pi]^2)/54 - 
      ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*Pi*
        (-(Pi^3*Tan[Pi/6 + (-1 - k178 + nu)*Pi])/8 - 
         (Pi^3*Tan[Pi/6 + (-1 - k178 + nu)*Pi]^3)/8))/27)), {-k178, k179}}, 
  {(Csc[nu*Pi]^2*Csc[Pi/5 - nu*Pi]*Gamma[-2 + nu]^3*Gamma[-2 + 2*nu]^3*
     Gamma[-7 + 3*nu]*((Sqrt[10 - 2*Sqrt[5]]*Pi^4)/20 - 
      (563*(1 + Sqrt[5])*Pi^4*Cot[nu*Pi])/2160 + 
      (563*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Cot[nu*Pi]^2)/2160 + 
      ((1 + Sqrt[5] - Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 - nu*Pi])/72 + 
      ((1 + Sqrt[5] - Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 - nu*Pi])/8 - 
      ((1 + Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi^4*Cot[Pi/6 + nu*Pi])/72 + 
      ((-13 + 7*Sqrt[5])*Pi^4*Cot[Pi/5 + nu*Pi])/5 - 
      ((1 + Sqrt[5] + Sqrt[10 - 2*Sqrt[5]])*Pi^4*Cot[Pi/4 + nu*Pi])/8 + 
      (527*(1 + Sqrt[5])*Pi^4*Tan[nu*Pi])/144 - 
      (11*Sqrt[10 - 2*Sqrt[5]]*Pi^4*Tan[nu*Pi]^2)/48 - 
      (11*(1 + Sqrt[5])*Pi*(-(Pi^3*Tan[nu*Pi])/8 - (Pi^3*Tan[nu*Pi]^3)/8))/
       6 - (-24/5 - 2*Sqrt[5])*Pi^4*Tan[Pi/10 - nu*Pi] - 
      ((23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 - nu*Pi])/
       216 - (Sqrt[7 + Sqrt[5] - Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 - nu*Pi]^2)/54 + ((3 + 3*Sqrt[5] + Sqrt[30 - 6*Sqrt[5]])*Pi*
        ((Pi^3*Tan[Pi/6 - nu*Pi])/8 + (Pi^3*Tan[Pi/6 - nu*Pi]^3)/8))/27 - 
      ((13 + 7*Sqrt[5])*Pi^4*Tan[Pi/10 + nu*Pi])/5 + 
      ((-23*Sqrt[30 - 6*Sqrt[5]] + 65*(1 + Sqrt[5]))*Pi^4*Tan[Pi/6 + nu*Pi])/
       216 + (Sqrt[7 + Sqrt[5] + Sqrt[6*(5 + Sqrt[5])]]*Pi^4*
        Tan[Pi/6 + nu*Pi]^2)/54 - ((Sqrt[30 - 6*Sqrt[5]] - 3*(1 + Sqrt[5]))*
        Pi*(-(Pi^3*Tan[Pi/6 + nu*Pi])/8 - (Pi^3*Tan[Pi/6 + nu*Pi]^3)/8))/27))/
    ((-4 + 2*nu)*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*Gamma[-4 + 2*nu]^2*
     Gamma[-11 + 5*nu]), {}}}, 
 {{(2^(1 - 2*k181)*3^(-3 + 6*nu - 6*(k181 + nu))*5^(-5*nu + 5*(k181 + nu))*
     (-3984435 + 16643250*(k181 + nu) - 29526902*(k181 + nu)^2 + 
      28858345*(k181 + nu)^3 - 16788863*(k181 + nu)^4 + 
      5815944*(k181 + nu)^5 - 1111128*(k181 + nu)^6 + 90333*(k181 + nu)^7)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-1/2 + nu]^3*
     Gamma[-11/5 + k181 + nu]*Gamma[-9/5 + k181 + nu]*Gamma[-8/5 + k181 + nu]*
     Gamma[-3/2 + k181 + nu]^2*Gamma[-7/5 + k181 + nu]*
     Gamma[6 - 3*(k181 + nu)]*Gamma[-2 + 2*(k181 + nu)]*
     Gamma[-5 + 3*(k181 + nu)]^2)/((-1)^k181*(-2 + k181 + nu)^2*
     (5 - 3*(k181 + nu))^2*(7 - 3*(k181 + nu))^2*(-7 + 3*(k181 + nu))*
     Gamma[2 - k181 - nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]*
     Gamma[-7/3 + k181 + nu]^2*Gamma[-5/3 + k181 + nu]^2*
     Gamma[-1 + k181 + nu]*Gamma[-1/2 + k181 + nu]^3*
     Gamma[-6 + 4*(k181 + nu)]), {k181}}, 
  {(2^(1 - 2*k182)*3^(-2 + 6*nu - 6*(k182 + nu))*5^(-5*nu + 5*(k182 + nu))*
     (-4 + 3*(k182 + nu))*(503595 - 1745780*(k182 + nu) + 
      2522090*(k182 + nu)^2 - 1942680*(k182 + nu)^3 + 841027*(k182 + nu)^4 - 
      193916*(k182 + nu)^5 + 18592*(k182 + nu)^6)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-1/2 + nu]^3*Gamma[-11/5 + k182 + nu]*
     Gamma[-9/5 + k182 + nu]*Gamma[-8/5 + k182 + nu]*
     Gamma[-3/2 + k182 + nu]^2*Gamma[-7/5 + k182 + nu]*
     Gamma[3 - 2*(k182 + nu)]*Gamma[-2 + 2*(k182 + nu)]^2)/
    ((-1)^k182*(-2 + k182 + nu)^3*(5 - 3*(k182 + nu))^2*(7 - 3*(k182 + nu))^2*
     Gamma[2 - k182 - nu]^2*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]*
     Gamma[-7/3 + k182 + nu]^2*Gamma[-5/3 + k182 + nu]^2*
     Gamma[-1/2 + k182 + nu]^3*Gamma[-3 + 3*(k182 + nu)]), {k182}}, 
  {(3^(-2 + 6*nu - 6*(k183 + nu))*4^(1 - k183)*5^(-5*nu + 5*(k183 + nu))*
     (-4 + 3*(k183 + nu))*(-4939335 + 20430310*(k183 + nu) - 
      36145560*(k183 + nu)^2 + 35454434*(k183 + nu)^3 - 
      20820635*(k183 + nu)^4 + 7319198*(k183 + nu)^5 - 
      1425878*(k183 + nu)^6 + 118730*(k183 + nu)^7)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-1/2 + nu]^3*Gamma[-11/5 + k183 + nu]*
     Gamma[-9/5 + k183 + nu]*Gamma[-8/5 + k183 + nu]*
     Gamma[-3/2 + k183 + nu]^2*Gamma[-7/5 + k183 + nu]*
     Gamma[5 - 3*(k183 + nu)]*Gamma[3 - 2*(k183 + nu)]*
     Gamma[-2 + 2*(k183 + nu)]^3*Gamma[-4 + 3*(k183 + nu)]^2)/
    ((-1)^k183*(-2 + k183 + nu)^3*(5 - 3*(k183 + nu))^2*(7 - 3*(k183 + nu))^2*
     (-5 + 3*(k183 + nu))*Gamma[2 - k183 - nu]^3*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]*Gamma[-7/3 + k183 + nu]^2*Gamma[-5/3 + k183 + nu]^2*
     Gamma[-1 + k183 + nu]^2*Gamma[-1/2 + k183 + nu]^3*
     Gamma[-3 + 3*(k183 + nu)]*Gamma[-5 + 4*(k183 + nu)]), {k183}}, 
  {(3^(-3 + 6*nu - 6*(k184 + nu))*5^(-5*nu + 5*(k184 + nu))*
     (3 - 2*(k184 + nu))^2*(-4 + 3*(k184 + nu))*(-5 + 4*(k184 + nu))*
     (-2251691505 + 11900251620*(k184 + nu) - 27831931145*(k184 + nu)^2 + 
      37813718440*(k184 + nu)^3 - 32895202463*(k184 + nu)^4 + 
      19003416120*(k184 + nu)^5 - 7290840099*(k184 + nu)^6 + 
      1791410616*(k184 + nu)^7 - 255797316*(k184 + nu)^8 + 
      16172676*(k184 + nu)^9)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-1/2 + nu]^3*Gamma[-11/5 + k184 + nu]*Gamma[-9/5 + k184 + nu]*
     Gamma[-8/5 + k184 + nu]*Gamma[-3/2 + k184 + nu]^2*
     Gamma[-7/5 + k184 + nu]*Gamma[4 - 3*(k184 + nu)]*
     Gamma[-2 + 2*(k184 + nu)]^3)/((-4)^k184*(-2 + k184 + nu)^4*
     (5 - 3*(k184 + nu))^2*(7 - 3*(k184 + nu))^2*(-3 + 2*(k184 + nu))^3*
     (-7 + 3*(k184 + nu))*(-5 + 3*(k184 + nu))*Gamma[2 - k184 - nu]^3*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]*Gamma[-7/3 + k184 + nu]^2*
     Gamma[-5/3 + k184 + nu]^2*Gamma[-1 + k184 + nu]*
     Gamma[-1/2 + k184 + nu]^3*Gamma[-4 + 4*(k184 + nu)]), {k184}}, 
  {((-1)^(1 - k185)*2^(3 - 2*k185 - 6*(k185 + nu) + 6*(k186 + nu))*
     3^(-3 + 6*nu - 6*(k185 + nu))*5^(-5*nu + 5*(k185 + nu))*
     (-5 + 3*(k185 + nu))*(-304905 + 860915*(k185 + nu) - 
      970305*(k185 + nu)^2 + 545451*(k185 + nu)^3 - 152866*(k185 + nu)^4 + 
      17078*(k185 + nu)^5)*(-5 + 4*(k186 + nu))*(-10 + 6*(k186 + nu))*
     (-9 + 7*(k186 + nu))*Cos[(k186 + nu)*Pi]*Cos[Pi/6 + (k186 + nu)*Pi]*
     Csc[(k185 + nu)*Pi]^2*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-1/2 + nu]^3*Gamma[-11/5 + k185 + nu]*Gamma[-9/5 + k185 + nu]*
     Gamma[-8/5 + k185 + nu]*Gamma[-3/2 + k185 + nu]^2*
     Gamma[-7/5 + k185 + nu]*Gamma[-1 + k186 + nu]^4*Gamma[-1/2 + k186 + nu]*
     Gamma[-2 + 2*(k185 + nu)]^3*Gamma[4 - 3*(k186 + nu)]*
     Gamma[-5/2 + 2*(k186 + nu)]*Sec[(k185 + nu)*Pi]*
     Sec[Pi/6 + (k185 + nu)*Pi]*Sin[(k186 + nu)*Pi]^2*
     (Cot[(k185 + nu)*Pi] - Tan[Pi/6 - (k185 + nu)*Pi]))/
    ((-2 + k185 + nu)^2*(5 - 3*(k185 + nu))^2*(7 - 3*(k185 + nu))^2*
     (-10 + 6*(k185 + nu))*(-3 + 2*(k186 + nu))*(-5 + 3*(k186 + nu))*
     Gamma[2 - k185 - nu]^3*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]*
     Gamma[-7/3 + k185 + nu]^2*Gamma[-5/3 + k185 + nu]^2*
     Gamma[-1 + k185 + nu]^5*Gamma[-1/2 + k185 + nu]^4*
     Gamma[-5/2 + 2*(k185 + nu)]*Gamma[-4 + 4*(k186 + nu)]*
     (Cot[(k186 + nu)*Pi] - Tan[Pi/6 - (k186 + nu)*Pi])), {k185, k186}}, 
  {((-1)^(1 - k187)*2^(10 - 2*k187 - 6*(k187 + nu))*
     3^(-5/2 + 6*nu - 6*(k187 + nu))*5^(-5*nu + 5*(k187 + nu))*
     (-5 + 3*(k187 + nu))*(-304905 + 860915*(k187 + nu) - 
      970305*(k187 + nu)^2 + 545451*(k187 + nu)^3 - 152866*(k187 + nu)^4 + 
      17078*(k187 + nu)^5)*Pi^4*Csc[(k187 + nu)*Pi]^2*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-1/2 + nu]^3*Gamma[-11/5 + k187 + nu]*
     Gamma[-9/5 + k187 + nu]*Gamma[-8/5 + k187 + nu]*
     Gamma[-3/2 + k187 + nu]^2*Gamma[-7/5 + k187 + nu]*
     Gamma[-2 + 2*(k187 + nu)]^3*Sec[(k187 + nu)*Pi]*
     Sec[Pi/6 + (k187 + nu)*Pi]*(Cot[(k187 + nu)*Pi] - 
      Tan[Pi/6 - (k187 + nu)*Pi]))/((-2 + k187 + nu)^2*(5 - 3*(k187 + nu))^2*
     (7 - 3*(k187 + nu))^2*(-10 + 6*(k187 + nu))*Gamma[2 - k187 - nu]^3*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]*Gamma[-7/3 + k187 + nu]^2*
     Gamma[-5/3 + k187 + nu]^2*Gamma[-1 + k187 + nu]^5*
     Gamma[-1/2 + k187 + nu]^4*Gamma[-5/2 + 2*(k187 + nu)]), {k187}}, 
  {((-4)^(1 - k188)*3^(-2 + 6*nu - 6*(k188 + nu))*5^(-5*nu + 5*(k188 + nu))*
     (3 - 2*(k188 + nu))^2*(-4939335 + 20430310*(k188 + nu) - 
      36145560*(k188 + nu)^2 + 35454434*(k188 + nu)^3 - 
      20820635*(k188 + nu)^4 + 7319198*(k188 + nu)^5 - 
      1425878*(k188 + nu)^6 + 118730*(k188 + nu)^7)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-1/2 + nu]^3*Gamma[-11/5 + k188 + nu]*
     Gamma[-9/5 + k188 + nu]*Gamma[-8/5 + k188 + nu]*
     Gamma[-3/2 + k188 + nu]^2*Gamma[-7/5 + k188 + nu]*
     Gamma[5 - 3*(k188 + nu)]*Gamma[-2 + 2*(k188 + nu)]*
     Gamma[-4 + 3*(k188 + nu)])/((-2 + k188 + nu)^3*(5 - 3*(k188 + nu))^2*
     (7 - 3*(k188 + nu))^2*(-3 + 2*(k188 + nu))*(-5 + 3*(k188 + nu))*
     Gamma[2 - k188 - nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]*
     Gamma[-7/3 + k188 + nu]^2*Gamma[-5/3 + k188 + nu]^2*
     Gamma[-1/2 + k188 + nu]^3*Gamma[4 - 2*(k188 + nu)]*
     Gamma[-5 + 4*(k188 + nu)]), {k188}}, 
  {((-1)^(1 - k189)*2^(3 - 2*k189)*3^(-3 + 6*nu - 6*(k189 + nu))*
     5^(-5*nu + 5*(k189 + nu))*(3 - 2*(k189 + nu))^2*
     (-5518065 + 22275845*(k189 + nu) - 38321560*(k189 + nu)^2 + 
      36428078*(k189 + nu)^3 - 20669535*(k189 + nu)^4 + 
      7001655*(k189 + nu)^5 - 1311240*(k189 + nu)^6 + 104742*(k189 + nu)^7)*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-1/2 + nu]^3*
     Gamma[-11/5 + k189 + nu]*Gamma[-9/5 + k189 + nu]*Gamma[-8/5 + k189 + nu]*
     Gamma[-3/2 + k189 + nu]^2*Gamma[-7/5 + k189 + nu]*
     Gamma[5 - 3*(k189 + nu)]*Gamma[-3 + 2*(k189 + nu)]*
     Gamma[-2 + 2*(k189 + nu)]*Gamma[-4 + 3*(k189 + nu)])/
    ((-2 + k189 + nu)^3*(5 - 3*(k189 + nu))^2*(7 - 3*(k189 + nu))^2*
     (-7 + 3*(k189 + nu))*(-5 + 3*(k189 + nu))*Gamma[2 - k189 - nu]^2*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]*Gamma[-7/3 + k189 + nu]^2*
     Gamma[-5/3 + k189 + nu]^2*Gamma[-1 + k189 + nu]*
     Gamma[-1/2 + k189 + nu]^3*Gamma[-5 + 4*(k189 + nu)]), {k189}}, 
  {(2^(1 - 2*k190 - 6*(k190 + nu) + 6*(k191 + nu))*
     3^(-4 + 6*nu - 6*(k190 + nu))*5^(1 - 5*nu + 5*(k190 + nu))*
     (3 - 2*(k190 + nu))^2*(-11 + 5*(k190 + nu))*(-9 + 5*(k190 + nu))*
     (29 - 34*(k190 + nu) + 10*(k190 + nu)^2)*(-5 + 4*(k191 + nu))*
     (40320 - 118152*(k191 + nu) + 129473*(k191 + nu)^2 - 
      62859*(k191 + nu)^3 + 11404*(k191 + nu)^4)*Cos[Pi/6 - (k191 + nu)*Pi]*
     Cos[Pi/6 + (k191 + nu)*Pi]*Csc[(k190 + nu)*Pi]^2*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-1/2 + nu]^3*Gamma[-11/5 + k190 + nu]*
     Gamma[-9/5 + k190 + nu]*Gamma[-8/5 + k190 + nu]*Gamma[-3/2 + k190 + nu]*
     Gamma[-7/5 + k190 + nu]*Gamma[-2 + k191 + nu]*Gamma[-3/2 + k191 + nu]*
     Gamma[-1 + k191 + nu]^4*Gamma[-2 + 2*(k190 + nu)]^3*
     Gamma[-6 + 3*(k190 + nu)]^2*Gamma[4 - 3*(k191 + nu)]*
     Gamma[-5/2 + 2*(k191 + nu)]*Gamma[-8 + 5*(k191 + nu)]*
     Sec[Pi/6 - (k190 + nu)*Pi]*Sec[Pi/6 + (k190 + nu)*Pi]*
     Sin[(k191 + nu)*Pi]^2*(14*Cot[(k190 + nu)*Pi] + 
      (1 + Sqrt[5])*Cot[Pi/5 - (k190 + nu)*Pi] - 
      (1 + Sqrt[5])*Cot[Pi/5 + (k190 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (k190 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (k190 + nu)*Pi]))/((-1)^k190*(-2 + k190 + nu)*
     (-2 + k191 + nu)*(7 - 3*(k190 + nu))^2*(-3 + 2*(k190 + nu))^3*
     (4 - 3*(k191 + nu))^2*(5 - 3*(k191 + nu))^2*Gamma[2 - k190 - nu]^3*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]*Gamma[-7/3 + k190 + nu]^2*
     Gamma[-2 + k190 + nu]*Gamma[-5/3 + k190 + nu]^2*Gamma[-1 + k190 + nu]^5*
     Gamma[-1/2 + k190 + nu]^3*Gamma[-5/2 + 2*(k190 + nu)]*
     Gamma[-8 + 5*(k190 + nu)]*Gamma[-6 + 3*(k191 + nu)]^2*
     Gamma[-4 + 4*(k191 + nu)]*(14*Cot[(k191 + nu)*Pi] + 
      (1 + Sqrt[5])*Cot[Pi/5 - (k191 + nu)*Pi] - 
      (1 + Sqrt[5])*Cot[Pi/5 + (k191 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (k191 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (k191 + nu)*Pi])), {k190, k191}}, 
  {((-1)^(1 - k192)*2^(2 - 2*k192 - 6*(k192 + nu) + 6*(-1 - k193 + nu))*
     3^(-3 + 6*nu - 6*(k192 + nu))*5^(1 - 5*nu + 5*(k192 + nu))*
     (3 - 2*(k192 + nu))^2*(-11 + 5*(k192 + nu))*(-9 + 5*(k192 + nu))*
     (29 - 34*(k192 + nu) + 10*(k192 + nu)^2)*(-3 + 2*(-1 - k193 + nu))^2*
     (-480 + 1096*(-1 - k193 + nu) - 831*(-1 - k193 + nu)^2 + 
      209*(-1 - k193 + nu)^3)*Cos[Pi/6 - (-1 - k193 + nu)*Pi]*
     Cos[Pi/6 + (-1 - k193 + nu)*Pi]*Csc[(k192 + nu)*Pi]^2*
     Gamma[3 + k193 - nu]*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-1/2 + nu]^3*Gamma[-11/5 + k192 + nu]*Gamma[-9/5 + k192 + nu]*
     Gamma[-8/5 + k192 + nu]*Gamma[-3/2 + k192 + nu]*Gamma[-7/5 + k192 + nu]*
     Gamma[-3 - k193 + nu]*Gamma[-5/2 - k193 + nu]*Gamma[-2 - k193 + nu]^4*
     Gamma[-2 + 2*(k192 + nu)]^3*Gamma[-6 + 3*(k192 + nu)]^2*
     Gamma[5 - 3*(-1 - k193 + nu)]*Gamma[-3 + 2*(-1 - k193 + nu)]*
     Gamma[-5/2 + 2*(-1 - k193 + nu)]*Gamma[-4 + 3*(-1 - k193 + nu)]*
     Gamma[-8 + 5*(-1 - k193 + nu)]*Sec[Pi/6 - (k192 + nu)*Pi]*
     Sec[Pi/6 + (k192 + nu)*Pi]*Sin[(-1 - k193 + nu)*Pi]^2*
     (14*Cot[(k192 + nu)*Pi] + (1 + Sqrt[5])*Cot[Pi/5 - (k192 + nu)*Pi] - 
      (1 + Sqrt[5])*Cot[Pi/5 + (k192 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (k192 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (k192 + nu)*Pi]))/((-2 + k192 + nu)*(-3 - k193 + nu)*
     (7 - 3*(k192 + nu))^2*(-3 + 2*(k192 + nu))^3*(4 - 3*(-1 - k193 + nu))^2*
     (5 - 3*(-1 - k193 + nu))^2*Gamma[2 - k192 - nu]^3*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]*Gamma[-7/3 + k192 + nu]^2*Gamma[-2 + k192 + nu]*
     Gamma[-5/3 + k192 + nu]^2*Gamma[-1 + k192 + nu]^5*
     Gamma[-1/2 + k192 + nu]^3*Gamma[-5/2 + 2*(k192 + nu)]*
     Gamma[-8 + 5*(k192 + nu)]*Gamma[-2 + 2*(-1 - k193 + nu)]^2*
     Gamma[-6 + 3*(-1 - k193 + nu)]^2*Gamma[-5 + 4*(-1 - k193 + nu)]*
     (14*Cot[(-1 - k193 + nu)*Pi] + (1 + Sqrt[5])*
       Cot[Pi/5 - (-1 - k193 + nu)*Pi] - (1 + Sqrt[5])*
       Cot[Pi/5 + (-1 - k193 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (-1 - k193 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (-1 - k193 + nu)*Pi])), {k192, -k193}}, 
  {((-1)^(1 - k194)*2^(10 - 2*k194 - 6*(k194 + nu))*
     3^(1 + 6*nu - 6*(k194 + nu))*5^(-5*nu + 5*(k194 + nu))*
     (3 - 2*(k194 + nu))^2*(-11 + 5*(k194 + nu))*(-9 + 5*(k194 + nu))*
     (29 - 34*(k194 + nu) + 10*(k194 + nu)^2)*Pi^4*Csc[(k194 + nu)*Pi]^2*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-1/2 + nu]^3*
     Gamma[-11/5 + k194 + nu]*Gamma[-9/5 + k194 + nu]*Gamma[-8/5 + k194 + nu]*
     Gamma[-3/2 + k194 + nu]*Gamma[-7/5 + k194 + nu]*
     Gamma[-2 + 2*(k194 + nu)]^3*Gamma[-6 + 3*(k194 + nu)]^2*
     Sec[Pi/6 - (k194 + nu)*Pi]*Sec[Pi/6 + (k194 + nu)*Pi]*
     (14*Cot[(k194 + nu)*Pi] + (1 + Sqrt[5])*Cot[Pi/5 - (k194 + nu)*Pi] - 
      (1 + Sqrt[5])*Cot[Pi/5 + (k194 + nu)*Pi] + (-1 + Sqrt[5])*
       Tan[Pi/10 - (k194 + nu)*Pi] - (-1 + Sqrt[5])*
       Tan[Pi/10 + (k194 + nu)*Pi]))/((-2 + k194 + nu)*(7 - 3*(k194 + nu))^2*
     (-3 + 2*(k194 + nu))^3*Gamma[2 - k194 - nu]^3*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]*Gamma[-7/3 + k194 + nu]^2*Gamma[-2 + k194 + nu]*
     Gamma[-5/3 + k194 + nu]^2*Gamma[-1 + k194 + nu]^5*
     Gamma[-1/2 + k194 + nu]^3*Gamma[-5/2 + 2*(k194 + nu)]*
     Gamma[-8 + 5*(k194 + nu)]), {k194}}, 
  {((-1)^(1 - k196)*2^(5 - 2*k196)*3^(-3 + 6*nu - 6*(k195 + nu))*
     5^(-5*nu + 5*(k195 + nu))*(-2 + k195 + nu)*(3 - 2*(k195 + nu))^2*
     (7410 - 15910*(k195 + nu) + 12756*(k195 + nu)^2 - 4525*(k195 + nu)^3 + 
      599*(k195 + nu)^4)*(3 - 2*(k196 + nu))^2*(-9 + 7*(k196 + nu))*
     Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*Gamma[-1/2 + nu]^3*
     Gamma[-11/5 + k195 + nu]*Gamma[-2 + k195 + nu]^2*Gamma[-9/5 + k195 + nu]*
     Gamma[-8/5 + k195 + nu]*Gamma[-7/5 + k195 + nu]*
     Gamma[-3/2 + k196 + nu]^2*Gamma[-1 + k196 + nu]^2*
     Gamma[3 - 2*(k196 + nu)]*Gamma[-2 + 2*(k196 + nu)]^2)/
    ((-2 + k196 + nu)^2*(5 - 3*(k195 + nu))^2*(7 - 3*(k195 + nu))^2*
     (-3 + 2*(k195 + nu))^3*(-3 + 2*(k196 + nu))*Gamma[2 - k196 - nu]^2*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]*Gamma[-7/3 + k195 + nu]^2*
     Gamma[-5/3 + k195 + nu]^2*Gamma[-1 + k195 + nu]^2*
     Gamma[-2 + k196 + nu]^2*Gamma[-1/2 + k196 + nu]^3*
     Gamma[-3 + 3*(k196 + nu)]), {k195, k196}}, 
  {((-4)^(1 - k198)*3^(-3 + 6*nu - 6*(k197 + nu))*5^(-5*nu + 5*(k197 + nu))*
     (-2 + k197 + nu)*(3 - 2*(k197 + nu))^2*(7410 - 15910*(k197 + nu) + 
      12756*(k197 + nu)^2 - 4525*(k197 + nu)^3 + 599*(k197 + nu)^4)*
     (3 - 2*(k198 + nu))^2*(-3120 + 6785*(k198 + nu) - 4893*(k198 + nu)^2 + 
      1170*(k198 + nu)^3)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-1/2 + nu]^3*Gamma[-11/5 + k197 + nu]*Gamma[-2 + k197 + nu]^2*
     Gamma[-9/5 + k197 + nu]*Gamma[-8/5 + k197 + nu]*Gamma[-7/5 + k197 + nu]*
     Gamma[-3/2 + k198 + nu]^2*Gamma[5 - 3*(k198 + nu)]*
     Gamma[3 - 2*(k198 + nu)]*Gamma[-2 + 2*(k198 + nu)]^3*
     Gamma[-4 + 3*(k198 + nu)]^2)/((-2 + k198 + nu)^2*(5 - 3*(k197 + nu))^2*
     (7 - 3*(k197 + nu))^2*(-3 + 2*(k197 + nu))^3*(-3 + 2*(k198 + nu))*
     (-5 + 3*(k198 + nu))*(-5 + 4*(k198 + nu))*Gamma[2 - k198 - nu]^3*
     Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*
     Gamma[-7/5 + nu]*Gamma[-1 + nu]*Gamma[-7/3 + k197 + nu]^2*
     Gamma[-5/3 + k197 + nu]^2*Gamma[-1 + k197 + nu]^2*
     Gamma[-2 + k198 + nu]^2*Gamma[-1/2 + k198 + nu]^3*
     Gamma[-3 + 3*(k198 + nu)]*Gamma[-5 + 4*(k198 + nu)]), {k197, k198}}, 
  {(3^(-4 + 6*nu - 6*(k199 + nu))*4^(1 - k200)*5^(-5*nu + 5*(k199 + nu))*
     (-2 + k199 + nu)*(3 - 2*(k199 + nu))^2*(7410 - 15910*(k199 + nu) + 
      12756*(k199 + nu)^2 - 4525*(k199 + nu)^3 + 599*(k199 + nu)^4)*
     (54720 - 160683*(k200 + nu) + 176405*(k200 + nu)^2 - 
      85788*(k200 + nu)^3 + 15588*(k200 + nu)^4)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-1/2 + nu]^3*Gamma[-11/5 + k199 + nu]*
     Gamma[-2 + k199 + nu]^2*Gamma[-9/5 + k199 + nu]*Gamma[-8/5 + k199 + nu]*
     Gamma[-7/5 + k199 + nu]*Gamma[-3/2 + k200 + nu]^2*Gamma[-1 + k200 + nu]*
     Gamma[4 - 3*(k200 + nu)]*Gamma[-2 + 2*(k200 + nu)]^3)/
    ((-1)^k200*(-2 + k200 + nu)^2*(5 - 3*(k199 + nu))^2*(7 - 3*(k199 + nu))^2*
     (-3 + 2*(k199 + nu))^3*(-5 + 3*(k200 + nu))*(-4 + 3*(k200 + nu))*
     Gamma[2 - k200 - nu]^3*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*
     Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]*
     Gamma[-7/3 + k199 + nu]^2*Gamma[-5/3 + k199 + nu]^2*
     Gamma[-1 + k199 + nu]^2*Gamma[-2 + k200 + nu]^2*
     Gamma[-1/2 + k200 + nu]^3*Gamma[-4 + 4*(k200 + nu)]), {k199, k200}}, 
  {(3^(-3 + 6*nu - 6*(k201 + nu))*4^(1 - k202)*5^(-5*nu + 5*(k201 + nu))*
     (-2 + k201 + nu)*(3 - 2*(k201 + nu))^2*(7410 - 15910*(k201 + nu) + 
      12756*(k201 + nu)^2 - 4525*(k201 + nu)^3 + 599*(k201 + nu)^4)*
     (3 - 2*(k202 + nu))^2*(-3120 + 6785*(k202 + nu) - 4893*(k202 + nu)^2 + 
      1170*(k202 + nu)^3)*Gamma[-7/3 + nu]^2*Gamma[-5/3 + nu]^2*
     Gamma[-1/2 + nu]^3*Gamma[-11/5 + k201 + nu]*Gamma[-2 + k201 + nu]^2*
     Gamma[-9/5 + k201 + nu]*Gamma[-8/5 + k201 + nu]*Gamma[-7/5 + k201 + nu]*
     Gamma[-3/2 + k202 + nu]^2*Gamma[-1 + k202 + nu]^2*
     Gamma[5 - 3*(k202 + nu)]*Gamma[-2 + 2*(k202 + nu)]*
     Gamma[-4 + 3*(k202 + nu)])/((-1)^k202*(-2 + k202 + nu)^2*
     (5 - 3*(k201 + nu))^2*(7 - 3*(k201 + nu))^2*(-3 + 2*(k201 + nu))^3*
     (-5 + 3*(k202 + nu))*(-4 + 3*(k202 + nu))*(-5 + 4*(k202 + nu))*
     Gamma[2 - k202 - nu]*Gamma[-11/5 + nu]*Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*
     Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*Gamma[-1 + nu]*
     Gamma[-7/3 + k201 + nu]^2*Gamma[-5/3 + k201 + nu]^2*
     Gamma[-1 + k201 + nu]^2*Gamma[-2 + k202 + nu]^2*
     Gamma[-1/2 + k202 + nu]^3*Gamma[4 - 2*(k202 + nu)]*
     Gamma[-5 + 4*(k202 + nu)]), {k201, k202}}, 
  {((-1)^(1 - k204)*2^(3 - 2*k204)*3^(-3 + 6*nu - 6*(k203 + nu))*
     5^(-5*nu + 5*(k203 + nu))*(-2 + k203 + nu)*(3 - 2*(k203 + nu))^2*
     (7410 - 15910*(k203 + nu) + 12756*(k203 + nu)^2 - 4525*(k203 + nu)^3 + 
      599*(k203 + nu)^4)*(3 - 2*(k204 + nu))^2*(-3 + 2*(k204 + nu))*
     (280 - 459*(k204 + nu) + 189*(k204 + nu)^2)*Gamma[-7/3 + nu]^2*
     Gamma[-5/3 + nu]^2*Gamma[-1/2 + nu]^3*Gamma[-11/5 + k203 + nu]*
     Gamma[-2 + k203 + nu]^2*Gamma[-9/5 + k203 + nu]*Gamma[-8/5 + k203 + nu]*
     Gamma[-7/5 + k203 + nu]*Gamma[-3/2 + k204 + nu]^2*Gamma[-1 + k204 + nu]*
     Gamma[5 - 3*(k204 + nu)]*Gamma[-3 + 2*(k204 + nu)]*
     Gamma[-2 + 2*(k204 + nu)]*Gamma[-4 + 3*(k204 + nu)])/
    ((-2 + k204 + nu)^2*(5 - 3*(k203 + nu))^2*(7 - 3*(k203 + nu))^2*
     (-3 + 2*(k203 + nu))^3*(-5 + 3*(k204 + nu))*(-4 + 3*(k204 + nu))*
     (-5 + 4*(k204 + nu))*Gamma[2 - k204 - nu]^2*Gamma[-11/5 + nu]*
     Gamma[-9/5 + nu]*Gamma[-8/5 + nu]*Gamma[-3/2 + nu]^2*Gamma[-7/5 + nu]*
     Gamma[-1 + nu]*Gamma[-7/3 + k203 + nu]^2*Gamma[-5/3 + k203 + nu]^2*
     Gamma[-1 + k203 + nu]^2*Gamma[-2 + k204 + nu]^2*
     Gamma[-1/2 + k204 + nu]^3*Gamma[-5 + 4*(k204 + nu)]), {k203, k204}}}, 
 {{(2*(588 - 1765*(k206 + nu) + 1963*(k206 + nu)^2 - 956*(k206 + nu)^3 + 
      172*(k206 + nu)^4)*Cos[Pi/6 - (k206 + nu)*Pi]*
     Cos[Pi/6 + (k206 + nu)*Pi]*Gamma[2 - k206 - nu]*Gamma[-2 + nu]*
     Gamma[-1 + k206 + nu]^5*Gamma[-2 + 2*nu]^3*Gamma[3 - 2*(k206 + nu)]*
     Gamma[-7 + 4*(k206 + nu)]*Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*
     (-Pi^4/4 - (11*Pi^4*Cot[nu*Pi]^2)/12 + 
      20*((Pi^4*Cot[nu*Pi]^2)/12 + (Pi^4*Cot[nu*Pi]^4)/16) + 
      (Pi^4*Tan[nu*Pi]^2)/4))/((-2 + k206 + nu)^3*(-3 + 2*nu)*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-2 + k206 + nu]*Gamma[-7 + 4*nu]*
     Gamma[-2 + 2*(k206 + nu)]*Gamma[-3 + 3*(k206 + nu)]*
     (-Pi^4/4 - (11*Pi^4*Cot[(k206 + nu)*Pi]^2)/12 + 
      20*((Pi^4*Cot[(k206 + nu)*Pi]^2)/12 + (Pi^4*Cot[(k206 + nu)*Pi]^4)/
         16) + (Pi^4*Tan[(k206 + nu)*Pi]^2)/4)), {k206}}, 
  {(4*(-3 + 2*(k207 + nu))*(-5 + 4*(k207 + nu))*(17952 - 72656*(k207 + nu) + 
      122016*(k207 + nu)^2 - 108892*(k207 + nu)^3 + 54491*(k207 + nu)^4 - 
      14502*(k207 + nu)^5 + 1604*(k207 + nu)^6)*Cos[Pi/6 - (k207 + nu)*Pi]*
     Cos[Pi/6 + (k207 + nu)*Pi]*Gamma[-2 + nu]*Gamma[-1 + k207 + nu]^4*
     Gamma[-2 + 2*nu]^3*Gamma[4 - 3*(k207 + nu)]*Gamma[-7 + 4*(k207 + nu)]*
     Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*(-Pi^4/4 - (11*Pi^4*Cot[nu*Pi]^2)/
       12 + 20*((Pi^4*Cot[nu*Pi]^2)/12 + (Pi^4*Cot[nu*Pi]^4)/16) + 
      (Pi^4*Tan[nu*Pi]^2)/4))/((-2 + k207 + nu)^4*(-3 + 2*nu)*
     (3 - 2*(k207 + nu))^2*(-4 + 3*(k207 + nu))*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-2 + k207 + nu]*Gamma[-7 + 4*nu]*
     Gamma[-4 + 4*(k207 + nu)]*(-Pi^4/4 - (11*Pi^4*Cot[(k207 + nu)*Pi]^2)/
       12 + 20*((Pi^4*Cot[(k207 + nu)*Pi]^2)/12 + 
        (Pi^4*Cot[(k207 + nu)*Pi]^4)/16) + (Pi^4*Tan[(k207 + nu)*Pi]^2)/4)), 
   {k207}}, {-(2^(-1 - 2*(k208 + nu) + 2*(k209 + nu))*
      (-188 + 429*(k208 + nu) - 313*(k208 + nu)^2 + 74*(k208 + nu)^3)*
      (8 - 18*(k209 + nu) + 9*(k209 + nu)^2)*(1944 - 8568*(k209 + nu) + 
       13697*(k209 + nu)^2 - 9396*(k209 + nu)^3 + 2340*(k209 + nu)^4)*
      Cos[Pi/6 - (k209 + nu)*Pi]*Cos[Pi/6 + (k209 + nu)*Pi]*
      Csc[(k208 + nu)*Pi]^2*Gamma[-2 + nu]*Gamma[-1 + k208 + nu]*
      Gamma[-1 + k209 + nu]^3*Gamma[-1/2 + k209 + nu]*Gamma[-2 + 2*nu]^3*
      Gamma[-7 + 4*(k208 + nu)]*Gamma[4 - 3*(k209 + nu)]*
      Gamma[-4 + 3*(k209 + nu)]*Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*
      Sin[(k209 + nu)*Pi]^2*(-Pi^4/4 - (11*Pi^4*Cot[nu*Pi]^2)/12 + 
       20*((Pi^4*Cot[nu*Pi]^2)/12 + (Pi^4*Cot[nu*Pi]^4)/16) + 
       (Pi^4*Tan[nu*Pi]^2)/4)*(-2*Pi^(7/2)*Cot[(k208 + nu)*Pi] + 
       2*Pi^(7/2)*Tan[(k208 + nu)*Pi]))/(3*(-2 + k208 + nu)^2*(-3 + 2*nu)*
     (-4 + 3*(k208 + nu))*(2 - 3*(k209 + nu))^2*(-3 + 2*(k209 + nu))*
     (-4 + 3*(k209 + nu))*(-3 + 4*(k209 + nu))*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-2 + k208 + nu]*Gamma[-1/2 + k208 + nu]*
     Gamma[-7 + 4*nu]*Gamma[-4 + 3*(k208 + nu)]*Gamma[-4 + 4*(k209 + nu)]*
     (-Pi^4/4 - (11*Pi^4*Cot[(k208 + nu)*Pi]^2)/12 + 
      20*((Pi^4*Cot[(k208 + nu)*Pi]^2)/12 + (Pi^4*Cot[(k208 + nu)*Pi]^4)/
         16) + (Pi^4*Tan[(k208 + nu)*Pi]^2)/4)*
     (-2*Pi^(7/2)*Cot[(k209 + nu)*Pi] + 2*Pi^(7/2)*Tan[(k209 + nu)*Pi])), 
   {k208, k209}}, {((-188 + 429*(-1 - k210 + nu) - 313*(-1 - k210 + nu)^2 + 
      74*(-1 - k210 + nu)^3)*Csc[(-1 - k210 + nu)*Pi]^2*Gamma[-2 + nu]*
     Gamma[-2 - k210 + nu]*Gamma[-2 + 2*nu]^3*Gamma[-7 + 4*(-1 - k210 + nu)]*
     Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*(-Pi^4/4 - (11*Pi^4*Cot[nu*Pi]^2)/
       12 + 20*((Pi^4*Cot[nu*Pi]^2)/12 + (Pi^4*Cot[nu*Pi]^4)/16) + 
      (Pi^4*Tan[nu*Pi]^2)/4)*(-2*Pi^(7/2)*Cot[(-1 - k210 + nu)*Pi] + 
      2*Pi^(7/2)*Tan[(-1 - k210 + nu)*Pi]))/(2^(2*(-1 - k210 + nu))*
     (-3 - k210 + nu)^2*(-3 + 2*nu)*(-4 + 3*(-1 - k210 + nu))*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-3 - k210 + nu]*Gamma[-3/2 - k210 + nu]*
     Gamma[-7 + 4*nu]*Gamma[-4 + 3*(-1 - k210 + nu)]*
     (-Pi^4/4 - (11*Pi^4*Cot[(-1 - k210 + nu)*Pi]^2)/12 + 
      20*((Pi^4*Cot[(-1 - k210 + nu)*Pi]^2)/12 + 
        (Pi^4*Cot[(-1 - k210 + nu)*Pi]^4)/16) + 
      (Pi^4*Tan[(-1 - k210 + nu)*Pi]^2)/4)), {-k210}}, 
  {(-8*(-3 + 2*(k211 + nu))*(-7 + 4*(k211 + nu))*(19 - 28*(k211 + nu) + 
      10*(k211 + nu)^2)*Cos[Pi/6 - (k211 + nu)*Pi]*Cos[Pi/6 + (k211 + nu)*Pi]*
     Gamma[2 - k211 - nu]^2*Gamma[-2 + nu]*Gamma[-1 + k211 + nu]^5*
     Gamma[-2 + 2*nu]^3*Gamma[5 - 3*(k211 + nu)]*Gamma[-4 + 3*(k211 + nu)]*
     Gamma[-7 + 4*(k211 + nu)]*Sec[Pi/6 - nu*Pi]*Sec[Pi/6 + nu*Pi]*
     (-Pi^4/4 - (11*Pi^4*Cot[nu*Pi]^2)/12 + 
      20*((Pi^4*Cot[nu*Pi]^2)/12 + (Pi^4*Cot[nu*Pi]^4)/16) + 
      (Pi^4*Tan[nu*Pi]^2)/4))/((-2 + k211 + nu)^3*(-3 + 2*nu)*Gamma[2 - nu]^3*
     Gamma[-1 + nu]^6*Gamma[-2 + k211 + nu]*Gamma[-7 + 4*nu]*
     Gamma[4 - 2*(k211 + nu)]*Gamma[-2 + 2*(k211 + nu)]^2*
     Gamma[-5 + 4*(k211 + nu)]*(-Pi^4/4 - (11*Pi^4*Cot[(k211 + nu)*Pi]^2)/
       12 + 20*((Pi^4*Cot[(k211 + nu)*Pi]^2)/12 + 
        (Pi^4*Cot[(k211 + nu)*Pi]^4)/16) + (Pi^4*Tan[(k211 + nu)*Pi]^2)/4)), 
   {k211}}, {(Gamma[-2 + nu]*Gamma[-2 + 2*nu]^3*Sec[Pi/6 - nu*Pi]*
     Sec[Pi/6 + nu*Pi]*(-Pi^4/4 - (11*Pi^4*Cot[nu*Pi]^2)/12 + 
      20*((Pi^4*Cot[nu*Pi]^2)/12 + (Pi^4*Cot[nu*Pi]^4)/16) + 
      (Pi^4*Tan[nu*Pi]^2)/4))/((-3 + 2*nu)*Gamma[2 - nu]^3*Gamma[-1 + nu]^6*
     Gamma[-7 + 4*nu]), {}}}, 
 {{((588 - 1765*(k212 + nu) + 1963*(k212 + nu)^2 - 956*(k212 + nu)^3 + 
      172*(k212 + nu)^4)*Gamma[-1/2 + nu]^2*Gamma[3 - 2*(k212 + nu)]*
     Gamma[-7/2 + 2*(k212 + nu)]*Gamma[-2 + 2*(k212 + nu)]^2*
     (-(Csc[nu*Pi]*(3 + 2*Sec[2*nu*Pi])) + Sec[nu*Pi]*Tan[nu*Pi]))/
    ((-2 + nu)*(-2 + k212 + nu)^2*(-3 + 2*(k212 + nu))*Gamma[2 - k212 - nu]^2*
     Gamma[-1 + k212 + nu]*Gamma[-1/2 + k212 + nu]^2*Gamma[-7/2 + 2*nu]*
     Gamma[-3 + 3*(k212 + nu)]*
     (-(Csc[(k212 + nu)*Pi]*(3 + 2*Sec[2*(k212 + nu)*Pi])) + 
      Sec[(k212 + nu)*Pi]*Tan[(k212 + nu)*Pi])), {k212}}, 
  {((-188 + 429*(-1 - k213 + nu) - 313*(-1 - k213 + nu)^2 + 
      74*(-1 - k213 + nu)^3)*Gamma[1 - 2*(3 + k213 - nu)]*
     Gamma[1 + 2*(3 + k213 - nu)]*Gamma[4 + k213 - nu]*Gamma[-1/2 + nu]^2*
     Gamma[-7/2 + 2*(-1 - k213 + nu)]*Gamma[-2 + 2*(-1 - k213 + nu)]^2*
     (-(Csc[nu*Pi]*(3 + 2*Sec[2*nu*Pi])) + Sec[nu*Pi]*Tan[nu*Pi]))/
    (2*(1 - 2*(3 + k213 - nu))*(3 + k213 - nu)^2*(-2 + nu)*(-3 - k213 + nu)*
     (-4 + 3*(-1 - k213 + nu))*Gamma[2 - 3*(3 + k213 - nu)]*
     Gamma[3 + k213 - nu]^2*Gamma[-2 - k213 + nu]^2*Gamma[-3/2 - k213 + nu]^2*
     Gamma[-7/2 + 2*nu]*(-(Csc[(-1 - k213 + nu)*Pi]*
        (3 + 2*Sec[2*(-1 - k213 + nu)*Pi])) + Sec[(-1 - k213 + nu)*Pi]*
       Tan[(-1 - k213 + nu)*Pi])), {-k213}}, 
  {(2*Sqrt[Pi]*Gamma[-1/2 + nu]^2*(-(Csc[nu*Pi]*(3 + 2*Sec[2*nu*Pi])) + 
      Sec[nu*Pi]*Tan[nu*Pi]))/((-2 + nu)*Gamma[-7/2 + 2*nu]), {}}}}


==> anc/VVVV.d4 <==
{1, SeriesData[ep, 0, {-1/4, -5/8, -27/16, (3*(-51 + 16*Mzv[3]))/32, 
   (3*(-1485 + 96*Mzv[2]^2 + 400*Mzv[3]))/320, 
   (3*(-1755 + 96*Mzv[2]^2 + 432*Mzv[3] + 448*Mzv[5]))/128, 
   (3*(-365715 + 18144*Mzv[2]^2 + 15360*Mzv[2]^3 + 85680*Mzv[3] - 
      13440*Mzv[3]^2 + 78400*Mzv[5]))/8960, 
   (3*(-2185785 + 102816*Mzv[2]^2 + 76800*Mzv[2]^3 + 498960*Mzv[3] - 
      32256*Mzv[2]^2*Mzv[3] - 67200*Mzv[3]^2 + 423360*Mzv[5] + 
      439040*Mzv[7]))/17920, 
   (3*(-65445975 + 2993760*Mzv[2]^2 + 2073600*Mzv[2]^3 + 1387008*Mzv[2]^4 + 
      14742000*Mzv[3] - 806400*Mzv[2]^2*Mzv[3] - 1814400*Mzv[3]^2 + 
      11995200*Mzv[5] - 3763200*Mzv[3]*Mzv[5] + 10976000*Mzv[7]))/179200, 
   (3*(-78458625 + 3538080*Mzv[2]^2 + 2350080*Mzv[2]^3 + 1387008*Mzv[2]^4 + 
      17554320*Mzv[3] - 870912*Mzv[2]^2*Mzv[3] - 737280*Mzv[2]^3*Mzv[3] - 
      2056320*Mzv[3]^2 + 215040*Mzv[3]^3 + 13970880*Mzv[5] - 
      903168*Mzv[2]^2*Mzv[5] - 3763200*Mzv[3]*Mzv[5] + 11854080*Mzv[7] + 
      12723200*Mzv[9]))/71680, 
   (3*(-25878716325 + 1158585120*Mzv[2]^2 + 752716800*Mzv[2]^3 + 
      411941376*Mzv[2]^4 + 257064960*Mzv[2]^5 + 5770472400*Mzv[3] - 
      271434240*Mzv[2]^2*Mzv[3] - 202752000*Mzv[2]^3*Mzv[3] - 
      658627200*Mzv[3]^2 + 42577920*Mzv[2]^2*Mzv[3]^2 + 59136000*Mzv[3]^3 + 
      4540536000*Mzv[5] - 248371200*Mzv[2]^2*Mzv[5] - 
      1117670400*Mzv[3]*Mzv[5] - 579532800*Mzv[5]^2 + 3694521600*Mzv[7] - 
      1159065600*Mzv[3]*Mzv[7] + 3498880000*Mzv[9]))/7884800, 
   (3*(-155234408175 + 6924566880*Mzv[2]^2 + 4447872000*Mzv[2]^3 + 
      2334334464*Mzv[2]^4 + 1285324800*Mzv[2]^5 + 34555474800*Mzv[3] - 
      1580705280*Mzv[2]^2*Mzv[3] - 1094860800*Mzv[2]^3*Mzv[3] - 
      732340224*Mzv[2]^4*Mzv[3] - 3891888000*Mzv[3]^2 + 
      212889600*Mzv[2]^2*Mzv[3]^2 + 319334400*Mzv[3]^3 + 27033652800*Mzv[5] - 
      1341204480*Mzv[2]^2*Mzv[5] - 1135411200*Mzv[2]^3*Mzv[5] - 
      6333465600*Mzv[3]*Mzv[5] + 993484800*Mzv[3]^2*Mzv[5] - 
      2897664000*Mzv[5]^2 + 21515155200*Mzv[7] - 1390878720*Mzv[2]^2*Mzv[7] - 
      5795328000*Mzv[3]*Mzv[7] + 18893952000*Mzv[9] + 20918374400*Mzv[11]))/
    15769600, (3*(-423738214774875 + 18867289240800*Mzv[2]^2 + 
      12049285248000*Mzv[2]^3 + 6185299760640*Mzv[2]^4 + 
      3158043033600*Mzv[2]^5 + 1940751335424*Mzv[2]^6 + 
      94244500350000*Mzv[3] - 4249941696000*Mzv[2]^2*Mzv[3] - 
      2822916096000*Mzv[2]^3*Mzv[3] - 1666074009600*Mzv[2]^4*Mzv[3] - 
      10543124592000*Mzv[3]^2 + 523069747200*Mzv[2]^2*Mzv[3]^2 + 
      442810368000*Mzv[2]^3*Mzv[3]^2 + 823350528000*Mzv[3]^3 - 
      64576512000*Mzv[3]^4 + 73515818376000*Mzv[5] - 
      3458072217600*Mzv[2]^2*Mzv[5] - 2583060480000*Mzv[2]^3*Mzv[5] - 
      16781821056000*Mzv[3]*Mzv[5] + 1084885401600*Mzv[2]^2*Mzv[3]*Mzv[5] + 
      2260177920000*Mzv[3]^2*Mzv[5] - 7119560448000*Mzv[5]^2 + 
      57846428640000*Mzv[7] - 3164249088000*Mzv[2]^2*Mzv[7] - 
      14239120896000*Mzv[3]*Mzv[7] - 14766495744000*Mzv[5]*Mzv[7] + 
      48714906240000*Mzv[9] - 15283107840000*Mzv[3]*Mzv[9] + 
      47589301760000*Mzv[11]))/14350336000}, 1, 14, 1], 
 SeriesData[ep, 0, {1/16, 5/16, 79/64, (-3*(-6 + Mzv[3]))/4, 
   (-3*(-6735 + 192*Mzv[2]^2 + 1600*Mzv[3]))/1280, 
   (-3*(-4617 + 192*Mzv[2]^2 + 1264*Mzv[3] + 448*Mzv[5]))/256, 
   (-3*(-2180115 + 106176*Mzv[2]^2 + 30720*Mzv[2]^3 + 645120*Mzv[3] - 
      53760*Mzv[3]^2 + 313600*Mzv[5]))/35840, 
   (-3*(-3631635 + 193536*Mzv[2]^2 + 76800*Mzv[2]^3 + 1131480*Mzv[3] - 
      32256*Mzv[2]^2*Mzv[3] - 134400*Mzv[3]^2 + 619360*Mzv[5] + 
      219520*Mzv[7]))/17920, 
   (-3*(-95842845 + 5431104*Mzv[2]^2 + 2426880*Mzv[2]^3 + 516096*Mzv[2]^4 + 
      31026240*Mzv[3] - 1290240*Mzv[2]^2*Mzv[3] - 4247040*Mzv[3]^2 + 
      18063360*Mzv[5] - 3010560*Mzv[3]*Mzv[5] + 8780800*Mzv[7]))/143360, 
   (-3*(-313604865 + 18615744*Mzv[2]^2 + 8847360*Mzv[2]^3 + 
      2580480*Mzv[2]^4 + 104645520*Mzv[3] - 5096448*Mzv[2]^2*Mzv[3] - 
      1474560*Mzv[2]^3*Mzv[3] - 15482880*Mzv[3]^2 + 860160*Mzv[3]^3 + 
      63362880*Mzv[5] - 1806336*Mzv[2]^2*Mzv[5] - 15052800*Mzv[3]*Mzv[5] + 
      34684160*Mzv[7] + 12723200*Mzv[9]))/143360, 
   (-3*(-44840443725 + 2762641728*Mzv[2]^2 + 1365534720*Mzv[2]^3 + 
      448487424*Mzv[2]^4 + 83361792*Mzv[2]^5 + 15340026240*Mzv[3] - 
      817496064*Mzv[2]^2*Mzv[3] - 324403200*Mzv[2]^3*Mzv[3] - 
      2389685760*Mzv[3]^2 + 68124672*Mzv[2]^2*Mzv[3]^2 + 189235200*Mzv[3]^3 + 
      9556081920*Mzv[5] - 397393920*Mzv[2]^2*Mzv[5] - 
      2616176640*Mzv[3]*Mzv[5] - 463626240*Mzv[5]^2 + 5563514880*Mzv[7] - 
      927252480*Mzv[3]*Mzv[7] + 2799104000*Mzv[9]))/6307840, 
   (-3*(-36215046945 + 2301003936*Mzv[2]^2 + 1170132480*Mzv[2]^3 + 
      408748032*Mzv[2]^4 + 104202240*Mzv[2]^5 + 12651255540*Mzv[3] - 
      716905728*Mzv[2]^2*Mzv[3] - 320348160*Mzv[2]^3*Mzv[3] - 
      68124672*Mzv[2]^4*Mzv[3] - 2047731840*Mzv[3]^2 + 
      85155840*Mzv[2]^2*Mzv[3]^2 + 186869760*Mzv[3]^3 + 8057705040*Mzv[5] - 
      392426496*Mzv[2]^2*Mzv[5] - 113541120*Mzv[2]^3*Mzv[5] - 
      2384363520*Mzv[3]*Mzv[5] + 198696960*Mzv[3]^2*Mzv[5] - 
      579532800*Mzv[5]^2 + 4878941760*Mzv[7] - 139087872*Mzv[2]^2*Mzv[7] - 
      1159065600*Mzv[3]*Mzv[7] + 2764115200*Mzv[9] + 1045918720*Mzv[11]))/
    1576960, (-3*(-121057717455675 + 7894383456960*Mzv[2]^2 + 
      4104496281600*Mzv[2]^3 + 1491163914240*Mzv[2]^4 + 
      428062801920*Mzv[2]^5 + 73591947264*Mzv[2]^6 + 43051675867200*Mzv[3] - 
      2555569336320*Mzv[2]^2*Mzv[3] - 1214565580800*Mzv[2]^3*Mzv[3] - 
      354248294400*Mzv[2]^4*Mzv[3] - 7182868492800*Mzv[3]^2 + 
      349820190720*Mzv[2]^2*Mzv[3]^2 + 101213798400*Mzv[2]^3*Mzv[3]^2 + 
      708496588800*Mzv[3]^3 - 29520691200*Mzv[3]^4 + 27918847756800*Mzv[5] - 
      1487842836480*Mzv[2]^2*Mzv[5] - 590413824000*Mzv[2]^3*Mzv[5] - 
      8698456166400*Mzv[3]*Mzv[5] + 247973806080*Mzv[2]^2*Mzv[3]*Mzv[5] + 
      1033224192000*Mzv[3]^2*Mzv[5] - 2380720742400*Mzv[5]^2 + 
      17392069094400*Mzv[7] - 723256934400*Mzv[2]^2*Mzv[7] - 
      4761441484800*Mzv[3]*Mzv[7] - 1687599513600*Mzv[5]*Mzv[7] + 
      10479845376000*Mzv[9] - 1746640896000*Mzv[3]*Mzv[9] + 
      5438777344000*Mzv[11]))/1640038400}, 2, 15, 1], 
 SeriesData[ep, 0, {-1/3, -4/3, -16/3, (16*(-4 + Mzv[3]))/3, 
   (16*(-80 + 3*Mzv[2]^2 + 20*Mzv[3]))/15, 
   (64*(-80 + 3*Mzv[2]^2 + 20*Mzv[3] + 15*Mzv[5]))/15, 
   (64*(-2240 + 84*Mzv[2]^2 + 55*Mzv[2]^3 + 560*Mzv[3] - 70*Mzv[3]^2 + 
      420*Mzv[5]))/105, (256*(-2240 + 84*Mzv[2]^2 + 55*Mzv[2]^3 + 
      560*Mzv[3] - 21*Mzv[2]^2*Mzv[3] - 70*Mzv[3]^2 + 420*Mzv[5] + 
      315*Mzv[7]))/105, (64*(-179200 + 6720*Mzv[2]^2 + 4400*Mzv[2]^3 + 
      2331*Mzv[2]^4 + 44800*Mzv[3] - 1680*Mzv[2]^2*Mzv[3] - 5600*Mzv[3]^2 + 
      33600*Mzv[5] - 8400*Mzv[3]*Mzv[5] + 25200*Mzv[7]))/525, 
   (256*(-537600 + 20160*Mzv[2]^2 + 13200*Mzv[2]^3 + 6993*Mzv[2]^4 + 
      134400*Mzv[3] - 5040*Mzv[2]^2*Mzv[3] - 3300*Mzv[2]^3*Mzv[3] - 
      16800*Mzv[3]^2 + 1400*Mzv[3]^3 + 100800*Mzv[5] - 3780*Mzv[2]^2*Mzv[5] - 
      25200*Mzv[3]*Mzv[5] + 75600*Mzv[7] + 59500*Mzv[9]))/1575, 
   (256*(-23654400 + 887040*Mzv[2]^2 + 580800*Mzv[2]^3 + 307692*Mzv[2]^4 + 
      152685*Mzv[2]^5 + 5913600*Mzv[3] - 221760*Mzv[2]^2*Mzv[3] - 
      145200*Mzv[2]^3*Mzv[3] - 739200*Mzv[3]^2 + 27720*Mzv[2]^2*Mzv[3]^2 + 
      61600*Mzv[3]^3 + 4435200*Mzv[5] - 166320*Mzv[2]^2*Mzv[5] - 
      1108800*Mzv[3]*Mzv[5] - 415800*Mzv[5]^2 + 3326400*Mzv[7] - 
      831600*Mzv[3]*Mzv[7] + 2618000*Mzv[9]))/17325, 
   (1024*(-23654400 + 887040*Mzv[2]^2 + 580800*Mzv[2]^3 + 307692*Mzv[2]^4 + 
      152685*Mzv[2]^5 + 5913600*Mzv[3] - 221760*Mzv[2]^2*Mzv[3] - 
      145200*Mzv[2]^3*Mzv[3] - 76923*Mzv[2]^4*Mzv[3] - 739200*Mzv[3]^2 + 
      27720*Mzv[2]^2*Mzv[3]^2 + 61600*Mzv[3]^3 + 4435200*Mzv[5] - 
      166320*Mzv[2]^2*Mzv[5] - 108900*Mzv[2]^3*Mzv[5] - 
      1108800*Mzv[3]*Mzv[5] + 138600*Mzv[3]^2*Mzv[5] - 415800*Mzv[5]^2 + 
      3326400*Mzv[7] - 124740*Mzv[2]^2*Mzv[7] - 831600*Mzv[3]*Mzv[7] + 
      2618000*Mzv[9] + 2148300*Mzv[11]))/17325, 
   (512*(-86102016000 + 3228825600*Mzv[2]^2 + 2114112000*Mzv[2]^3 + 
      1119998880*Mzv[2]^4 + 555773400*Mzv[2]^5 + 269863473*Mzv[2]^6 + 
      21525504000*Mzv[3] - 807206400*Mzv[2]^2*Mzv[3] - 
      528528000*Mzv[2]^3*Mzv[3] - 279999720*Mzv[2]^4*Mzv[3] - 
      2690688000*Mzv[3]^2 + 100900800*Mzv[2]^2*Mzv[3]^2 + 
      66066000*Mzv[2]^3*Mzv[3]^2 + 224224000*Mzv[3]^3 - 14014000*Mzv[3]^4 + 
      16144128000*Mzv[5] - 605404800*Mzv[2]^2*Mzv[5] - 
      396396000*Mzv[2]^3*Mzv[5] - 4036032000*Mzv[3]*Mzv[5] + 
      151351200*Mzv[2]^2*Mzv[3]*Mzv[5] + 504504000*Mzv[3]^2*Mzv[5] - 
      1513512000*Mzv[5]^2 + 12108096000*Mzv[7] - 454053600*Mzv[2]^2*Mzv[7] - 
      3027024000*Mzv[3]*Mzv[7] - 2270268000*Mzv[5]*Mzv[7] + 
      9529520000*Mzv[9] - 2382380000*Mzv[3]*Mzv[9] + 7819812000*Mzv[11]))/
    7882875}, 1, 14, 1], SeriesData[ep, 0, {1/24, 49/144, 1867/864, 
   (64813 - 9936*Mzv[3])/5184, (10731935 - 178848*Mzv[2]^2 - 2434320*Mzv[3])/
    155520, (345582065 - 8763552*Mzv[2]^2 - 92752560*Mzv[3] - 
     29626560*Mzv[5])/933120, (76482027545 - 2337364512*Mzv[2]^2 - 
     668113920*Mzv[2]^3 - 22539368880*Mzv[3] + 1727671680*Mzv[3]^2 - 
     10161910080*Mzv[5])/39191040, (341066610065 - 11591675424*Mzv[2]^2 - 
     4676797440*Mzv[2]^3 - 106632506160*Mzv[3] + 1777033728*Mzv[2]^2*Mzv[3] + 
     12093701760*Mzv[3]^2 - 55312787520*Mzv[5] - 18383397120*Mzv[7])/
    33592320, (369221173157725 - 13435695776160*Mzv[2]^2 - 
     6236843443200*Mzv[2]^3 - 1491791261184*Mzv[2]^4 - 
     120179618924400*Mzv[3] + 3047612843520*Mzv[2]^2*Mzv[3] + 
     16127815132800*Mzv[3]^2 - 67206518164800*Mzv[5] + 
     10302932505600*Mzv[3]*Mzv[5] - 31527526060800*Mzv[7])/7054387200, 
   (11342201466332275 - 432646628127840*Mzv[2]^2 - 216512337484800*Mzv[2]^3 - 
     73097771798016*Mzv[2]^4 - 3799627128435600*Mzv[3] + 
     116120268956160*Mzv[2]^2*Mzv[3] + 33191899545600*Mzv[2]^3*Mzv[3] + 
     559877922979200*Mzv[3]^2 - 28610243020800*Mzv[3]^3 - 
     2225652213355200*Mzv[5] + 37090557020160*Mzv[2]^2*Mzv[5] + 
     504843692774400*Mzv[3]*Mzv[5] - 1201263084806400*Mzv[7] - 
     429935506560000*Mzv[9])/42326323200, 
   (3812896613351954975 - 150465234286049760*Mzv[2]^2 - 
     78871706782387200*Mzv[2]^3 - 30636917130935808*Mzv[2]^4 - 
     7060872398929920*Mzv[2]^5 - 1304702567478248400*Mzv[3] + 
     44342331499952640*Mzv[2]^2*Mzv[3] + 17890433855078400*Mzv[2]^3*Mzv[3] + 
     203953861882108800*Mzv[3]^2 - 3398896870871040*Mzv[2]^2*Mzv[3]^2 - 
     15420920988211200*Mzv[3]^3 - 788357399340772800*Mzv[5] + 
     19991810233866240*Mzv[2]^2*Mzv[5] + 211591324867507200*Mzv[3]*Mzv[5] + 
     33792722711193600*Mzv[5]^2 - 458721000252345600*Mzv[7] + 
     70323112006963200*Mzv[3]*Mzv[7] - 231735238035840000*Mzv[9])/
    2793537331200, (116064121814050435025 - 4696929242921694240*Mzv[2]^2 - 
     2539770069417292800*Mzv[2]^3 - 1063562137122304512*Mzv[2]^4 - 
     345982747547566080*Mzv[2]^5 - 40354397341446711600*Mzv[3] + 
     1468467805551183360*Mzv[2]^2*Mzv[3] + 681662040967987200*Mzv[2]^3*
      Mzv[3] + 163046817682366464*Mzv[2]^4*Mzv[3] + 
     6567575814980611200*Mzv[3]^2 - 166545946672680960*Mzv[2]^2*Mzv[3]^2 - 
     587568560918169600*Mzv[3]^3 - 24924893157819547200*Mzv[5] + 
     761728769523025920*Mzv[2]^2*Mzv[5] + 217733088514867200*Mzv[2]^3*
      Mzv[5] + 7345403609339980800*Mzv[3]*Mzv[5] - 
     563034655566028800*Mzv[3]^2*Mzv[5] + 1655843412848486400*Mzv[5]^2 - 
     15191285568769094400*Mzv[7] + 253163203225067520*Mzv[2]^2*Mzv[7] + 
     3445832488341196800*Mzv[3]*Mzv[7] - 8829585498222720000*Mzv[9] - 
     3354729648896102400*Mzv[11])/16761223987200, 
   (228939517881182106373375 - 9442928977898530514400*Mzv[2]^2 - 
     5219367953048016768000*Mzv[2]^3 - 2289402379349043678720*Mzv[2]^4 - 
     856872169972140441600*Mzv[2]^5 - 197091359490288992256*Mzv[2]^6 - 
     80577721345176401346000*Mzv[3] + 3073625481410926041600*Mzv[2]^2*
      Mzv[3] + 1538155608453015552000*Mzv[2]^3*Mzv[3] + 
     519304114318337187840*Mzv[2]^4*Mzv[3] + 13496731515458663472000*
      Mzv[3]^2 - 412473129764555059200*Mzv[2]^2*Mzv[3]^2 - 
     117901610213916672000*Mzv[2]^3*Mzv[3]^2 - 1325835711848583936000*
      Mzv[3]^3 + 50813508219522048000*Mzv[3]^4 - 50573675087372068632000*
      Mzv[5] + 1718824444585555507200*Mzv[2]^2*Mzv[5] + 
     693479886919852032000*Mzv[2]^3*Mzv[5] + 15811567480206546048000*Mzv[3]*
      Mzv[5] - 263500218804901478400*Mzv[2]^2*Mzv[3]*Mzv[5] - 
     1793265377977801728000*Mzv[3]^2*Mzv[5] + 4100915864616899328000*
      Mzv[5]^2 - 31796626553915487264000*Mzv[7] + 806324802271840051200*
      Mzv[2]^2*Mzv[7] + 8534061257605019136000*Mzv[3]*Mzv[7] + 
     2725907272986433536000*Mzv[5]*Mzv[7] - 19923768140471395200000*Mzv[9] + 
     3054365023123814400000*Mzv[3]*Mzv[9] - 10684813931734086144000*Mzv[11])/
    6536877355008000}, 2, 15, 1], SeriesData[ep, 0, 
  {1/6, 1/3, 1/3, (-17 + 31*Mzv[3])/3, (-985 + 93*Mzv[2]^2 + 310*Mzv[3])/15, 
   (-7645 + 186*Mzv[2]^2 + 1930*Mzv[3] + 6735*Mzv[5])/15, 
   (-51025 + 1158*Mzv[2]^2 + 3760*Mzv[2]^3 + 12550*Mzv[3] - 4915*Mzv[3]^2 + 
     13470*Mzv[5])/15, (-314005 + 7530*Mzv[2]^2 + 7520*Mzv[2]^3 + 
     79870*Mzv[3] - 5898*Mzv[2]^2*Mzv[3] - 9830*Mzv[3]^2 + 65310*Mzv[5] + 
     170070*Mzv[7])/15, (-64269275 + 1677270*Mzv[2]^2 + 1267600*Mzv[2]^3 + 
     2181933*Mzv[2]^4 + 17146850*Mzv[3] - 412860*Mzv[2]^2*Mzv[3] - 
     1931650*Mzv[3]^2 + 11943750*Mzv[5] - 7157850*Mzv[3]*Mzv[5] + 
     11904900*Mzv[7] + 1020600*Mzv[5, 3])/525, 
   (-1088762325 + 30864330*Mzv[2]^2 + 19722000*Mzv[2]^3 + 13091598*Mzv[2]^4 + 
     304511550*Mzv[3] - 6953940*Mzv[2]^2*Mzv[3] - 11680800*Mzv[2]^3*Mzv[3] - 
     34844250*Mzv[3]^2 + 8385650*Mzv[3]^3 + 194931450*Mzv[5] - 
     22069530*Mzv[2]^2*Mzv[5] - 42947100*Mzv[3]*Mzv[5] + 163544850*Mzv[7] + 
     401372125*Mzv[9] + 6123600*Mzv[5, 3])/1575, 
   (-461562179925 + 14068433610*Mzv[2]^2 + 8207984400*Mzv[2]^3 + 
     4647716766*Mzv[2]^4 + 7003933920*Mzv[2]^5 + 134664325950*Mzv[3] - 
     3219608700*Mzv[2]^2*Mzv[3] - 1798843200*Mzv[2]^3*Mzv[3] - 
     16249313850*Mzv[3]^2 + 1162251090*Mzv[2]^2*Mzv[3]^2 + 
     1291390100*Mzv[3]^3 + 82864539450*Mzv[5] - 3398707620*Mzv[2]^2*Mzv[5] - 
     17478638100*Mzv[3]*Mzv[5] - 18533817225*Mzv[5]^2 + 61521594750*Mzv[7] - 
     32864069700*Mzv[3]*Mzv[7] + 61811307250*Mzv[9] + 1886068800*Mzv[5, 3] + 
     2483885250*Mzv[7, 3])/121275, (-2493261395625 + 80798595570*Mzv[2]^2 + 
     45087781200*Mzv[2]^3 + 22899399138*Mzv[2]^4 + 14007867840*Mzv[2]^5 + 
     754456221750*Mzv[3] - 19499176620*Mzv[2]^2*Mzv[3] - 
     9477837600*Mzv[2]^3*Mzv[3] - 12426320214*Mzv[2]^4*Mzv[3] - 
     96689566050*Mzv[3]^2 + 2324502180*Mzv[2]^2*Mzv[3]^2 + 
     7132964300*Mzv[3]^3 + 457415100450*Mzv[5] - 16145389260*Mzv[2]^2*
      Mzv[5] - 23229360000*Mzv[2]^3*Mzv[5] - 99671071500*Mzv[3]*Mzv[5] + 
     33772904550*Mzv[3]^2*Mzv[5] - 37067634450*Mzv[5]^2 + 
     314577890550*Mzv[7] - 50767849440*Mzv[2]^2*Mzv[7] - 
     65728139400*Mzv[3]*Mzv[7] + 276810052750*Mzv[9] - 
     381928932000*Mzv[2]*Mzv[9] + 1317306877425*Mzv[11] + 
     7544275200*Mzv[5, 3] - 2357586000*Mzv[3]*Mzv[5, 3] + 
     4967770500*Mzv[7, 3] - 8487309600*Mzv[5, 3, 3])/121275, 
   (-172531995861225 + 5884758529650*Mzv[2]^2 + 3223760139600*Mzv[2]^3 + 
     1534835816514*Mzv[2]^4 + 824046968160*Mzv[2]^5 + 
     1293100292946*Mzv[2]^6 + 53852757108150*Mzv[3] - 
     1508357230380*Mzv[2]^2*Mzv[3] - 700551852000*Mzv[2]^3*Mzv[3] - 
     323084325564*Mzv[2]^4*Mzv[3] - 7301363719650*Mzv[3]^2 + 
     166911364620*Mzv[2]^2*Mzv[3]^2 + 299543244000*Mzv[2]^3*Mzv[3]^2 + 
     549947898500*Mzv[3]^3 - 107930047225*Mzv[3]^4 + 32587877772450*Mzv[5] - 
     1071661090500*Mzv[2]^2*Mzv[5] - 603963360000*Mzv[2]^3*Mzv[5] - 
     7559166314700*Mzv[3]*Mzv[5] + 643322059380*Mzv[2]^2*Mzv[3]*Mzv[5] + 
     878095518300*Mzv[3]^2*Mzv[5] - 2385231398550*Mzv[5]^2 - 
     429080652000*Mzv[2]*Mzv[5]^2 + 21472614112950*Mzv[7] - 
     1319964085440*Mzv[2]^2*Mzv[7] - 4370373107100*Mzv[3]*Mzv[7] - 
     1225944720000*Mzv[2]*Mzv[3]*Mzv[7] - 10667573116200*Mzv[5]*Mzv[7] + 
     17084521704250*Mzv[9] - 9930152232000*Mzv[2]*Mzv[9] - 
     7269389377250*Mzv[3]*Mzv[9] + 34249978813050*Mzv[11] + 
     392302310400*Mzv[5, 3] - 158146868880*Mzv[2]^2*Mzv[5, 3] - 
     61297236000*Mzv[3]*Mzv[5, 3] + 258324066000*Mzv[7, 3] - 
     367783416000*Mzv[2]*Mzv[7, 3] + 897323427000*Mzv[9, 3] - 
     220670049600*Mzv[5, 3, 3] + 122594472000*Mzv[6, 4, 1, 1])/1576575}, 0, 
  13, 1], SeriesData[ep, 0, {-1/576, -13/768, -9823/82944, 
   (-80513 + 9984*Mzv[3])/110592, (-249978995 + 3234816*Mzv[2]^2 + 
     52565760*Mzv[3])/59719680, (-613697575 + 14017536*Mzv[2]^2 + 
     163454720*Mzv[3] + 37048320*Mzv[5])/26542080, 
   (-7489065943205 + 222429182976*Mzv[2]^2 + 44909199360*Mzv[2]^3 + 
     2278891480320*Mzv[3] - 141296762880*Mzv[3]^2 + 819249500160*Mzv[5])/
    60197437440, (-52759616983955 + 1823113184256*Mzv[2]^2 + 
     583819591680*Mzv[2]^3 + 17470532002560*Mzv[3] - 
     226074820608*Mzv[2]^2*Mzv[3] - 1836857917440*Mzv[3]^2 + 
     7642438594560*Mzv[5] + 1871137013760*Mzv[7])/80263249920, 
   (-29715983977829765 + 1132090473765888*Mzv[2]^2 + 
     441143065313280*Mzv[2]^3 + 76282192723968*Mzv[2]^4 + 
     10422293357548800*Mzv[3] - 238056786100224*Mzv[2]^2*Mzv[3] - 
     1387958101770240*Mzv[3]^2 + 5073864231260160*Mzv[5] - 
     629183616122880*Mzv[3]*Mzv[5] + 1970307275489280*Mzv[7])/8668430991360, 
   (-204651630975533875 + 8337834686039040*Mzv[2]^2 + 
     3615774368071680*Mzv[2]^3 + 991668505411584*Mzv[2]^4 + 
     74770834376958720*Mzv[3] - 2220732962832384*Mzv[2]^2*Mzv[3] - 
     448373446410240*Mzv[2]^3*Mzv[3] - 11376226269757440*Mzv[3]^2 + 
     470235626864640*Mzv[3]^3 + 38897467560161280*Mzv[5] - 
     503346892898304*Mzv[2]^2*Mzv[5] - 8179387009597440*Mzv[3]*Mzv[5] + 
     18380178886164480*Mzv[7] + 4934450832998400*Mzv[9])/11557907988480, 
   (-1246755798604923261655 + 53296650743896175616*Mzv[2]^2 + 
     24697984348988375040*Mzv[2]^3 + 8242519770402914304*Mzv[2]^4 + 
     1406746664324038656*Mzv[2]^5 + 469336046227315787520*Mzv[3] - 
     16217948170166206464*Mzv[2]^2*Mzv[3] - 5193509629769809920*Mzv[2]^3*
      Mzv[3] - 77706690119290552320*Mzv[3]^2 + 1005551864487346176*Mzv[2]^2*
      Mzv[3]^2 + 5446739265973125120*Mzv[3]^3 + 255253188334601318400*
      Mzv[5] - 5830267060441055232*Mzv[2]^2*Mzv[5] - 
     67985177272925552640*Mzv[3]*Mzv[5] - 7704692170602577920*Mzv[5]^2 + 
     134229911260473262080*Mzv[7] - 16645155863333437440*Mzv[3]*Mzv[7] + 
     57155743998620467200*Mzv[9])/13730794690314240, 
   (-2825927792729222015835 + 125156278993950876672*Mzv[2]^2 + 
     60633466833331814400*Mzv[2]^3 + 22519596670211063808*Mzv[2]^4 + 
     6095902212070834176*Mzv[2]^5 + 1087842741460392037120*Mzv[3] - 
     41443568063621627904*Mzv[2]^2*Mzv[3] - 16149365334988554240*Mzv[2]^3*
      Mzv[3] - 2792538511239020544*Mzv[2]^4*Mzv[3] - 
     190769657616573235200*Mzv[3]^2 + 4357391412778500096*Mzv[2]^2*Mzv[3]^2 + 
     16936790063201648640*Mzv[3]^3 + 610406085442913464320*Mzv[5] - 
     18129380606113480704*Mzv[2]^2*Mzv[5] - 3660382855432765440*Mzv[2]^3*
      Mzv[5] - 185744021777971937280*Mzv[3]*Mzv[5] + 
     11516576909513195520*Mzv[3]^2*Mzv[5] - 33386999405944504320*Mzv[5]^2 + 
     343012963485152378880*Mzv[7] - 4438708230222249984*Mzv[2]^2*Mzv[7] - 
     72129008741111562240*Mzv[3]*Mzv[7] + 177727405285992038400*Mzv[9] + 
     51061138480630333440*Mzv[11])/6102575417917440, 
   (-192331386687599665183207075 + 8747442378877690587939840*Mzv[2]^2 + 
     4372263421026537170534400*Mzv[2]^3 + 1735274074491578807746560*
      Mzv[2]^4 + 571582270914821766512640*Mzv[2]^5 + 
     98822611331310654849024*Mzv[2]^6 + 75303679622279356815840000*Mzv[3] - 
     3067992319182024690892800*Mzv[2]^2*Mzv[3] - 1330461493523453155737600*
      Mzv[2]^3*Mzv[3] - 364894660585168180346880*Mzv[2]^4*Mzv[3] - 
     13756350072006365618995200*Mzv[3]^2 + 408570805819176061501440*Mzv[2]^2*
      Mzv[3]^2 + 82491818410307380838400*Mzv[2]^3*Mzv[3]^2 + 
     1395333286204117981593600*Mzv[3]^3 - 43257012934128382771200*Mzv[3]^4 + 
     43223289842738180489932800*Mzv[5] - 1493584564936833981480960*Mzv[2]^2*
      Mzv[5] - 478293908667455294668800*Mzv[2]^3*Mzv[5] - 
     14312724610626563840409600*Mzv[3]*Mzv[5] + 185211683781865667297280*
      Mzv[2]^2*Mzv[3]*Mzv[5] + 1504844930727658546790400*Mzv[3]^2*Mzv[5] - 
     3130531999298386447564800*Mzv[5]^2 + 25392628736425189564416000*Mzv[7] - 
     579995916469890900295680*Mzv[2]^2*Mzv[7] - 6763176504610325633433600*
      Mzv[3]*Mzv[7] - 1532928063253755042201600*Mzv[5]*Mzv[7] + 
     14642028598148412604416000*Mzv[9] - 1815682107534357823488000*Mzv[3]*
      Mzv[9] + 6672042917221964238028800*Mzv[11])/81785606191762636800}, 3, 
  16, 1], SeriesData[ep, 0, {1/48, 7/96, 11/192, (-605 + 448*Mzv[3])/384, 
   (-67625 + 2688*Mzv[2]^2 + 15680*Mzv[3])/3840, 
   (-1040185 + 18816*Mzv[2]^2 + 206080*Mzv[3] + 424320*Mzv[5])/7680, 
   (-96613895 + 1731072*Mzv[2]^2 + 3322880*Mzv[2]^3 + 21358400*Mzv[3] - 
     5196800*Mzv[3]^2 + 20791680*Mzv[5])/107520, 
   (-33789053 + 732288*Mzv[2]^2 + 664576*Mzv[2]^3 + 8471552*Mzv[3] - 
     356352*Mzv[2]^2*Mzv[3] - 1039360*Mzv[3]^2 + 5578368*Mzv[5] + 
     8669952*Mzv[7])/6144, (-68793553675 + 1779025920*Mzv[2]^2 + 
     1082700800*Mzv[2]^3 + 1106989056*Mzv[2]^4 + 19116059200*Mzv[3] - 
     436531200*Mzv[2]^2*Mzv[3] - 2013132800*Mzv[3]^2 + 10755696000*Mzv[5] - 
     4494336000*Mzv[3]*Mzv[5] + 10620691200*Mzv[7] + 522547200*Mzv[5, 3])/
    2150400, (-2319082595025 + 68817813120*Mzv[2]^2 + 35412096000*Mzv[2]^3 + 
     23246770176*Mzv[2]^4 + 698063654400*Mzv[3] - 14494556160*Mzv[2]^2*
      Mzv[3] - 14696448000*Mzv[2]^3*Mzv[3] - 78685824000*Mzv[3]^2 + 
     12047974400*Mzv[3]^3 + 373879094400*Mzv[5] - 25585459200*Mzv[2]^2*
      Mzv[5] - 94381056000*Mzv[3]*Mzv[5] + 279140601600*Mzv[7] + 
     410432512000*Mzv[9] + 10973491200*Mzv[5, 3])/12902400, 
   (-1957005153982725 + 64501081666560*Mzv[2]^2 + 31335817497600*Mzv[2]^3 + 
     15756018905088*Mzv[2]^4 + 14072053432320*Mzv[2]^5 + 
     626837141515200*Mzv[3] - 14541140275200*Mzv[2]^2*Mzv[3] - 
     7921385472000*Mzv[2]^3*Mzv[3] - 78593175091200*Mzv[3]^2 + 
     3339698503680*Mzv[2]^2*Mzv[3]^2 + 6493858201600*Mzv[3]^3 + 
     333783308073600*Mzv[5] - 13790562508800*Mzv[2]^2*Mzv[5] - 
     73195986124800*Mzv[3]*Mzv[5] - 42604531200000*Mzv[5]^2 + 
     216321846048000*Mzv[7] - 84883341312000*Mzv[3]*Mzv[7] + 
     221223123968000*Mzv[9] + 6397545369600*Mzv[5, 3] + 
     5086996992000*Mzv[7, 3])/1986969600, 
   (-3007286004936675 + 107457795688320*Mzv[2]^2 + 51611439897600*Mzv[2]^3 + 
     22803803320320*Mzv[2]^4 + 14072053432320*Mzv[2]^5 + 
     1011373729766400*Mzv[3] - 26946231459840*Mzv[2]^2*Mzv[3] - 
     11342974156800*Mzv[2]^3*Mzv[3] - 8992300990464*Mzv[2]^4*Mzv[3] - 
     139599309696000*Mzv[3]^2 + 3339698503680*Mzv[2]^2*Mzv[3]^2 + 
     9934217216000*Mzv[3]^3 + 544169250979200*Mzv[5] - 
     18031493652480*Mzv[2]^2*Mzv[5] - 14984832614400*Mzv[2]^3*Mzv[5] - 
     124595057664000*Mzv[3]*Mzv[5] + 27293014425600*Mzv[3]^2*Mzv[5] - 
     42604531200000*Mzv[5]^2 + 331812218707200*Mzv[7] - 
     32719769026560*Mzv[2]^2*Mzv[7] - 84883341312000*Mzv[3]*Mzv[7] + 
     269821049344000*Mzv[9] - 223482986496000*Mzv[2]*Mzv[9] + 
     770624444620800*Mzv[11] + 7156283904000*Mzv[5, 3] - 
     2207239372800*Mzv[3]*Mzv[5, 3] + 5086996992000*Mzv[7, 3] - 
     4966288588800*Mzv[5, 3, 3])/567705600, 
   (-1319080168768464375 + 50200914222950400*Mzv[2]^2 + 
     24272392190592000*Mzv[2]^3 + 10188884260638720*Mzv[2]^4 + 
     5013376494796800*Mzv[2]^5 + 4691959864885248*Mzv[2]^6 + 
     461117508810504000*Mzv[3] - 13858404198912000*Mzv[2]^2*Mzv[3] - 
     5562615152640000*Mzv[2]^3*Mzv[3] - 2603679877693440*Mzv[2]^4*Mzv[3] - 
     68836762944768000*Mzv[3]^2 + 1479295254528000*Mzv[2]^2*Mzv[3]^2 + 
     1449805873152000*Mzv[2]^3*Mzv[3]^2 + 5198435307520000*Mzv[3]^3 - 
     626186043392000*Mzv[3]^4 + 251992991590704000*Mzv[5] - 
     7960505140224000*Mzv[2]^2*Mzv[5] - 4338790170624000*Mzv[2]^3*Mzv[5] - 
     63199412011008000*Mzv[3]*Mzv[5] + 3348548105011200*Mzv[2]^2*Mzv[3]*
      Mzv[5] + 7902568267776000*Mzv[3]^2*Mzv[5] - 
     16663453567488000*Mzv[5]^2 - 1597740318720000*Mzv[2]*Mzv[5]^2 + 
     150589198442592000*Mzv[7] - 9473860395417600*Mzv[2]^2*Mzv[7] - 
     33757477318656000*Mzv[3]*Mzv[7] - 4564972339200000*Mzv[2]*Mzv[3]*
      Mzv[7] - 43280587284480000*Mzv[5]*Mzv[7] + 108177627084800000*Mzv[9] - 
     64708482908160000*Mzv[2]*Mzv[9] - 36161620418560000*Mzv[3]*Mzv[9] + 
     223130805101568000*Mzv[11] + 2348820923904000*Mzv[5, 3] - 
     629966182809600*Mzv[2]^2*Mzv[5, 3] - 639096127488000*Mzv[3]*Mzv[5, 3] + 
     1593154967040000*Mzv[7, 3] - 1369491701760000*Mzv[2]*Mzv[7, 3] + 
     3341306142720000*Mzv[9, 3] - 1437966286848000*Mzv[5, 3, 3] + 
     456497233920000*Mzv[6, 4, 1, 1])/46964736000}, 1, 14, 1], 
 SeriesData[ep, 0, {-1/8, -13/16, -141/32, (-1393 + 128*Mzv[3])/64, 
   (-64985 + 768*Mzv[2]^2 + 8320*Mzv[3])/640, 
   (3*(-194495 + 3328*Mzv[2]^2 + 26240*Mzv[3] + 10240*Mzv[5]))/1280, 
   (-35687575 + 661248*Mzv[2]^2 + 225280*Mzv[2]^3 + 4063360*Mzv[3] + 
     439040*Mzv[3]^2 + 2795520*Mzv[5])/17920, 
   (-305642995 + 4876032*Mzv[2]^2 + 2928640*Mzv[2]^3 + 19600000*Mzv[3] + 
     1053696*Mzv[2]^2*Mzv[3] + 5707520*Mzv[3]^2 + 24837120*Mzv[5] + 
     22176000*Mzv[7])/35840, (3*(-21487626125 + 196000000*Mzv[2]^2 + 
      215552000*Mzv[2]^3 + 186436608*Mzv[2]^4 - 360080000*Mzv[3] + 
      114150400*Mzv[2]^2*Mzv[3] + 747040000*Mzv[3]^2 + 1262464000*Mzv[5] + 
      593152000*Mzv[3]*Mzv[5] + 2402400000*Mzv[7] - 58060800*Mzv[5, 3]))/
    1792000, (-1612799687625 - 3888864000*Mzv[2]^2 + 11592192000*Mzv[2]^3 + 
     21813083136*Mzv[2]^4 - 214438224000*Mzv[3] + 16136064000*Mzv[2]^2*
      Mzv[3] + 5799936000*Mzv[2]^3*Mzv[3] + 102042528000*Mzv[3]^2 - 
     13888000000*Mzv[3]^3 + 12620160000*Mzv[5] + 9541324800*Mzv[2]^2*Mzv[5] + 
     69398784000*Mzv[3]*Mzv[5] + 211722336000*Mzv[7] + 177952768000*Mzv[9] - 
     6793113600*Mzv[5, 3])/10752000, 
   (-1026470651831625 - 19814091897600*Mzv[2]^2 + 593134080000*Mzv[2]^3 + 
     17152644934656*Mzv[2]^4 + 10003510886400*Mzv[2]^5 - 
     298153196880000*Mzv[3] + 18857459174400*Mzv[2]^2*Mzv[3] + 
     5805735936000*Mzv[2]^3*Mzv[3] + 109688845728000*Mzv[3]^2 - 
     3849753600000*Mzv[2]^2*Mzv[3]^2 - 13901888000000*Mzv[3]^3 - 
     77352105600000*Mzv[5] + 9550866124800*Mzv[2]^2*Mzv[5] + 
     78553601280000*Mzv[3]*Mzv[5] + 19344745728000*Mzv[5]^2 + 
     131018446944000*Mzv[7] + 15192866304000*Mzv[3]*Mzv[7] + 
     178130720768000*Mzv[9] - 5995184025600*Mzv[5, 3] - 
     1020273408000*Mzv[7, 3])/1655808000, 
   (-2808527446407375 - 119261278752000*Mzv[2]^2 - 29087224320000*Mzv[2]^3 + 
     50410412946432*Mzv[2]^4 + 43348547174400*Mzv[2]^5 - 
     1396769748528000*Mzv[3] + 87751076582400*Mzv[2]^2*Mzv[3] + 
     28347432960000*Mzv[2]^3*Mzv[3] + 875254431744*Mzv[2]^4*Mzv[3] + 
     473439955296000*Mzv[3]^2 - 16682265600000*Mzv[2]^2*Mzv[3]^2 - 
     59579559424000*Mzv[3]^3 - 550134549888000*Mzv[5] + 
     43411808563200*Mzv[2]^2*Mzv[5] + 15034358169600*Mzv[2]^3*Mzv[5] + 
     376220689152000*Mzv[3]*Mzv[5] - 70553978880000*Mzv[3]^2*Mzv[5] + 
     83827231488000*Mzv[5]^2 + 274652443296000*Mzv[7] + 
     14108278947840*Mzv[2]^2*Mzv[7] + 65835753984000*Mzv[3]*Mzv[7] + 
     612686491648000*Mzv[9] + 86910050304000*Mzv[2]*Mzv[9] + 
     308403802291200*Mzv[11] - 21579980083200*Mzv[5, 3] + 
     3648076185600*Mzv[3]*Mzv[5, 3] - 4421184768000*Mzv[7, 3] + 
     1931334451200*Mzv[5, 3, 3])/1103872000, 
   (-4470918490403990625 - 326844121155552000*Mzv[2]^2 - 
     117695067409920000*Mzv[2]^3 + 76001865585085440*Mzv[2]^4 + 
     90532653060096000*Mzv[2]^5 + 40734169914114048*Mzv[2]^6 - 
     3416172280881360000*Mzv[3] + 221569899078528000*Mzv[2]^2*Mzv[3] + 
     79174001786880000*Mzv[2]^3*Mzv[3] + 2218769984471040*Mzv[2]^4*Mzv[3] + 
     1127107317816480000*Mzv[3]^2 - 41824850715648000*Mzv[2]^2*Mzv[3]^2 - 
     15200597508096000*Mzv[2]^3*Mzv[3]^2 - 145890592207360000*Mzv[3]^3 + 
     10471368427520000*Mzv[3]^4 - 1611547822684800000*Mzv[5] + 
     113284217958912000*Mzv[2]^2*Mzv[5] + 38112097959936000*Mzv[2]^3*Mzv[5] + 
     988484212235520000*Mzv[3]*Mzv[5] - 37454893572096000*Mzv[2]^2*Mzv[3]*
      Mzv[5] - 178854336460800000*Mzv[3]^2*Mzv[5] + 
     222139937859840000*Mzv[5]^2 + 2929190584320000*Mzv[2]*Mzv[5]^2 + 
     170847746989920000*Mzv[7] + 35764487132774400*Mzv[2]^2*Mzv[7] + 
     222294471759360000*Mzv[3]*Mzv[7] + 8369115955200000*Mzv[2]*Mzv[3]*
      Mzv[7] + 129436514887680000*Mzv[5]*Mzv[7] + 1075756578856960000*
      Mzv[9] + 220316977520640000*Mzv[2]*Mzv[9] - 13341794385920000*Mzv[3]*
      Mzv[9] + 781803638808192000*Mzv[11] - 44013703878144000*Mzv[5, 3] + 
     1807729046323200*Mzv[2]^2*Mzv[5, 3] + 9247873130496000*Mzv[3]*
      Mzv[5, 3] - 9881347956480000*Mzv[7, 3] + 2510734786560000*Mzv[2]*
      Mzv[7, 3] - 5428301598720000*Mzv[9, 3] + 4895932833792000*
      Mzv[5, 3, 3] - 836911595520000*Mzv[6, 4, 1, 1])/430510080000}, 1, 14, 
  1], SeriesData[ep, 0, {-3/8, -33/16, -345/32, (15*(-235 + 48*Mzv[3]))/64, 
   (3*(-11875 + 288*Mzv[2]^2 + 2640*Mzv[3]))/128, 
   (3*(-119375 + 3168*Mzv[2]^2 + 27600*Mzv[3] + 18240*Mzv[5]))/256, 
   (15*(-1675625 + 46368*Mzv[2]^2 + 27648*Mzv[2]^3 + 394800*Mzv[3] - 
      40320*Mzv[3]^2 + 280896*Mzv[5]))/3584, 
   (15*(-16778125 + 473760*Mzv[2]^2 + 304128*Mzv[2]^3 + 3990000*Mzv[3] - 
      96768*Mzv[2]^2*Mzv[3] - 443520*Mzv[3]^2 + 2936640*Mzv[5] + 
      1940736*Mzv[7]))/7168, (3*(-4197265625 + 119700000*Mzv[2]^2 + 
      79488000*Mzv[2]^3 + 39384576*Mzv[2]^4 + 1002750000*Mzv[3] - 
      26611200*Mzv[2]^2*Mzv[3] - 115920000*Mzv[3]^2 + 750120000*Mzv[5] - 
      153216000*Mzv[3]*Mzv[5] + 533702400*Mzv[7]))/71680, 
   (3*(-41986328125 + 1203300000*Mzv[2]^2 + 812160000*Mzv[2]^3 + 
      433230336*Mzv[2]^4 + 10053750000*Mzv[3] - 278208000*Mzv[2]^2*Mzv[3] - 
      165888000*Mzv[2]^3*Mzv[3] - 1184400000*Mzv[3]^2 + 80640000*Mzv[3]^3 + 
      7581000000*Mzv[5] - 183859200*Mzv[2]^2*Mzv[5] - 
      1685376000*Mzv[3]*Mzv[5] + 5579616000*Mzv[7] + 3848678400*Mzv[9]))/
    143360, (3*(-923849609375 + 26541900000*Mzv[2]^2 + 18057600000*Mzv[2]^3 + 
      9964297728*Mzv[2]^4 + 4625694720*Mzv[2]^5 + 221471250000*Mzv[3] - 
      6253632000*Mzv[2]^2*Mzv[3] - 4014489600*Mzv[2]^3*Mzv[3] - 
      26334000000*Mzv[3]^2 + 638668800*Mzv[2]^2*Mzv[3]^2 + 
      1951488000*Mzv[3]^3 + 167659800000*Mzv[5] - 4449392640*Mzv[2]^2*
       Mzv[5] - 38763648000*Mzv[3]*Mzv[5] - 12808857600*Mzv[5]^2 + 
      125420064000*Mzv[7] - 25617715200*Mzv[3]*Mzv[7] + 93138017280*Mzv[9]))/
    630784, (3*(-839931640625 + 24160500000*Mzv[2]^2 + 16502400000*Mzv[2]^3 + 
      9255375360*Mzv[2]^4 + 4625694720*Mzv[2]^5 + 201468750000*Mzv[3] - 
      5745600000*Mzv[2]^2*Mzv[3] - 3815424000*Mzv[2]^3*Mzv[3] - 
      1890459648*Mzv[2]^4*Mzv[3] - 24066000000*Mzv[3]^2 + 
      638668800*Mzv[2]^2*Mzv[3]^2 + 1854720000*Mzv[3]^3 + 
      152817000000*Mzv[5] - 4228761600*Mzv[2]^2*Mzv[5] - 
      2521497600*Mzv[2]^3*Mzv[5] - 36005760000*Mzv[3]*Mzv[5] + 
      3677184000*Mzv[3]^2*Mzv[5] - 12808857600*Mzv[5]^2 + 
      115231200000*Mzv[7] - 2794659840*Mzv[2]^2*Mzv[7] - 
      25617715200*Mzv[3]*Mzv[7] + 88519603200*Mzv[9] + 63402823680*Mzv[11]))/
    114688, (3*(-210201446533203125 + 6050106562500000*Mzv[2]^2 + 
      4140536400000000*Mzv[2]^3 + 2340797659200000*Mzv[2]^4 + 
      1210197381120000*Mzv[2]^5 + 545032056324096*Mzv[2]^6 + 
      50433977343750000*Mzv[3] - 1445403960000000*Mzv[2]^2*Mzv[3] - 
      975566592000000*Mzv[2]^3*Mzv[3] - 520396279603200*Mzv[2]^4*Mzv[3] - 
      6038282250000000*Mzv[3]^2 + 167091724800000*Mzv[2]^2*Mzv[3]^2 + 
      99632332800000*Mzv[2]^3*Mzv[3]^2 + 474233760000000*Mzv[3]^3 - 
      24216192000000*Mzv[3]^4 + 38292379125000000*Mzv[5] - 
      1081252972800000*Mzv[2]^2*Mzv[5] - 694105251840000*Mzv[2]^3*Mzv[5] - 
      9106297200000000*Mzv[3]*Mzv[5] + 220851671040000*Mzv[2]^2*Mzv[3]*
       Mzv[5] + 1012236825600000*Mzv[3]^2*Mzv[5] - 3351117369600000*
       Mzv[5]^2 + 28988379420000000*Mzv[7] - 769299987456000*Mzv[2]^2*
       Mzv[7] - 6702234739200000*Mzv[3]*Mzv[7] - 4429302958080000*Mzv[5]*
       Mzv[7] + 22633596585600000*Mzv[9] - 4623032494080000*Mzv[3]*Mzv[9] + 
      17453212288512000*Mzv[11]))/5740134400}, 1, 14, 1], 
 SeriesData[ep, 0, {1/32, 5/24, 1309/1152, (1268 - 243*Mzv[3])/216, 
   (6171545 - 139968*Mzv[2]^2 - 1555200*Mzv[3])/207360, 
   (4658207 - 139968*Mzv[2]^2 - 1272348*Mzv[3] - 594864*Mzv[5])/31104, 
   (39248441015 - 1282526784*Mzv[2]^2 - 537477120*Mzv[2]^3 - 
     11043164160*Mzv[3] + 1058158080*Mzv[3]^2 - 6662476800*Mzv[5])/52254720, 
   (73701147485 - 2484711936*Mzv[2]^2 - 1343692800*Mzv[2]^3 - 
     20995596090*Mzv[3] + 476171136*Mzv[2]^2*Mzv[3] + 2645395200*Mzv[3]^2 - 
     13626847080*Mzv[5] - 6811892640*Mzv[7])/19595520, 
   (25287800783725 - 863818810560*Mzv[2]^2 - 502541107200*Mzv[2]^3 - 
     185752092672*Mzv[2]^4 - 7244443526400*Mzv[3] + 
     217678233600*Mzv[2]^2*Mzv[3] + 989377804800*Mzv[3]^2 - 
     4827440332800*Mzv[5] + 925132492800*Mzv[3]*Mzv[5] - 
     3114008064000*Mzv[7])/1343692800, 
   (132810453470695 - 4563999421632*Mzv[2]^2 - 2726083952640*Mzv[2]^3 - 
     1300264648704*Mzv[2]^4 - 38149484666580*Mzv[3] + 
     1246616034048*Mzv[2]^2*Mzv[3] + 522427760640*Mzv[2]^3*Mzv[3] + 
     5366977781760*Mzv[3]^2 - 342843217920*Mzv[3]^3 - 25698609614160*Mzv[5] + 
     582833470464*Mzv[2]^2*Mzv[5] + 6475927449600*Mzv[3]*Mzv[5] - 
     17833534931520*Mzv[7] - 9563103648000*Mzv[9])/1410877440, 
   (1753425669503717825 - 60428783711862720*Mzv[2]^2 - 
     36487706558054400*Mzv[2]^3 - 18722510676688896*Mzv[2]^4 - 
     6701703313489920*Mzv[2]^5 - 504328108102156800*Mzv[3] + 
     17002585612615680*Mzv[2]^2*Mzv[3] + 9194728587264000*Mzv[2]^3*Mzv[3] + 
     71835172286169600*Mzv[3]^2 - 1629190971555840*Mzv[2]^2*Mzv[3]^2 - 
     6034040635392000*Mzv[3]^3 - 341387156738073600*Mzv[5] + 
     10257869080166400*Mzv[2]^2*Mzv[5] + 93246879346790400*Mzv[3]*Mzv[5] + 
     21797971795353600*Mzv[5]^2 - 243231433069363200*Mzv[7] + 
     46612963908403200*Mzv[3]*Mzv[7] - 168310624204800000*Mzv[9])/
    3724716441600, (1643990685372810775 - 56736912161492640*Mzv[2]^2 - 
     34425595637452800*Mzv[2]^3 - 18136091320123392*Mzv[2]^4 - 
     8377129141862400*Mzv[2]^5 - 473160040464278475*Mzv[3] + 
     16162913764388160*Mzv[2]^2*Mzv[3] + 9403046656819200*Mzv[2]^3*Mzv[3] + 
     3475607405985792*Mzv[2]^4*Mzv[3] + 67775391411235200*Mzv[3]^2 - 
     2036488714444800*Mzv[2]^2*Mzv[3]^2 - 6170749368537600*Mzv[3]^3 - 
     321027913469270700*Mzv[5] + 10490273926513920*Mzv[2]^2*Mzv[5] + 
     4396229605785600*Mzv[2]^3*Mzv[5] + 90326236067020800*Mzv[3]*Mzv[5] - 
     8655077036390400*Mzv[3]^2*Mzv[5] + 27247464744192000*Mzv[5]^2 - 
     231219460796108400*Mzv[7] + 5243958439695360*Mzv[2]^2*Mzv[7] + 
     58266204885504000*Mzv[3]*Mzv[7] - 172123911784440000*Mzv[9] - 
     96869136986899200*Mzv[11])/698384332800, 
   (9326349275355962724875 - 322092943908774292800*Mzv[2]^2 - 
     195883433954297856000*Mzv[2]^3 - 104320343288017059840*Mzv[2]^4 - 
     51837675129844531200*Mzv[2]^5 - 18258387572343177216*Mzv[2]^6 - 
     2685108624089123232000*Mzv[3] + 92273114706787123200*Mzv[2]^2*Mzv[3] + 
     55114874920894464000*Mzv[2]^3*Mzv[3] + 26288230561637990400*Mzv[2]^4*
      Mzv[3] + 385645510597523904000*Mzv[3]^2 - 12601792164984422400*Mzv[2]^2*
      Mzv[3]^2 - 5281117746757632000*Mzv[2]^3*Mzv[3]^2 - 
     36169136666836992000*Mzv[3]^3 + 1732866760654848000*Mzv[3]^4 - 
     1823833830936708864000*Mzv[5] + 61487532333622886400*Mzv[2]^2*Mzv[5] + 
     33251482109214720000*Mzv[2]^3*Mzv[5] + 519564209735241216000*Mzv[3]*
      Mzv[5] - 11783493972452966400*Mzv[2]^2*Mzv[3]*Mzv[5] - 
     65463855402516480000*Mzv[3]^2*Mzv[5] + 168607311837060096000*Mzv[5]^2 - 
     1320018168722093568000*Mzv[7] + 39663394743877632000*Mzv[2]^2*Mzv[7] + 
     360551275831498752000*Mzv[3]*Mzv[7] + 168569427661479936000*Mzv[5]*
      Mzv[7] - 1008884483415244800000*Mzv[9] + 193343004313804800000*Mzv[3]*
      Mzv[9] - 732682927028183040000*Mzv[11])/792348770304000}, 2, 15, 1], 
 SeriesData[ep, 0, {-5*Mzv[5], (-20*Mzv[2]^3 - 119*Mzv[3]^2 + 315*Mzv[5])/7, 
   (3*(600*Mzv[2]^3 - 476*Mzv[2]^2*Mzv[3] + 3570*Mzv[3]^2 - 4550*Mzv[5] - 
      2625*Mzv[7]))/70, (-195000*Mzv[2]^3 - 357798*Mzv[2]^4 + 
     321300*Mzv[2]^2*Mzv[3] - 1160250*Mzv[3]^2 + 1093750*Mzv[5] + 
     1333500*Mzv[3]*Mzv[5] + 1771875*Mzv[7] + 793800*Mzv[5, 3])/1750, 
   (5625000*Mzv[2]^3 + 28981638*Mzv[2]^4 - 12530700*Mzv[2]^2*Mzv[3] + 
     7164000*Mzv[2]^3*Mzv[3] + 33468750*Mzv[3]^2 + 14122500*Mzv[3]^3 - 
     29531250*Mzv[5] - 14231700*Mzv[2]^2*Mzv[5] - 108013500*Mzv[3]*Mzv[5] - 
     69103125*Mzv[7] - 38515750*Mzv[9] - 64297800*Mzv[5, 3])/15750, 
   (-144375000*Mzv[2]^3 - 1074467394*Mzv[2]^4 - 389711600*Mzv[2]^5 + 
     343612500*Mzv[2]^2*Mzv[3] - 551628000*Mzv[2]^3*Mzv[3] - 
     859031250*Mzv[3]^2 + 217486500*Mzv[2]^2*Mzv[3]^2 - 1087432500*Mzv[3]^3 + 
     757968750*Mzv[5] + 1095840900*Mzv[2]^2*Mzv[5] + 
     4004500500*Mzv[3]*Mzv[5] + 1207215625*Mzv[5]^2 + 1894921875*Mzv[7] + 
     2380089250*Mzv[3]*Mzv[7] + 2965712750*Mzv[9] + 2383781400*Mzv[5, 3] + 
     409187625*Mzv[7, 3])/134750, 
   (5197500000*Mzv[2]^3 + 41325669000*Mzv[2]^4 + 42088852800*Mzv[2]^5 - 
     12370050000*Mzv[2]^2*Mzv[3] + 28684656000*Mzv[2]^3*Mzv[3] + 
     22955009616*Mzv[2]^4*Mzv[3] + 30925125000*Mzv[3]^2 - 
     23488542000*Mzv[2]^2*Mzv[3]^2 + 56546490000*Mzv[3]^3 - 
     27286875000*Mzv[5] - 56983726800*Mzv[2]^2*Mzv[5] + 
     4872067200*Mzv[2]^3*Mzv[5] - 154019250000*Mzv[3]*Mzv[5] - 
     13695990000*Mzv[3]^2*Mzv[5] - 130379287500*Mzv[5]^2 - 
     68217187500*Mzv[7] - 32004569520*Mzv[2]^2*Mzv[7] - 
     257049639000*Mzv[3]*Mzv[7] - 154217063000*Mzv[9] - 
     296066232000*Mzv[2]*Mzv[9] + 423368990275*Mzv[11] - 
     91683900000*Mzv[5, 3] - 27871905600*Mzv[3]*Mzv[5, 3] - 
     44192263500*Mzv[7, 3] - 6579249600*Mzv[5, 3, 3])/1617000, 
   (-9121612500000*Mzv[2]^3 - 72526549095000*Mzv[2]^4 - 
     106695241848000*Mzv[2]^5 - 20986080108048*Mzv[2]^6 + 
     21709437750000*Mzv[2]^2*Mzv[3] - 53783730000000*Mzv[2]^3*Mzv[3] - 
     120858125628240*Mzv[2]^4*Mzv[3] - 54273594375000*Mzv[3]^2 + 
     59543453970000*Mzv[2]^2*Mzv[3]^2 - 4151347200000*Mzv[2]^3*Mzv[3]^2 - 
     106024668750000*Mzv[3]^3 - 22095908835000*Mzv[3]^4 + 
     47888465625000*Mzv[5] + 106844487750000*Mzv[2]^2*Mzv[5] - 
     25651433808000*Mzv[2]^3*Mzv[5] + 270303783750000*Mzv[3]*Mzv[5] + 
     40032140148000*Mzv[2]^2*Mzv[3]*Mzv[5] + 72109387350000*Mzv[3]^2*Mzv[5] + 
     330511493812500*Mzv[5]^2 - 12801789000000*Mzv[2]*Mzv[5]^2 + 
     119721164062500*Mzv[7] + 168504058522800*Mzv[2]^2*Mzv[7] + 
     651620834865000*Mzv[3]*Mzv[7] - 36576540000000*Mzv[2]*Mzv[3]*Mzv[7] + 
     244903583925000*Mzv[5]*Mzv[7] + 289156993125000*Mzv[9] + 
     1558788711480000*Mzv[2]*Mzv[9] + 332014222540000*Mzv[3]*Mzv[9] - 
     2229037733797875*Mzv[11] + 160905244500000*Mzv[5, 3] - 
     14286947875200*Mzv[2]^2*Mzv[5, 3] + 146745582984000*Mzv[3]*Mzv[5, 3] + 
     112027387972500*Mzv[7, 3] - 10972962000000*Mzv[2]*Mzv[7, 3] + 
     36625518930000*Mzv[9, 3] + 34639749144000*Mzv[5, 3, 3] + 
     3657654000000*Mzv[6, 4, 1, 1])/945945000}, 3, 11, 1], 
 SeriesData[ep, 0, {-5/48, -31/96, -95/192, (1133 - 608*Mzv[3])/384, 
   (150485 - 3648*Mzv[2]^2 - 37280*Mzv[3])/3840, 
   (2316745 - 44736*Mzv[2]^2 - 541600*Mzv[3] - 654720*Mzv[5])/7680, 
   (42028735 - 909888*Mzv[2]^2 - 1028096*Mzv[2]^3 - 10409056*Mzv[3] + 
     1766912*Mzv[3]^2 - 8566656*Mzv[5])/21504, 
   (2499913255 - 62454336*Mzv[2]^2 - 47759360*Mzv[2]^3 - 661114720*Mzv[3] + 
     21202944*Mzv[2]^2*Mzv[3] + 83740160*Mzv[3]^2 - 455280000*Mzv[5] - 
     446718720*Mzv[7])/215040, (141367648975 - 3966688320*Mzv[2]^2 - 
     2514944000*Mzv[2]^3 - 1692370944*Mzv[2]^4 - 39497903200*Mzv[3] + 
     1004881920*Mzv[2]^2*Mzv[3] + 4743872000*Mzv[3]^2 - 25331107200*Mzv[5] + 
     7777996800*Mzv[3]*Mzv[5] - 20111347200*Mzv[7] - 522547200*Mzv[5, 3])/
    2150400, (4641626760225 - 142192451520*Mzv[2]^2 - 83280691200*Mzv[2]^3 - 
     45967785984*Mzv[2]^4 - 1354048836000*Mzv[3] + 34155878400*Mzv[2]^2*
      Mzv[3] + 25455820800*Mzv[2]^3*Mzv[3] + 168977625600*Mzv[3]^2 - 
     18874777600*Mzv[3]^3 - 847772150400*Mzv[5] + 37406638080*Mzv[2]^2*
      Mzv[5] + 213321830400*Mzv[3]*Mzv[5] - 602618688000*Mzv[7] - 
     583974272000*Mzv[9] - 12541132800*Mzv[5, 3])/12902400, 
   (3824316528734625 - 125114112446400*Mzv[2]^2 - 71113263513600*Mzv[2]^3 - 
     35560806285312*Mzv[2]^4 - 21622605004800*Mzv[2]^5 - 
     1153418970026400*Mzv[3] + 31227065210880*Mzv[2]^2*Mzv[3] + 
     17888024985600*Mzv[2]^3*Mzv[3] + 152662869004800*Mzv[3]^2 - 
     5232088350720*Mzv[2]^2*Mzv[3]^2 - 13075363840000*Mzv[3]^3 - 
     718788472617600*Mzv[5] + 25504940482560*Mzv[2]^2*Mzv[5] + 
     173658659328000*Mzv[3]*Mzv[5] + 76167800755200*Mzv[5]^2 - 
     487184269017600*Mzv[7] + 144172527206400*Mzv[3]*Mzv[7] - 
     400131936512000*Mzv[9] - 7725337804800*Mzv[5, 3] - 
     4299039360000*Mzv[7, 3])/1986969600, 
   (40266015761727525 - 1384102764031680*Mzv[2]^2 - 
     779762754355200*Mzv[2]^3 - 375073189134336*Mzv[2]^4 - 
     194431193579520*Mzv[2]^5 - 12460020140013600*Mzv[3] + 
     366390885611520*Mzv[2]^2*Mzv[3] + 188447981568000*Mzv[2]^3*Mzv[3] + 
     110698232020992*Mzv[2]^4*Mzv[3] + 1743707002329600*Mzv[3]^2 - 
     47071309824000*Mzv[2]^2*Mzv[3]^2 - 140894910464000*Mzv[3]^3 - 
     7786175010768000*Mzv[5] + 254742418022400*Mzv[2]^2*Mzv[5] + 
     175600425369600*Mzv[2]^3*Mzv[5] + 1941221115187200*Mzv[3]*Mzv[5] - 
     311294553292800*Mzv[3]^2*Mzv[5] + 679111863091200*Mzv[5]^2 - 
     5195258813606400*Mzv[7] + 280939121971200*Mzv[2]^2*Mzv[7] + 
     1302575804006400*Mzv[3]*Mzv[7] - 3909538065664000*Mzv[9] + 
     1339058552832000*Mzv[2]*Mzv[9] - 6117941149689600*Mzv[11] - 
     61802702438400*Mzv[5, 3] + 15450675609600*Mzv[3]*Mzv[5, 3] - 
     34392314880000*Mzv[7, 3] + 29756856729600*Mzv[5, 3, 3])/3973939200, 
   (5446560750944237925 - 194376314184212160*Mzv[2]^2 - 
     109484186972160000*Mzv[2]^3 - 52159398423035904*Mzv[2]^4 - 
     24989196858163200*Mzv[2]^5 - 16221400544722944*Mzv[2]^6 - 
     1719140845323501600*Mzv[3] + 54403658472683520*Mzv[2]^2*Mzv[3] + 
     27294516196147200*Mzv[2]^3*Mzv[3] + 13055211583045632*Mzv[2]^4*Mzv[3] + 
     252113554684992000*Mzv[3]^2 - 6593881809715200*Mzv[2]^2*Mzv[3]^2 - 
     5272887459840000*Mzv[2]^3*Mzv[3]^2 - 21091150900019200*Mzv[3]^3 + 
     1960514203648000*Mzv[3]^4 - 1079832868908393600*Mzv[5] + 
     35103660187115520*Mzv[2]^2*Mzv[5] + 20213643843993600*Mzv[2]^3*Mzv[5] + 
     283673426106470400*Mzv[3]*Mzv[5] - 11270285499432960*Mzv[2]^2*Mzv[3]*
      Mzv[5] - 36216057765888000*Mzv[3]^2*Mzv[5] + 
     88680165590016000*Mzv[5]^2 + 6172997935104000*Mzv[2]*Mzv[5]^2 - 
     719554513540262400*Mzv[7] + 31545119832145920*Mzv[2]^2*Mzv[7] + 
     174209218799616000*Mzv[3]*Mzv[7] + 17637136957440000*Mzv[2]*Mzv[3]*
      Mzv[7] + 166350825562521600*Mzv[5]*Mzv[7] - 521659645515008000*Mzv[9] + 
     139262089494528000*Mzv[2]*Mzv[9] + 132207564769280000*Mzv[3]*Mzv[9] - 
     679259771795404800*Mzv[11] - 6427481053593600*Mzv[5, 3] + 
     1763465721937920*Mzv[2]^2*Mzv[5, 3] + 1606870263398400*Mzv[3]*
      Mzv[5, 3] - 3576800747520000*Mzv[7, 3] + 5291141087232000*Mzv[2]*
      Mzv[7, 3] - 9662131454976000*Mzv[9, 3] + 3094713099878400*
      Mzv[5, 3, 3] - 1763713695744000*Mzv[6, 4, 1, 1])/103322419200}, 1, 14, 
  1], SeriesData[ep, 0, {5*Mzv[5], (20*Mzv[2]^3 - 49*Mzv[3]^2 - 35*Mzv[5])/7, 
   (-200*Mzv[2]^3 - 588*Mzv[2]^2*Mzv[3] + 490*Mzv[3]^2 + 2450*Mzv[5] + 
     4445*Mzv[7])/70, (35000*Mzv[2]^3 - 74322*Mzv[2]^4 + 
     14700*Mzv[2]^2*Mzv[3] - 85750*Mzv[3]^2 + 236250*Mzv[5] + 
     38500*Mzv[3]*Mzv[5] - 111125*Mzv[7] + 340200*Mzv[5, 3])/1750, 
   (405000*Mzv[2]^3 + 222966*Mzv[2]^4 - 308700*Mzv[2]^2*Mzv[3] + 
     108000*Mzv[2]^3*Mzv[3] - 992250*Mzv[3]^2 + 3048500*Mzv[3]^3 + 
     3543750*Mzv[5] - 2992500*Mzv[2]^2*Mzv[5] - 115500*Mzv[3]*Mzv[5] + 
     2333625*Mzv[7] + 605500*Mzv[9] - 1020600*Mzv[5, 3])/5250, 
   (155925000*Mzv[2]^3 - 120178674*Mzv[2]^4 - 540043200*Mzv[2]^5 - 
     91683900*Mzv[2]^2*Mzv[3] - 8316000*Mzv[2]^3*Mzv[3] - 
     382016250*Mzv[3]^2 + 422522100*Mzv[2]^2*Mzv[3]^2 - 234734500*Mzv[3]^3 + 
     1364343750*Mzv[5] + 230422500*Mzv[2]^2*Mzv[5] + 62254500*Mzv[3]*Mzv[5] - 
     1903324500*Mzv[5]^2 + 693086625*Mzv[7] + 3547698000*Mzv[3]*Mzv[7] - 
     46623500*Mzv[9] + 550103400*Mzv[5, 3] + 681392250*Mzv[7, 3])/404250, 
   (1559250000*Mzv[2]^3 - 927092628*Mzv[2]^4 + 1080086400*Mzv[2]^5 - 
     916839000*Mzv[2]^2*Mzv[3] + 116424000*Mzv[2]^3*Mzv[3] + 
     5333732712*Mzv[2]^4*Mzv[3] - 3820162500*Mzv[3]^2 - 
     845044200*Mzv[2]^2*Mzv[3]^2 + 3286283000*Mzv[3]^3 + 13643437500*Mzv[5] - 
     3225915000*Mzv[2]^2*Mzv[5] - 10593105600*Mzv[2]^3*Mzv[5] + 
     480249000*Mzv[3]*Mzv[5] + 17879169000*Mzv[3]^2*Mzv[5] + 
     3806649000*Mzv[5]^2 + 6930866250*Mzv[7] - 2970946440*Mzv[2]^2*Mzv[7] - 
     7095396000*Mzv[3]*Mzv[7] + 652729000*Mzv[9] + 
     158220216000*Mzv[2]*Mzv[9] - 282470051325*Mzv[11] + 
     4243654800*Mzv[5, 3] - 4400827200*Mzv[3]*Mzv[5, 3] - 
     1362784500*Mzv[7, 3] + 3516004800*Mzv[5, 3, 3])/808500, 
   (506756250000*Mzv[2]^3 - 301305104100*Mzv[2]^4 - 491439312000*Mzv[2]^5 - 
     1070977157304*Mzv[2]^6 - 297972675000*Mzv[2]^2*Mzv[3] + 
     29189160000*Mzv[2]^3*Mzv[3] - 346692626280*Mzv[2]^4*Mzv[3] - 
     1241552812500*Mzv[3]^2 + 384495111000*Mzv[2]^2*Mzv[3]^2 + 
     801176376000*Mzv[2]^3*Mzv[3]^2 + 823918095000*Mzv[3]^3 - 
     791388097500*Mzv[3]^4 + 4434117187500*Mzv[5] - 
     808782975000*Mzv[2]^2*Mzv[5] + 688551864000*Mzv[2]^3*Mzv[5] + 
     156080925000*Mzv[3]*Mzv[5] + 2326394070000*Mzv[2]^2*Mzv[3]*Mzv[5] - 
     1162145985000*Mzv[3]^2*Mzv[5] - 1732025295000*Mzv[5]^2 - 
     1289007720000*Mzv[2]*Mzv[5]^2 + 2252531531250*Mzv[7] + 
     193111518600*Mzv[2]^2*Mzv[7] + 3228405180000*Mzv[3]*Mzv[7] - 
     3682879200000*Mzv[2]*Mzv[3]*Mzv[7] - 9597557970000*Mzv[5]*Mzv[7] + 
     163648485000*Mzv[9] - 10284314040000*Mzv[2]*Mzv[9] + 
     20663818175000*Mzv[3]*Mzv[9] + 18360553336125*Mzv[11] + 
     1379187810000*Mzv[5, 3] - 255480825600*Mzv[2]^2*Mzv[5, 3] + 
     286053768000*Mzv[3]*Mzv[5, 3] + 620066947500*Mzv[7, 3] - 
     1104863760000*Mzv[2]*Mzv[7, 3] + 2520838320000*Mzv[9, 3] - 
     228540312000*Mzv[5, 3, 3] + 368287920000*Mzv[6, 4, 1, 1])/52552500}, 3, 
  11, 1], SeriesData[ep, 0, {1/36, 35/216, 991/1296, 
   (26207 - 4752*Mzv[3])/7776, (3354755 - 85536*Mzv[2]^2 - 831600*Mzv[3])/
    233280, (16852031 - 598752*Mzv[2]^2 - 4709232*Mzv[3] - 1819584*Mzv[5])/
    279936, (14627956805 - 593363232*Mzv[2]^2 - 197821440*Mzv[2]^3 - 
     4358748240*Mzv[3] + 395176320*Mzv[3]^2 - 2228990400*Mzv[5])/58786560, 
   (51370297195 - 2241641952*Mzv[2]^2 - 989107200*Mzv[2]^3 - 
     15941795760*Mzv[3] + 406467072*Mzv[2]^2*Mzv[3] + 1975881600*Mzv[3]^2 - 
     9016038720*Mzv[5] - 3636368640*Mzv[7])/50388480, 
   (8783922265685 - 401733253152*Mzv[2]^2 - 196041047040*Mzv[2]^3 - 
     53542798848*Mzv[2]^4 - 2802829795920*Mzv[3] + 99584432640*Mzv[2]^2*
      Mzv[3] + 391619733120*Mzv[3]^2 - 1669004326080*Mzv[5] + 
     302633210880*Mzv[3]*Mzv[5] - 890910316800*Mzv[7])/2116316160, 
   (213585120917245 - 10090187265312*Mzv[2]^2 - 5184306478080*Mzv[2]^3 - 
     1873997959680*Mzv[2]^4 - 69512050737360*Mzv[3] + 
     2819662078464*Mzv[2]^2*Mzv[3] + 940047482880*Mzv[2]^3*Mzv[3] + 
     10356385818240*Mzv[3]^2 - 625959290880*Mzv[3]^3 - 
     42729809653440*Mzv[5] + 1089479559168*Mzv[2]^2*Mzv[5] + 
     10592162380800*Mzv[3]*Mzv[5] - 25225489255680*Mzv[7] - 
     10984856601600*Mzv[9])/12697896960, 
   (56935642888021975 - 2752677209199456*Mzv[2]^2 - 
     1460013422883840*Mzv[2]^3 - 583670050242048*Mzv[2]^4 - 
     153646004404224*Mzv[2]^5 - 18796597224839280*Mzv[3] + 
     820225756804608*Mzv[2]^2*Mzv[3] + 361918280908800*Mzv[2]^3*Mzv[3] + 
     2916583417883520*Mzv[3]^2 - 74363963756544*Mzv[2]^2*Mzv[3]^2 - 
     240994326988800*Mzv[3]^3 - 11805519100415040*Mzv[5] + 
     419449630279680*Mzv[2]^2*Mzv[5] + 3299004631802880*Mzv[3]*Mzv[5] + 
     637345542113280*Mzv[5]^2 - 7337970097032960*Mzv[7] + 
     1330561830850560*Mzv[3]*Mzv[7] - 4229169791616000*Mzv[9])/838061199360, 
   (1376345974156488335 - 67667750009421408*Mzv[2]^2 - 
     36670623432791040*Mzv[2]^3 - 15435157423504896*Mzv[2]^4 - 
     5377610154147840*Mzv[2]^5 - 459153184671886320*Mzv[3] + 
     20999400608761344*Mzv[2]^2*Mzv[3] + 10247457610874880*Mzv[2]^3*Mzv[3] + 
     2798789181382656*Mzv[2]^4*Mzv[3] + 73254759546165120*Mzv[3]^2 - 
     2602738731479040*Mzv[2]^2*Mzv[3]^2 - 6823582229882880*Mzv[3]^3 - 
     292784757705760320*Mzv[5] + 11876416674490368*Mzv[2]^2*Mzv[5] + 
     3959479997890560*Mzv[2]^3*Mzv[5] + 87242194132853760*Mzv[3]*Mzv[5] - 
     7909621599559680*Mzv[3]^2*Mzv[5] + 22307093973964800*Mzv[5]^2 - 
     187866538504001280*Mzv[7] + 4790022591062016*Mzv[2]^2*Mzv[7] + 
     46569664079769600*Mzv[3]*Mzv[7] - 119745921814041600*Mzv[9] - 
     55430205786869760*Mzv[11])/5028367196160, 
   (2158675285540895896775 - 107441845213221398880*Mzv[2]^2 - 
     59114636793924940800*Mzv[2]^3 - 25686085017353080320*Mzv[2]^4 - 
     9897107373698088960*Mzv[2]^5 - 2624396116512817152*Mzv[2]^6 - 
     725693893638104991600*Mzv[3] + 34283227467605276160*Mzv[2]^2*Mzv[3] + 
     17614614434442854400*Mzv[2]^3*Mzv[3] + 6367245387645542400*Mzv[2]^4*
      Mzv[3] + 118089852274656662400*Mzv[3]^2 - 4790154725377781760*Mzv[2]^2*
      Mzv[3]^2 - 1596990265815859200*Mzv[2]^3*Mzv[3]^2 - 
     11729228322305894400*Mzv[3]^3 + 531702340859289600*Mzv[3]^4 - 
     467830217110590734400*Mzv[5] + 20414673427087779840*Mzv[2]^2*Mzv[5] + 
     9007816995201024000*Mzv[2]^3*Mzv[5] + 145182219663300019200*Mzv[3]*
      Mzv[5] - 3701702908593930240*Mzv[2]^2*Mzv[3]*Mzv[5] - 
     17994389138998272000*Mzv[3]^2*Mzv[5] + 41054613095226931200*Mzv[5]^2 - 
     306707386228782739200*Mzv[7] + 10897301394666086400*Mzv[2]^2*Mzv[7] + 
     85708140334238822400*Mzv[3]*Mzv[7] + 33116474368206028800*Mzv[5]*
      Mzv[7] - 205834297925063808000*Mzv[9] + 37323027578124288000*Mzv[3]*
      Mzv[9] - 126103718165128704000*Mzv[11])/1961063206502400}, 2, 15, 1], 
 SeriesData[ep, 0, {1/3, 1/3, 1/3, (7*(-1 + 2*Mzv[3]))/3, 
   (-335 + 42*Mzv[2]^2 + 70*Mzv[3])/15, 
   (-2015 + 42*Mzv[2]^2 + 430*Mzv[3] + 1890*Mzv[5])/15, 
   (-10355 + 258*Mzv[2]^2 + 1040*Mzv[2]^3 + 2390*Mzv[3] - 1130*Mzv[3]^2 + 
     1890*Mzv[5])/15, (-49115 + 1434*Mzv[2]^2 + 1040*Mzv[2]^3 + 
     12230*Mzv[3] - 1356*Mzv[2]^2*Mzv[3] - 1130*Mzv[3]^2 + 8010*Mzv[5] + 
     29400*Mzv[7])/15, (-38845625 + 1284150*Mzv[2]^2 + 758000*Mzv[2]^3 + 
     1793646*Mzv[2]^4 + 10309250*Mzv[3] - 237300*Mzv[2]^2*Mzv[3] - 
     1016750*Mzv[3]^2 + 6252750*Mzv[5] - 5008500*Mzv[3]*Mzv[5] + 
     5145000*Mzv[7] + 680400*Mzv[5, 3])/2625, 
   (-510160875 + 18556650*Mzv[2]^2 + 10002000*Mzv[2]^3 + 5380938*Mzv[2]^4 + 
     142563750*Mzv[3] - 3660300*Mzv[2]^2*Mzv[3] - 7908000*Mzv[2]^3*Mzv[3] - 
     15503250*Mzv[3]^2 + 4602500*Mzv[3]^3 + 84530250*Mzv[5] - 
     15138900*Mzv[2]^2*Mzv[5] - 15025500*Mzv[3]*Mzv[5] + 59944500*Mzv[7] + 
     216207250*Mzv[9] + 2041200*Mzv[5, 3])/7875, 
   (-168180733875 + 6586445250*Mzv[2]^2 + 3436818000*Mzv[2]^3 + 
     1611187578*Mzv[2]^4 + 3369470400*Mzv[2]^5 + 48984993750*Mzv[3] - 
     1432500300*Mzv[2]^2*Mzv[3] - 608916000*Mzv[2]^3*Mzv[3] - 
     5831306250*Mzv[3]^2 + 637906500*Mzv[2]^2*Mzv[3]^2 + 354392500*Mzv[3]^3 + 
     29080532250*Mzv[5] - 1165695300*Mzv[2]^2*Mzv[5] - 
     5551969500*Mzv[3]*Mzv[5] - 8176707000*Mzv[5]^2 + 19098387000*Mzv[7] - 
     14206153500*Mzv[3]*Mzv[7] + 16647958250*Mzv[9] + 471517200*Mzv[5, 3] + 
     996360750*Mzv[7, 3])/606375, (-1417057545750 + 58781992500*Mzv[2]^2 + 
     30513252000*Mzv[2]^3 + 13349034468*Mzv[2]^4 + 6738940800*Mzv[2]^5 + 
     426654343500*Mzv[3] - 13995135000*Mzv[2]^2*Mzv[3] - 
     5808264000*Mzv[2]^3*Mzv[3] - 9942094008*Mzv[2]^4*Mzv[3] - 
     54749194500*Mzv[3]^2 + 1275813000*Mzv[2]^2*Mzv[3]^2 + 
     3561173000*Mzv[3]^3 + 256023652500*Mzv[5] - 9491466600*Mzv[2]^2*Mzv[5] - 
     20068171200*Mzv[2]^3*Mzv[5] - 54122607000*Mzv[3]*Mzv[5] + 
     23357565000*Mzv[3]^2*Mzv[5] - 16353414000*Mzv[5]^2 + 
     162901431000*Mzv[7] - 40576092480*Mzv[2]^2*Mzv[7] - 
     28412307000*Mzv[3]*Mzv[7] + 125067134500*Mzv[9] - 
     254619288000*Mzv[2]*Mzv[9] + 884321412975*Mzv[11] + 
     2829103200*Mzv[5, 3] - 1257379200*Mzv[3]*Mzv[5, 3] + 
     1992721500*Mzv[7, 3] - 5658206400*Mzv[5, 3, 3])/1212750, 
   (-383433629328750 + 16639519396500*Mzv[2]^2 + 8693985300000*Mzv[2]^3 + 
     3703952512260*Mzv[2]^4 + 1660943232000*Mzv[2]^5 + 
     3696159866664*Mzv[2]^6 + 118553973037500*Mzv[3] - 
     4270437171000*Mzv[2]^2*Mzv[3] - 1832911080000*Mzv[2]^3*Mzv[3] - 
     646236110520*Mzv[2]^4*Mzv[3] - 16157423782500*Mzv[3]^2 + 
     416657241000*Mzv[2]^2*Mzv[3]^2 + 998749752000*Mzv[2]^3*Mzv[3]^2 + 
     1160744585000*Mzv[3]^3 - 289967177500*Mzv[3]^4 + 72121211662500*Mzv[5] - 
     2662456797000*Mzv[2]^2*Mzv[5] - 1304431128000*Mzv[2]^3*Mzv[5] - 
     16776334575000*Mzv[3]*Mzv[5] + 2148808662000*Mzv[2]^2*Mzv[3]*Mzv[5] + 
     1518241725000*Mzv[3]^2*Mzv[5] - 4627698075000*Mzv[5]^2 - 
     1430268840000*Mzv[2]*Mzv[5]^2 + 45555449940000*Mzv[7] - 
     2637446011200*Mzv[2]^2*Mzv[7] - 8544090555000*Mzv[3]*Mzv[7] - 
     4086482400000*Mzv[2]*Mzv[3]*Mzv[7] - 29771726985000*Mzv[5]*Mzv[7] + 
     32571391352500*Mzv[9] - 16550253720000*Mzv[2]*Mzv[9] - 
     18852018185000*Mzv[3]*Mzv[9] + 57480891843375*Mzv[11] + 
     551675124000*Mzv[5, 3] - 514896782400*Mzv[2]^2*Mzv[5, 3] - 
     81729648000*Mzv[3]*Mzv[5, 3] + 388580692500*Mzv[7, 3] - 
     1225944720000*Mzv[2]*Mzv[7, 3] + 2650537890000*Mzv[9, 3] - 
     367783416000*Mzv[5, 3, 3] + 408648240000*Mzv[6, 4, 1, 1])/78828750}, 0, 
  13, 1], SeriesData[ep, 0, {1/12, 1/4, 7/12, (-17 + 50*Mzv[3])/12, 
   (-377 + 30*Mzv[2]^2 + 150*Mzv[3])/12, 
   (-3401 + 90*Mzv[2]^2 + 926*Mzv[3] + 2790*Mzv[5])/12, 
   (-857395 + 19446*Mzv[2]^2 + 54800*Mzv[2]^3 + 212170*Mzv[3] - 
     87290*Mzv[3]^2 + 292950*Mzv[5])/420, 
   (-5539555 + 127302*Mzv[2]^2 + 164400*Mzv[2]^3 + 1376410*Mzv[3] - 
     104748*Mzv[2]^2*Mzv[3] - 261870*Mzv[3]^2 + 1429470*Mzv[5] + 
     2625630*Mzv[7])/420, (-838355875 + 20646150*Mzv[2]^2 + 
     19958000*Mzv[2]^3 + 25149402*Mzv[2]^4 + 216102250*Mzv[3] - 
     7856100*Mzv[2]^2*Mzv[3] - 33923750*Mzv[3]^2 + 182274750*Mzv[5] - 
     102721500*Mzv[3]*Mzv[5] + 196922250*Mzv[7] + 8164800*Mzv[5, 3])/10500, 
   (-14576669625 + 388984050*Mzv[2]^2 + 303378000*Mzv[2]^3 + 
     226344618*Mzv[2]^4 + 3928968750*Mzv[3] - 122125500*Mzv[2]^2*Mzv[3] - 
     168612000*Mzv[2]^3*Mzv[3] - 560033250*Mzv[3]^2 + 129783500*Mzv[3]^3 + 
     2889290250*Mzv[5] - 258381900*Mzv[2]^2*Mzv[5] - 
     924493500*Mzv[3]*Mzv[5] + 2766849750*Mzv[7] + 4584490750*Mzv[9] + 
     73483200*Mzv[5, 3])/31500, (-2102046167375 + 60506118750*Mzv[2]^2 + 
     40862206000*Mzv[2]^3 + 27226233342*Mzv[2]^4 + 28644112800*Mzv[2]^5 + 
     591784135250*Mzv[3] - 17249024100*Mzv[2]^2*Mzv[3] - 
     12983124000*Mzv[2]^3*Mzv[3] - 81676960750*Mzv[3]^2 + 
     5995997700*Mzv[2]^2*Mzv[3]^2 + 9993329500*Mzv[3]^3 + 
     400281477750*Mzv[5] - 19895406300*Mzv[2]^2*Mzv[5] - 
     116993992500*Mzv[3]*Mzv[5] - 87824063250*Mzv[5]^2 + 
     341701610250*Mzv[7] - 167146864500*Mzv[3]*Mzv[7] + 353005787750*Mzv[9] + 
     8172964800*Mzv[5, 3] + 6428268000*Mzv[7, 3])/808500, 
   (-34619785864125 + 1065211443450*Mzv[2]^2 + 657671322000*Mzv[2]^3 + 
     393383702250*Mzv[2]^4 + 257797015200*Mzv[2]^5 + 10137593523750*Mzv[3] - 
     294037058700*Mzv[2]^2*Mzv[3] - 191605260000*Mzv[2]^3*Mzv[3] - 
     194124737268*Mzv[2]^4*Mzv[3] - 1404322862250*Mzv[3]^2 + 
     53963979300*Mzv[2]^2*Mzv[3]^2 + 149587322500*Mzv[3]^3 + 
     6539263211250*Mzv[5] - 284145869700*Mzv[2]^2*Mzv[5] - 
     311984719200*Mzv[2]^3*Mzv[5] - 1815188413500*Mzv[3]*Mzv[5] + 
     562058689500*Mzv[3]^2*Mzv[5] - 790416569250*Mzv[5]^2 + 
     5081084142750*Mzv[7] - 539081830980*Mzv[2]^2*Mzv[7] - 
     1504321780500*Mzv[3]*Mzv[7] + 4884723478250*Mzv[9] - 
     2858442048000*Mzv[2]*Mzv[9] + 12691639040850*Mzv[11] + 
     103733784000*Mzv[5, 3] - 26404963200*Mzv[3]*Mzv[5, 3] + 
     57854412000*Mzv[7, 3] - 63520934400*Mzv[5, 3, 3])/2425500, 
   (-12136218222253125 + 395366147426250*Mzv[2]^2 + 
     231650068650000*Mzv[2]^3 + 126882459874170*Mzv[2]^4 + 
     77394717972000*Mzv[2]^5 + 81996820511244*Mzv[2]^6 + 
     3678343262343750*Mzv[3] - 109537183255500*Mzv[2]^2*Mzv[3] - 
     64217893740000*Mzv[2]^3*Mzv[3] - 37854323767260*Mzv[2]^4*Mzv[3] - 
     520318124576250*Mzv[3]^2 + 17501716732500*Mzv[2]^2*Mzv[3]^2 + 
     24163351212000*Mzv[2]^3*Mzv[3]^2 + 51071903382500*Mzv[3]^3 - 
     9054156361250*Mzv[3]^4 + 2315076705191250*Mzv[5] - 
     91020436006500*Mzv[2]^2*Mzv[5] - 60837020244000*Mzv[2]^3*Mzv[5] - 
     632274840697500*Mzv[3]*Mzv[5] + 50700823173000*Mzv[2]^2*Mzv[3]*Mzv[5] + 
     109601444452500*Mzv[3]^2*Mzv[5] - 245519720696250*Mzv[5]^2 - 
     29947357440000*Mzv[2]*Mzv[5]^2 + 1679000742168750*Mzv[7] - 
     105120957041100*Mzv[2]^2*Mzv[7] - 471342794422500*Mzv[3]*Mzv[7] - 
     85563878400000*Mzv[2]*Mzv[3]*Mzv[7] - 742689640192500*Mzv[5]*Mzv[7] + 
     1492601316456250*Mzv[9] - 557396199360000*Mzv[2]*Mzv[9] - 
     587712597972500*Mzv[3]*Mzv[9] + 2474869612965750*Mzv[11] + 
     28074134088000*Mzv[5, 3] - 8640942710400*Mzv[2]^2*Mzv[5, 3] - 
     5148967824000*Mzv[3]*Mzv[5, 3] + 16295659380000*Mzv[7, 3] - 
     25669163520000*Mzv[2]*Mzv[7, 3] + 50880069240000*Mzv[9, 3] - 
     12386582208000*Mzv[5, 3, 3] + 8556387840000*Mzv[6, 4, 1, 1])/157657500}, 
  0, 13, 1], SeriesData[ep, 0, {20*Mzv[5], 
   (2*(40*Mzv[2]^3 - 77*Mzv[3]^2 - 280*Mzv[5]))/7, 
   (-12800*Mzv[2]^3 - 7392*Mzv[2]^2*Mzv[3] + 24640*Mzv[3]^2 + 22400*Mzv[5] + 
     163975*Mzv[7])/280, (80000*Mzv[2]^3 - 93243*Mzv[2]^4 + 
     184800*Mzv[2]^2*Mzv[3] - 154000*Mzv[3]^2 + 476000*Mzv[3]*Mzv[5] - 
     4099375*Mzv[7] + 1597050*Mzv[5, 3])/1750, 
   (1491888*Mzv[2]^4 - 739200*Mzv[2]^2*Mzv[3] + 1264000*Mzv[2]^3*Mzv[3] + 
     6020000*Mzv[3]^3 - 18022200*Mzv[2]^2*Mzv[5] - 7616000*Mzv[3]*Mzv[5] + 
     16397500*Mzv[7] + 89649875*Mzv[9] - 25552800*Mzv[5, 3])/7000, 
   (-229750752*Mzv[2]^4 - 4512826800*Mzv[2]^5 - 778624000*Mzv[2]^3*Mzv[3] + 
     1668744000*Mzv[2]^2*Mzv[3]^2 - 3708320000*Mzv[3]^3 + 
     11101675200*Mzv[2]^2*Mzv[5] + 1172864000*Mzv[3]*Mzv[5] + 
     5988723125*Mzv[5]^2 + 26728201500*Mzv[3]*Mzv[7] - 55224323000*Mzv[9] + 
     3935131200*Mzv[5, 3] + 11655480375*Mzv[7, 3])/1078000, 
   (144410457600*Mzv[2]^5 + 6228992000*Mzv[2]^3*Mzv[3] + 
     174301556352*Mzv[2]^4*Mzv[3] - 53399808000*Mzv[2]^2*Mzv[3]^2 + 
     29666560000*Mzv[3]^3 - 88813401600*Mzv[2]^2*Mzv[5] - 
     192557657600*Mzv[2]^3*Mzv[5] + 64421280000*Mzv[3]^2*Mzv[5] - 
     191639140000*Mzv[5]^2 - 762547317840*Mzv[2]^2*Mzv[7] - 
     855302448000*Mzv[3]*Mzv[7] + 441794584000*Mzv[9] - 
     4034790144000*Mzv[2]*Mzv[9] + 9009974302175*Mzv[11] - 
     202205203200*Mzv[3]*Mzv[5, 3] - 372975372000*Mzv[7, 3] - 
     89662003200*Mzv[5, 3, 3])/8624000, 
   (-21120029424000*Mzv[2]^5 - 138947483825784*Mzv[2]^6 - 
     101966410465920*Mzv[2]^4*Mzv[3] + 7809721920000*Mzv[2]^2*Mzv[3]^2 - 
     15267011760000*Mzv[2]^3*Mzv[3]^2 - 19484995530000*Mzv[3]^4 + 
     112646229696000*Mzv[2]^3*Mzv[5] + 92715727104000*Mzv[2]^2*Mzv[3]*
      Mzv[5] - 37686448800000*Mzv[3]^2*Mzv[5] + 28027224225000*Mzv[5]^2 + 
     127885457700000*Mzv[2]*Mzv[5]^2 + 446090180936400*Mzv[2]^2*Mzv[7] + 
     125087983020000*Mzv[3]*Mzv[7] + 365387022000000*Mzv[2]*Mzv[3]*Mzv[7] + 
     576217667025000*Mzv[5]*Mzv[7] + 2360352234240000*Mzv[2]*Mzv[9] + 
     605067483020000*Mzv[3]*Mzv[9] - 5270834966772375*Mzv[11] - 
     3688126041600*Mzv[2]^2*Mzv[5, 3] + 118290043872000*Mzv[3]*Mzv[5, 3] + 
     54547648155000*Mzv[7, 3] + 109616106600000*Mzv[2]*Mzv[7, 3] + 
     24342370552500*Mzv[9, 3] + 52452271872000*Mzv[5, 3, 3] - 
     36538702200000*Mzv[6, 4, 1, 1])/1261260000}, 3, 11, 1], 
 SeriesData[ep, 0, {Mzv[3]/2, (3*(Mzv[2]^2 + 5*Mzv[3]))/10, 
   (9*Mzv[2]^2 + 95*Mzv[3] - 115*Mzv[5])/10, 
   (399*Mzv[2]^2 - 480*Mzv[2]^3 + 3605*Mzv[3] + 1015*Mzv[3]^2 - 2415*Mzv[5])/
    70, (4326*Mzv[2]^2 - 2880*Mzv[2]^3 + 38290*Mzv[3] + 
     2436*Mzv[2]^2*Mzv[3] + 6090*Mzv[3]^2 - 30590*Mzv[5] - 38675*Mzv[7])/140, 
   (574350*Mzv[2]^2 - 456000*Mzv[2]^3 - 507762*Mzv[2]^4 + 5010250*Mzv[3] + 
     182700*Mzv[2]^2*Mzv[3] + 964250*Mzv[3]^2 - 4145750*Mzv[5] + 
     4035500*Mzv[3]*Mzv[5] - 2900625*Mzv[7] + 340200*Mzv[5, 3])/3500, 
   (3006150*Mzv[2]^2 - 2472000*Mzv[2]^3 - 1523286*Mzv[2]^4 + 
     25947250*Mzv[3] + 1157100*Mzv[2]^2*Mzv[3] + 2248000*Mzv[2]^3*Mzv[3] + 
     5227250*Mzv[3]^2 - 3384500*Mzv[3]^3 - 22016750*Mzv[5] + 
     1400700*Mzv[2]^2*Mzv[5] + 12106500*Mzv[3]*Mzv[5] - 18370625*Mzv[7] - 
     18004000*Mzv[9] + 1020600*Mzv[5, 3])/3500, 
   (171251850*Mzv[2]^2 - 144408000*Mzv[2]^3 - 106122258*Mzv[2]^4 - 
     80503200*Mzv[2]^5 + 1466522750*Mzv[3] + 68999700*Mzv[2]^2*Mzv[3] + 
     74184000*Mzv[2]^3*Mzv[3] + 305362750*Mzv[3]^2 - 
     67013100*Mzv[2]^2*Mzv[3]^2 - 111688500*Mzv[3]^3 - 1267593250*Mzv[5] + 
     46223100*Mzv[2]^2*Mzv[5] + 843419500*Mzv[3]*Mzv[5] + 
     678273750*Mzv[5]^2 - 1095469375*Mzv[7] + 784803250*Mzv[3]*Mzv[7] - 
     594132000*Mzv[9] + 71101800*Mzv[5, 3] + 49896000*Mzv[7, 3])/38500, 
   (7039309200*Mzv[2]^2 - 6046656000*Mzv[2]^3 - 4602354768*Mzv[2]^4 - 
     1932076800*Mzv[2]^5 + 59922478000*Mzv[3] + 2931482400*Mzv[2]^2*Mzv[3] + 
     3758656000*Mzv[2]^3*Mzv[3] + 2854181088*Mzv[2]^4*Mzv[3] + 
     12786158000*Mzv[3]^2 - 1608314400*Mzv[2]^2*Mzv[3]^2 - 
     5658884000*Mzv[3]^3 - 52517234000*Mzv[5] + 2341970400*Mzv[2]^2*Mzv[5] + 
     4263001600*Mzv[2]^3*Mzv[5] + 36577772000*Mzv[3]*Mzv[5] - 
     18947236000*Mzv[3]^2*Mzv[5] + 16278570000*Mzv[5]^2 - 
     46541495000*Mzv[7] + 1364064240*Mzv[2]^2*Mzv[7] + 
     18835278000*Mzv[3]*Mzv[7] - 30102688000*Mzv[9] + 
     35625744000*Mzv[2]*Mzv[9] - 88197361175*Mzv[11] + 3083572800*Mzv[5, 3] - 
     1736380800*Mzv[3]*Mzv[5, 3] + 1197504000*Mzv[7, 3] + 
     791683200*Mzv[5, 3, 3])/308000, 
   (49076509482000*Mzv[2]^2 - 42744461760000*Mzv[2]^3 - 
     33362827177680*Mzv[2]^4 - 16702803936000*Mzv[2]^5 - 
     15149480872896*Mzv[2]^6 + 415859073630000*Mzv[3] + 
     20943726804000*Mzv[2]^2*Mzv[3] + 27813065280000*Mzv[2]^3*Mzv[3] + 
     11687871555360*Mzv[2]^4*Mzv[3] + 90386726430000*Mzv[3]^2 - 
     13903877988000*Mzv[2]^2*Mzv[3]^2 - 17838877056000*Mzv[2]^3*Mzv[3]^2 - 
     41874252420000*Mzv[3]^3 + 9645345710000*Mzv[3]^4 - 
     368331853890000*Mzv[5] + 17329964652000*Mzv[2]^2*Mzv[5] + 
     17456991552000*Mzv[2]^3*Mzv[5] + 265155110220000*Mzv[3]*Mzv[5] - 
     25386136776000*Mzv[2]^2*Mzv[3]*Mzv[5] - 77588931420000*Mzv[3]^2*Mzv[5] + 
     140728237650000*Mzv[5]^2 + 25568262720000*Mzv[2]*Mzv[5]^2 - 
     332511754575000*Mzv[7] + 5585843062800*Mzv[2]^2*Mzv[7] + 
     162830978310000*Mzv[3]*Mzv[7] + 73052179200000*Mzv[2]*Mzv[3]*Mzv[7] + 
     288614756430000*Mzv[5]*Mzv[7] - 222751969440000*Mzv[9] + 
     145887421680000*Mzv[2]*Mzv[9] + 60635074500000*Mzv[3]*Mzv[9] - 
     361168194011625*Mzv[11] + 22353058728000*Mzv[5, 3] + 
     3609423417600*Mzv[2]^2*Mzv[5, 3] - 7110479376000*Mzv[3]*Mzv[5, 3] + 
     10352422080000*Mzv[7, 3] + 21915653760000*Mzv[2]*Mzv[7, 3] - 
     24421567170000*Mzv[9, 3] + 3241942704000*Mzv[5, 3, 3] - 
     7305217920000*Mzv[6, 4, 1, 1])/420420000}, 2, 12, 1], 
 SeriesData[ep, 0, {-5*Mzv[5], (-20*Mzv[2]^3 - 119*Mzv[3]^2 + 315*Mzv[5])/7, 
   (1800*Mzv[2]^3 - 1428*Mzv[2]^2*Mzv[3] + 10710*Mzv[3]^2 - 13650*Mzv[5] - 
     2975*Mzv[7])/70, (-195000*Mzv[2]^3 + 953802*Mzv[2]^4 + 
     321300*Mzv[2]^2*Mzv[3] - 1160250*Mzv[3]^2 + 1093750*Mzv[5] - 
     5456500*Mzv[3]*Mzv[5] + 669375*Mzv[7] - 2986200*Mzv[5, 3])/1750, 
   (1875000*Mzv[2]^3 - 25752654*Mzv[2]^4 - 4176900*Mzv[2]^2*Mzv[3] - 
     9252000*Mzv[2]^3*Mzv[3] + 11156250*Mzv[3]^2 - 7542500*Mzv[3]^3 - 
     9843750*Mzv[5] + 17054100*Mzv[2]^2*Mzv[5] + 147325500*Mzv[3]*Mzv[5] - 
     8701875*Mzv[7] + 28406000*Mzv[9] + 80627400*Mzv[5, 3])/5250, 
   (-144375000*Mzv[2]^3 + 2864267406*Mzv[2]^4 + 2599646400*Mzv[2]^5 + 
     343612500*Mzv[2]^2*Mzv[3] + 2137212000*Mzv[2]^3*Mzv[3] - 
     859031250*Mzv[3]^2 - 348463500*Mzv[2]^2*Mzv[3]^2 + 1742317500*Mzv[3]^3 + 
     757968750*Mzv[5] - 3939497100*Mzv[2]^2*Mzv[5] - 
     16385869500*Mzv[3]*Mzv[5] - 16631422500*Mzv[5]^2 + 715859375*Mzv[7] - 
     7728182000*Mzv[3]*Mzv[7] - 6561786000*Mzv[9] - 8967558600*Mzv[5, 3] - 
     3301971750*Mzv[7, 3])/134750, 
   (866250000*Mzv[2]^3 - 18360688500*Mzv[2]^4 - 46793635200*Mzv[2]^5 - 
     2061675000*Mzv[2]^2*Mzv[3] - 18522504000*Mzv[2]^3*Mzv[3] - 
     14736789144*Mzv[2]^4*Mzv[3] + 5154187500*Mzv[3]^2 + 
     6272343000*Mzv[2]^2*Mzv[3]^2 - 15100085000*Mzv[3]^3 - 
     4547812500*Mzv[5] + 34142308200*Mzv[2]^2*Mzv[5] - 
     12343284800*Mzv[2]^3*Mzv[5] + 105037625000*Mzv[3]*Mzv[5] + 
     12286505000*Mzv[3]^2*Mzv[5] + 299365605000*Mzv[5]^2 - 
     4295156250*Mzv[7] + 38086882680*Mzv[2]^2*Mzv[7] + 
     139107276000*Mzv[3]*Mzv[7] + 56868812000*Mzv[9] - 
     304215912000*Mzv[2]*Mzv[9] + 594215281275*Mzv[11] + 
     57484350000*Mzv[5, 3] + 23820350400*Mzv[3]*Mzv[5, 3] + 
     59435491500*Mzv[7, 3] - 6760353600*Mzv[5, 3, 3])/269500, 
   (-1520268750000*Mzv[2]^3 + 32223008317500*Mzv[2]^4 + 
     118621865232000*Mzv[2]^5 + 84832738897032*Mzv[2]^6 + 
     3618239625000*Mzv[2]^2*Mzv[3] + 34729695000000*Mzv[2]^3*Mzv[3] + 
     77589194843160*Mzv[2]^4*Mzv[3] - 9045599062500*Mzv[3]^2 - 
     15900389505000*Mzv[2]^2*Mzv[3]^2 + 21373311960000*Mzv[2]^3*Mzv[3]^2 + 
     28312659375000*Mzv[3]^3 + 4877975602500*Mzv[3]^4 + 
     7981410937500*Mzv[5] - 64016827875000*Mzv[2]^2*Mzv[5] + 
     64987394472000*Mzv[2]^3*Mzv[5] - 184341031875000*Mzv[3]*Mzv[5] - 
     26615991402000*Mzv[2]^2*Mzv[3]*Mzv[5] - 64688448825000*Mzv[3]^2*Mzv[5] - 
     758891808675000*Mzv[5]^2 - 114862948200000*Mzv[2]*Mzv[5]^2 + 
     7537999218750*Mzv[7] - 200527437310200*Mzv[2]^2*Mzv[7] - 
     352636944660000*Mzv[3]*Mzv[7] - 328179852000000*Mzv[2]*Mzv[3]*Mzv[7] - 
     982944062100000*Mzv[5]*Mzv[7] - 106629022500000*Mzv[9] + 
     1601696776680000*Mzv[2]*Mzv[9] + 194747968415000*Mzv[3]*Mzv[9] - 
     3128543455912875*Mzv[11] - 100885034250000*Mzv[5, 3] - 
     13702732243200*Mzv[2]^2*Mzv[5, 3] - 125414144856000*Mzv[3]*Mzv[5, 3] - 
     150668970952500*Mzv[7, 3] - 98453955600000*Mzv[2]*Mzv[7, 3] + 
     82864361580000*Mzv[9, 3] + 35593261704000*Mzv[5, 3, 3] + 
     32817985200000*Mzv[6, 4, 1, 1])/157657500}, 3, 11, 1], 
 SeriesData[ep, 0, {36*Mzv[3]^2, (54*(4*Mzv[2]^2*Mzv[3] - 35*Mzv[7]))/5, 
   (-36*(1281*Mzv[2]^4 - 1500*Mzv[3]^2 - 9875*Mzv[3]*Mzv[5] - 
      2100*Mzv[5, 3]))/125, 
   (2*(3888*Mzv[2]^2*Mzv[3] + 11880*Mzv[2]^3*Mzv[3] + 17280*Mzv[3]^2 - 
      5490*Mzv[3]^3 - 810*Mzv[2]^2*Mzv[5] - 34020*Mzv[7] - 106145*Mzv[9]))/
    15, (-3*(99426096*Mzv[2]^4 + 223188800*Mzv[2]^5 - 
      62092800*Mzv[2]^2*Mzv[3] - 310464000*Mzv[3]^2 + 
      29591100*Mzv[2]^2*Mzv[3]^2 - 766458000*Mzv[3]*Mzv[5] - 
      649908875*Mzv[5]^2 + 543312000*Mzv[7] - 2051164500*Mzv[3]*Mzv[7] - 
      162993600*Mzv[5, 3] - 187889625*Mzv[7, 3]))/67375, 
   (-82639872*Mzv[2]^4 + 58060800*Mzv[2]^2*Mzv[3] + 
     66528000*Mzv[2]^3*Mzv[3] + 179779824*Mzv[2]^4*Mzv[3] + 
     290304000*Mzv[3]^2 - 30744000*Mzv[3]^3 - 4536000*Mzv[2]^2*Mzv[5] - 
     70987200*Mzv[2]^3*Mzv[5] + 637056000*Mzv[3]*Mzv[5] - 
     356832000*Mzv[3]^2*Mzv[5] - 508032000*Mzv[7] + 
     127917720*Mzv[2]^2*Mzv[7] - 594412000*Mzv[9] + 
     6828192000*Mzv[2]*Mzv[9] - 12782249025*Mzv[11] + 135475200*Mzv[5, 3] - 
     122774400*Mzv[3]*Mzv[5, 3] + 151737600*Mzv[5, 3, 3])/3500, 
   (-5583769551360*Mzv[2]^4 - 4700356128000*Mzv[2]^5 - 
     10690803316476*Mzv[2]^6 + 3923023104000*Mzv[2]^2*Mzv[3] + 
     3995671680000*Mzv[2]^3*Mzv[3] + 19615115520000*Mzv[3]^2 - 
     623188566000*Mzv[2]^2*Mzv[3]^2 - 4680481806000*Mzv[2]^3*Mzv[3]^2 - 
     1846484640000*Mzv[3]^3 + 488948460000*Mzv[3]^4 - 
     272432160000*Mzv[2]^2*Mzv[5] + 43044281280000*Mzv[3]*Mzv[5] - 
     1620719100000*Mzv[2]^2*Mzv[3]*Mzv[5] + 13687080907500*Mzv[5]^2 + 
     16562866320000*Mzv[2]*Mzv[5]^2 - 34326452160000*Mzv[7] + 
     43197524370000*Mzv[3]*Mzv[7] + 47322475200000*Mzv[2]*Mzv[3]*Mzv[7] + 
     82801679585625*Mzv[5]*Mzv[7] - 35700384720000*Mzv[9] + 
     41409048931250*Mzv[3]*Mzv[9] + 9153720576000*Mzv[5, 3] + 
     3035045613600*Mzv[2]^2*Mzv[5, 3] + 3956955502500*Mzv[7, 3] + 
     14196742560000*Mzv[2]*Mzv[7, 3] - 14884864995000*Mzv[9, 3] - 
     4732247520000*Mzv[6, 4, 1, 1])/39414375}, 4, 11, 1], 
 SeriesData[ep, 0, {-1/4, -3/2, -33/4, (5*(-35 + 8*Mzv[3]))/4, 
   (-1825 + 48*Mzv[2]^2 + 452*Mzv[3])/8, 
   (-94335 + 2712*Mzv[2]^2 + 24820*Mzv[3] + 14800*Mzv[5])/80, 
   (-970075 + 29784*Mzv[2]^2 + 16000*Mzv[2]^3 + 268500*Mzv[3] - 
     32640*Mzv[3]^2 + 164480*Mzv[5])/160, 
   (-69556585 + 2255400*Mzv[2]^2 + 1243520*Mzv[2]^3 + 20104700*Mzv[3] - 
     548352*Mzv[2]^2*Mzv[3] - 2533440*Mzv[3]^2 + 12517120*Mzv[5] + 
     7367920*Mzv[7])/2240, (-17753497125 + 603141000*Mzv[2]^2 + 
     337776000*Mzv[2]^3 + 141745536*Mzv[2]^4 + 5323335500*Mzv[3] - 
     152006400*Mzv[2]^2*Mzv[3] - 701288000*Mzv[3]^2 + 3361400000*Mzv[5] - 
     819392000*Mzv[3]*Mzv[5] + 2034410000*Mzv[7] + 10886400*Mzv[5, 3])/
    112000, (-542166772875 + 19164007800*Mzv[2]^2 + 10880400000*Mzv[2]^3 + 
     4692117888*Mzv[2]^4 + 167623312500*Mzv[3] - 5049273600*Mzv[2]^2*Mzv[3] - 
     2652672000*Mzv[2]^3*Mzv[3] - 23163000000*Mzv[3]^2 + 
     1936256000*Mzv[3]^3 + 107282280000*Mzv[5] - 3145766400*Mzv[2]^2*Mzv[5] - 
     27124608000*Mzv[3]*Mzv[5] + 66125262000*Mzv[7] + 41172712000*Mzv[9] + 
     359251200*Mzv[5, 3])/672000, (-84766709972175 + 3097678815000*Mzv[2]^2 + 
     1782015312000*Mzv[2]^3 + 782227974528*Mzv[2]^4 + 313313909760*Mzv[2]^5 + 
     26877057507300*Mzv[3] - 856104480000*Mzv[2]^2*Mzv[3] - 
     450639974400*Mzv[2]^3*Mzv[3] - 3887669016000*Mzv[3]^2 + 
     107346032640*Mzv[2]^2*Mzv[3]^2 + 328746880000*Mzv[3]^3 + 
     17419951348800*Mzv[5] - 534457566720*Mzv[2]^2*Mzv[5] - 
     4586712345600*Mzv[3]*Mzv[5] - 1393642958400*Mzv[5]^2 + 
     10915251270000*Mzv[7] - 2665157510400*Mzv[3]*Mzv[7] + 
     6985678884800*Mzv[9] + 57839443200*Mzv[5, 3] + 15098529600*Mzv[7, 3])/
    20697600, (-1430902261144125 + 53754115014600*Mzv[2]^2 + 
     31307045616000*Mzv[2]^3 + 13963830249600*Mzv[2]^4 + 
     5749558963200*Mzv[2]^5 + 463126174395500*Mzv[3] - 
     15550676064000*Mzv[2]^2*Mzv[3] - 8242888192000*Mzv[2]^3*Mzv[3] - 
     3408832272384*Mzv[2]^4*Mzv[3] - 69770829128000*Mzv[3]^2 + 
     1972481280000*Mzv[2]^2*Mzv[3]^2 + 6135527552000*Mzv[3]^3 + 
     303581552120000*Mzv[5] - 9751819123200*Mzv[2]^2*Mzv[5] - 
     5146267033600*Mzv[2]^3*Mzv[5] - 83419952000000*Mzv[3]*Mzv[5] + 
     10392126976000*Mzv[3]^2*Mzv[5] - 25580546376000*Mzv[5]^2 + 
     193240981010000*Mzv[7] - 5811490755840*Mzv[2]^2*Mzv[7] - 
     48922071968000*Mzv[3]*Mzv[7] + 126008433320000*Mzv[9] - 
     2190633984000*Mzv[2]*Mzv[9] + 86682896946800*Mzv[11] + 
     984947040000*Mzv[5, 3] - 228004761600*Mzv[3]*Mzv[5, 3] + 
     276806376000*Mzv[7, 3] - 48680755200*Mzv[5, 3, 3])/68992000, 
   (-2820117201668641875 + 108371524808547000*Mzv[2]^2 + 
     63820095939600000*Mzv[2]^3 + 28905011094960000*Mzv[2]^4 + 
     12120934760064000*Mzv[2]^5 + 4911978292349952*Mzv[2]^6 + 
     928088601032092500*Mzv[3] - 32652748031904000*Mzv[2]^2*Mzv[3] - 
     17530793280000000*Mzv[2]^3*Mzv[3] - 7318919487559680*Mzv[2]^4*Mzv[3] - 
     144752872063800000*Mzv[3]^2 + 4307140341504000*Mzv[2]^2*Mzv[3]^2 + 
     2215767730176000*Mzv[2]^3*Mzv[3]^2 + 13387630256000000*Mzv[3]^3 - 
     861818397440000*Mzv[3]^4 + 614366285212680000*Mzv[5] - 
     20672656804800000*Mzv[2]^2*Mzv[5] - 11050366559232000*Mzv[2]^3*Mzv[5] - 
     175866394704000000*Mzv[3]*Mzv[5] + 5143002568704000*Mzv[2]^2*Mzv[3]*
      Mzv[5] + 22311453964800000*Mzv[3]^2*Mzv[5] - 
     54338663859480000*Mzv[5]^2 - 222627525120000*Mzv[2]*Mzv[5]^2 + 
     396819812218830000*Mzv[7] - 12479886792172800*Mzv[2]^2*Mzv[7] - 
     104461491694560000*Mzv[3]*Mzv[7] - 636078643200000*Mzv[2]*Mzv[3]*
      Mzv[7] - 64976967095040000*Mzv[5]*Mzv[7] + 263256696703000000*Mzv[9] - 
     4698909895680000*Mzv[2]*Mzv[9] - 63644619118080000*Mzv[3]*Mzv[9] + 
     186041889879846000*Mzv[11] + 1941079140000000*Mzv[5, 3] - 
     102909129523200*Mzv[2]^2*Mzv[5, 3] - 489070213632000*Mzv[3]*Mzv[5, 3] + 
     564307543800000*Mzv[7, 3] - 190823592960000*Mzv[2]*Mzv[7, 3] + 
     434081968320000*Mzv[9, 3] - 104420219904000*Mzv[5, 3, 3] + 
     63607864320000*Mzv[6, 4, 1, 1])/26906880000}, 1, 14, 1], 
 SeriesData[ep, 0, {20*Mzv[5], (8*(10*Mzv[2]^3 + 7*Mzv[3]^2 - 70*Mzv[5]))/7, 
   (-8*(200*Mzv[2]^3 - 42*Mzv[2]^2*Mzv[3] + 140*Mzv[3]^2 - 350*Mzv[5] - 
      2275*Mzv[7]))/35, (8*(5000*Mzv[2]^3 + 43782*Mzv[2]^4 - 
      4200*Mzv[2]^2*Mzv[3] + 3500*Mzv[3]^2 - 167125*Mzv[3]*Mzv[5] - 
      227500*Mzv[7] - 56700*Mzv[5, 3]))/875, 
   (-2802048*Mzv[2]^4 + 67200*Mzv[2]^2*Mzv[3] - 1544000*Mzv[2]^3*Mzv[3] - 
     560000*Mzv[3]^3 + 1117200*Mzv[2]^2*Mzv[5] + 10696000*Mzv[3]*Mzv[5] + 
     3640000*Mzv[7] + 20783875*Mzv[9] + 3628800*Mzv[5, 3])/1750, 
   (431515392*Mzv[2]^4 + 1951354800*Mzv[2]^5 + 951104000*Mzv[2]^3*Mzv[3] - 
     155232000*Mzv[2]^2*Mzv[3]^2 + 344960000*Mzv[3]^3 - 
     688195200*Mzv[2]^2*Mzv[5] - 1647184000*Mzv[3]*Mzv[5] - 
     6655350625*Mzv[5]^2 - 11200959000*Mzv[3]*Mzv[7] - 12802867000*Mzv[9] - 
     558835200*Mzv[5, 3] - 1459717875*Mzv[7, 3])/269500, 
   (-62443353600*Mzv[2]^5 - 7608832000*Mzv[2]^3*Mzv[3] - 
     47347652352*Mzv[2]^4*Mzv[3] + 4967424000*Mzv[2]^2*Mzv[3]^2 - 
     2759680000*Mzv[3]^3 + 5505561600*Mzv[2]^2*Mzv[5] - 
     30335782400*Mzv[2]^3*Mzv[5] + 52778880000*Mzv[3]^2*Mzv[5] + 
     212971220000*Mzv[5]^2 + 61577817840*Mzv[2]^2*Mzv[7] + 
     358430688000*Mzv[3]*Mzv[7] + 102422936000*Mzv[9] + 
     646851744000*Mzv[2]*Mzv[9] - 521720778425*Mzv[11] + 
     22912243200*Mzv[3]*Mzv[5, 3] + 46710972000*Mzv[7, 3] + 
     14374483200*Mzv[5, 3, 3])/2156000, 
   (3044113488000*Mzv[2]^5 + 8343011121528*Mzv[2]^6 + 
     9232792208640*Mzv[2]^4*Mzv[3] - 242161920000*Mzv[2]^2*Mzv[3]^2 - 
     113153040000*Mzv[2]^3*Mzv[3]^2 + 918827910000*Mzv[3]^4 + 
     5915477568000*Mzv[2]^3*Mzv[5] - 901548648000*Mzv[2]^2*Mzv[3]*Mzv[5] - 
     10291881600000*Mzv[3]^2*Mzv[5] - 10382346975000*Mzv[5]^2 + 
     11168457300000*Mzv[2]*Mzv[5]^2 - 12007674478800*Mzv[2]^2*Mzv[7] - 
     17473496040000*Mzv[3]*Mzv[7] + 31909878000000*Mzv[2]*Mzv[3]*Mzv[7] - 
     83197176562500*Mzv[5]*Mzv[7] - 126136090080000*Mzv[2]*Mzv[9] - 
     132857414690000*Mzv[3]*Mzv[9] + 101735551792875*Mzv[11] + 
     3005229427200*Mzv[2]^2*Mzv[5, 3] - 4467887424000*Mzv[3]*Mzv[5, 3] - 
     2277159885000*Mzv[7, 3] + 9572963400000*Mzv[2]*Mzv[7, 3] - 
     19828951642500*Mzv[9, 3] - 2803024224000*Mzv[5, 3, 3] - 
     3190987800000*Mzv[6, 4, 1, 1])/105105000}, 3, 11, 1], 
 SeriesData[ep, 0, {(441*Mzv[7])/8, 
   (27*(4126*Mzv[2]^4 - 17500*Mzv[3]*Mzv[5] - 42875*Mzv[7] - 2100*Mzv[5, 3]))/
    3500, (-334206*Mzv[2]^4 - 135000*Mzv[2]^3*Mzv[3] - 467250*Mzv[3]^3 - 
     56700*Mzv[2]^2*Mzv[5] + 1417500*Mzv[3]*Mzv[5] + 1157625*Mzv[7] + 
     4010125*Mzv[9] + 170100*Mzv[5, 3])/1750, 
   (3*(68623632*Mzv[2]^4 + 171740400*Mzv[2]^5 + 83160000*Mzv[2]^3*Mzv[3] - 
      86347800*Mzv[2]^2*Mzv[3]^2 + 287826000*Mzv[3]^3 + 
      34927200*Mzv[2]^2*Mzv[5] - 291060000*Mzv[3]*Mzv[5] - 
      1611504125*Mzv[5]^2 - 79233000*Mzv[7] + 34361250*Mzv[3]*Mzv[7] - 
      2470237000*Mzv[9] - 34927200*Mzv[5, 3] - 59164875*Mzv[7, 3]))/539000, 
   (-3*(182996352*Mzv[2]^4 + 4121769600*Mzv[2]^5 + 665280000*Mzv[2]^3*
       Mzv[3] + 294940800*Mzv[2]^4*Mzv[3] - 2072347200*Mzv[2]^2*Mzv[3]^2 + 
      2302608000*Mzv[3]^3 + 279417600*Mzv[2]^2*Mzv[5] + 
      5499894400*Mzv[2]^3*Mzv[5] - 776160000*Mzv[3]*Mzv[5] + 
      10551464000*Mzv[3]^2*Mzv[5] - 38676099000*Mzv[5]^2 + 
      99736560*Mzv[2]^2*Mzv[7] + 824670000*Mzv[3]*Mzv[7] - 
      19761896000*Mzv[9] + 81380376000*Mzv[2]*Mzv[9] - 192706608325*Mzv[11] - 
      93139200*Mzv[5, 3] - 814968000*Mzv[3]*Mzv[5, 3] - 
      1419957000*Mzv[7, 3] + 1808452800*Mzv[5, 3, 3]))/2156000, 
   (2411235216000*Mzv[2]^5 + 7072164623664*Mzv[2]^6 + 
     129729600000*Mzv[2]^3*Mzv[3] + 517621104000*Mzv[2]^4*Mzv[3] - 
     1212323112000*Mzv[2]^2*Mzv[3]^2 - 508900392000*Mzv[2]^3*Mzv[3]^2 + 
     449008560000*Mzv[3]^3 + 890659770000*Mzv[3]^4 + 
     54486432000*Mzv[2]^2*Mzv[5] + 9652314672000*Mzv[2]^3*Mzv[5] - 
     3968176212000*Mzv[2]^2*Mzv[3]*Mzv[5] + 18517819320000*Mzv[3]^2*Mzv[5] - 
     22625517915000*Mzv[5]^2 - 7884136260000*Mzv[2]*Mzv[5]^2 + 
     175037662800*Mzv[2]^2*Mzv[7] + 482431950000*Mzv[3]*Mzv[7] - 
     22526103600000*Mzv[2]*Mzv[3]*Mzv[7] - 110918357550000*Mzv[5]*Mzv[7] - 
     3853569720000*Mzv[9] + 142822559880000*Mzv[2]*Mzv[9] + 
     37956638720000*Mzv[3]*Mzv[9] - 338200097610375*Mzv[11] - 
     1525922798400*Mzv[2]^2*Mzv[5, 3] - 1430268840000*Mzv[3]*Mzv[5, 3] - 
     830674845000*Mzv[7, 3] - 6757831080000*Mzv[2]*Mzv[7, 3] + 
     7165743585000*Mzv[9, 3] + 3173834664000*Mzv[5, 3, 3] + 
     2252610360000*Mzv[6, 4, 1, 1])/210210000}, 4, 10, 1], 
 SeriesData[ep, 0, {-10*Mzv[5], (-10*(4*Mzv[2]^3 + 7*Mzv[3]^2 - 35*Mzv[5]))/
    7, (400*Mzv[2]^3 - 168*Mzv[2]^2*Mzv[3] + 700*Mzv[3]^2 + 1260*Mzv[5] + 
     133*Mzv[7])/14, (90000*Mzv[2]^3 - 14904*Mzv[2]^4 + 
     105000*Mzv[2]^2*Mzv[3] + 409500*Mzv[3]^2 - 3062500*Mzv[5] + 
     2170000*Mzv[3]*Mzv[5] + 1950375*Mzv[7] + 113400*Mzv[5, 3])/1750, 
   (-5250000*Mzv[2]^3 + 3602808*Mzv[2]^4 + 1474200*Mzv[2]^2*Mzv[3] + 
     3780000*Mzv[2]^3*Mzv[3] - 20527500*Mzv[3]^2 + 6020000*Mzv[3]^3 + 
     53812500*Mzv[5] + 2885400*Mzv[2]^2*Mzv[5] - 6300000*Mzv[3]*Mzv[5] - 
     63732375*Mzv[7] + 37864750*Mzv[9] - 3061800*Mzv[5, 3])/5250, 
   (2367750000*Mzv[2]^3 - 2530109736*Mzv[2]^4 + 1489406400*Mzv[2]^5 - 
     1896741000*Mzv[2]^2*Mzv[3] - 300300000*Mzv[2]^3*Mzv[3] + 
     11129002500*Mzv[3]^2 + 834372000*Mzv[2]^2*Mzv[3]^2 - 
     1456378000*Mzv[3]^3 - 18494437500*Mzv[5] + 416215800*Mzv[2]^2*Mzv[5] - 
     26496162000*Mzv[3]*Mzv[5] + 16602316500*Mzv[5]^2 + 24441965625*Mzv[7] + 
     367059000*Mzv[3]*Mzv[7] + 2044427000*Mzv[9] + 497712600*Mzv[5, 3] - 
     383575500*Mzv[7, 3])/404250, 
   (-42273000000*Mzv[2]^3 + 41970852000*Mzv[2]^4 - 6206702400*Mzv[2]^5 + 
     53419212000*Mzv[2]^2*Mzv[3] - 60995088000*Mzv[2]^3*Mzv[3] + 
     9144850176*Mzv[2]^4*Mzv[3] - 239299830000*Mzv[3]^2 - 
     10485921600*Mzv[2]^2*Mzv[3]^2 - 78443904000*Mzv[3]^3 + 
     294698250000*Mzv[5] - 69563340000*Mzv[2]^2*Mzv[5] + 
     107577993600*Mzv[2]^3*Mzv[5] + 821047920000*Mzv[3]*Mzv[5] - 
     123862200000*Mzv[3]^2*Mzv[5] - 343217836500*Mzv[5]^2 - 
     306643837500*Mzv[7] - 43492901760*Mzv[2]^2*Mzv[7] + 
     245224518000*Mzv[3]*Mzv[7] - 774983363000*Mzv[9] - 
     2147324256000*Mzv[2]*Mzv[9] + 4139913564325*Mzv[11] + 
     18336780000*Mzv[5, 3] - 26824089600*Mzv[3]*Mzv[5, 3] + 
     9167350500*Mzv[7, 3] - 47718316800*Mzv[5, 3, 3])/1617000, 
   (15155910000000*Mzv[2]^3 - 7265606040000*Mzv[2]^4 - 
     24258004416000*Mzv[2]^5 + 12417015416256*Mzv[2]^6 - 
     25844381640000*Mzv[2]^2*Mzv[3] + 42875632800000*Mzv[2]^3*Mzv[3] + 
     1969191544320*Mzv[2]^4*Mzv[3] + 101022560100000*Mzv[3]^2 - 
     12707912448000*Mzv[2]^2*Mzv[3]^2 - 11303240256000*Mzv[2]^3*Mzv[3]^2 + 
     80016274800000*Mzv[3]^3 - 10150879200000*Mzv[3]^4 - 
     99215077500000*Mzv[5] + 39385657080000*Mzv[2]^2*Mzv[5] - 
     49064200416000*Mzv[2]^3*Mzv[5] - 341570552400000*Mzv[3]*Mzv[5] - 
     7941824352000*Mzv[2]^2*Mzv[3]*Mzv[5] + 70667039520000*Mzv[3]^2*Mzv[5] - 
     18836862660000*Mzv[5]^2 + 31626191520000*Mzv[2]*Mzv[5]^2 + 
     52014241125000*Mzv[7] + 28971256683600*Mzv[2]^2*Mzv[7] - 
     289274055840000*Mzv[3]*Mzv[7] + 90360547200000*Mzv[2]*Mzv[3]*Mzv[7] + 
     234561276180000*Mzv[5]*Mzv[7] + 459886927500000*Mzv[9] + 
     849736863360000*Mzv[2]*Mzv[9] - 178471707260000*Mzv[3]*Mzv[9] - 
     1512688209850125*Mzv[11] - 19096446600000*Mzv[5, 3] + 
     1396342886400*Mzv[2]^2*Mzv[5, 3] + 25009272288000*Mzv[3]*Mzv[5, 3] - 
     2975423220000*Mzv[7, 3] + 27108164160000*Mzv[2]*Mzv[7, 3] - 
     42296612820000*Mzv[9, 3] + 18883041408000*Mzv[5, 3, 3] - 
     9036054720000*Mzv[6, 4, 1, 1])/145530000}, 3, 11, 1], 
 SeriesData[ep, 0, {-10*Mzv[5], 
   (-10*(4*Mzv[2]^3 + 7*Mzv[3]^2 - 91*Mzv[5] + 49*Mzv[7]))/7, 
   (26000*Mzv[2]^3 - 61872*Mzv[2]^4 - 4200*Mzv[2]^2*Mzv[3] + 
     339500*Mzv[3]^2 - 304500*Mzv[5] + 140000*Mzv[3]*Mzv[5] + 145425*Mzv[7] + 
     151200*Mzv[5, 3])/350, (-7830000*Mzv[2]^3 + 20524536*Mzv[2]^4 + 
     18333000*Mzv[2]^2*Mzv[3] + 3600000*Mzv[2]^3*Mzv[3] - 
     169060500*Mzv[3]^2 + 23772000*Mzv[3]^3 + 66937500*Mzv[5] - 
     16632000*Mzv[2]^2*Mzv[5] - 36855000*Mzv[3]*Mzv[5] + 176880375*Mzv[7] - 
     102305000*Mzv[9] - 52050600*Mzv[5, 3])/15750, 
   (2945250000*Mzv[2]^3 + 546876792*Mzv[2]^4 - 13690224000*Mzv[2]^5 - 
     15621190200*Mzv[2]^2*Mzv[3] - 1607760000*Mzv[2]^3*Mzv[3] + 
     77191537500*Mzv[3]^2 + 3294799200*Mzv[2]^2*Mzv[3]^2 - 
     5169549000*Mzv[3]^3 - 21526312500*Mzv[5] + 10320987600*Mzv[2]^2*Mzv[5] + 
     89137125000*Mzv[3]*Mzv[5] + 24941070000*Mzv[5]^2 - 170022092625*Mzv[7] + 
     70568709750*Mzv[3]*Mzv[7] + 47872834625*Mzv[9] + 18782101800*Mzv[5, 3] + 
     15291045000*Mzv[7, 3])/1212750, 
   (-98406000000*Mzv[2]^3 - 446391038016*Mzv[2]^4 + 653027198400*Mzv[2]^5 + 
     741038760000*Mzv[2]^2*Mzv[3] + 396728640000*Mzv[2]^3*Mzv[3] + 
     33075459648*Mzv[2]^4*Mzv[3] - 2706760980000*Mzv[3]^2 - 
     74441505600*Mzv[2]^2*Mzv[3]^2 - 264528264000*Mzv[3]^3 + 
     662161500000*Mzv[5] - 22912243200*Mzv[2]^2*Mzv[5] + 
     727638912000*Mzv[2]^3*Mzv[5] - 7760785032000*Mzv[3]*Mzv[5] + 
     2017201032000*Mzv[3]^2*Mzv[5] - 887181718500*Mzv[5]^2 + 
     8153973135000*Mzv[7] - 2598275156400*Mzv[2]^2*Mzv[7] - 
     3055276224000*Mzv[3]*Mzv[7] + 3661008197000*Mzv[9] - 
     71604252720000*Mzv[2]*Mzv[9] + 116728988635875*Mzv[11] - 
     705599294400*Mzv[5, 3] + 751493635200*Mzv[3]*Mzv[5, 3] - 
     719426515500*Mzv[7, 3] - 1591205616000*Mzv[5, 3, 3])/9702000, 
   (147567420000000*Mzv[2]^3 + 1218801029846400*Mzv[2]^4 + 
     19410979536000*Mzv[2]^5 - 3148684367767488*Mzv[2]^6 - 
     1266764138640000*Mzv[2]^2*Mzv[3] - 1683129127680000*Mzv[2]^3*Mzv[3] - 
     112728743487360*Mzv[2]^4*Mzv[3] + 3940163627400000*Mzv[3]^2 - 
     185698841328000*Mzv[2]^2*Mzv[3]^2 - 907666119360000*Mzv[2]^3*Mzv[3]^2 + 
     821902601520000*Mzv[3]^3 + 143819796120000*Mzv[3]^4 - 
     944999055000000*Mzv[5] - 990472523040000*Mzv[2]^2*Mzv[5] - 
     1196475344064000*Mzv[2]^3*Mzv[5] + 17672901246000000*Mzv[3]*Mzv[5] - 
     459195504768000*Mzv[2]^2*Mzv[3]*Mzv[5] - 3490067861280000*Mzv[3]^2*
      Mzv[5] + 2345107249485000*Mzv[5]^2 + 9169965604800000*Mzv[2]*Mzv[5]^2 - 
     13814041591350000*Mzv[7] + 5279849455280400*Mzv[2]^2*Mzv[7] + 
     6767608367520000*Mzv[3]*Mzv[7] + 26199901728000000*Mzv[2]*Mzv[3]*
      Mzv[7] + 22137533357940000*Mzv[5]*Mzv[7] - 20070149329230000*Mzv[9] + 
     136422856009440000*Mzv[2]*Mzv[9] - 21053772299560000*Mzv[3]*Mzv[9] - 
     221511736743672375*Mzv[11] + 1131546976560000*Mzv[5, 3] + 
     1375501500172800*Mzv[2]^2*Mzv[5, 3] - 1406403782784000*Mzv[3]*
      Mzv[5, 3] + 710549694855000*Mzv[7, 3] + 7859970518400000*Mzv[2]*
      Mzv[7, 3] - 9932912289300000*Mzv[9, 3] + 3031619022432000*
      Mzv[5, 3, 3] - 2619990172800000*Mzv[6, 4, 1, 1])/3783780000}, 3, 10, 
  1], SeriesData[ep, 0, {-5*Mzv[5], (-40*Mzv[2]^3 - 574*Mzv[3]^2 + 
     630*Mzv[5] + 1127*Mzv[7])/14, (45000*Mzv[2]^3 - 295692*Mzv[2]^4 - 
     86100*Mzv[2]^2*Mzv[3] + 393750*Mzv[3]^2 - 341250*Mzv[5] + 
     3027500*Mzv[3]*Mzv[5] - 931875*Mzv[7] + 1096200*Mzv[5, 3])/1750, 
   (-3510000*Mzv[2]^3 - 20279052*Mzv[2]^4 + 8505000*Mzv[2]^2*Mzv[3] + 
     31140000*Mzv[2]^3*Mzv[3] + 8599500*Mzv[3]^2 + 16023000*Mzv[3]^3 + 
     19687500*Mzv[5] - 26497800*Mzv[2]^2*Mzv[5] - 9261000*Mzv[3]*Mzv[5] - 
     26979750*Mzv[7] + 97745375*Mzv[9] + 36061200*Mzv[5, 3])/31500, 
   (1732500000*Mzv[2]^3 + 45609284952*Mzv[2]^4 - 24530000400*Mzv[2]^5 + 
     1589187600*Mzv[2]^2*Mzv[3] - 587664000*Mzv[2]^3*Mzv[3] - 
     38706129000*Mzv[3]^2 + 4441575600*Mzv[2]^2*Mzv[3]^2 + 
     3573570000*Mzv[3]^3 - 9095625000*Mzv[5] - 17515990800*Mzv[2]^2*Mzv[5] - 
     324968490000*Mzv[3]*Mzv[5] + 116176512375*Mzv[5]^2 + 
     130537984500*Mzv[7] + 287283496500*Mzv[3]*Mzv[7] - 99837353000*Mzv[9] - 
     143236447200*Mzv[5, 3] + 43361443125*Mzv[7, 3])/4851000, 
   (-13860000000*Mzv[2]^3 - 232101600192*Mzv[2]^4 - 295537036800*Mzv[2]^5 - 
     123859612800*Mzv[2]^2*Mzv[3] - 498516480000*Mzv[2]^3*Mzv[3] + 
     753314994432*Mzv[2]^4*Mzv[3] + 712010376000*Mzv[3]^2 + 
     17153136000*Mzv[2]^2*Mzv[3]^2 - 373928016000*Mzv[3]^3 + 
     72765000000*Mzv[5] + 625941993600*Mzv[2]^2*Mzv[5] - 
     910818585600*Mzv[2]^3*Mzv[5] + 4400853072000*Mzv[3]*Mzv[5] - 
     1675962288000*Mzv[3]^2*Mzv[5] - 1056912780000*Mzv[5]^2 - 
     2589793668000*Mzv[7] + 1333829795760*Mzv[2]^2*Mzv[7] + 
     2124531024000*Mzv[3]*Mzv[7] - 331715692000*Mzv[9] + 
     69205219776000*Mzv[2]*Mzv[9] - 114844225051325*Mzv[11] + 
     1217422483200*Mzv[5, 3] - 1223010835200*Mzv[3]*Mzv[5, 3] + 
     281227716000*Mzv[7, 3] + 1537893772800*Mzv[5, 3, 3])/12936000, 
   (6081075000000*Mzv[2]^3 - 208606747068720*Mzv[2]^4 + 
     591088467528000*Mzv[2]^5 - 802956182204664*Mzv[2]^6 + 
     124957820988000*Mzv[2]^2*Mzv[3] + 367195308480000*Mzv[2]^3*Mzv[3] + 
     53359483937760*Mzv[2]^4*Mzv[3] - 547775938710000*Mzv[3]^2 - 
     98436550212000*Mzv[2]^2*Mzv[3]^2 - 555442039152000*Mzv[2]^3*Mzv[3]^2 + 
     294273399420000*Mzv[3]^3 - 14250556320000*Mzv[3]^4 - 
     31925643750000*Mzv[5] - 147969257436000*Mzv[2]^2*Mzv[5] - 
     22103329248000*Mzv[2]^3*Mzv[5] - 1864582459740000*Mzv[3]*Mzv[5] + 
     81569720232000*Mzv[2]^2*Mzv[3]*Mzv[5] + 508748139900000*Mzv[3]^2*
      Mzv[5] - 805794937447500*Mzv[5]^2 + 2815660787940000*Mzv[2]*Mzv[5]^2 + 
     2063086180155000*Mzv[7] - 766090358233200*Mzv[2]^2*Mzv[7] - 
     6260485361130000*Mzv[3]*Mzv[7] + 8044745108400000*Mzv[2]*Mzv[3]*Mzv[7] + 
     6631779494340000*Mzv[5]*Mzv[7] + 1789138826475000*Mzv[9] - 
     22763613993120000*Mzv[2]*Mzv[9] - 5778672339440000*Mzv[3]*Mzv[9] + 
     36997270551115875*Mzv[11] + 60193885752000*Mzv[5, 3] + 
     510315684278400*Mzv[2]^2*Mzv[5, 3] + 294880569984000*Mzv[3]*Mzv[5, 3] - 
     875416354312500*Mzv[7, 3] + 2413423532520000*Mzv[2]*Mzv[7, 3] - 
     3086999172757500*Mzv[9, 3] - 505858088736000*Mzv[5, 3, 3] - 
     804474510840000*Mzv[6, 4, 1, 1])/1891890000}, 3, 10, 1], 
 SeriesData[ep, 0, {20*Mzv[5], (4*(20*Mzv[2]^3 + 119*Mzv[3]^2 - 140*Mzv[5]))/
    7, (-2*(800*Mzv[2]^3 - 1428*Mzv[2]^2*Mzv[3] + 4760*Mzv[3]^2 - 
      1400*Mzv[5] - 7875*Mzv[7]))/35, 
   (4*(10000*Mzv[2]^3 + 178899*Mzv[2]^4 - 71400*Mzv[2]^2*Mzv[3] + 
      59500*Mzv[3]^2 - 535500*Mzv[3]*Mzv[5] - 393750*Mzv[7] - 
      396900*Mzv[5, 3]))/875, 
   (-4*(6440364*Mzv[2]^4 - 642600*Mzv[2]^2*Mzv[3] + 2907000*Mzv[2]^3*Mzv[3] + 
      3045000*Mzv[3]^3 - 7824600*Mzv[2]^2*Mzv[5] - 19278000*Mzv[3]*Mzv[5] - 
      3543750*Mzv[7] - 19257875*Mzv[9] - 14288400*Mzv[5, 3]))/7875, 
   (2*(991816056*Mzv[2]^4 + 3569774400*Mzv[2]^5 + 1790712000*Mzv[2]^3*
       Mzv[3] - 844074000*Mzv[2]^2*Mzv[3]^2 + 1875720000*Mzv[3]^3 - 
      4819953600*Mzv[2]^2*Mzv[5] - 2968812000*Mzv[3]*Mzv[5] - 
      7408603125*Mzv[5]^2 - 17327772000*Mzv[3]*Mzv[7] - 11862851000*Mzv[9] - 
      2200413600*Mzv[5, 3] - 3682688625*Mzv[7, 3]))/606375, 
   (-57116390400*Mzv[2]^5 - 7162848000*Mzv[2]^3*Mzv[3] - 
     37329259968*Mzv[2]^4*Mzv[3] + 13505184000*Mzv[2]^2*Mzv[3]^2 - 
     7502880000*Mzv[3]^3 + 19279814400*Mzv[2]^2*Mzv[5] + 
     768398400*Mzv[2]^3*Mzv[5] - 11884950000*Mzv[3]^2*Mzv[5] + 
     118537650000*Mzv[5]^2 + 105836983560*Mzv[2]^2*Mzv[7] + 
     277244352000*Mzv[3]*Mzv[7] + 47451404000*Mzv[9] + 
     888198696000*Mzv[2]*Mzv[9] - 1270106970825*Mzv[11] + 
     17603308800*Mzv[3]*Mzv[5, 3] + 58923018000*Mzv[7, 3] + 
     19737748800*Mzv[5, 3, 3])/1212750, 
   (2*(2784424032000*Mzv[2]^5 + 6325332616152*Mzv[2]^6 + 
      7279205693760*Mzv[2]^4*Mzv[3] - 658377720000*Mzv[2]^2*Mzv[3]^2 - 
      644593950000*Mzv[2]^3*Mzv[3]^2 + 971616896250*Mzv[3]^4 - 
      149837688000*Mzv[2]^3*Mzv[5] - 3452636187000*Mzv[2]^2*Mzv[3]*Mzv[5] + 
      2317565250000*Mzv[3]^2*Mzv[5] - 5778710437500*Mzv[5]^2 + 
      3200447250000*Mzv[2]*Mzv[5]^2 - 20638211794200*Mzv[2]^2*Mzv[7] - 
      13515662160000*Mzv[3]*Mzv[7] + 9144135000000*Mzv[2]*Mzv[3]*Mzv[7] - 
      33255484762500*Mzv[5]*Mzv[7] - 173198745720000*Mzv[2]*Mzv[9] - 
      65654136047500*Mzv[3]*Mzv[9] + 247670859310875*Mzv[11] + 
      1640874034800*Mzv[2]^2*Mzv[5, 3] - 3432645216000*Mzv[3]*Mzv[5, 3] - 
      2872497127500*Mzv[7, 3] + 2743240500000*Mzv[2]*Mzv[7, 3] - 
      9156379732500*Mzv[9, 3] - 3848861016000*Mzv[5, 3, 3] - 
      914413500000*Mzv[6, 4, 1, 1]))/118243125}, 3, 11, 1]}


==> anc/VVVV.ldrr <==
{{1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, (2*(-1 + nu)*(-1 + 2*nu))/(3*(-2 + 3*nu)*(-1 + 3*nu)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (4*(-1 + nu)^2*(-1 + 2*nu)^2)/(9*(-2 + 3*nu)^2*(-1 + 3*nu)^2), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, ((-1 + nu)*(-3 + 2*nu))/(2*(-5 + 4*nu)*(-3 + 4*nu)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (3*(-1 + nu)^2*(-3 + 2*nu)*(-1 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu))/
   (5*(-5 + 4*nu)*(-3 + 4*nu)*(-6 + 5*nu)*(-4 + 5*nu)*(-3 + 5*nu)*
    (-2 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 0, 0, 
  -((-1 + 2*nu)*(-1058400 + 6771780*nu - 18351435*nu^2 + 27316712*nu^3 - 
      24133388*nu^4 + 12660869*nu^5 - 3653880*nu^6 + 447696*nu^7))/
   (10*(-3 + 2*nu)*(-5 + 3*nu)*(-5 + 4*nu)^2*(-3 + 4*nu)^2*(-6 + 5*nu)*
    (-4 + 5*nu)), (3*(-1 + 2*nu)*(-5 + 3*nu)*(-4 + 3*nu))/
   (4*(-3 + 2*nu)*(-5 + 4*nu)*(-3 + 4*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  (2*(-1 + nu)^3*(-1 + 2*nu)^3)/(5*(-3 + 4*nu)*(-1 + 4*nu)*(-4 + 5*nu)*
    (-3 + 5*nu)*(-2 + 5*nu)*(-1 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  -((-1 + nu)*(-1 + 2*nu)*(77760 - 578376*nu + 1767434*nu^2 - 2837213*nu^3 + 
      2520671*nu^4 - 1174050*nu^5 + 223848*nu^6))/
   (30*(-4 + 3*nu)*(-2 + 3*nu)*(-1 + 3*nu)*(-5 + 4*nu)*(-3 + 4*nu)^2*
    (-4 + 5*nu)*(-3 + 5*nu)), ((-1 + nu)*(-1 + 2*nu)*(-4 + 3*nu))/
   (2*(-1 + 3*nu)*(-5 + 4*nu)*(-3 + 4*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  (4*(-1 + nu)*(-1 + 2*nu)^2*(1944 - 8568*nu + 13697*nu^2 - 9396*nu^3 + 
     2340*nu^4))/(15*(-3 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)^2*(-3 + 4*nu)*
    (-4 + 5*nu)*(-3 + 5*nu)), 0, (-8*(-1 + nu)*(-3 + 2*nu)*(-1 + 2*nu)^2*
    (-5 + 3*nu))/(5*(-2 + 3*nu)*(-7 + 5*nu)*(-6 + 5*nu)*(-4 + 5*nu)*
    (-3 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (6*(-1 + nu)*(-1 + 2*nu)*(-5 + 3*nu)*
    (-4 + 3*nu))/(5*(-7 + 5*nu)*(-6 + 5*nu)*(-4 + 5*nu)*(-3 + 5*nu)), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (4*(-1 + nu)^2*(-1 + 2*nu)^2*(-4 + 3*nu))/
   (5*(-1 + 3*nu)*(-6 + 5*nu)*(-4 + 5*nu)*(-3 + 5*nu)*(-2 + 5*nu)), 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (-16*(-1 + 2*nu)^3*(19 - 28*nu + 10*nu^2))/
   (5*(-2 + nu)^2*(-1 + nu)*(-5 + 4*nu)*(-6 + 5*nu)), 0, 
  (8*(-1 + 2*nu)^3*(17952 - 72656*nu + 122016*nu^2 - 108892*nu^3 + 
     54491*nu^4 - 14502*nu^5 + 1604*nu^6))/(5*(-2 + nu)^3*(-1 + nu)*
    (-3 + 2*nu)^2*(-4 + 3*nu)^2*(-7 + 4*nu)), 0, 
  (-2*(-1 + 2*nu)^3*(-5 + 3*nu)*(-188 + 429*nu - 313*nu^2 + 74*nu^3))/
   (5*(-2 + nu)*(-1 + nu)*(-4 + 3*nu)*(-7 + 4*nu)*(-5 + 4*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), 0, (4*(-1 + 2*nu)^3*(588 - 1765*nu + 1963*nu^2 - 956*nu^3 + 
     172*nu^4))/(5*(-2 + nu)^2*(-1 + nu)*(-3 + 2*nu)*(-7 + 4*nu)*(-5 + 4*nu)*
    (-6 + 5*nu)), (-6*(-2 + nu)^2*(-1 + 2*nu)^3*(-7 + 3*nu)*(-5 + 3*nu))/
   (5*(-1 + nu)*(-7 + 4*nu)*(-5 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, ((-1 + nu)*(3456 - 18344*nu + 35830*nu^2 - 30411*nu^3 + 
     9423*nu^4))/(30*(-4 + 3*nu)*(-2 + 3*nu)*(-3 + 4*nu)*(-4 + 5*nu)*
    (-3 + 5*nu)), 0, 0, 0, ((-1 + nu)*(-4 + 3*nu)*
    (-540 + 2051*nu - 2491*nu^2 + 966*nu^3))/(10*(-5 + 4*nu)*(-3 + 4*nu)*
    (-6 + 5*nu)*(-4 + 5*nu)*(-3 + 5*nu)), 0, -((-1 + nu)*(-3 + 2*nu))/
   (2*(-5 + 4*nu)*(-3 + 4*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (2*(-1 + 2*nu)^3*(40320 - 118152*nu + 129473*nu^2 - 62859*nu^3 + 
     11404*nu^4))/(45*(-1 + nu)^2*(-3 + 2*nu)*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)*(-4 + 5*nu)), 0, 
  (2*(-1 + 2*nu)^3*(-3120 + 6785*nu - 4893*nu^2 + 1170*nu^3))/
   (5*(-1 + nu)^2*(-5 + 3*nu)*(-5 + 4*nu)*(-6 + 5*nu)*(-4 + 5*nu)), 0, 
  (2*(-1 + 2*nu)^3*(54720 - 160683*nu + 176405*nu^2 - 85788*nu^3 + 
     15588*nu^4))/(15*(-1 + nu)^2*(-3 + 2*nu)^2*(-5 + 3*nu)*(-4 + 3*nu)*
    (-4 + 5*nu)), 0, 0, 0, (-32*(-1 + 2*nu)^3*(-4 + 3*nu)*(-9 + 7*nu))/
   (5*(-1 + nu)^2*(-3 + 2*nu)*(-6 + 5*nu)*(-4 + 5*nu)), 0, 0, 
  (-12*(-2 + nu)^2*(-1 + 2*nu)^3*(-5 + 3*nu)*(-4 + 3*nu))/
   (5*(-1 + nu)^2*(-3 + 2*nu)*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)*
    (-4 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, ((-1 + nu)^2*(-1 + 2*nu)^2)/
   (3*(-2 + 3*nu)*(-1 + 3*nu)*(-3 + 4*nu)*(-1 + 4*nu)), 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (2*(-1 + 2*nu)*(1944 - 8568*nu + 13697*nu^2 - 9396*nu^3 + 2340*nu^4))/
   (9*(-3 + 2*nu)*(-4 + 3*nu)*(-2 + 3*nu)^2*(-3 + 4*nu)), 
  (-4*(-3 + 2*nu)*(-1 + 2*nu))/(3*(-4 + 3*nu)*(-2 + 3*nu)), 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
  ((-1 + 2*nu)^2*(-218160 + 1079064*nu - 2100257*nu^2 + 2011364*nu^3 - 
     948688*nu^4 + 176512*nu^5))/(10*(-2 + 3*nu)*(-5 + 4*nu)^2*(-3 + 4*nu)^2*
    (-6 + 5*nu)*(-4 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-8*(-1 + 2*nu)^2*(-9 + 7*nu))/(3*(-3 + 2*nu)*(-2 + 3*nu)*(-3 + 4*nu)), 0, 
  -(((-1 + 2*nu)^2*(-5 + 3*nu))/((-2 + 3*nu)*(-5 + 4*nu)*(-3 + 4*nu))), 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 
  ((-1 + 2*nu)^2*(-8305200 + 39777300*nu - 81264559*nu^2 + 91796789*nu^3 - 
     61917465*nu^4 + 24936375*nu^5 - 5551872*nu^6 + 527112*nu^7))/
   (30*(-1 + nu)^2*(-5 + 3*nu)^2*(-4 + 3*nu)*(-5 + 4*nu)^2*(-9 + 5*nu)*
    (-6 + 5*nu)), 0, 
  -((-1 + 2*nu)^2*(-46656000 + 319421520*nu - 961430504*nu^2 + 
      1672231102*nu^3 - 1854321643*nu^4 + 1360711049*nu^5 - 661229613*nu^6 + 
      205308909*nu^7 - 36978552*nu^8 + 2944836*nu^9))/
   (45*(-2 + nu)*(-1 + nu)^2*(-3 + 2*nu)*(-5 + 3*nu)^2*(-4 + 3*nu)^2*
    (-5 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)), 
  ((-1 + 2*nu)^2*(-237600 + 1169472*nu - 2460344*nu^2 + 2866936*nu^3 - 
     1997869*nu^4 + 832451*nu^5 - 192003*nu^6 + 18909*nu^7))/
   (15*(-2 + nu)*(-1 + nu)^2*(-5 + 3*nu)*(-5 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)*(-6 + 5*nu)), (-8*(-3 + 2*nu)*(-1 + 2*nu)^2*
    (-47 + 103*nu - 75*nu^2 + 18*nu^3))/(15*(-2 + nu)*(-1 + nu)^2*(-4 + 3*nu)*
    (-7 + 5*nu)*(-6 + 5*nu)), 0, 
  (-4*(-1 + 2*nu)^2*(29160 - 105014*nu + 156116*nu^2 - 122845*nu^3 + 
     54094*nu^4 - 12681*nu^5 + 1242*nu^6))/(15*(-2 + nu)*(-1 + nu)^2*
    (-5 + 3*nu)*(-5 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-6 + 5*nu)), 0, 
  (4*(-3 + 2*nu)*(-1 + 2*nu)^2*(-179280 + 861300*nu - 1771376*nu^2 + 
     2021200*nu^3 - 1381519*nu^4 + 565493*nu^5 - 128313*nu^6 + 12447*nu^7))/
   (15*(-2 + nu)*(-1 + nu)^2*(-5 + 3*nu)*(-4 + 3*nu)*(-5 + 4*nu)*(-9 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 0, 
  (-2*(-1 + 2*nu)^2*(577440 - 2493252*nu + 4473986*nu^2 - 4270971*nu^3 + 
     2287750*nu^4 - 651987*nu^5 + 77238*nu^6))/(45*(-1 + nu)^2*(-3 + 2*nu)*
    (-5 + 3*nu)*(-4 + 3*nu)*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 0, 
  -((-1 + 2*nu)^2*(-5 + 3*nu)*(2652 - 7034*nu + 6921*nu^2 - 2998*nu^3 + 
      483*nu^4))/(5*(-1 + nu)^2*(-5 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)*(-6 + 5*nu)), (8*(-2 + nu)^2*(-3 + 2*nu)*(-1 + 2*nu)^2)/
   (5*(-1 + nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, (24*(-1 + 2*nu)^3*(-4 + 3*nu)*(-9 + 7*nu))/
   (5*(-1 + nu)*(-5 + 4*nu)*(-3 + 4*nu)*(-6 + 5*nu)*(-4 + 5*nu)), 0, 
  (4*(-1 + 2*nu)^3*(14400 - 42168*nu + 46213*nu^2 - 22459*nu^3 + 4083*nu^4))/
   (15*(-1 + nu)*(-3 + 2*nu)^2*(-4 + 3*nu)*(-3 + 4*nu)*(-8 + 5*nu)*
    (-4 + 5*nu)), 0, 0, 0, (-2*(-1 + 2*nu)^3*(-4 + 3*nu)^2*
    (300 - 425*nu + 149*nu^2))/(5*(-1 + nu)*(-3 + 2*nu)*(-5 + 4*nu)*
    (-3 + 4*nu)*(-8 + 5*nu)*(-6 + 5*nu)*(-4 + 5*nu)), 0, 
  (-2*(-3 + 2*nu)*(-1 + 2*nu)^3*(-480 + 1096*nu - 831*nu^2 + 209*nu^3))/
   (5*(-1 + nu)*(-5 + 4*nu)*(-3 + 4*nu)*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)*
    (-4 + 5*nu)), 0, -((-1 + 2*nu)^3*(40320 - 118152*nu + 129473*nu^2 - 
      62859*nu^3 + 11404*nu^4))/(15*(-1 + nu)*(-3 + 2*nu)*(-3 + 4*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)*(-4 + 5*nu)), 0, 0, 0, 
  (-9*(-2 + nu)*(-1 + 2*nu)^3*(-5 + 3*nu)^2*(-4 + 3*nu)^2)/
   (5*(-1 + nu)*(-3 + 2*nu)*(-5 + 4*nu)*(-3 + 4*nu)*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)*(-4 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, ((-1 + 2*nu)^3*(-116094720 + 846514144*nu - 2805010544*nu^2 + 
     5576425494*nu^3 - 7391329827*nu^4 + 6859415541*nu^5 - 4548644418*nu^6 + 
     2155558464*nu^7 - 715471203*nu^8 + 158426289*nu^9 - 21063784*nu^10 + 
     1273988*nu^11))/(2*(-2 + nu)^3*(-1 + nu)^2*(-3 + 2*nu)^2*(-7 + 4*nu)^2*
    (-5 + 4*nu)^2*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 0, 
  (-2*(-1 + 2*nu)^3*(186256 - 723784*nu + 1171122*nu^2 - 1011307*nu^3 + 
     492134*nu^4 - 128083*nu^5 + 13938*nu^6))/((-2 + nu)*(-1 + nu)*
    (-5 + 3*nu)*(-4 + 3*nu)*(-7 + 4*nu)^2*(-5 + 4*nu)^2*(-6 + 5*nu)), 0, 
  ((-1 + 2*nu)^3*(4118521344 - 31985307648*nu + 113796012504*nu^2 - 
     245247744214*nu^3 + 356588518781*nu^4 - 368501273217*nu^5 + 
     277521796530*nu^6 - 153463888632*nu^7 + 61839961613*nu^8 - 
     17708324605*nu^9 + 3420398012*nu^10 - 400089844*nu^11 + 21432048*nu^12))/
   (4*(-2 + nu)^4*(-1 + nu)^2*(-3 + 2*nu)^3*(-5 + 3*nu)*(-4 + 3*nu)*
    (-7 + 4*nu)^2*(-5 + 4*nu)*(-8 + 5*nu)), 
  (-2*(-1 + 2*nu)^3*(588 - 1765*nu + 1963*nu^2 - 956*nu^3 + 172*nu^4))/
   ((-2 + nu)^2*(-1 + nu)*(-3 + 2*nu)*(-7 + 4*nu)*(-5 + 4*nu)^2), 0, 0, 
  -((-1 + 2*nu)^3*(160366080 - 1032513536*nu + 2990342584*nu^2 - 
      5131536998*nu^3 + 5779638495*nu^4 - 4465406024*nu^5 + 2397292486*nu^6 - 
      883231910*nu^7 + 213758951*nu^8 - 30691564*nu^9 + 1985468*nu^10))/
   (4*(-2 + nu)^3*(-1 + nu)^2*(-3 + 2*nu)^2*(-7 + 4*nu)^2*(-5 + 4*nu)^2*
    (-8 + 5*nu)*(-6 + 5*nu)), 0, (-8*(-3 + 2*nu)*(-1 + 2*nu)^3*
    (-45248 + 216280*nu - 442854*nu^2 + 503757*nu^3 - 343955*nu^4 + 
     141015*nu^5 - 32153*nu^6 + 3146*nu^7))/((-2 + nu)^2*(-1 + nu)^2*
    (-4 + 3*nu)*(-7 + 4*nu)*(-5 + 4*nu)^2*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), (-3*(-2 + nu)*(-1 + 2*nu)^3*(-5 + 3*nu)*
    (109648 - 413326*nu + 643431*nu^2 - 529193*nu^3 + 242367*nu^4 - 
     58561*nu^5 + 5826*nu^6))/(4*(-1 + nu)^2*(-3 + 2*nu)^2*(-7 + 4*nu)^2*
    (-5 + 4*nu)^2*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 
  (4*(-1 + 2*nu)^3*(3843840 - 25522144*nu + 76208784*nu^2 - 134805746*nu^3 + 
     156487051*nu^4 - 124602170*nu^5 + 68940712*nu^6 - 26179228*nu^7 + 
     6531369*nu^8 - 966936*nu^9 + 64516*nu^10))/((-2 + nu)^3*(-1 + nu)^2*
    (-3 + 2*nu)^2*(-4 + 3*nu)*(-7 + 4*nu)*(-5 + 4*nu)*(-8 + 5*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), 0, -(((-1 + 2*nu)^3*(-5 + 3*nu)*(-188 + 429*nu - 313*nu^2 + 
      74*nu^3))/((-2 + nu)*(-1 + nu)*(-3 + 2*nu)*(-4 + 3*nu)*(-7 + 4*nu)*
     (-5 + 4*nu)^2)), 0, (2*(-1 + 2*nu)^3*(-5 + 3*nu)*
    (36288 - 143086*nu + 234331*nu^2 - 204041*nu^3 + 99643*nu^4 - 
     25881*nu^5 + 2794*nu^6))/((-1 + nu)^2*(-3 + 2*nu)^2*(-7 + 4*nu)*
    (-5 + 4*nu)^2*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 
  (-3*(-2 + nu)*(-1 + 2*nu)^3*(-7 + 3*nu)*(-5 + 3*nu))/
   (4*(-1 + nu)*(-3 + 2*nu)*(-7 + 4*nu)^2*(-5 + 4*nu)^2), 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 0, (2*(-1 + 2*nu)^3*(-208425 + 735945*nu - 1035812*nu^2 + 
     726279*nu^3 - 253667*nu^4 + 35304*nu^5))/(15*(-1 + nu)^2*(-5 + 3*nu)^2*
    (-4 + 3*nu)*(-5 + 4*nu)*(-7 + 6*nu)*(-5 + 6*nu)), 0, 
  (2*(-1 + 2*nu)^3*(-364212000 + 2408457300*nu - 7067967550*nu^2 + 
     12081007716*nu^3 - 13253963201*nu^4 + 9678333039*nu^5 - 
     4703838321*nu^6 + 1467211929*nu^7 - 266508720*nu^8 + 21478176*nu^9))/
   (45*(-1 + nu)^2*(-3 + 2*nu)^2*(-5 + 3*nu)^2*(-4 + 3*nu)^2*(-5 + 4*nu)*
    (-8 + 5*nu)*(-7 + 6*nu)*(-5 + 6*nu)), 
  (2*(-1 + 2*nu)^3*(965 - 2841*nu + 3124*nu^2 - 1520*nu^3 + 276*nu^4))/
   (3*(-1 + nu)^2*(-3 + 2*nu)*(-5 + 3*nu)*(-5 + 4*nu)*(-7 + 6*nu)*
    (-5 + 6*nu)), 0, 0, (-2*(-1 + 2*nu)^3*(-1506000 + 7509100*nu - 
     16006371*nu^2 + 18907442*nu^3 - 13366561*nu^4 + 5655119*nu^5 - 
     1325755*nu^6 + 132852*nu^7))/(15*(-1 + nu)^2*(-3 + 2*nu)^2*(-5 + 3*nu)*
    (-5 + 4*nu)*(-8 + 5*nu)*(-6 + 5*nu)*(-7 + 6*nu)*(-5 + 6*nu)), 0, 
  (-8*(-3 + 2*nu)*(-1 + 2*nu)^3*(175200 - 778255*nu + 1435262*nu^2 - 
     1406332*nu^3 + 772030*nu^4 - 225097*nu^5 + 27228*nu^6))/
   (15*(-1 + nu)^2*(-5 + 3*nu)*(-4 + 3*nu)*(-5 + 4*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)*(-6 + 5*nu)*(-7 + 6*nu)*(-5 + 6*nu)), 0, 
  -((-1 + 2*nu)^3*(44016000 - 259781600*nu + 669808922*nu^2 - 
      985357961*nu^3 + 904540288*nu^4 - 530548691*nu^5 + 194159952*nu^6 - 
      40531050*nu^7 + 3694896*nu^8))/(30*(-1 + nu)^2*(-3 + 2*nu)^2*
    (-5 + 3*nu)*(-4 + 3*nu)*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)*(-7 + 6*nu)*
    (-5 + 6*nu)), 0, 0, 0, (-2*(-2 + nu)*(-1 + 2*nu)^3*
    (174750 - 752690*nu + 1346751*nu^2 - 1281136*nu^3 + 683314*nu^4 - 
     193731*nu^5 + 22808*nu^6))/(15*(-1 + nu)^2*(-3 + 2*nu)^2*(-5 + 4*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)*(-7 + 6*nu)*(-5 + 6*nu)), 0, 
  ((-2 + nu)^2*(-1 + 2*nu)^3)/(6*(-1 + nu)*(-3 + 2*nu)^2*(-7 + 6*nu)*
    (-5 + 6*nu)), 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-4*(-1 + nu)*(-1 + 2*nu)*(648 - 2346*nu + 3147*nu^2 - 1871*nu^3 + 
     418*nu^4))/(45*(-2 + 3*nu)^2*(-7 + 5*nu)*(-6 + 5*nu)*(-4 + 5*nu)*
    (-3 + 5*nu)), 0, 0, 0, (-4*(-1 + nu)*(-1 + 2*nu)*
    (-216 + 812*nu - 981*nu^2 + 378*nu^3))/(15*(-4 + 3*nu)*(-2 + 3*nu)*
    (-3 + 4*nu)*(-4 + 5*nu)*(-3 + 5*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, (8*(-1 + nu)*(-3 + 2*nu)^2*(-1 + 2*nu))/(5*(-7 + 5*nu)*(-6 + 5*nu)*
    (-4 + 5*nu)*(-3 + 5*nu)), 0, 0, 0, 0, 0, 0}, 
 {0, 0, (-4*(-1 + 2*nu)^2*(279504 - 1439016*nu + 3224045*nu^2 - 
     4104368*nu^3 + 3246280*nu^4 - 1632972*nu^5 + 509997*nu^6 - 90376*nu^7 + 
     6954*nu^8))/(15*(-2 + nu)^2*(-1 + nu)^2*(-3 + 2*nu)*(-5 + 3*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 
  (2*(-3 + 2*nu)*(-1 + 2*nu)^2*(-179280 + 861300*nu - 1771376*nu^2 + 
     2021200*nu^3 - 1381519*nu^4 + 565493*nu^5 - 128313*nu^6 + 12447*nu^7))/
   (15*(-2 + nu)*(-1 + nu)^2*(-5 + 3*nu)*(-4 + 3*nu)*(-5 + 4*nu)*(-9 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 
  (4*(-1 + 2*nu)^2*(-55320 + 279161*nu - 601091*nu^2 + 715823*nu^3 - 
     509157*nu^4 + 216306*nu^5 - 50820*nu^6 + 5094*nu^7))/
   (15*(-2 + nu)^2*(-1 + nu)^2*(-5 + 3*nu)^2*(-4 + 3*nu)*(-5 + 4*nu)*
    (-6 + 5*nu)), 0, (2*(-1 + 2*nu)^2*(-4386240 + 21365032*nu - 
     44432244*nu^2 + 51127694*nu^3 - 35147403*nu^4 + 14431653*nu^5 - 
     3276585*nu^6 + 317277*nu^7))/(45*(-2 + nu)*(-1 + nu)^2*(-5 + 3*nu)^2*
    (-4 + 3*nu)^2*(-9 + 5*nu)*(-8 + 5*nu)), 0, 0, 0, 
  (-2*(-1 + 2*nu)^2*(4320 - 333864*nu + 1540756*nu^2 - 3108432*nu^3 + 
     3491119*nu^4 - 2348688*nu^5 + 945349*nu^6 - 210684*nu^7 + 20052*nu^8))/
   (15*(-2 + nu)^2*(-1 + nu)^2*(-3 + 2*nu)*(-5 + 3*nu)*(-5 + 4*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-6 + 5*nu)), 0, 
  (-2*(-3 + 2*nu)*(-1 + 2*nu)^2*(-237600 + 1169472*nu - 2460344*nu^2 + 
     2866936*nu^3 - 1997869*nu^4 + 832451*nu^5 - 192003*nu^6 + 18909*nu^7))/
   (15*(-2 + nu)*(-1 + nu)^2*(-5 + 3*nu)*(-4 + 3*nu)*(-5 + 4*nu)*(-9 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 0, 
  (2*(-1 + 2*nu)^2*(-2527200 + 17671176*nu - 54212202*nu^2 + 95924152*nu^3 - 
     108015694*nu^4 + 80350023*nu^5 - 39515081*nu^6 + 12396575*nu^7 - 
     2252367*nu^8 + 180666*nu^9))/(45*(-2 + nu)^2*(-1 + nu)^2*(-3 + 2*nu)*
    (-5 + 3*nu)*(-4 + 3*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 
  0, 0, 0, 0, 0, 0, (-16*(-3 + 2*nu)^2*(-1 + 2*nu)^2*
    (-47 + 103*nu - 75*nu^2 + 18*nu^3))/(15*(-2 + nu)*(-1 + nu)^2*(-5 + 3*nu)*
    (-4 + 3*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 
  (-8*(-2 + nu)^2*(-3 + 2*nu)*(-1 + 2*nu)^2)/(5*(-1 + nu)*(-9 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)*(-6 + 5*nu)), 0, 0, 0, 0, 0}, 
 {0, (4*(-1 + 2*nu)^3*(-9 + 7*nu))/(3*(-1 + nu)^3*(-3 + 2*nu)), 
  ((-1 + 2*nu)^3*(-591840 + 2189061*nu - 3232872*nu^2 + 2382809*nu^3 - 
     876472*nu^4 + 128706*nu^5))/(45*(-1 + nu)^3*(-3 + 2*nu)^2*(-5 + 3*nu)*
    (-7 + 5*nu)*(-6 + 5*nu)), 
  -((-1 + 2*nu)^3*(-3120 + 6785*nu - 4893*nu^2 + 1170*nu^3))/
   (3*(-1 + nu)^3*(-5 + 3*nu)*(-4 + 3*nu)*(-5 + 4*nu)), 0, 0, 
  ((-1 + 2*nu)^3*(180000 - 1100625*nu + 2629200*nu^2 - 3214169*nu^3 + 
     2147346*nu^4 - 748956*nu^5 + 107064*nu^6))/(30*(-1 + nu)^3*(-3 + 2*nu)^2*
    (-5 + 3*nu)^2*(-4 + 3*nu)*(-5 + 4*nu)), 
  ((-1 + 2*nu)^3*(-3120 + 6785*nu - 4893*nu^2 + 1170*nu^3))/
   (6*(-1 + nu)^3*(-3 + 2*nu)*(-5 + 3*nu)*(-5 + 4*nu)), 0, 0, 
  (4*(-1 + 2*nu)^3*(-155700 + 579570*nu - 860938*nu^2 + 637945*nu^3 - 
     235791*nu^4 + 34776*nu^5))/(15*(-1 + nu)^3*(-3 + 2*nu)^2*(-5 + 3*nu)*
    (-5 + 4*nu)*(-6 + 5*nu)), 0, (2*(-3 + 2*nu)*(-1 + 2*nu)^3*
    (280 - 459*nu + 189*nu^2))/(3*(-1 + nu)^3*(-5 + 3*nu)*(-4 + 3*nu)*
    (-5 + 4*nu)), 0, -((-1 + 2*nu)^3*(54720 - 160683*nu + 176405*nu^2 - 
      85788*nu^3 + 15588*nu^4))/(9*(-1 + nu)^3*(-3 + 2*nu)^2*(-5 + 3*nu)*
    (-4 + 3*nu)), 0, 0, 0, 0, 0, 0, 
  (2*(-1 + 2*nu)^3*(34560 - 100359*nu + 108940*nu^2 - 52398*nu^3 + 
     9423*nu^4))/(15*(-1 + nu)^3*(-5 + 3*nu)*(-4 + 3*nu)*(-7 + 5*nu)*
    (-6 + 5*nu)), 0, (-2*(-2 + nu)^2*(-1 + 2*nu)^3)/
   ((-1 + nu)^3*(-3 + 2*nu)^2), 0, 0, 0, 0}, 
 {0, (4*(-1 + 2*nu)^3*(-4 + 3*nu)*(503595 - 1745780*nu + 2522090*nu^2 - 
     1942680*nu^3 + 841027*nu^4 - 193916*nu^5 + 18592*nu^6))/
   (5*(-2 + nu)^3*(-1 + nu)*(-3 + 2*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)), (4*(-1 + 2*nu)^3*(-4 + 3*nu)^2*
    (-640280340 + 3276633765*nu - 7442738705*nu^2 + 9847649564*nu^3 - 
     8363191194*nu^4 + 4727058933*nu^5 - 1778009385*nu^6 + 429091998*nu^7 - 
     60281688*nu^8 + 3755628*nu^9))/(15*(-2 + nu)^4*(-1 + nu)*(-3 + 2*nu)^3*
    (-7 + 3*nu)*(-5 + 3*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), (-16*(-1 + 2*nu)^3*(-4939335 + 20430310*nu - 
     36145560*nu^2 + 35454434*nu^3 - 20820635*nu^4 + 7319198*nu^5 - 
     1425878*nu^6 + 118730*nu^7))/(5*(-2 + nu)^3*(-1 + nu)*(-3 + 2*nu)*
    (-5 + 3*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (-8*(-1 + 2*nu)^3*(-19576440 + 118058535*nu - 307045960*nu^2 + 
     455071995*nu^3 - 425417386*nu^4 + 260901197*nu^5 - 105182112*nu^6 + 
     26917221*nu^7 - 3971574*nu^8 + 257580*nu^9))/
   (15*(-2 + nu)^4*(-1 + nu)*(-3 + 2*nu)^2*(-7 + 3*nu)*(-5 + 3*nu)^2*
    (-11 + 5*nu)*(-9 + 5*nu)), 
  (4*(-1 + 2*nu)^3*(-3984435 + 16643250*nu - 29526902*nu^2 + 28858345*nu^3 - 
     16788863*nu^4 + 5815944*nu^5 - 1111128*nu^6 + 90333*nu^7))/
   (15*(-2 + nu)^2*(-1 + nu)*(-3 + 2*nu)^2*(-7 + 3*nu)*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (8*(-1 + 2*nu)^3*(-5 + 4*nu)*(-6 + 5*nu)*(-26746185780 + 170603956785*nu - 
     494341821115*nu^2 + 858803698992*nu^3 - 993780089911*nu^4 + 
     804174938502*nu^5 - 464294920873*nu^6 + 191234584164*nu^7 - 
     55060550673*nu^8 + 10552947513*nu^9 - 1211589984*nu^10 + 
     63118908*nu^11))/(15*(-2 + nu)^5*(-1 + nu)*(-3 + 2*nu)^4*(-7 + 3*nu)*
    (-5 + 3*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)), 
  (8*(-1 + 2*nu)^3*(-4 + 3*nu)*(-4939335 + 20430310*nu - 36145560*nu^2 + 
     35454434*nu^3 - 20820635*nu^4 + 7319198*nu^5 - 1425878*nu^6 + 
     118730*nu^7))/(5*(-2 + nu)^3*(-1 + nu)*(-3 + 2*nu)^2*(-5 + 3*nu)*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (2*(-1 + 2*nu)^3*(-206127 + 596006*nu - 687066*nu^2 + 394536*nu^3 - 
     112791*nu^4 + 12834*nu^5))/(3*(-2 + nu)^3*(-1 + nu)*(-3 + 2*nu)^2*
    (-7 + 3*nu)*(-7 + 5*nu)), (8*(-1 + 2*nu)^3*(-5 + 3*nu)*
    (-193 + 387*nu - 256*nu^2 + 56*nu^3))/((-2 + nu)^3*(-1 + nu)*
    (-3 + 2*nu)^2*(-7 + 5*nu)), (-4*(-1 + 2*nu)^3*(-4 + 3*nu)*
    (-4049735760 + 21155501895*nu - 48989362600*nu^2 + 65999979119*nu^3 - 
     57006683092*nu^4 + 32735367105*nu^5 - 12496549344*nu^6 + 
     3057871365*nu^7 - 435184404*nu^8 + 27442116*nu^9))/
   (15*(-2 + nu)^4*(-1 + nu)*(-3 + 2*nu)^3*(-7 + 3*nu)*(-5 + 3*nu)*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)), 0, 
  (-32*(-1 + 2*nu)^3*(-5518065 + 22275845*nu - 38321560*nu^2 + 
     36428078*nu^3 - 20669535*nu^4 + 7001655*nu^5 - 1311240*nu^6 + 
     104742*nu^7))/(15*(-2 + nu)^3*(-1 + nu)*(-7 + 3*nu)*(-5 + 3*nu)*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (4*(-1 + 2*nu)^3*(2637 - 6895*nu + 6573*nu^2 - 2721*nu^3 + 414*nu^4))/
   (3*(-1 + nu)*(-3 + 2*nu)^3*(-7 + 3*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (4*(-1 + 2*nu)^3*(-4 + 3*nu)*(-5 + 4*nu)*(-2251691505 + 11900251620*nu - 
     27831931145*nu^2 + 37813718440*nu^3 - 32895202463*nu^4 + 
     19003416120*nu^5 - 7290840099*nu^6 + 1791410616*nu^7 - 255797316*nu^8 + 
     16172676*nu^9))/(15*(-2 + nu)^4*(-1 + nu)*(-3 + 2*nu)^3*(-7 + 3*nu)*
    (-5 + 3*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  (4*(-1 + 2*nu)^3*(-5 + 3*nu)*(-304905 + 860915*nu - 970305*nu^2 + 
     545451*nu^3 - 152866*nu^4 + 17078*nu^5))/(5*(-2 + nu)^2*(-1 + nu)*
    (-3 + 2*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  (-24*(-1 + 2*nu)^3*(-5 + 3*nu)^2*(29 - 34*nu + 10*nu^2))/
   ((-2 + nu)*(-1 + nu)*(-3 + 2*nu)^3*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 
  (4*(-1 + 2*nu)^3*(-225410 + 649565*nu - 747375*nu^2 + 429001*nu^3 - 
     122795*nu^4 + 14014*nu^5))/(5*(-2 + nu)^3*(-1 + nu)*(-3 + 2*nu)*
    (-5 + 3*nu)*(-11 + 5*nu)*(-7 + 5*nu)), 0, 
  (-32*(-2 + nu)*(-1 + 2*nu)^3*(7410 - 15910*nu + 12756*nu^2 - 4525*nu^3 + 
     599*nu^4))/(5*(-1 + nu)*(-3 + 2*nu)^3*(-11 + 5*nu)*(-9 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)), (-18*(-1 + 2*nu)^3*(-7 + 3*nu)^2*(-5 + 3*nu)^2)/
   (5*(-1 + nu)*(-3 + 2*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), 0, 0, 0}, 
 {0, 0, ((-1 + 2*nu)^3*(-4 + 3*nu)^2*(3976631820 - 22964194980*nu + 
     59142213630*nu^2 - 89541090135*nu^3 + 88322666597*nu^4 - 
     59345444402*nu^5 + 27521922108*nu^6 - 8702226843*nu^7 + 
     1796047041*nu^8 - 218551800*nu^9 + 11909844*nu^10))/
   (15*(-2 + nu)^3*(-1 + nu)*(-3 + 2*nu)^3*(-7 + 3*nu)*(-9 + 4*nu)^2*
    (-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  (-2*(-1 + 2*nu)^3*(-161575534485 + 968994874080*nu - 2635196023080*nu^2 + 
     4289429305455*nu^3 - 4643178525297*nu^4 + 3509357221146*nu^5 - 
     1889683106438*nu^6 + 724902935371*nu^7 - 194136849180*nu^8 + 
     34567442988*nu^9 - 3682858640*nu^10 + 177858240*nu^11))/
   (15*(-2 + nu)^3*(-1 + nu)*(-3 + 2*nu)^2*(-7 + 3*nu)*(-5 + 3*nu)^2*
    (-9 + 4*nu)^2*(-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)), 
  (2*(-1 + 2*nu)^3*(2398995 - 7725360*nu + 10329452*nu^2 - 7339592*nu^3 + 
     2922711*nu^4 - 618384*nu^5 + 54306*nu^6))/(15*(-2 + nu)*(-1 + nu)*
    (-3 + 2*nu)^2*(-7 + 3*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), ((-1 + 2*nu)^3*(-5 + 4*nu)*(-6 + 5*nu)*
    (91967962033080 - 733170635935335*nu + 2705878850685435*nu^2 - 
     6128313593549703*nu^3 + 9516053141491939*nu^4 - 10717752902488181*nu^5 + 
     9029520818280161*nu^6 - 5780891105556213*nu^7 + 2826324305659073*nu^8 - 
     1050124647909752*nu^9 + 291890274723256*nu^10 - 58857266636976*nu^11 + 
     8138825267472*nu^12 - 690845840000*nu^13 + 27158049024*nu^14))/
   (30*(-2 + nu)^4*(-1 + nu)*(-3 + 2*nu)^4*(-7 + 3*nu)*(-5 + 3*nu)^2*
    (-9 + 4*nu)^2*(-7 + 4*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)), 
  (4*(-1 + 2*nu)^3*(-4 + 3*nu)*(-20730735 + 79953615*nu - 132107170*nu^2 + 
     121191254*nu^3 - 66645115*nu^4 + 21962231*nu^5 - 4014412*nu^6 + 
     313868*nu^7))/(15*(-2 + nu)^2*(-1 + nu)*(-3 + 2*nu)^2*(-5 + 3*nu)*
    (-9 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  -((-1 + 2*nu)^3*(-5 + 3*nu)*(-341649 + 918628*nu - 980215*nu^2 + 
      518790*nu^3 - 136182*nu^4 + 14184*nu^5))/(3*(-2 + nu)^2*(-1 + nu)*
    (-3 + 2*nu)*(-7 + 3*nu)*(-9 + 4*nu)*(-7 + 4*nu)^2*(-7 + 5*nu)), 0, 
  ((-1 + 2*nu)^3*(-4 + 3*nu)*(1234479181320 - 7985663491365*nu + 
     23639241282390*nu^2 - 42338028713615*nu^3 + 51089761317020*nu^4 - 
     43754233176623*nu^5 + 27265976015238*nu^6 - 12455415357137*nu^7 + 
     4138977822288*nu^8 - 975611133868*nu^9 + 154815693744*nu^10 - 
     14847678112*nu^11 + 650743680*nu^12))/(30*(-2 + nu)^3*(-1 + nu)*
    (-3 + 2*nu)^3*(-7 + 3*nu)*(-5 + 3*nu)*(-9 + 4*nu)^2*(-7 + 4*nu)^2*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)), 
  (-3*(-2 + nu)*(-1 + 2*nu)^3*(-7 + 3*nu)*(-5 + 3*nu)*
    (-2211 + 3595*nu - 1934*nu^2 + 344*nu^3))/(2*(-1 + nu)*(-3 + 2*nu)^2*
    (-9 + 4*nu)*(-7 + 4*nu)^2*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (-16*(-1 + 2*nu)^3*(-316980 + 1217010*nu - 1963135*nu^2 + 1738804*nu^3 - 
     919656*nu^4 + 292204*nu^5 - 51901*nu^6 + 3990*nu^7))/
   (15*(-2 + nu)^2*(-1 + nu)*(-7 + 3*nu)*(-5 + 3*nu)*(-9 + 4*nu)*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  -((-2 + nu)*(-1 + 2*nu)^3*(-37520091 + 139498119*nu - 221324823*nu^2 + 
      194224757*nu^3 - 101806502*nu^4 + 31872276*nu^5 - 5517912*nu^6 + 
      407520*nu^7))/(6*(-1 + nu)*(-3 + 2*nu)^3*(-7 + 3*nu)*(-9 + 4*nu)^2*
    (-7 + 4*nu)^2*(-8 + 5*nu)*(-7 + 5*nu)), 
  (2*(-1 + 2*nu)^3*(-4 + 3*nu)*(-5 + 4*nu)*(-858278835 + 4328145405*nu - 
     9674010460*nu^2 + 12578241890*nu^3 - 10483699219*nu^4 + 
     5808409553*nu^5 - 2139041982*nu^6 + 504867808*nu^7 - 69295776*nu^8 + 
     4213872*nu^9))/(15*(-2 + nu)^3*(-1 + nu)*(-3 + 2*nu)^3*(-7 + 3*nu)*
    (-5 + 3*nu)*(-9 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), 0, (-2*(-1 + 2*nu)^3*(-5 + 3*nu)*
    (-444555 + 1170300*nu - 1227118*nu^2 + 640578*nu^3 - 166463*nu^4 + 
     17226*nu^5))/(5*(-2 + nu)*(-1 + nu)*(-3 + 2*nu)^2*(-9 + 4*nu)*
    (-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (2*(-2 + nu)*(-1 + 2*nu)^3*(-1692 + 2887*nu - 1614*nu^2 + 295*nu^3))/
   ((-1 + nu)*(-3 + 2*nu)*(-9 + 4*nu)*(-7 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), (4*(-1 + 2*nu)^3*(-1378170 + 3740185*nu - 4040176*nu^2 + 
     2170671*nu^3 - 579902*nu^4 + 61616*nu^5))/(15*(-1 + nu)*(-3 + 2*nu)^3*
    (-9 + 4*nu)*(-11 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 
  (-8*(-2 + nu)*(-1 + 2*nu)^3*(1176120 - 3839625*nu + 5203607*nu^2 - 
     3746314*nu^3 + 1510806*nu^4 - 323516*nu^5 + 28732*nu^6))/
   (15*(-1 + nu)*(-3 + 2*nu)^3*(-9 + 4*nu)*(-7 + 4*nu)*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 0, 0, 
  (9*(-2 + nu)^2*(-1 + 2*nu)^3*(-7 + 3*nu)^2*(-5 + 3*nu)^2)/
   (10*(-1 + nu)*(-3 + 2*nu)^2*(-9 + 4*nu)*(-7 + 4*nu)*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0}, 
 {0, (-2*(-1 + 2*nu)^3*(-4 + 3*nu)*(836865 - 2673405*nu + 3555535*nu^2 - 
     2519695*nu^3 + 1003364*nu^4 - 212832*nu^5 + 18784*nu^6))/
   (5*(-2 + nu)^2*(-1 + nu)*(-3 + 2*nu)^2*(-9 + 4*nu)*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  -((-1 + 2*nu)^3*(-4 + 3*nu)^2*(1287185130 - 6771161415*nu + 
      16028135476*nu^2 - 22492076001*nu^3 + 20730894610*nu^4 - 
      13120129917*nu^5 + 5777081584*nu^6 - 1748481807*nu^7 + 348290768*nu^8 - 
      41251692*nu^9 + 2206960*nu^10))/(10*(-2 + nu)^3*(-1 + nu)*(-3 + 2*nu)^3*
    (-5 + 3*nu)*(-9 + 4*nu)*(-7 + 4*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)), 
  (8*(-1 + 2*nu)^3*(-2241495 + 8707845*nu - 14450421*nu^2 + 13280769*nu^3 - 
     7301666*nu^4 + 2401730*nu^5 - 437666*nu^6 + 34088*nu^7))/
   (5*(-2 + nu)^2*(-1 + nu)*(-3 + 2*nu)*(-5 + 3*nu)*(-9 + 4*nu)*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (-2*(-1 + 2*nu)^3*(12429074160 - 70575861240*nu + 180018986004*nu^2 - 
     271623907713*nu^3 + 268482148834*nu^4 - 181647590000*nu^5 + 
     85191918026*nu^6 - 27347596419*nu^7 + 5750536448*nu^8 - 715223636*nu^9 + 
     39954320*nu^10))/(15*(-2 + nu)^3*(-1 + nu)*(-3 + 2*nu)^2*(-5 + 3*nu)^2*
    (-9 + 4*nu)*(-7 + 4*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)), 0, 
  -((-1 + 2*nu)^3*(-5 + 4*nu)*(-6 + 5*nu)*(1847306396880 - 
      12469753738170*nu + 38634714455709*nu^2 - 72646871263490*nu^3 + 
      92329063825397*nu^4 - 83549287620690*nu^5 + 55192243158547*nu^6 - 
      26814851333782*nu^7 + 9508237602735*nu^8 - 2399394544924*nu^9 + 
      408959996636*nu^10 - 42264922368*nu^11 + 2002590272*nu^12))/
   (60*(-2 + nu)^4*(-1 + nu)*(-3 + 2*nu)^4*(-5 + 3*nu)^2*(-9 + 4*nu)*
    (-7 + 4*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)), 
  (-2*(-1 + 2*nu)^3*(-4 + 3*nu)*(732892860 - 3327107805*nu + 
     6594867238*nu^2 - 7454055996*nu^3 + 5254040574*nu^4 - 2364587259*nu^5 + 
     663474528*nu^6 - 106102908*nu^7 + 7403312*nu^8))/
   (15*(-2 + nu)^2*(-1 + nu)*(-3 + 2*nu)^2*(-5 + 3*nu)*(-9 + 4*nu)*
    (-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  ((-1 + 2*nu)^3*(121 - 140*nu + 37*nu^2 + 2*nu^3))/
   ((-2 + nu)^2*(-1 + nu)*(-3 + 2*nu)^2*(-7 + 5*nu)), 
  (-4*(-1 + 2*nu)^3*(-5 + 3*nu)*(-7 + 4*nu))/((-2 + nu)^2*(-1 + nu)*
    (-3 + 2*nu)^2*(-7 + 5*nu)), ((-1 + 2*nu)^3*(-4 + 3*nu)*
    (116642814480 - 689793276330*nu + 1827805106875*nu^2 - 
     2858586439097*nu^3 + 2922757107882*nu^4 - 2041772875152*nu^5 + 
     987086479487*nu^6 - 326133508745*nu^7 + 70485204764*nu^8 - 
     8998809828*nu^9 + 515396240*nu^10))/(60*(-2 + nu)^3*(-1 + nu)*
    (-3 + 2*nu)^3*(-5 + 3*nu)*(-9 + 4*nu)*(-7 + 4*nu)^2*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)), 0, 
  (-8*(-1 + 2*nu)^3*(1528110 - 5067675*nu + 7009785*nu^2 - 5176099*nu^3 + 
     2151517*nu^4 - 477190*nu^5 + 44104*nu^6))/(15*(-2 + nu)^2*(-1 + nu)*
    (-5 + 3*nu)*(-9 + 4*nu)*(-7 + 4*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  ((-2 + nu)*(-1 + 2*nu)^3*(-5 + 3*nu)*(197794 - 440537*nu + 366338*nu^2 - 
     134757*nu^3 + 18494*nu^4))/(4*(-1 + nu)*(-3 + 2*nu)^3*(-7 + 4*nu)^2*
    (-11 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (-2*(-1 + 2*nu)^3*(-4 + 3*nu)*(-5 + 4*nu)*(-762361065 + 4697892630*nu - 
     12368892260*nu^2 + 18471336984*nu^3 - 17361952765*nu^4 + 
     10699678322*nu^5 - 4336562198*nu^6 + 1117059608*nu^7 - 166211528*nu^8 + 
     10897440*nu^9))/(15*(-2 + nu)^3*(-1 + nu)*(-3 + 2*nu)^3*(-5 + 3*nu)*
    (-9 + 4*nu)*(-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), 0, 
  -(((-1 + 2*nu)^3*(-5 + 3*nu)*(14208 - 33569*nu + 29746*nu^2 - 11715*nu^3 + 
      1730*nu^4))/((-2 + nu)*(-1 + nu)*(-3 + 2*nu)^2*(-7 + 4*nu)*(-9 + 5*nu)*
     (-8 + 5*nu)*(-7 + 5*nu))), (-4*(-2 + nu)*(-1 + 2*nu)^3*(-17 + 11*nu))/
   ((-1 + nu)*(-3 + 2*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (-2*(-1 + 2*nu)^3*(17772660 - 59461291*nu + 82505991*nu^2 - 60770707*nu^3 + 
     25058945*nu^4 - 5484638*nu^5 + 497768*nu^6))/
   (15*(-1 + nu)*(-3 + 2*nu)^3*(-9 + 4*nu)*(-7 + 4*nu)*(-11 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)), (-3*(-2 + nu)*(-1 + 2*nu)^3*(-7 + 3*nu)*
    (-5 + 3*nu)*(-9078 + 14639*nu - 7820*nu^2 + 1383*nu^3))/
   (20*(-1 + nu)*(-3 + 2*nu)^2*(-7 + 4*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)), (4*(-2 + nu)*(-1 + 2*nu)^3*
    (5273235 - 17370846*nu + 23756000*nu^2 - 17263228*nu^3 + 7030251*nu^4 - 
     1521176*nu^5 + 136624*nu^6))/(15*(-1 + nu)*(-3 + 2*nu)^3*(-9 + 4*nu)*
    (-7 + 4*nu)*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 
  (2*(-1 + 2*nu)^3*(940935 - 3359545*nu + 4928367*nu^2 - 3808339*nu^3 + 
     1636926*nu^4 - 371424*nu^5 + 34784*nu^6))/(5*(-2 + nu)^2*(-1 + nu)*
    (-3 + 2*nu)*(-5 + 3*nu)*(-9 + 4*nu)*(-7 + 4*nu)*(-11 + 5*nu)*
    (-7 + 5*nu)), (4*(-2 + nu)*(-1 + 2*nu)^3*(-2211 + 3595*nu - 1934*nu^2 + 
     344*nu^3))/((-1 + nu)*(-3 + 2*nu)*(-9 + 4*nu)*(-7 + 4*nu)*(-9 + 5*nu)*
    (-8 + 5*nu)*(-7 + 5*nu)), (16*(-2 + nu)^2*(-1 + 2*nu)^3*(-5 + 3*nu)*
    (47016 - 96537*nu + 73893*nu^2 - 24992*nu^3 + 3152*nu^4))/
   (5*(-1 + nu)*(-3 + 2*nu)^3*(-9 + 4*nu)*(-7 + 4*nu)*(-11 + 5*nu)*
    (-9 + 5*nu)*(-8 + 5*nu)*(-7 + 5*nu)), 0, 0, 
  (6*(-2 + nu)^2*(-1 + 2*nu)^3*(-7 + 3*nu)*(-5 + 3*nu))/
   (5*(-1 + nu)*(-3 + 2*nu)^2*(-11 + 5*nu)*(-9 + 5*nu)*(-8 + 5*nu)*
    (-7 + 5*nu)), 0}, 
 {0, (2*(-1 + 2*nu)^2*(588 - 1765*nu + 1963*nu^2 - 956*nu^3 + 172*nu^4))/
   ((-2 + nu)^2*(-1 + nu)*(-3 + 2*nu)*(-7 + 4*nu)*(-5 + 4*nu)), 0, 
  (-8*(-1 + 2*nu)^2*(19 - 28*nu + 10*nu^2))/((-2 + nu)^2*(-1 + nu)*
    (-5 + 4*nu)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*(-1 + 2*nu)^2*(17952 - 72656*nu + 122016*nu^2 - 108892*nu^3 + 
     54491*nu^4 - 14502*nu^5 + 1604*nu^6))/((-2 + nu)^3*(-1 + nu)*
    (-3 + 2*nu)^2*(-4 + 3*nu)*(-7 + 4*nu)), 
  -(((-1 + 2*nu)^2*(-188 + 429*nu - 313*nu^2 + 74*nu^3))/
    ((-2 + nu)*(-1 + nu)*(-4 + 3*nu)*(-7 + 4*nu)*(-5 + 4*nu))), 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, -(((-2 + nu)*(-1 + 2*nu)^2)/
    ((-1 + nu)*(-7 + 4*nu)*(-5 + 4*nu)))}}


==> anc/masters <==
{RRRR[1] -> H[0, 0, x, 0, 0, x, 0, x, x, 0, x], 
 RRRR[2] -> M[0, 1, x, 1, 0, 1, x, 1, x, x, x], 
 RRRR[3] -> H[1, 0, x, 1, 0, x, 0, x, x, 0, x], 
 RRRR[4] -> N[x, 1, 0, 1, x, 1, 0, 1, x, x, x], 
 RRRR[5] -> H[1, 1, x, 1, 1, x, 0, x, x, 0, x], 
 RRRR[6] -> H[1, 1, x, 1, 1, x, 1, x, x, 1, x], 
 RRRR[7] -> H[1, 0, x, 0, x, 0, x, x, x, 1, 0], 
 RRRR[8] -> M[0, 1, 1, x, 0, 1, 1, x, x, x, x], 
 RRRR[9] -> N[1, x, 0, 1, 1, x, 0, 1, x, x, x], 
 RRRR[10] -> H[0, 1, x, 1, 0, x, x, 0, 0, x, x], 
 RRRR[11] -> N[1, 1, 0, x, 1, 1, 0, x, x, x, x], 
 RRRR[12] -> H[0, 1, x, 1, 0, x, x, 1, 0, x, x], 
 RRRR[13] -> N[1, 1, x, 1, x, x, 1, x, x, 1, 0], 
 RRRR[14] -> N[1, 0, 1, x, 1, 1, 0, x, x, x, x], 
 RRRR[15] -> M[1, 1, 1, x, 1, 1, 1, x, x, x, x], 
 RRRR[16] -> N[1, 1, 1, x, 1, 1, 1, x, x, x, x], 
 RRRR[17] -> H[0, 1, x, 0, x, 1, x, x, x, 1, 0], 
 RRRR[18] -> M[1, 1, x, 1, x, x, 1, x, 1, x, 1], 
 RRRR[19] -> M[1, 1, x, 1, 1, x, x, x, x, 1, 1], 
 RRRR[20] -> M[1, 1, x, 1, 1, 1, x, 1, x, x, x], 
 RRRR[21] -> N[1, x, 1, 1, x, x, x, 1, x, 1, 0], 
 RRRR[22] -> N[1, x, 1, 1, x, x, x, 1, x, 1, 1], 
 RRRR[23] -> N[1, x, 1, 1, 1, x, 1, 1, x, x, x], 
 RRRR[24] -> N[1, 1, x, 1, x, x, 1, x, x, 1, 1], 
 RRRR[25] -> H[1, 1, x, 1, x, 1, x, x, x, 1, 1], 
 RRRR[26] -> H[0, 1, x, 0, 1, x, x, 0, 0, x, x], 
 RRRR[27] -> N[x, 0, 1, 1, x, 1, 1, 0, x, x, x], 
 RRRR[28] -> H[x, 1, 1, x, 1, 1, 0, x, x, 0, x], 
 RRRR[29] -> N[x, 1, 1, 1, x, 1, 1, 1, x, x, x], 
 RRRR[30] -> N[1, x, 1, 1, x, 1, x, x, 1, x, 1], 
 RRRR[31] -> H[1, 1, x, 1, 1, x, x, 1, 1, x, x], 
 VRRR[1] -> H[0, 0, x, 0, 1, x, x, 0, x, 1, 0], 
 VRRR[2] -> H[0, x, 1, x, 0, 1, 1, 0, 0, x, x], 
 VRRR[3] -> N[1, 0, 1, x, 1, 1, x, 0, 1, x, x], 
 VRRR[4] -> H[0, 0, x, 0, 0, x, 1, x, 1, x, 0], 
 VRRR[5] -> M[0, 1, 1, x, 0, 1, x, 1, x, x, 1], 
 VRRR[6] -> N[1, 0, x, 1, 1, x, 1, 0, 1, x, x], 
 VRRR[7] -> H[1, 0, x, 1, 1, x, x, 0, x, 0, 1], 
 VRRR[8] -> N[1, x, 0, 1, x, x, 0, x, 1, 1, 1], 
 VRRR[9] -> H[1, 0, x, 1, 0, x, 1, x, 1, x, 0], 
 VRRR[10] -> H[0, 1, x, 1, 0, x, 1, x, 0, x, 1], 
 VRRR[11] -> N[1, x, 1, 1, x, x, 1, x, 1, 1, 0], 
 VRRR[12] -> H[0, 1, x, 0, 1, x, 1, x, 1, x, 0], 
 VRRR[13] -> M[1, 1, x, 1, x, 1, x, x, 1, 1, 1], 
 VRRR[14] -> N[1, x, 1, 1, x, x, 1, x, 1, 1, 1], 
 VRRR[15] -> H[1, 1, x, 1, 1, x, 1, x, 1, x, 1], 
 VRRR[16] -> H[0, x, 1, 1, 0, x, 0, x, 0, 0, x], 
 VRRR[17] -> N[x, 0, 1, 1, 1, x, 1, 0, x, x, 1], 
 VRRR[18] -> N[1, 0, x, 1, 1, 1, 0, x, x, 1, x], 
 VRRR[19] -> L[1, x, 0, x, x, x, 0, 1, 0, 1, 1], 
 VRRR[20] -> H[1, x, 1, 1, x, 1, 1, 1, x, x, 1], 
 VRRR[21] -> H[1, 1, x, 1, x, 1, 0, 1, x, 0, x], 
 VRRR[22] -> N[1, 1, 1, x, 1, 1, x, 1, 1, x, x], 
 VRRR[23] -> H[1, 0, x, 1, x, 1, 1, 0, x, 0, x], 
 VRRR[24] -> N[1, x, 0, 1, x, 1, 0, 1, x, x, 1], 
 VRRR[25] -> H[0, x, 1, 1, 0, x, 1, x, 0, 1, x], 
 VRRR[26] -> M[1, 1, 1, x, 1, 1, x, 1, x, x, 1], 
 VRRR[27] -> N[1, 1, x, 1, x, x, x, 1, 1, 1, 0], 
 VRRR[28] -> N[1, x, 1, 1, x, 1, 1, 1, x, x, 1], 
 VRRR[29] -> N[1, 1, x, 1, x, x, x, 1, 1, 1, 1], 
 VRRR[30] -> N[1, 0, x, 1, 1, x, 0, 1, 1, x, x], 
 VRRR[31] -> M[1, 1, x, 1, 1, x, 1, 1, x, 1, x], 
 VRRR[32] -> N[1, 1, x, 1, 1, x, 1, 1, 1, x, x], 
 VRRR[33] -> H[1, 1, x, 1, x, 1, 1, 1, x, 1, x], 
 VRRR[34] -> J[1, 1, 1, 0, x, x, x, 1, 1, x, 1], 
 VRRR[35] -> J[1, 1, x, 0, x, 1, 1, x, 1, x, 1], 
 VRRV[1] -> H[1, x, 1, 1, x, 1, 0, 0, 0, 0, x], 
 VRRV[2] -> H[0, x, 0, 1, x, 1, 1, 0, 1, 0, x], 
 VRRV[3] -> H[0, x, 1, 1, x, 1, 1, 0, 0, 0, x], 
 VRRV[4] -> H[0, x, 1, 0, x, 1, 1, 0, 0, 1, x], 
 VRRV[5] -> N[1, 0, x, 1, 1, 1, x, 0, 1, 1, x], 
 VRRV[6] -> H[1, x, 1, 1, x, 1, 0, 1, 1, 0, x], 
 VRRV[7] -> H[1, x, 1, 1, x, 1, 1, 1, 1, 1, x], 
 VRRV[8] -> N[1, 1, x, 1, 1, 1, x, 1, 1, 1, x], 
 VRRV[9] -> J[1, 1, 1, 0, x, x, 1, 1, x, 1, 1], 
 VVRR[1] -> H[0, 1, x, 0, x, 1, 1, 0, 0, x, 0], 
 VVRR[2] -> H[0, 1, x, 0, x, 1, 1, 0, 0, x, 1], 
 VVRR[3] -> H[0, x, 1, 1, 1, x, x, 0, 0, 0, 1], 
 VVRR[4] -> L[0, x, x, x, 1, 0, 0, 1, 0, 1, 1], 
 VVRR[5] -> H[1, 0, x, 0, x, 0, 1, 1, 1, x, 0], 
 VVRR[6] -> H[0, x, 0, 1, 1, x, x, 0, 1, 0, 1], 
 VVRR[7] -> H[0, 0, x, 0, x, 1, 1, 0, 1, x, 0], 
 VVRR[8] -> M[0, 1, 1, x, 0, x, 1, 1, x, 1, 1], 
 VVRR[9] -> N[1, 0, 1, x, 1, x, 1, 0, 1, 1, x], 
 VVRR[10] -> H[0, x, 1, 1, 0, x, x, 0, 0, 1, 1], 
 VVRR[11] -> N[x, 0, 1, 1, 1, 1, x, 0, x, 1, 1], 
 VVRR[12] -> N[1, 1, 0, x, 1, x, 0, 1, 1, 1, x], 
 VVRR[13] -> H[1, x, 1, x, 1, 1, 0, 1, x, 0, 1], 
 VVRR[14] -> H[0, x, 1, 1, 0, x, x, 1, 0, 1, 1], 
 VVRR[15] -> N[1, 0, 1, x, 1, x, 0, 1, 1, 1, x], 
 VVRR[16] -> H[0, 1, x, 0, x, 1, 1, 1, 1, x, 0], 
 VVRR[17] -> M[1, 1, 1, x, 1, x, 1, 1, x, 1, 1], 
 VVRR[18] -> N[1, 1, x, 1, x, 1, 1, 1, 1, x, 0], 
 VVRR[19] -> N[1, 1, x, 1, x, 1, 1, 1, 1, x, 1], 
 VVRR[20] -> N[1, 1, 1, x, 1, x, 1, 1, 1, 1, x], 
 VVRR[21] -> H[1, 1, x, 1, x, 1, 1, 1, 1, x, 1], 
 VVRR[22] -> J[1, 1, 1, 0, 1, x, 1, x, 1, x, 1], 
 VVRV[1] -> L[0, 1, 1, 1, x, 0, 0, 1, 0, x, 1], 
 VVRV[2] -> L[1, 1, 0, 1, x, 1, 0, 1, 0, x, 1], 
 VVRV[3] -> L[1, 1, 1, 0, x, 0, 0, 1, 1, x, 1], 
 VVRV[4] -> J[1, 1, x, 0, 1, 1, 1, 1, x, 1, 1], 
 VVVR[1] -> L[1, 1, 1, 0, 1, 0, 0, x, 1, 1, x], 
 VVVR[2] -> H[1, 0, x, x, 0, 1, 1, 1, 1, 1, 0], 
 VVVR[3] -> L[0, 1, 1, 1, 1, 0, 0, x, 0, 1, x], 
 VVVR[4] -> H[1, 0, x, x, 0, 1, 0, 1, 1, 0, 1], 
 VVVR[5] -> H[0, 1, x, x, 0, 1, 0, 1, 0, 0, 1], 
 VVVR[6] -> N[1, 0, 1, x, x, 1, 0, 1, 1, 1, 1], 
 VVVR[7] -> L[1, 1, 0, 1, 1, 1, 0, x, 0, 1, x], 
 VVVR[8] -> H[1, 0, x, x, 1, 1, 1, 0, 1, 0, 1], 
 VVVR[9] -> H[0, 1, x, x, 1, 1, 1, 0, 0, 0, 1], 
 VVVR[10] -> H[0, 1, x, x, 0, 1, 1, 0, 0, 1, 1], 
 VVVR[11] -> N[1, 1, 0, x, x, 1, 0, 1, 1, 1, 1], 
 VVVR[12] -> N[1, 0, 1, x, x, 1, 1, 0, 1, 1, 1], 
 VVVR[13] -> H[0, 1, x, x, 0, 1, 1, 1, 0, 1, 1], 
 VVVR[14] -> N[x, 0, 1, 1, 1, 1, 0, x, 1, 1, 1], 
 VVVR[15] -> M[1, 1, 1, x, x, 1, 1, 1, 1, 1, 1], 
 VVVR[16] -> N[1, 1, 1, x, x, 1, 1, 1, 1, 1, 0], 
 VVVR[17] -> L[x, x, 0, 1, 1, 1, 0, 1, 0, 1, 1], 
 VVVR[18] -> H[1, 1, x, x, 1, 1, 0, 1, 1, 0, 1], 
 VVVR[19] -> N[1, 1, 1, x, x, 1, 1, 1, 1, 1, 1], 
 VVVR[20] -> H[1, 1, x, x, 1, 1, 1, 1, 1, 1, 1], 
 VVVR[21] -> J[x, x, 1, 0, 1, 1, 1, 1, 1, 1, 1], 
 VVVR[22] -> J[1, 1, 1, 0, 1, 1, 1, x, 1, 1, x], 
 VVVV[1] -> L[1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1], 
 VVVV[2] -> L[0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1], 
 VVVV[3] -> H[0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0], 
 VVVV[4] -> H[0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1], 
 VVVV[5] -> H[0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0], 
 VVVV[6] -> H[1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0], 
 VVVV[7] -> H[0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1], 
 VVVV[8] -> H[1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1], 
 VVVV[9] -> H[1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0], 
 VVVV[10] -> H[0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1], 
 VVVV[11] -> H[0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0], 
 VVVV[12] -> M[0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1], 
 VVVV[13] -> H[0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1], 
 VVVV[14] -> H[0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0], 
 VVVV[15] -> H[0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1], 
 VVVV[16] -> L[1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1], 
 VVVV[17] -> H[1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1], 
 VVVV[18] -> N[1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1], 
 VVVV[19] -> H[0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1], 
 VVVV[20] -> N[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0], 
 VVVV[21] -> N[1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1], 
 VVVV[22] -> H[0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1], 
 VVVV[23] -> N[1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1], 
 VVVV[24] -> H[1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1], 
 VVVV[25] -> H[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], 
 VVVV[26] -> M[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], 
 VVVV[27] -> N[1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1], 
 VVVV[28] -> J[1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1]}


==> anc/topologies <==
{H -> {-p1 + q, -p1 - p2 + p4 + q, -p1 - p2 - p3 + q, -p1 - p2 - p3, -p1 - p2, p1, -p2 + p4, p2, -p3 - p4, p3, p4},
 L -> {p1 - p2 + q, -p1 + p2, -p2 + q, p1, -p3 + q, -p2 + p3, -p3 + p4, -p4 + q, p2, p3, p4},
 N -> {-p1 + q, -p1 + p4 + q, -p1 + p2 + p4 + q, -p1 + p2 + p3 + p4 + q, p1 - p2 - p3 - p4, p1 - p2 - p3, p1 - p2, p1, p2, p3, p4},
 M -> {-p1 + q, -p1 + p2 + q, -p1 + p2 - p3 + q, -p1 + p2 - p3 + p4 + q, p1 - p2 + p3 - p4, -p1 - p3 + p4, p1 - p4, p1, p2, p3, p4}
 J -> {p1 - p2 + q, -p1 + p2, -p2 + q, p1, -p2 + p3 - p4 + q, -p3 + p4, -p2 + p3, -p4 + q, p2, p3, p4}}

